Diagonalising the LEFT

We organise the four-fermion vector current interactions below the weak scale -- i.e., in the low energy effective field theory (LEFT) -- into irreps of definite parity and $SU(N)$ flavour symmetry. Their coefficients are thus arranged into small subsets with distinct phenomenology, which are significantly smaller than traditional groupings of operators by individual fermion number. As these small subsets only mix among themselves, we show that the renormalisation group evolution is soluble semi-analytically, and examine the resulting eigenvalues and eigenvectors of the one- and two-loop running. This offers phenomenological insights, for example into the radiative stability of lepton flavour non-universality. We use these to study model-independent implications for $b\to s \tau \tau$ decays, as well as setting indirect bounds on flavour changing four-quark interactions.

==> anc/CoefficientFlavourCharges.m <==
{FddAppp["27", 1] -> {"1", 0, "27", 1, 1, 2, "1", 0, 0, 0, 1}, 
 FddBppp["27", 1] -> {"1", 0, "27", 1, 1, 2, "1", 0, 0, 0, 1}, 
 FddBpmp["27", 1] -> {"1", 0, "27", 1, 1, 2, "1", 0, 0, 0, 1}, 
 FddAppp["27", 2] -> {"1", 0, "27", 1, 0, 2, "1", 0, 0, 0, 1}, 
 FddBppp["27", 2] -> {"1", 0, "27", 1, 0, 2, "1", 0, 0, 0, 1}, 
 FddBpmp["27", 2] -> {"1", 0, "27", 1, 0, 2, "1", 0, 0, 0, 1}, 
 FddAppp["27", 3] -> {"1", 0, "27", 1, -1, 2, "1", 0, 0, 0, 1}, 
 FddBppp["27", 3] -> {"1", 0, "27", 1, -1, 2, "1", 0, 0, 0, 1}, 
 FddBpmp["27", 3] -> {"1", 0, "27", 1, -1, 2, "1", 0, 0, 0, 1}, 
 FddAppp["27", 4] -> {"1", 0, "27", 3/2, 3/2, 1, "1", 0, 0, 0, 1}, 
 FddBppp["27", 4] -> {"1", 0, "27", 3/2, 3/2, 1, "1", 0, 0, 0, 1}, 
 FddBpmp["27", 4] -> {"1", 0, "27", 3/2, 3/2, 1, "1", 0, 0, 0, 1}, 
 FddAppp["27", 5] -> {"1", 0, "27", 3/2, 1/2, 1, "1", 0, 0, 0, 1}, 
 FddBppp["27", 5] -> {"1", 0, "27", 3/2, 1/2, 1, "1", 0, 0, 0, 1}, 
 FddBpmp["27", 5] -> {"1", 0, "27", 3/2, 1/2, 1, "1", 0, 0, 0, 1}, 
 FddAppp["27", 6] -> {"1", 0, "27", 3/2, -1/2, 1, "1", 0, 0, 0, 1}, 
 FddBppp["27", 6] -> {"1", 0, "27", 3/2, -1/2, 1, "1", 0, 0, 0, 1}, 
 FddBpmp["27", 6] -> {"1", 0, "27", 3/2, -1/2, 1, "1", 0, 0, 0, 1}, 
 FddAppp["27", 7] -> {"1", 0, "27", 3/2, -3/2, 1, "1", 0, 0, 0, 1}, 
 FddBppp["27", 7] -> {"1", 0, "27", 3/2, -3/2, 1, "1", 0, 0, 0, 1}, 
 FddBpmp["27", 7] -> {"1", 0, "27", 3/2, -3/2, 1, "1", 0, 0, 0, 1}, 
 FddAppp["27", 8] -> {"1", 0, "27", 1/2, 1/2, 1, "1", 0, 0, 0, 1}, 
 FddBppp["27", 8] -> {"1", 0, "27", 1/2, 1/2, 1, "1", 0, 0, 0, 1}, 
 FddBpmp["27", 8] -> {"1", 0, "27", 1/2, 1/2, 1, "1", 0, 0, 0, 1}, 
 FddAppp["27", 9] -> {"1", 0, "27", 1/2, -1/2, 1, "1", 0, 0, 0, 1}, 
 FddBppp["27", 9] -> {"1", 0, "27", 1/2, -1/2, 1, "1", 0, 0, 0, 1}, 
 FddBpmp["27", 9] -> {"1", 0, "27", 1/2, -1/2, 1, "1", 0, 0, 0, 1}, 
 FddAppp["27", 10] -> {"1", 0, "27", 2, 2, 0, "1", 0, 0, 0, 1}, 
 FddBppp["27", 10] -> {"1", 0, "27", 2, 2, 0, "1", 0, 0, 0, 1}, 
 FddBpmp["27", 10] -> {"1", 0, "27", 2, 2, 0, "1", 0, 0, 0, 1}, 
 FddAppp["27", 11] -> {"1", 0, "27", 2, 1, 0, "1", 0, 0, 0, 1}, 
 FddBppp["27", 11] -> {"1", 0, "27", 2, 1, 0, "1", 0, 0, 0, 1}, 
 FddBpmp["27", 11] -> {"1", 0, "27", 2, 1, 0, "1", 0, 0, 0, 1}, 
 FddAppp["27", 12] -> {"1", 0, "27", 2, 0, 0, "1", 0, 0, 0, 1}, 
 FddBppp["27", 12] -> {"1", 0, "27", 2, 0, 0, "1", 0, 0, 0, 1}, 
 FddBpmp["27", 12] -> {"1", 0, "27", 2, 0, 0, "1", 0, 0, 0, 1}, 
 FddAppp["27", 13] -> {"1", 0, "27", 2, -1, 0, "1", 0, 0, 0, 1}, 
 FddBppp["27", 13] -> {"1", 0, "27", 2, -1, 0, "1", 0, 0, 0, 1}, 
 FddBpmp["27", 13] -> {"1", 0, "27", 2, -1, 0, "1", 0, 0, 0, 1}, 
 FddAppp["27", 14] -> {"1", 0, "27", 2, -2, 0, "1", 0, 0, 0, 1}, 
 FddBppp["27", 14] -> {"1", 0, "27", 2, -2, 0, "1", 0, 0, 0, 1}, 
 FddBpmp["27", 14] -> {"1", 0, "27", 2, -2, 0, "1", 0, 0, 0, 1}, 
 FddAppp["27", 15] -> {"1", 0, "27", 1, 1, 0, "1", 0, 0, 0, 1}, 
 FddBppp["27", 15] -> {"1", 0, "27", 1, 1, 0, "1", 0, 0, 0, 1}, 
 FddBpmp["27", 15] -> {"1", 0, "27", 1, 1, 0, "1", 0, 0, 0, 1}, 
 FddAppp["27", 16] -> {"1", 0, "27", 1, 0, 0, "1", 0, 0, 0, 1}, 
 FddBppp["27", 16] -> {"1", 0, "27", 1, 0, 0, "1", 0, 0, 0, 1}, 
 FddBpmp["27", 16] -> {"1", 0, "27", 1, 0, 0, "1", 0, 0, 0, 1}, 
 FddAppp["27", 17] -> {"1", 0, "27", 1, -1, 0, "1", 0, 0, 0, 1}, 
 FddBppp["27", 17] -> {"1", 0, "27", 1, -1, 0, "1", 0, 0, 0, 1}, 
 FddBpmp["27", 17] -> {"1", 0, "27", 1, -1, 0, "1", 0, 0, 0, 1}, 
 FddAppp["27", 18] -> {"1", 0, "27", 0, 0, 0, "1", 0, 0, 0, 1}, 
 FddBppp["27", 18] -> {"1", 0, "27", 0, 0, 0, "1", 0, 0, 0, 1}, 
 FddBpmp["27", 18] -> {"1", 0, "27", 0, 0, 0, "1", 0, 0, 0, 1}, 
 FddAppp["27", 19] -> {"1", 0, "27", 3/2, 3/2, -1, "1", 0, 0, 0, 1}, 
 FddBppp["27", 19] -> {"1", 0, "27", 3/2, 3/2, -1, "1", 0, 0, 0, 1}, 
 FddBpmp["27", 19] -> {"1", 0, "27", 3/2, 3/2, -1, "1", 0, 0, 0, 1}, 
 FddAppp["27", 20] -> {"1", 0, "27", 3/2, 1/2, -1, "1", 0, 0, 0, 1}, 
 FddBppp["27", 20] -> {"1", 0, "27", 3/2, 1/2, -1, "1", 0, 0, 0, 1}, 
 FddBpmp["27", 20] -> {"1", 0, "27", 3/2, 1/2, -1, "1", 0, 0, 0, 1}, 
 FddAppp["27", 21] -> {"1", 0, "27", 3/2, -1/2, -1, "1", 0, 0, 0, 1}, 
 FddBppp["27", 21] -> {"1", 0, "27", 3/2, -1/2, -1, "1", 0, 0, 0, 1}, 
 FddBpmp["27", 21] -> {"1", 0, "27", 3/2, -1/2, -1, "1", 0, 0, 0, 1}, 
 FddAppp["27", 22] -> {"1", 0, "27", 3/2, -3/2, -1, "1", 0, 0, 0, 1}, 
 FddBppp["27", 22] -> {"1", 0, "27", 3/2, -3/2, -1, "1", 0, 0, 0, 1}, 
 FddBpmp["27", 22] -> {"1", 0, "27", 3/2, -3/2, -1, "1", 0, 0, 0, 1}, 
 FddAppp["27", 23] -> {"1", 0, "27", 1/2, 1/2, -1, "1", 0, 0, 0, 1}, 
 FddBppp["27", 23] -> {"1", 0, "27", 1/2, 1/2, -1, "1", 0, 0, 0, 1}, 
 FddBpmp["27", 23] -> {"1", 0, "27", 1/2, 1/2, -1, "1", 0, 0, 0, 1}, 
 FddAppp["27", 24] -> {"1", 0, "27", 1/2, -1/2, -1, "1", 0, 0, 0, 1}, 
 FddBppp["27", 24] -> {"1", 0, "27", 1/2, -1/2, -1, "1", 0, 0, 0, 1}, 
 FddBpmp["27", 24] -> {"1", 0, "27", 1/2, -1/2, -1, "1", 0, 0, 0, 1}, 
 FddAppp["27", 25] -> {"1", 0, "27", 1, 1, -2, "1", 0, 0, 0, 1}, 
 FddBppp["27", 25] -> {"1", 0, "27", 1, 1, -2, "1", 0, 0, 0, 1}, 
 FddBpmp["27", 25] -> {"1", 0, "27", 1, 1, -2, "1", 0, 0, 0, 1}, 
 FddAppp["27", 26] -> {"1", 0, "27", 1, 0, -2, "1", 0, 0, 0, 1}, 
 FddBppp["27", 26] -> {"1", 0, "27", 1, 0, -2, "1", 0, 0, 0, 1}, 
 FddBpmp["27", 26] -> {"1", 0, "27", 1, 0, -2, "1", 0, 0, 0, 1}, 
 FddAppp["27", 27] -> {"1", 0, "27", 1, -1, -2, "1", 0, 0, 0, 1}, 
 FddBppp["27", 27] -> {"1", 0, "27", 1, -1, -2, "1", 0, 0, 0, 1}, 
 FddBpmp["27", 27] -> {"1", 0, "27", 1, -1, -2, "1", 0, 0, 0, 1}, 
 FddAppp["8", 1] -> {"1", 0, "8", 1/2, 1/2, 1, "1", 0, 0, 0, 1}, 
 FddBppp["8", 1] -> {"1", 0, "8", 1/2, 1/2, 1, "1", 0, 0, 0, 1}, 
 FddBpmp["8", 1] -> {"1", 0, "8", 1/2, 1/2, 1, "1", 0, 0, 0, 1}, 
 FddApmm["8", 1] -> {"1", 0, "8", 1/2, 1/2, 1, "1", 0, 0, 0, 1}, 
 FddBppm["8", 1] -> {"1", 0, "8", 1/2, 1/2, 1, "1", 0, 0, 0, 1}, 
 FddBpmm["8", 1] -> {"1", 0, "8", 1/2, 1/2, 1, "1", 0, 0, 0, 1}, 
 FedAp["1", 1, "8", 1] -> {"1", 0, "8", 1/2, 1/2, 1, "1", 0, 0, 0, 1}, 
 FedBp["1", 1, "8", 1] -> {"1", 0, "8", 1/2, 1/2, 1, "1", 0, 0, 0, 1}, 
 FudApp["1", 1, "8", 1] -> {"1", 0, "8", 1/2, 1/2, 1, "1", 0, 0, 0, 1}, 
 FudApm["1", 1, "8", 1] -> {"1", 0, "8", 1/2, 1/2, 1, "1", 0, 0, 0, 1}, 
 FudBpp["1", 1, "8", 1] -> {"1", 0, "8", 1/2, 1/2, 1, "1", 0, 0, 0, 1}, 
 FudBpm["1", 1, "8", 1] -> {"1", 0, "8", 1/2, 1/2, 1, "1", 0, 0, 0, 1}, 
 FddAppp["8", 2] -> {"1", 0, "8", 1/2, -1/2, 1, "1", 0, 0, 0, 1}, 
 FddBppp["8", 2] -> {"1", 0, "8", 1/2, -1/2, 1, "1", 0, 0, 0, 1}, 
 FddBpmp["8", 2] -> {"1", 0, "8", 1/2, -1/2, 1, "1", 0, 0, 0, 1}, 
 FddApmm["8", 2] -> {"1", 0, "8", 1/2, -1/2, 1, "1", 0, 0, 0, 1}, 
 FddBppm["8", 2] -> {"1", 0, "8", 1/2, -1/2, 1, "1", 0, 0, 0, 1}, 
 FddBpmm["8", 2] -> {"1", 0, "8", 1/2, -1/2, 1, "1", 0, 0, 0, 1}, 
 FedAp["1", 1, "8", 2] -> {"1", 0, "8", 1/2, -1/2, 1, "1", 0, 0, 0, 1}, 
 FedBp["1", 1, "8", 2] -> {"1", 0, "8", 1/2, -1/2, 1, "1", 0, 0, 0, 1}, 
 FudApp["1", 1, "8", 2] -> {"1", 0, "8", 1/2, -1/2, 1, "1", 0, 0, 0, 1}, 
 FudApm["1", 1, "8", 2] -> {"1", 0, "8", 1/2, -1/2, 1, "1", 0, 0, 0, 1}, 
 FudBpp["1", 1, "8", 2] -> {"1", 0, "8", 1/2, -1/2, 1, "1", 0, 0, 0, 1}, 
 FudBpm["1", 1, "8", 2] -> {"1", 0, "8", 1/2, -1/2, 1, "1", 0, 0, 0, 1}, 
 FddAppp["8", 3] -> {"1", 0, "8", 1, 1, 0, "1", 0, 0, 0, 1}, 
 FddBppp["8", 3] -> {"1", 0, "8", 1, 1, 0, "1", 0, 0, 0, 1}, 
 FddBpmp["8", 3] -> {"1", 0, "8", 1, 1, 0, "1", 0, 0, 0, 1}, 
 FddApmm["8", 3] -> {"1", 0, "8", 1, 1, 0, "1", 0, 0, 0, 1}, 
 FddBppm["8", 3] -> {"1", 0, "8", 1, 1, 0, "1", 0, 0, 0, 1}, 
 FddBpmm["8", 3] -> {"1", 0, "8", 1, 1, 0, "1", 0, 0, 0, 1}, 
 FedAp["1", 1, "8", 3] -> {"1", 0, "8", 1, 1, 0, "1", 0, 0, 0, 1}, 
 FedBp["1", 1, "8", 3] -> {"1", 0, "8", 1, 1, 0, "1", 0, 0, 0, 1}, 
 FudApp["1", 1, "8", 3] -> {"1", 0, "8", 1, 1, 0, "1", 0, 0, 0, 1}, 
 FudApm["1", 1, "8", 3] -> {"1", 0, "8", 1, 1, 0, "1", 0, 0, 0, 1}, 
 FudBpp["1", 1, "8", 3] -> {"1", 0, "8", 1, 1, 0, "1", 0, 0, 0, 1}, 
 FudBpm["1", 1, "8", 3] -> {"1", 0, "8", 1, 1, 0, "1", 0, 0, 0, 1}, 
 FddAppp["8", 4] -> {"1", 0, "8", 1, 0, 0, "1", 0, 0, 0, 1}, 
 FddBppp["8", 4] -> {"1", 0, "8", 1, 0, 0, "1", 0, 0, 0, 1}, 
 FddBpmp["8", 4] -> {"1", 0, "8", 1, 0, 0, "1", 0, 0, 0, 1}, 
 FddApmm["8", 4] -> {"1", 0, "8", 1, 0, 0, "1", 0, 0, 0, 1}, 
 FddBppm["8", 4] -> {"1", 0, "8", 1, 0, 0, "1", 0, 0, 0, 1}, 
 FddBpmm["8", 4] -> {"1", 0, "8", 1, 0, 0, "1", 0, 0, 0, 1}, 
 FedAp["1", 1, "8", 4] -> {"1", 0, "8", 1, 0, 0, "1", 0, 0, 0, 1}, 
 FedBp["1", 1, "8", 4] -> {"1", 0, "8", 1, 0, 0, "1", 0, 0, 0, 1}, 
 FudApp["1", 1, "8", 4] -> {"1", 0, "8", 1, 0, 0, "1", 0, 0, 0, 1}, 
 FudApm["1", 1, "8", 4] -> {"1", 0, "8", 1, 0, 0, "1", 0, 0, 0, 1}, 
 FudBpp["1", 1, "8", 4] -> {"1", 0, "8", 1, 0, 0, "1", 0, 0, 0, 1}, 
 FudBpm["1", 1, "8", 4] -> {"1", 0, "8", 1, 0, 0, "1", 0, 0, 0, 1}, 
 FddAppp["8", 5] -> {"1", 0, "8", 1, -1, 0, "1", 0, 0, 0, 1}, 
 FddBppp["8", 5] -> {"1", 0, "8", 1, -1, 0, "1", 0, 0, 0, 1}, 
 FddBpmp["8", 5] -> {"1", 0, "8", 1, -1, 0, "1", 0, 0, 0, 1}, 
 FddApmm["8", 5] -> {"1", 0, "8", 1, -1, 0, "1", 0, 0, 0, 1}, 
 FddBppm["8", 5] -> {"1", 0, "8", 1, -1, 0, "1", 0, 0, 0, 1}, 
 FddBpmm["8", 5] -> {"1", 0, "8", 1, -1, 0, "1", 0, 0, 0, 1}, 
 FedAp["1", 1, "8", 5] -> {"1", 0, "8", 1, -1, 0, "1", 0, 0, 0, 1}, 
 FedBp["1", 1, "8", 5] -> {"1", 0, "8", 1, -1, 0, "1", 0, 0, 0, 1}, 
 FudApp["1", 1, "8", 5] -> {"1", 0, "8", 1, -1, 0, "1", 0, 0, 0, 1}, 
 FudApm["1", 1, "8", 5] -> {"1", 0, "8", 1, -1, 0, "1", 0, 0, 0, 1}, 
 FudBpp["1", 1, "8", 5] -> {"1", 0, "8", 1, -1, 0, "1", 0, 0, 0, 1}, 
 FudBpm["1", 1, "8", 5] -> {"1", 0, "8", 1, -1, 0, "1", 0, 0, 0, 1}, 
 FddAppp["8", 6] -> {"1", 0, "8", 0, 0, 0, "1", 0, 0, 0, 1}, 
 FddBppp["8", 6] -> {"1", 0, "8", 0, 0, 0, "1", 0, 0, 0, 1}, 
 FddBpmp["8", 6] -> {"1", 0, "8", 0, 0, 0, "1", 0, 0, 0, 1}, 
 FddApmm["8", 6] -> {"1", 0, "8", 0, 0, 0, "1", 0, 0, 0, 1}, 
 FddBppm["8", 6] -> {"1", 0, "8", 0, 0, 0, "1", 0, 0, 0, 1}, 
 FddBpmm["8", 6] -> {"1", 0, "8", 0, 0, 0, "1", 0, 0, 0, 1}, 
 FedAp["1", 1, "8", 6] -> {"1", 0, "8", 0, 0, 0, "1", 0, 0, 0, 1}, 
 FedBp["1", 1, "8", 6] -> {"1", 0, "8", 0, 0, 0, "1", 0, 0, 0, 1}, 
 FudApp["1", 1, "8", 6] -> {"1", 0, "8", 0, 0, 0, "1", 0, 0, 0, 1}, 
 FudApm["1", 1, "8", 6] -> {"1", 0, "8", 0, 0, 0, "1", 0, 0, 0, 1}, 
 FudBpp["1", 1, "8", 6] -> {"1", 0, "8", 0, 0, 0, "1", 0, 0, 0, 1}, 
 FudBpm["1", 1, "8", 6] -> {"1", 0, "8", 0, 0, 0, "1", 0, 0, 0, 1}, 
 FddAppp["8", 7] -> {"1", 0, "8", 1/2, 1/2, -1, "1", 0, 0, 0, 1}, 
 FddBppp["8", 7] -> {"1", 0, "8", 1/2, 1/2, -1, "1", 0, 0, 0, 1}, 
 FddBpmp["8", 7] -> {"1", 0, "8", 1/2, 1/2, -1, "1", 0, 0, 0, 1}, 
 FddApmm["8", 7] -> {"1", 0, "8", 1/2, 1/2, -1, "1", 0, 0, 0, 1}, 
 FddBppm["8", 7] -> {"1", 0, "8", 1/2, 1/2, -1, "1", 0, 0, 0, 1}, 
 FddBpmm["8", 7] -> {"1", 0, "8", 1/2, 1/2, -1, "1", 0, 0, 0, 1}, 
 FedAp["1", 1, "8", 7] -> {"1", 0, "8", 1/2, 1/2, -1, "1", 0, 0, 0, 1}, 
 FedBp["1", 1, "8", 7] -> {"1", 0, "8", 1/2, 1/2, -1, "1", 0, 0, 0, 1}, 
 FudApp["1", 1, "8", 7] -> {"1", 0, "8", 1/2, 1/2, -1, "1", 0, 0, 0, 1}, 
 FudApm["1", 1, "8", 7] -> {"1", 0, "8", 1/2, 1/2, -1, "1", 0, 0, 0, 1}, 
 FudBpp["1", 1, "8", 7] -> {"1", 0, "8", 1/2, 1/2, -1, "1", 0, 0, 0, 1}, 
 FudBpm["1", 1, "8", 7] -> {"1", 0, "8", 1/2, 1/2, -1, "1", 0, 0, 0, 1}, 
 FddAppp["8", 8] -> {"1", 0, "8", 1/2, -1/2, -1, "1", 0, 0, 0, 1}, 
 FddBppp["8", 8] -> {"1", 0, "8", 1/2, -1/2, -1, "1", 0, 0, 0, 1}, 
 FddBpmp["8", 8] -> {"1", 0, "8", 1/2, -1/2, -1, "1", 0, 0, 0, 1}, 
 FddApmm["8", 8] -> {"1", 0, "8", 1/2, -1/2, -1, "1", 0, 0, 0, 1}, 
 FddBppm["8", 8] -> {"1", 0, "8", 1/2, -1/2, -1, "1", 0, 0, 0, 1}, 
 FddBpmm["8", 8] -> {"1", 0, "8", 1/2, -1/2, -1, "1", 0, 0, 0, 1}, 
 FedAp["1", 1, "8", 8] -> {"1", 0, "8", 1/2, -1/2, -1, "1", 0, 0, 0, 1}, 
 FedBp["1", 1, "8", 8] -> {"1", 0, "8", 1/2, -1/2, -1, "1", 0, 0, 0, 1}, 
 FudApp["1", 1, "8", 8] -> {"1", 0, "8", 1/2, -1/2, -1, "1", 0, 0, 0, 1}, 
 FudApm["1", 1, "8", 8] -> {"1", 0, "8", 1/2, -1/2, -1, "1", 0, 0, 0, 1}, 
 FudBpp["1", 1, "8", 8] -> {"1", 0, "8", 1/2, -1/2, -1, "1", 0, 0, 0, 1}, 
 FudBpm["1", 1, "8", 8] -> {"1", 0, "8", 1/2, -1/2, -1, "1", 0, 0, 0, 1}, 
 FddAppp["1", 1] -> {"1", 0, "1", 0, 0, 0, "1", 0, 0, 0, 1}, 
 FddBppp["1", 1] -> {"1", 0, "1", 0, 0, 0, "1", 0, 0, 0, 1}, 
 FddBpmp["1", 1] -> {"1", 0, "1", 0, 0, 0, "1", 0, 0, 0, 1}, 
 FddApmm["1", 1] -> {"1", 0, "1", 0, 0, 0, "1", 0, 0, 0, 1}, 
 FddBppm["1", 1] -> {"1", 0, "1", 0, 0, 0, "1", 0, 0, 0, 1}, 
 FddBpmm["1", 1] -> {"1", 0, "1", 0, 0, 0, "1", 0, 0, 0, 1}, 
 FedAp["1", 1, "1", 1] -> {"1", 0, "1", 0, 0, 0, "1", 0, 0, 0, 1}, 
 FedBp["1", 1, "1", 1] -> {"1", 0, "1", 0, 0, 0, "1", 0, 0, 0, 1}, 
 FeeAppp["1", 1] -> {"1", 0, "1", 0, 0, 0, "1", 0, 0, 0, 1}, 
 FeeBppp["1", 1] -> {"1", 0, "1", 0, 0, 0, "1", 0, 0, 0, 1}, 
 FeeBppm["1", 1] -> {"1", 0, "1", 0, 0, 0, "1", 0, 0, 0, 1}, 
 FeuAp["1", 1, "1", 1] -> {"1", 0, "1", 0, 0, 0, "1", 0, 0, 0, 1}, 
 FeuBp["1", 1, "1", 1] -> {"1", 0, "1", 0, 0, 0, "1", 0, 0, 0, 1}, 
 FuuAppp["1", 1] -> {"1", 0, "1", 0, 0, 0, "1", 0, 0, 0, 1}, 
 FuuBppp["1", 1] -> {"1", 0, "1", 0, 0, 0, "1", 0, 0, 0, 1}, 
 FuuBpmp["1", 1] -> {"1", 0, "1", 0, 0, 0, "1", 0, 0, 0, 1}, 
 FuuApmm["1", 1] -> {"1", 0, "1", 0, 0, 0, "1", 0, 0, 0, 1}, 
 FuuBppm["1", 1] -> {"1", 0, "1", 0, 0, 0, "1", 0, 0, 0, 1}, 
 FuuBpmm["1", 1] -> {"1", 0, "1", 0, 0, 0, "1", 0, 0, 0, 1}, 
 FudApp["1", 1, "1", 1] -> {"1", 0, "1", 0, 0, 0, "1", 0, 0, 0, 1}, 
 FudApm["1", 1, "1", 1] -> {"1", 0, "1", 0, 0, 0, "1", 0, 0, 0, 1}, 
 FudBpp["1", 1, "1", 1] -> {"1", 0, "1", 0, 0, 0, "1", 0, 0, 0, 1}, 
 FudBpm["1", 1, "1", 1] -> {"1", 0, "1", 0, 0, 0, "1", 0, 0, 0, 1}, 
 FddAmpp["27", 1] -> {"1", 0, "27", 1, 1, 2, "1", 0, 0, 0, -1}, 
 FddAmpp["27", 2] -> {"1", 0, "27", 1, 0, 2, "1", 0, 0, 0, -1}, 
 FddAmpp["27", 3] -> {"1", 0, "27", 1, -1, 2, "1", 0, 0, 0, -1}, 
 FddAmpp["27", 4] -> {"1", 0, "27", 3/2, 3/2, 1, "1", 0, 0, 0, -1}, 
 FddAmpp["27", 5] -> {"1", 0, "27", 3/2, 1/2, 1, "1", 0, 0, 0, -1}, 
 FddAmpp["27", 6] -> {"1", 0, "27", 3/2, -1/2, 1, "1", 0, 0, 0, -1}, 
 FddAmpp["27", 7] -> {"1", 0, "27", 3/2, -3/2, 1, "1", 0, 0, 0, -1}, 
 FddAmpp["27", 8] -> {"1", 0, "27", 1/2, 1/2, 1, "1", 0, 0, 0, -1}, 
 FddAmpp["27", 9] -> {"1", 0, "27", 1/2, -1/2, 1, "1", 0, 0, 0, -1}, 
 FddAmpp["27", 10] -> {"1", 0, "27", 2, 2, 0, "1", 0, 0, 0, -1}, 
 FddAmpp["27", 11] -> {"1", 0, "27", 2, 1, 0, "1", 0, 0, 0, -1}, 
 FddAmpp["27", 12] -> {"1", 0, "27", 2, 0, 0, "1", 0, 0, 0, -1}, 
 FddAmpp["27", 13] -> {"1", 0, "27", 2, -1, 0, "1", 0, 0, 0, -1}, 
 FddAmpp["27", 14] -> {"1", 0, "27", 2, -2, 0, "1", 0, 0, 0, -1}, 
 FddAmpp["27", 15] -> {"1", 0, "27", 1, 1, 0, "1", 0, 0, 0, -1}, 
 FddAmpp["27", 16] -> {"1", 0, "27", 1, 0, 0, "1", 0, 0, 0, -1}, 
 FddAmpp["27", 17] -> {"1", 0, "27", 1, -1, 0, "1", 0, 0, 0, -1}, 
 FddAmpp["27", 18] -> {"1", 0, "27", 0, 0, 0, "1", 0, 0, 0, -1}, 
 FddAmpp["27", 19] -> {"1", 0, "27", 3/2, 3/2, -1, "1", 0, 0, 0, -1}, 
 FddAmpp["27", 20] -> {"1", 0, "27", 3/2, 1/2, -1, "1", 0, 0, 0, -1}, 
 FddAmpp["27", 21] -> {"1", 0, "27", 3/2, -1/2, -1, "1", 0, 0, 0, -1}, 
 FddAmpp["27", 22] -> {"1", 0, "27", 3/2, -3/2, -1, "1", 0, 0, 0, -1}, 
 FddAmpp["27", 23] -> {"1", 0, "27", 1/2, 1/2, -1, "1", 0, 0, 0, -1}, 
 FddAmpp["27", 24] -> {"1", 0, "27", 1/2, -1/2, -1, "1", 0, 0, 0, -1}, 
 FddAmpp["27", 25] -> {"1", 0, "27", 1, 1, -2, "1", 0, 0, 0, -1}, 
 FddAmpp["27", 26] -> {"1", 0, "27", 1, 0, -2, "1", 0, 0, 0, -1}, 
 FddAmpp["27", 27] -> {"1", 0, "27", 1, -1, -2, "1", 0, 0, 0, -1}, 
 FddAmpp["8", 1] -> {"1", 0, "8", 1/2, 1/2, 1, "1", 0, 0, 0, -1}, 
 FddAmmm["8", 1] -> {"1", 0, "8", 1/2, 1/2, 1, "1", 0, 0, 0, -1}, 
 FddBmpp["8", 1] -> {"1", 0, "8", 1/2, 1/2, 1, "1", 0, 0, 0, -1}, 
 FddBmmp["8", 1] -> {"1", 0, "8", 1/2, 1/2, 1, "1", 0, 0, 0, -1}, 
 FddBmpm["8", 1] -> {"1", 0, "8", 1/2, 1/2, 1, "1", 0, 0, 0, -1}, 
 FddBmmm["8", 1] -> {"1", 0, "8", 1/2, 1/2, 1, "1", 0, 0, 0, -1}, 
 FedAm["1", 1, "8", 1] -> {"1", 0, "8", 1/2, 1/2, 1, "1", 0, 0, 0, -1}, 
 FedBm["1", 1, "8", 1] -> {"1", 0, "8", 1/2, 1/2, 1, "1", 0, 0, 0, -1}, 
 FudAmp["1", 1, "8", 1] -> {"1", 0, "8", 1/2, 1/2, 1, "1", 0, 0, 0, -1}, 
 FudAmm["1", 1, "8", 1] -> {"1", 0, "8", 1/2, 1/2, 1, "1", 0, 0, 0, -1}, 
 FudBmp["1", 1, "8", 1] -> {"1", 0, "8", 1/2, 1/2, 1, "1", 0, 0, 0, -1}, 
 FudBmm["1", 1, "8", 1] -> {"1", 0, "8", 1/2, 1/2, 1, "1", 0, 0, 0, -1}, 
 FddAmpp["8", 2] -> {"1", 0, "8", 1/2, -1/2, 1, "1", 0, 0, 0, -1}, 
 FddAmmm["8", 2] -> {"1", 0, "8", 1/2, -1/2, 1, "1", 0, 0, 0, -1}, 
 FddBmpp["8", 2] -> {"1", 0, "8", 1/2, -1/2, 1, "1", 0, 0, 0, -1}, 
 FddBmmp["8", 2] -> {"1", 0, "8", 1/2, -1/2, 1, "1", 0, 0, 0, -1}, 
 FddBmpm["8", 2] -> {"1", 0, "8", 1/2, -1/2, 1, "1", 0, 0, 0, -1}, 
 FddBmmm["8", 2] -> {"1", 0, "8", 1/2, -1/2, 1, "1", 0, 0, 0, -1}, 
 FedAm["1", 1, "8", 2] -> {"1", 0, "8", 1/2, -1/2, 1, "1", 0, 0, 0, -1}, 
 FedBm["1", 1, "8", 2] -> {"1", 0, "8", 1/2, -1/2, 1, "1", 0, 0, 0, -1}, 
 FudAmp["1", 1, "8", 2] -> {"1", 0, "8", 1/2, -1/2, 1, "1", 0, 0, 0, -1}, 
 FudAmm["1", 1, "8", 2] -> {"1", 0, "8", 1/2, -1/2, 1, "1", 0, 0, 0, -1}, 
 FudBmp["1", 1, "8", 2] -> {"1", 0, "8", 1/2, -1/2, 1, "1", 0, 0, 0, -1}, 
 FudBmm["1", 1, "8", 2] -> {"1", 0, "8", 1/2, -1/2, 1, "1", 0, 0, 0, -1}, 
 FddAmpp["8", 3] -> {"1", 0, "8", 1, 1, 0, "1", 0, 0, 0, -1}, 
 FddAmmm["8", 3] -> {"1", 0, "8", 1, 1, 0, "1", 0, 0, 0, -1}, 
 FddBmpp["8", 3] -> {"1", 0, "8", 1, 1, 0, "1", 0, 0, 0, -1}, 
 FddBmmp["8", 3] -> {"1", 0, "8", 1, 1, 0, "1", 0, 0, 0, -1}, 
 FddBmpm["8", 3] -> {"1", 0, "8", 1, 1, 0, "1", 0, 0, 0, -1}, 
 FddBmmm["8", 3] -> {"1", 0, "8", 1, 1, 0, "1", 0, 0, 0, -1}, 
 FedAm["1", 1, "8", 3] -> {"1", 0, "8", 1, 1, 0, "1", 0, 0, 0, -1}, 
 FedBm["1", 1, "8", 3] -> {"1", 0, "8", 1, 1, 0, "1", 0, 0, 0, -1}, 
 FudAmp["1", 1, "8", 3] -> {"1", 0, "8", 1, 1, 0, "1", 0, 0, 0, -1}, 
 FudAmm["1", 1, "8", 3] -> {"1", 0, "8", 1, 1, 0, "1", 0, 0, 0, -1}, 
 FudBmp["1", 1, "8", 3] -> {"1", 0, "8", 1, 1, 0, "1", 0, 0, 0, -1}, 
 FudBmm["1", 1, "8", 3] -> {"1", 0, "8", 1, 1, 0, "1", 0, 0, 0, -1}, 
 FddAmpp["8", 4] -> {"1", 0, "8", 1, 0, 0, "1", 0, 0, 0, -1}, 
 FddAmmm["8", 4] -> {"1", 0, "8", 1, 0, 0, "1", 0, 0, 0, -1}, 
 FddBmpp["8", 4] -> {"1", 0, "8", 1, 0, 0, "1", 0, 0, 0, -1}, 
 FddBmmp["8", 4] -> {"1", 0, "8", 1, 0, 0, "1", 0, 0, 0, -1}, 
 FddBmpm["8", 4] -> {"1", 0, "8", 1, 0, 0, "1", 0, 0, 0, -1}, 
 FddBmmm["8", 4] -> {"1", 0, "8", 1, 0, 0, "1", 0, 0, 0, -1}, 
 FedAm["1", 1, "8", 4] -> {"1", 0, "8", 1, 0, 0, "1", 0, 0, 0, -1}, 
 FedBm["1", 1, "8", 4] -> {"1", 0, "8", 1, 0, 0, "1", 0, 0, 0, -1}, 
 FudAmp["1", 1, "8", 4] -> {"1", 0, "8", 1, 0, 0, "1", 0, 0, 0, -1}, 
 FudAmm["1", 1, "8", 4] -> {"1", 0, "8", 1, 0, 0, "1", 0, 0, 0, -1}, 
 FudBmp["1", 1, "8", 4] -> {"1", 0, "8", 1, 0, 0, "1", 0, 0, 0, -1}, 
 FudBmm["1", 1, "8", 4] -> {"1", 0, "8", 1, 0, 0, "1", 0, 0, 0, -1}, 
 FddAmpp["8", 5] -> {"1", 0, "8", 1, -1, 0, "1", 0, 0, 0, -1}, 
 FddAmmm["8", 5] -> {"1", 0, "8", 1, -1, 0, "1", 0, 0, 0, -1}, 
 FddBmpp["8", 5] -> {"1", 0, "8", 1, -1, 0, "1", 0, 0, 0, -1}, 
 FddBmmp["8", 5] -> {"1", 0, "8", 1, -1, 0, "1", 0, 0, 0, -1}, 
 FddBmpm["8", 5] -> {"1", 0, "8", 1, -1, 0, "1", 0, 0, 0, -1}, 
 FddBmmm["8", 5] -> {"1", 0, "8", 1, -1, 0, "1", 0, 0, 0, -1}, 
 FedAm["1", 1, "8", 5] -> {"1", 0, "8", 1, -1, 0, "1", 0, 0, 0, -1}, 
 FedBm["1", 1, "8", 5] -> {"1", 0, "8", 1, -1, 0, "1", 0, 0, 0, -1}, 
 FudAmp["1", 1, "8", 5] -> {"1", 0, "8", 1, -1, 0, "1", 0, 0, 0, -1}, 
 FudAmm["1", 1, "8", 5] -> {"1", 0, "8", 1, -1, 0, "1", 0, 0, 0, -1}, 
 FudBmp["1", 1, "8", 5] -> {"1", 0, "8", 1, -1, 0, "1", 0, 0, 0, -1}, 
 FudBmm["1", 1, "8", 5] -> {"1", 0, "8", 1, -1, 0, "1", 0, 0, 0, -1}, 
 FddAmpp["8", 6] -> {"1", 0, "8", 0, 0, 0, "1", 0, 0, 0, -1}, 
 FddAmmm["8", 6] -> {"1", 0, "8", 0, 0, 0, "1", 0, 0, 0, -1}, 
 FddBmpp["8", 6] -> {"1", 0, "8", 0, 0, 0, "1", 0, 0, 0, -1}, 
 FddBmmp["8", 6] -> {"1", 0, "8", 0, 0, 0, "1", 0, 0, 0, -1}, 
 FddBmpm["8", 6] -> {"1", 0, "8", 0, 0, 0, "1", 0, 0, 0, -1}, 
 FddBmmm["8", 6] -> {"1", 0, "8", 0, 0, 0, "1", 0, 0, 0, -1}, 
 FedAm["1", 1, "8", 6] -> {"1", 0, "8", 0, 0, 0, "1", 0, 0, 0, -1}, 
 FedBm["1", 1, "8", 6] -> {"1", 0, "8", 0, 0, 0, "1", 0, 0, 0, -1}, 
 FudAmp["1", 1, "8", 6] -> {"1", 0, "8", 0, 0, 0, "1", 0, 0, 0, -1}, 
 FudAmm["1", 1, "8", 6] -> {"1", 0, "8", 0, 0, 0, "1", 0, 0, 0, -1}, 
 FudBmp["1", 1, "8", 6] -> {"1", 0, "8", 0, 0, 0, "1", 0, 0, 0, -1}, 
 FudBmm["1", 1, "8", 6] -> {"1", 0, "8", 0, 0, 0, "1", 0, 0, 0, -1}, 
 FddAmpp["8", 7] -> {"1", 0, "8", 1/2, 1/2, -1, "1", 0, 0, 0, -1}, 
 FddAmmm["8", 7] -> {"1", 0, "8", 1/2, 1/2, -1, "1", 0, 0, 0, -1}, 
 FddBmpp["8", 7] -> {"1", 0, "8", 1/2, 1/2, -1, "1", 0, 0, 0, -1}, 
 FddBmmp["8", 7] -> {"1", 0, "8", 1/2, 1/2, -1, "1", 0, 0, 0, -1}, 
 FddBmpm["8", 7] -> {"1", 0, "8", 1/2, 1/2, -1, "1", 0, 0, 0, -1}, 
 FddBmmm["8", 7] -> {"1", 0, "8", 1/2, 1/2, -1, "1", 0, 0, 0, -1}, 
 FedAm["1", 1, "8", 7] -> {"1", 0, "8", 1/2, 1/2, -1, "1", 0, 0, 0, -1}, 
 FedBm["1", 1, "8", 7] -> {"1", 0, "8", 1/2, 1/2, -1, "1", 0, 0, 0, -1}, 
 FudAmp["1", 1, "8", 7] -> {"1", 0, "8", 1/2, 1/2, -1, "1", 0, 0, 0, -1}, 
 FudAmm["1", 1, "8", 7] -> {"1", 0, "8", 1/2, 1/2, -1, "1", 0, 0, 0, -1}, 
 FudBmp["1", 1, "8", 7] -> {"1", 0, "8", 1/2, 1/2, -1, "1", 0, 0, 0, -1}, 
 FudBmm["1", 1, "8", 7] -> {"1", 0, "8", 1/2, 1/2, -1, "1", 0, 0, 0, -1}, 
 FddAmpp["8", 8] -> {"1", 0, "8", 1/2, -1/2, -1, "1", 0, 0, 0, -1}, 
 FddAmmm["8", 8] -> {"1", 0, "8", 1/2, -1/2, -1, "1", 0, 0, 0, -1}, 
 FddBmpp["8", 8] -> {"1", 0, "8", 1/2, -1/2, -1, "1", 0, 0, 0, -1}, 
 FddBmmp["8", 8] -> {"1", 0, "8", 1/2, -1/2, -1, "1", 0, 0, 0, -1}, 
 FddBmpm["8", 8] -> {"1", 0, "8", 1/2, -1/2, -1, "1", 0, 0, 0, -1}, 
 FddBmmm["8", 8] -> {"1", 0, "8", 1/2, -1/2, -1, "1", 0, 0, 0, -1}, 
 FedAm["1", 1, "8", 8] -> {"1", 0, "8", 1/2, -1/2, -1, "1", 0, 0, 0, -1}, 
 FedBm["1", 1, "8", 8] -> {"1", 0, "8", 1/2, -1/2, -1, "1", 0, 0, 0, -1}, 
 FudAmp["1", 1, "8", 8] -> {"1", 0, "8", 1/2, -1/2, -1, "1", 0, 0, 0, -1}, 
 FudAmm["1", 1, "8", 8] -> {"1", 0, "8", 1/2, -1/2, -1, "1", 0, 0, 0, -1}, 
 FudBmp["1", 1, "8", 8] -> {"1", 0, "8", 1/2, -1/2, -1, "1", 0, 0, 0, -1}, 
 FudBmm["1", 1, "8", 8] -> {"1", 0, "8", 1/2, -1/2, -1, "1", 0, 0, 0, -1}, 
 FddAmpp["1", 1] -> {"1", 0, "1", 0, 0, 0, "1", 0, 0, 0, -1}, 
 FddAmmm["1", 1] -> {"1", 0, "1", 0, 0, 0, "1", 0, 0, 0, -1}, 
 FedAm["1", 1, "1", 1] -> {"1", 0, "1", 0, 0, 0, "1", 0, 0, 0, -1}, 
 FedBm["1", 1, "1", 1] -> {"1", 0, "1", 0, 0, 0, "1", 0, 0, 0, -1}, 
 FeeAmpp["1", 1] -> {"1", 0, "1", 0, 0, 0, "1", 0, 0, 0, -1}, 
 FeuAm["1", 1, "1", 1] -> {"1", 0, "1", 0, 0, 0, "1", 0, 0, 0, -1}, 
 FeuBm["1", 1, "1", 1] -> {"1", 0, "1", 0, 0, 0, "1", 0, 0, 0, -1}, 
 FuuAmpp["1", 1] -> {"1", 0, "1", 0, 0, 0, "1", 0, 0, 0, -1}, 
 FuuAmmm["1", 1] -> {"1", 0, "1", 0, 0, 0, "1", 0, 0, 0, -1}, 
 FudAmp["1", 1, "1", 1] -> {"1", 0, "1", 0, 0, 0, "1", 0, 0, 0, -1}, 
 FudAmm["1", 1, "1", 1] -> {"1", 0, "1", 0, 0, 0, "1", 0, 0, 0, -1}, 
 FudBmp["1", 1, "1", 1] -> {"1", 0, "1", 0, 0, 0, "1", 0, 0, 0, -1}, 
 FudBmm["1", 1, "1", 1] -> {"1", 0, "1", 0, 0, 0, "1", 0, 0, 0, -1}, 
 FddBmpp["10", 1] -> {"1", 0, "10", 3/2, 3/2, 1, "1", 0, 0, 0, -1}, 
 FddBmmp["10", 1] -> {"1", 0, "10", 3/2, 3/2, 1, "1", 0, 0, 0, -1}, 
 FddBmpp["10", 2] -> {"1", 0, "10", 3/2, 1/2, 1, "1", 0, 0, 0, -1}, 
 FddBmmp["10", 2] -> {"1", 0, "10", 3/2, 1/2, 1, "1", 0, 0, 0, -1}, 
 FddBmpp["10", 3] -> {"1", 0, "10", 3/2, -1/2, 1, "1", 0, 0, 0, -1}, 
 FddBmmp["10", 3] -> {"1", 0, "10", 3/2, -1/2, 1, "1", 0, 0, 0, -1}, 
 FddBmpp["10", 4] -> {"1", 0, "10", 3/2, -3/2, 1, "1", 0, 0, 0, -1}, 
 FddBmmp["10", 4] -> {"1", 0, "10", 3/2, -3/2, 1, "1", 0, 0, 0, -1}, 
 FddBmpp["10", 5] -> {"1", 0, "10", 1, 1, 0, "1", 0, 0, 0, -1}, 
 FddBmmp["10", 5] -> {"1", 0, "10", 1, 1, 0, "1", 0, 0, 0, -1}, 
 FddBmpp["10", 6] -> {"1", 0, "10", 1, 0, 0, "1", 0, 0, 0, -1}, 
 FddBmmp["10", 6] -> {"1", 0, "10", 1, 0, 0, "1", 0, 0, 0, -1}, 
 FddBmpp["10", 7] -> {"1", 0, "10", 1, -1, 0, "1", 0, 0, 0, -1}, 
 FddBmmp["10", 7] -> {"1", 0, "10", 1, -1, 0, "1", 0, 0, 0, -1}, 
 FddBmpp["10", 8] -> {"1", 0, "10", 1/2, 1/2, -1, "1", 0, 0, 0, -1}, 
 FddBmmp["10", 8] -> {"1", 0, "10", 1/2, 1/2, -1, "1", 0, 0, 0, -1}, 
 FddBmpp["10", 9] -> {"1", 0, "10", 1/2, -1/2, -1, "1", 0, 0, 0, -1}, 
 FddBmmp["10", 9] -> {"1", 0, "10", 1/2, -1/2, -1, "1", 0, 0, 0, -1}, 
 FddBmpp["10", 10] -> {"1", 0, "10", 0, 0, -2, "1", 0, 0, 0, -1}, 
 FddBmmp["10", 10] -> {"1", 0, "10", 0, 0, -2, "1", 0, 0, 0, -1}, 
 FddBmpm["10bar", 1] -> {"1", 0, "10bar", 3/2, -3/2, -1, "1", 0, 0, 0, -1}, 
 FddBmmm["10bar", 1] -> {"1", 0, "10bar", 3/2, -3/2, -1, "1", 0, 0, 0, -1}, 
 FddBmpm["10bar", 2] -> {"1", 0, "10bar", 3/2, -1/2, -1, "1", 0, 0, 0, -1}, 
 FddBmmm["10bar", 2] -> {"1", 0, "10bar", 3/2, -1/2, -1, "1", 0, 0, 0, -1}, 
 FddBmpm["10bar", 3] -> {"1", 0, "10bar", 3/2, 1/2, -1, "1", 0, 0, 0, -1}, 
 FddBmmm["10bar", 3] -> {"1", 0, "10bar", 3/2, 1/2, -1, "1", 0, 0, 0, -1}, 
 FddBmpm["10bar", 4] -> {"1", 0, "10bar", 3/2, 3/2, -1, "1", 0, 0, 0, -1}, 
 FddBmmm["10bar", 4] -> {"1", 0, "10bar", 3/2, 3/2, -1, "1", 0, 0, 0, -1}, 
 FddBmpm["10bar", 5] -> {"1", 0, "10bar", 1, -1, 0, "1", 0, 0, 0, -1}, 
 FddBmmm["10bar", 5] -> {"1", 0, "10bar", 1, -1, 0, "1", 0, 0, 0, -1}, 
 FddBmpm["10bar", 6] -> {"1", 0, "10bar", 1, 0, 0, "1", 0, 0, 0, -1}, 
 FddBmmm["10bar", 6] -> {"1", 0, "10bar", 1, 0, 0, "1", 0, 0, 0, -1}, 
 FddBmpm["10bar", 7] -> {"1", 0, "10bar", 1, 1, 0, "1", 0, 0, 0, -1}, 
 FddBmmm["10bar", 7] -> {"1", 0, "10bar", 1, 1, 0, "1", 0, 0, 0, -1}, 
 FddBmpm["10bar", 8] -> {"1", 0, "10bar", 1/2, -1/2, 1, "1", 0, 0, 0, -1}, 
 FddBmmm["10bar", 8] -> {"1", 0, "10bar", 1/2, -1/2, 1, "1", 0, 0, 0, -1}, 
 FddBmpm["10bar", 9] -> {"1", 0, "10bar", 1/2, 1/2, 1, "1", 0, 0, 0, -1}, 
 FddBmmm["10bar", 9] -> {"1", 0, "10bar", 1/2, 1/2, 1, "1", 0, 0, 0, -1}, 
 FddBmpm["10bar", 10] -> {"1", 0, "10bar", 0, 0, 2, "1", 0, 0, 0, -1}, 
 FddBmmm["10bar", 10] -> {"1", 0, "10bar", 0, 0, 2, "1", 0, 0, 0, -1}, 
 FedAp["8", 1, "8", 1] -> {"1", 0, "8", 1/2, 1/2, 1, "8", 1/2, 1/2, 1, 1}, 
 FedBp["8", 1, "8", 1] -> {"1", 0, "8", 1/2, 1/2, 1, "8", 1/2, 1/2, 1, 1}, 
 FedAm["8", 1, "8", 1] -> {"1", 0, "8", 1/2, 1/2, 1, "8", 1/2, 1/2, 1, -1}, 
 FedBm["8", 1, "8", 1] -> {"1", 0, "8", 1/2, 1/2, 1, "8", 1/2, 1/2, 1, -1}, 
 FedAp["8", 2, "8", 1] -> {"1", 0, "8", 1/2, 1/2, 1, "8", 1/2, -1/2, 1, 1}, 
 FedBp["8", 2, "8", 1] -> {"1", 0, "8", 1/2, 1/2, 1, "8", 1/2, -1/2, 1, 1}, 
 FedAm["8", 2, "8", 1] -> {"1", 0, "8", 1/2, 1/2, 1, "8", 1/2, -1/2, 1, -1}, 
 FedBm["8", 2, "8", 1] -> {"1", 0, "8", 1/2, 1/2, 1, "8", 1/2, -1/2, 1, -1}, 
 FedAp["8", 3, "8", 1] -> {"1", 0, "8", 1/2, 1/2, 1, "8", 1, 1, 0, 1}, 
 FedBp["8", 3, "8", 1] -> {"1", 0, "8", 1/2, 1/2, 1, "8", 1, 1, 0, 1}, 
 FedAm["8", 3, "8", 1] -> {"1", 0, "8", 1/2, 1/2, 1, "8", 1, 1, 0, -1}, 
 FedBm["8", 3, "8", 1] -> {"1", 0, "8", 1/2, 1/2, 1, "8", 1, 1, 0, -1}, 
 FedAp["8", 4, "8", 1] -> {"1", 0, "8", 1/2, 1/2, 1, "8", 1, 0, 0, 1}, 
 FedBp["8", 4, "8", 1] -> {"1", 0, "8", 1/2, 1/2, 1, "8", 1, 0, 0, 1}, 
 FedAm["8", 4, "8", 1] -> {"1", 0, "8", 1/2, 1/2, 1, "8", 1, 0, 0, -1}, 
 FedBm["8", 4, "8", 1] -> {"1", 0, "8", 1/2, 1/2, 1, "8", 1, 0, 0, -1}, 
 FedAp["8", 5, "8", 1] -> {"1", 0, "8", 1/2, 1/2, 1, "8", 1, -1, 0, 1}, 
 FedBp["8", 5, "8", 1] -> {"1", 0, "8", 1/2, 1/2, 1, "8", 1, -1, 0, 1}, 
 FedAm["8", 5, "8", 1] -> {"1", 0, "8", 1/2, 1/2, 1, "8", 1, -1, 0, -1}, 
 FedBm["8", 5, "8", 1] -> {"1", 0, "8", 1/2, 1/2, 1, "8", 1, -1, 0, -1}, 
 FedAp["8", 6, "8", 1] -> {"1", 0, "8", 1/2, 1/2, 1, "8", 0, 0, 0, 1}, 
 FedBp["8", 6, "8", 1] -> {"1", 0, "8", 1/2, 1/2, 1, "8", 0, 0, 0, 1}, 
 FedAm["8", 6, "8", 1] -> {"1", 0, "8", 1/2, 1/2, 1, "8", 0, 0, 0, -1}, 
 FedBm["8", 6, "8", 1] -> {"1", 0, "8", 1/2, 1/2, 1, "8", 0, 0, 0, -1}, 
 FedAp["8", 7, "8", 1] -> {"1", 0, "8", 1/2, 1/2, 1, "8", 1/2, 1/2, -1, 1}, 
 FedBp["8", 7, "8", 1] -> {"1", 0, "8", 1/2, 1/2, 1, "8", 1/2, 1/2, -1, 1}, 
 FedAm["8", 7, "8", 1] -> {"1", 0, "8", 1/2, 1/2, 1, "8", 1/2, 1/2, -1, -1}, 
 FedBm["8", 7, "8", 1] -> {"1", 0, "8", 1/2, 1/2, 1, "8", 1/2, 1/2, -1, -1}, 
 FedAp["8", 8, "8", 1] -> {"1", 0, "8", 1/2, 1/2, 1, "8", 1/2, -1/2, -1, 1}, 
 FedBp["8", 8, "8", 1] -> {"1", 0, "8", 1/2, 1/2, 1, "8", 1/2, -1/2, -1, 1}, 
 FedAm["8", 8, "8", 1] -> {"1", 0, "8", 1/2, 1/2, 1, "8", 1/2, -1/2, -1, -1}, 
 FedBm["8", 8, "8", 1] -> {"1", 0, "8", 1/2, 1/2, 1, "8", 1/2, -1/2, -1, -1}, 
 FedAp["8", 1, "8", 2] -> {"1", 0, "8", 1/2, -1/2, 1, "8", 1/2, 1/2, 1, 1}, 
 FedBp["8", 1, "8", 2] -> {"1", 0, "8", 1/2, -1/2, 1, "8", 1/2, 1/2, 1, 1}, 
 FedAm["8", 1, "8", 2] -> {"1", 0, "8", 1/2, -1/2, 1, "8", 1/2, 1/2, 1, -1}, 
 FedBm["8", 1, "8", 2] -> {"1", 0, "8", 1/2, -1/2, 1, "8", 1/2, 1/2, 1, -1}, 
 FedAp["8", 2, "8", 2] -> {"1", 0, "8", 1/2, -1/2, 1, "8", 1/2, -1/2, 1, 1}, 
 FedBp["8", 2, "8", 2] -> {"1", 0, "8", 1/2, -1/2, 1, "8", 1/2, -1/2, 1, 1}, 
 FedAm["8", 2, "8", 2] -> {"1", 0, "8", 1/2, -1/2, 1, "8", 1/2, -1/2, 1, -1}, 
 FedBm["8", 2, "8", 2] -> {"1", 0, "8", 1/2, -1/2, 1, "8", 1/2, -1/2, 1, -1}, 
 FedAp["8", 3, "8", 2] -> {"1", 0, "8", 1/2, -1/2, 1, "8", 1, 1, 0, 1}, 
 FedBp["8", 3, "8", 2] -> {"1", 0, "8", 1/2, -1/2, 1, "8", 1, 1, 0, 1}, 
 FedAm["8", 3, "8", 2] -> {"1", 0, "8", 1/2, -1/2, 1, "8", 1, 1, 0, -1}, 
 FedBm["8", 3, "8", 2] -> {"1", 0, "8", 1/2, -1/2, 1, "8", 1, 1, 0, -1}, 
 FedAp["8", 4, "8", 2] -> {"1", 0, "8", 1/2, -1/2, 1, "8", 1, 0, 0, 1}, 
 FedBp["8", 4, "8", 2] -> {"1", 0, "8", 1/2, -1/2, 1, "8", 1, 0, 0, 1}, 
 FedAm["8", 4, "8", 2] -> {"1", 0, "8", 1/2, -1/2, 1, "8", 1, 0, 0, -1}, 
 FedBm["8", 4, "8", 2] -> {"1", 0, "8", 1/2, -1/2, 1, "8", 1, 0, 0, -1}, 
 FedAp["8", 5, "8", 2] -> {"1", 0, "8", 1/2, -1/2, 1, "8", 1, -1, 0, 1}, 
 FedBp["8", 5, "8", 2] -> {"1", 0, "8", 1/2, -1/2, 1, "8", 1, -1, 0, 1}, 
 FedAm["8", 5, "8", 2] -> {"1", 0, "8", 1/2, -1/2, 1, "8", 1, -1, 0, -1}, 
 FedBm["8", 5, "8", 2] -> {"1", 0, "8", 1/2, -1/2, 1, "8", 1, -1, 0, -1}, 
 FedAp["8", 6, "8", 2] -> {"1", 0, "8", 1/2, -1/2, 1, "8", 0, 0, 0, 1}, 
 FedBp["8", 6, "8", 2] -> {"1", 0, "8", 1/2, -1/2, 1, "8", 0, 0, 0, 1}, 
 FedAm["8", 6, "8", 2] -> {"1", 0, "8", 1/2, -1/2, 1, "8", 0, 0, 0, -1}, 
 FedBm["8", 6, "8", 2] -> {"1", 0, "8", 1/2, -1/2, 1, "8", 0, 0, 0, -1}, 
 FedAp["8", 7, "8", 2] -> {"1", 0, "8", 1/2, -1/2, 1, "8", 1/2, 1/2, -1, 1}, 
 FedBp["8", 7, "8", 2] -> {"1", 0, "8", 1/2, -1/2, 1, "8", 1/2, 1/2, -1, 1}, 
 FedAm["8", 7, "8", 2] -> {"1", 0, "8", 1/2, -1/2, 1, "8", 1/2, 1/2, -1, -1}, 
 FedBm["8", 7, "8", 2] -> {"1", 0, "8", 1/2, -1/2, 1, "8", 1/2, 1/2, -1, -1}, 
 FedAp["8", 8, "8", 2] -> {"1", 0, "8", 1/2, -1/2, 1, "8", 1/2, -1/2, -1, 1}, 
 FedBp["8", 8, "8", 2] -> {"1", 0, "8", 1/2, -1/2, 1, "8", 1/2, -1/2, -1, 1}, 
 FedAm["8", 8, "8", 2] -> {"1", 0, "8", 1/2, -1/2, 1, "8", 1/2, -1/2, -1, 
   -1}, FedBm["8", 8, "8", 2] -> {"1", 0, "8", 1/2, -1/2, 1, "8", 1/2, -1/2, 
   -1, -1}, FedAp["8", 1, "8", 3] -> {"1", 0, "8", 1, 1, 0, "8", 1/2, 1/2, 1, 
   1}, FedBp["8", 1, "8", 3] -> {"1", 0, "8", 1, 1, 0, "8", 1/2, 1/2, 1, 1}, 
 FedAm["8", 1, "8", 3] -> {"1", 0, "8", 1, 1, 0, "8", 1/2, 1/2, 1, -1}, 
 FedBm["8", 1, "8", 3] -> {"1", 0, "8", 1, 1, 0, "8", 1/2, 1/2, 1, -1}, 
 FedAp["8", 2, "8", 3] -> {"1", 0, "8", 1, 1, 0, "8", 1/2, -1/2, 1, 1}, 
 FedBp["8", 2, "8", 3] -> {"1", 0, "8", 1, 1, 0, "8", 1/2, -1/2, 1, 1}, 
 FedAm["8", 2, "8", 3] -> {"1", 0, "8", 1, 1, 0, "8", 1/2, -1/2, 1, -1}, 
 FedBm["8", 2, "8", 3] -> {"1", 0, "8", 1, 1, 0, "8", 1/2, -1/2, 1, -1}, 
 FedAp["8", 3, "8", 3] -> {"1", 0, "8", 1, 1, 0, "8", 1, 1, 0, 1}, 
 FedBp["8", 3, "8", 3] -> {"1", 0, "8", 1, 1, 0, "8", 1, 1, 0, 1}, 
 FedAm["8", 3, "8", 3] -> {"1", 0, "8", 1, 1, 0, "8", 1, 1, 0, -1}, 
 FedBm["8", 3, "8", 3] -> {"1", 0, "8", 1, 1, 0, "8", 1, 1, 0, -1}, 
 FedAp["8", 4, "8", 3] -> {"1", 0, "8", 1, 1, 0, "8", 1, 0, 0, 1}, 
 FedBp["8", 4, "8", 3] -> {"1", 0, "8", 1, 1, 0, "8", 1, 0, 0, 1}, 
 FedAm["8", 4, "8", 3] -> {"1", 0, "8", 1, 1, 0, "8", 1, 0, 0, -1}, 
 FedBm["8", 4, "8", 3] -> {"1", 0, "8", 1, 1, 0, "8", 1, 0, 0, -1}, 
 FedAp["8", 5, "8", 3] -> {"1", 0, "8", 1, 1, 0, "8", 1, -1, 0, 1}, 
 FedBp["8", 5, "8", 3] -> {"1", 0, "8", 1, 1, 0, "8", 1, -1, 0, 1}, 
 FedAm["8", 5, "8", 3] -> {"1", 0, "8", 1, 1, 0, "8", 1, -1, 0, -1}, 
 FedBm["8", 5, "8", 3] -> {"1", 0, "8", 1, 1, 0, "8", 1, -1, 0, -1}, 
 FedAp["8", 6, "8", 3] -> {"1", 0, "8", 1, 1, 0, "8", 0, 0, 0, 1}, 
 FedBp["8", 6, "8", 3] -> {"1", 0, "8", 1, 1, 0, "8", 0, 0, 0, 1}, 
 FedAm["8", 6, "8", 3] -> {"1", 0, "8", 1, 1, 0, "8", 0, 0, 0, -1}, 
 FedBm["8", 6, "8", 3] -> {"1", 0, "8", 1, 1, 0, "8", 0, 0, 0, -1}, 
 FedAp["8", 7, "8", 3] -> {"1", 0, "8", 1, 1, 0, "8", 1/2, 1/2, -1, 1}, 
 FedBp["8", 7, "8", 3] -> {"1", 0, "8", 1, 1, 0, "8", 1/2, 1/2, -1, 1}, 
 FedAm["8", 7, "8", 3] -> {"1", 0, "8", 1, 1, 0, "8", 1/2, 1/2, -1, -1}, 
 FedBm["8", 7, "8", 3] -> {"1", 0, "8", 1, 1, 0, "8", 1/2, 1/2, -1, -1}, 
 FedAp["8", 8, "8", 3] -> {"1", 0, "8", 1, 1, 0, "8", 1/2, -1/2, -1, 1}, 
 FedBp["8", 8, "8", 3] -> {"1", 0, "8", 1, 1, 0, "8", 1/2, -1/2, -1, 1}, 
 FedAm["8", 8, "8", 3] -> {"1", 0, "8", 1, 1, 0, "8", 1/2, -1/2, -1, -1}, 
 FedBm["8", 8, "8", 3] -> {"1", 0, "8", 1, 1, 0, "8", 1/2, -1/2, -1, -1}, 
 FedAp["8", 1, "8", 4] -> {"1", 0, "8", 1, 0, 0, "8", 1/2, 1/2, 1, 1}, 
 FedBp["8", 1, "8", 4] -> {"1", 0, "8", 1, 0, 0, "8", 1/2, 1/2, 1, 1}, 
 FedAm["8", 1, "8", 4] -> {"1", 0, "8", 1, 0, 0, "8", 1/2, 1/2, 1, -1}, 
 FedBm["8", 1, "8", 4] -> {"1", 0, "8", 1, 0, 0, "8", 1/2, 1/2, 1, -1}, 
 FedAp["8", 2, "8", 4] -> {"1", 0, "8", 1, 0, 0, "8", 1/2, -1/2, 1, 1}, 
 FedBp["8", 2, "8", 4] -> {"1", 0, "8", 1, 0, 0, "8", 1/2, -1/2, 1, 1}, 
 FedAm["8", 2, "8", 4] -> {"1", 0, "8", 1, 0, 0, "8", 1/2, -1/2, 1, -1}, 
 FedBm["8", 2, "8", 4] -> {"1", 0, "8", 1, 0, 0, "8", 1/2, -1/2, 1, -1}, 
 FedAp["8", 3, "8", 4] -> {"1", 0, "8", 1, 0, 0, "8", 1, 1, 0, 1}, 
 FedBp["8", 3, "8", 4] -> {"1", 0, "8", 1, 0, 0, "8", 1, 1, 0, 1}, 
 FedAm["8", 3, "8", 4] -> {"1", 0, "8", 1, 0, 0, "8", 1, 1, 0, -1}, 
 FedBm["8", 3, "8", 4] -> {"1", 0, "8", 1, 0, 0, "8", 1, 1, 0, -1}, 
 FedAp["8", 4, "8", 4] -> {"1", 0, "8", 1, 0, 0, "8", 1, 0, 0, 1}, 
 FedBp["8", 4, "8", 4] -> {"1", 0, "8", 1, 0, 0, "8", 1, 0, 0, 1}, 
 FedAm["8", 4, "8", 4] -> {"1", 0, "8", 1, 0, 0, "8", 1, 0, 0, -1}, 
 FedBm["8", 4, "8", 4] -> {"1", 0, "8", 1, 0, 0, "8", 1, 0, 0, -1}, 
 FedAp["8", 5, "8", 4] -> {"1", 0, "8", 1, 0, 0, "8", 1, -1, 0, 1}, 
 FedBp["8", 5, "8", 4] -> {"1", 0, "8", 1, 0, 0, "8", 1, -1, 0, 1}, 
 FedAm["8", 5, "8", 4] -> {"1", 0, "8", 1, 0, 0, "8", 1, -1, 0, -1}, 
 FedBm["8", 5, "8", 4] -> {"1", 0, "8", 1, 0, 0, "8", 1, -1, 0, -1}, 
 FedAp["8", 6, "8", 4] -> {"1", 0, "8", 1, 0, 0, "8", 0, 0, 0, 1}, 
 FedBp["8", 6, "8", 4] -> {"1", 0, "8", 1, 0, 0, "8", 0, 0, 0, 1}, 
 FedAm["8", 6, "8", 4] -> {"1", 0, "8", 1, 0, 0, "8", 0, 0, 0, -1}, 
 FedBm["8", 6, "8", 4] -> {"1", 0, "8", 1, 0, 0, "8", 0, 0, 0, -1}, 
 FedAp["8", 7, "8", 4] -> {"1", 0, "8", 1, 0, 0, "8", 1/2, 1/2, -1, 1}, 
 FedBp["8", 7, "8", 4] -> {"1", 0, "8", 1, 0, 0, "8", 1/2, 1/2, -1, 1}, 
 FedAm["8", 7, "8", 4] -> {"1", 0, "8", 1, 0, 0, "8", 1/2, 1/2, -1, -1}, 
 FedBm["8", 7, "8", 4] -> {"1", 0, "8", 1, 0, 0, "8", 1/2, 1/2, -1, -1}, 
 FedAp["8", 8, "8", 4] -> {"1", 0, "8", 1, 0, 0, "8", 1/2, -1/2, -1, 1}, 
 FedBp["8", 8, "8", 4] -> {"1", 0, "8", 1, 0, 0, "8", 1/2, -1/2, -1, 1}, 
 FedAm["8", 8, "8", 4] -> {"1", 0, "8", 1, 0, 0, "8", 1/2, -1/2, -1, -1}, 
 FedBm["8", 8, "8", 4] -> {"1", 0, "8", 1, 0, 0, "8", 1/2, -1/2, -1, -1}, 
 FedAp["8", 1, "8", 5] -> {"1", 0, "8", 1, -1, 0, "8", 1/2, 1/2, 1, 1}, 
 FedBp["8", 1, "8", 5] -> {"1", 0, "8", 1, -1, 0, "8", 1/2, 1/2, 1, 1}, 
 FedAm["8", 1, "8", 5] -> {"1", 0, "8", 1, -1, 0, "8", 1/2, 1/2, 1, -1}, 
 FedBm["8", 1, "8", 5] -> {"1", 0, "8", 1, -1, 0, "8", 1/2, 1/2, 1, -1}, 
 FedAp["8", 2, "8", 5] -> {"1", 0, "8", 1, -1, 0, "8", 1/2, -1/2, 1, 1}, 
 FedBp["8", 2, "8", 5] -> {"1", 0, "8", 1, -1, 0, "8", 1/2, -1/2, 1, 1}, 
 FedAm["8", 2, "8", 5] -> {"1", 0, "8", 1, -1, 0, "8", 1/2, -1/2, 1, -1}, 
 FedBm["8", 2, "8", 5] -> {"1", 0, "8", 1, -1, 0, "8", 1/2, -1/2, 1, -1}, 
 FedAp["8", 3, "8", 5] -> {"1", 0, "8", 1, -1, 0, "8", 1, 1, 0, 1}, 
 FedBp["8", 3, "8", 5] -> {"1", 0, "8", 1, -1, 0, "8", 1, 1, 0, 1}, 
 FedAm["8", 3, "8", 5] -> {"1", 0, "8", 1, -1, 0, "8", 1, 1, 0, -1}, 
 FedBm["8", 3, "8", 5] -> {"1", 0, "8", 1, -1, 0, "8", 1, 1, 0, -1}, 
 FedAp["8", 4, "8", 5] -> {"1", 0, "8", 1, -1, 0, "8", 1, 0, 0, 1}, 
 FedBp["8", 4, "8", 5] -> {"1", 0, "8", 1, -1, 0, "8", 1, 0, 0, 1}, 
 FedAm["8", 4, "8", 5] -> {"1", 0, "8", 1, -1, 0, "8", 1, 0, 0, -1}, 
 FedBm["8", 4, "8", 5] -> {"1", 0, "8", 1, -1, 0, "8", 1, 0, 0, -1}, 
 FedAp["8", 5, "8", 5] -> {"1", 0, "8", 1, -1, 0, "8", 1, -1, 0, 1}, 
 FedBp["8", 5, "8", 5] -> {"1", 0, "8", 1, -1, 0, "8", 1, -1, 0, 1}, 
 FedAm["8", 5, "8", 5] -> {"1", 0, "8", 1, -1, 0, "8", 1, -1, 0, -1}, 
 FedBm["8", 5, "8", 5] -> {"1", 0, "8", 1, -1, 0, "8", 1, -1, 0, -1}, 
 FedAp["8", 6, "8", 5] -> {"1", 0, "8", 1, -1, 0, "8", 0, 0, 0, 1}, 
 FedBp["8", 6, "8", 5] -> {"1", 0, "8", 1, -1, 0, "8", 0, 0, 0, 1}, 
 FedAm["8", 6, "8", 5] -> {"1", 0, "8", 1, -1, 0, "8", 0, 0, 0, -1}, 
 FedBm["8", 6, "8", 5] -> {"1", 0, "8", 1, -1, 0, "8", 0, 0, 0, -1}, 
 FedAp["8", 7, "8", 5] -> {"1", 0, "8", 1, -1, 0, "8", 1/2, 1/2, -1, 1}, 
 FedBp["8", 7, "8", 5] -> {"1", 0, "8", 1, -1, 0, "8", 1/2, 1/2, -1, 1}, 
 FedAm["8", 7, "8", 5] -> {"1", 0, "8", 1, -1, 0, "8", 1/2, 1/2, -1, -1}, 
 FedBm["8", 7, "8", 5] -> {"1", 0, "8", 1, -1, 0, "8", 1/2, 1/2, -1, -1}, 
 FedAp["8", 8, "8", 5] -> {"1", 0, "8", 1, -1, 0, "8", 1/2, -1/2, -1, 1}, 
 FedBp["8", 8, "8", 5] -> {"1", 0, "8", 1, -1, 0, "8", 1/2, -1/2, -1, 1}, 
 FedAm["8", 8, "8", 5] -> {"1", 0, "8", 1, -1, 0, "8", 1/2, -1/2, -1, -1}, 
 FedBm["8", 8, "8", 5] -> {"1", 0, "8", 1, -1, 0, "8", 1/2, -1/2, -1, -1}, 
 FedAp["8", 1, "8", 6] -> {"1", 0, "8", 0, 0, 0, "8", 1/2, 1/2, 1, 1}, 
 FedBp["8", 1, "8", 6] -> {"1", 0, "8", 0, 0, 0, "8", 1/2, 1/2, 1, 1}, 
 FedAm["8", 1, "8", 6] -> {"1", 0, "8", 0, 0, 0, "8", 1/2, 1/2, 1, -1}, 
 FedBm["8", 1, "8", 6] -> {"1", 0, "8", 0, 0, 0, "8", 1/2, 1/2, 1, -1}, 
 FedAp["8", 2, "8", 6] -> {"1", 0, "8", 0, 0, 0, "8", 1/2, -1/2, 1, 1}, 
 FedBp["8", 2, "8", 6] -> {"1", 0, "8", 0, 0, 0, "8", 1/2, -1/2, 1, 1}, 
 FedAm["8", 2, "8", 6] -> {"1", 0, "8", 0, 0, 0, "8", 1/2, -1/2, 1, -1}, 
 FedBm["8", 2, "8", 6] -> {"1", 0, "8", 0, 0, 0, "8", 1/2, -1/2, 1, -1}, 
 FedAp["8", 3, "8", 6] -> {"1", 0, "8", 0, 0, 0, "8", 1, 1, 0, 1}, 
 FedBp["8", 3, "8", 6] -> {"1", 0, "8", 0, 0, 0, "8", 1, 1, 0, 1}, 
 FedAm["8", 3, "8", 6] -> {"1", 0, "8", 0, 0, 0, "8", 1, 1, 0, -1}, 
 FedBm["8", 3, "8", 6] -> {"1", 0, "8", 0, 0, 0, "8", 1, 1, 0, -1}, 
 FedAp["8", 4, "8", 6] -> {"1", 0, "8", 0, 0, 0, "8", 1, 0, 0, 1}, 
 FedBp["8", 4, "8", 6] -> {"1", 0, "8", 0, 0, 0, "8", 1, 0, 0, 1}, 
 FedAm["8", 4, "8", 6] -> {"1", 0, "8", 0, 0, 0, "8", 1, 0, 0, -1}, 
 FedBm["8", 4, "8", 6] -> {"1", 0, "8", 0, 0, 0, "8", 1, 0, 0, -1}, 
 FedAp["8", 5, "8", 6] -> {"1", 0, "8", 0, 0, 0, "8", 1, -1, 0, 1}, 
 FedBp["8", 5, "8", 6] -> {"1", 0, "8", 0, 0, 0, "8", 1, -1, 0, 1}, 
 FedAm["8", 5, "8", 6] -> {"1", 0, "8", 0, 0, 0, "8", 1, -1, 0, -1}, 
 FedBm["8", 5, "8", 6] -> {"1", 0, "8", 0, 0, 0, "8", 1, -1, 0, -1}, 
 FedAp["8", 6, "8", 6] -> {"1", 0, "8", 0, 0, 0, "8", 0, 0, 0, 1}, 
 FedBp["8", 6, "8", 6] -> {"1", 0, "8", 0, 0, 0, "8", 0, 0, 0, 1}, 
 FedAm["8", 6, "8", 6] -> {"1", 0, "8", 0, 0, 0, "8", 0, 0, 0, -1}, 
 FedBm["8", 6, "8", 6] -> {"1", 0, "8", 0, 0, 0, "8", 0, 0, 0, -1}, 
 FedAp["8", 7, "8", 6] -> {"1", 0, "8", 0, 0, 0, "8", 1/2, 1/2, -1, 1}, 
 FedBp["8", 7, "8", 6] -> {"1", 0, "8", 0, 0, 0, "8", 1/2, 1/2, -1, 1}, 
 FedAm["8", 7, "8", 6] -> {"1", 0, "8", 0, 0, 0, "8", 1/2, 1/2, -1, -1}, 
 FedBm["8", 7, "8", 6] -> {"1", 0, "8", 0, 0, 0, "8", 1/2, 1/2, -1, -1}, 
 FedAp["8", 8, "8", 6] -> {"1", 0, "8", 0, 0, 0, "8", 1/2, -1/2, -1, 1}, 
 FedBp["8", 8, "8", 6] -> {"1", 0, "8", 0, 0, 0, "8", 1/2, -1/2, -1, 1}, 
 FedAm["8", 8, "8", 6] -> {"1", 0, "8", 0, 0, 0, "8", 1/2, -1/2, -1, -1}, 
 FedBm["8", 8, "8", 6] -> {"1", 0, "8", 0, 0, 0, "8", 1/2, -1/2, -1, -1}, 
 FedAp["8", 1, "8", 7] -> {"1", 0, "8", 1/2, 1/2, -1, "8", 1/2, 1/2, 1, 1}, 
 FedBp["8", 1, "8", 7] -> {"1", 0, "8", 1/2, 1/2, -1, "8", 1/2, 1/2, 1, 1}, 
 FedAm["8", 1, "8", 7] -> {"1", 0, "8", 1/2, 1/2, -1, "8", 1/2, 1/2, 1, -1}, 
 FedBm["8", 1, "8", 7] -> {"1", 0, "8", 1/2, 1/2, -1, "8", 1/2, 1/2, 1, -1}, 
 FedAp["8", 2, "8", 7] -> {"1", 0, "8", 1/2, 1/2, -1, "8", 1/2, -1/2, 1, 1}, 
 FedBp["8", 2, "8", 7] -> {"1", 0, "8", 1/2, 1/2, -1, "8", 1/2, -1/2, 1, 1}, 
 FedAm["8", 2, "8", 7] -> {"1", 0, "8", 1/2, 1/2, -1, "8", 1/2, -1/2, 1, -1}, 
 FedBm["8", 2, "8", 7] -> {"1", 0, "8", 1/2, 1/2, -1, "8", 1/2, -1/2, 1, -1}, 
 FedAp["8", 3, "8", 7] -> {"1", 0, "8", 1/2, 1/2, -1, "8", 1, 1, 0, 1}, 
 FedBp["8", 3, "8", 7] -> {"1", 0, "8", 1/2, 1/2, -1, "8", 1, 1, 0, 1}, 
 FedAm["8", 3, "8", 7] -> {"1", 0, "8", 1/2, 1/2, -1, "8", 1, 1, 0, -1}, 
 FedBm["8", 3, "8", 7] -> {"1", 0, "8", 1/2, 1/2, -1, "8", 1, 1, 0, -1}, 
 FedAp["8", 4, "8", 7] -> {"1", 0, "8", 1/2, 1/2, -1, "8", 1, 0, 0, 1}, 
 FedBp["8", 4, "8", 7] -> {"1", 0, "8", 1/2, 1/2, -1, "8", 1, 0, 0, 1}, 
 FedAm["8", 4, "8", 7] -> {"1", 0, "8", 1/2, 1/2, -1, "8", 1, 0, 0, -1}, 
 FedBm["8", 4, "8", 7] -> {"1", 0, "8", 1/2, 1/2, -1, "8", 1, 0, 0, -1}, 
 FedAp["8", 5, "8", 7] -> {"1", 0, "8", 1/2, 1/2, -1, "8", 1, -1, 0, 1}, 
 FedBp["8", 5, "8", 7] -> {"1", 0, "8", 1/2, 1/2, -1, "8", 1, -1, 0, 1}, 
 FedAm["8", 5, "8", 7] -> {"1", 0, "8", 1/2, 1/2, -1, "8", 1, -1, 0, -1}, 
 FedBm["8", 5, "8", 7] -> {"1", 0, "8", 1/2, 1/2, -1, "8", 1, -1, 0, -1}, 
 FedAp["8", 6, "8", 7] -> {"1", 0, "8", 1/2, 1/2, -1, "8", 0, 0, 0, 1}, 
 FedBp["8", 6, "8", 7] -> {"1", 0, "8", 1/2, 1/2, -1, "8", 0, 0, 0, 1}, 
 FedAm["8", 6, "8", 7] -> {"1", 0, "8", 1/2, 1/2, -1, "8", 0, 0, 0, -1}, 
 FedBm["8", 6, "8", 7] -> {"1", 0, "8", 1/2, 1/2, -1, "8", 0, 0, 0, -1}, 
 FedAp["8", 7, "8", 7] -> {"1", 0, "8", 1/2, 1/2, -1, "8", 1/2, 1/2, -1, 1}, 
 FedBp["8", 7, "8", 7] -> {"1", 0, "8", 1/2, 1/2, -1, "8", 1/2, 1/2, -1, 1}, 
 FedAm["8", 7, "8", 7] -> {"1", 0, "8", 1/2, 1/2, -1, "8", 1/2, 1/2, -1, -1}, 
 FedBm["8", 7, "8", 7] -> {"1", 0, "8", 1/2, 1/2, -1, "8", 1/2, 1/2, -1, -1}, 
 FedAp["8", 8, "8", 7] -> {"1", 0, "8", 1/2, 1/2, -1, "8", 1/2, -1/2, -1, 1}, 
 FedBp["8", 8, "8", 7] -> {"1", 0, "8", 1/2, 1/2, -1, "8", 1/2, -1/2, -1, 1}, 
 FedAm["8", 8, "8", 7] -> {"1", 0, "8", 1/2, 1/2, -1, "8", 1/2, -1/2, -1, 
   -1}, FedBm["8", 8, "8", 7] -> {"1", 0, "8", 1/2, 1/2, -1, "8", 1/2, -1/2, 
   -1, -1}, FedAp["8", 1, "8", 8] -> {"1", 0, "8", 1/2, -1/2, -1, "8", 1/2, 
   1/2, 1, 1}, FedBp["8", 1, "8", 8] -> {"1", 0, "8", 1/2, -1/2, -1, "8", 
   1/2, 1/2, 1, 1}, FedAm["8", 1, "8", 8] -> {"1", 0, "8", 1/2, -1/2, -1, 
   "8", 1/2, 1/2, 1, -1}, FedBm["8", 1, "8", 8] -> 
  {"1", 0, "8", 1/2, -1/2, -1, "8", 1/2, 1/2, 1, -1}, 
 FedAp["8", 2, "8", 8] -> {"1", 0, "8", 1/2, -1/2, -1, "8", 1/2, -1/2, 1, 1}, 
 FedBp["8", 2, "8", 8] -> {"1", 0, "8", 1/2, -1/2, -1, "8", 1/2, -1/2, 1, 1}, 
 FedAm["8", 2, "8", 8] -> {"1", 0, "8", 1/2, -1/2, -1, "8", 1/2, -1/2, 1, 
   -1}, FedBm["8", 2, "8", 8] -> {"1", 0, "8", 1/2, -1/2, -1, "8", 1/2, -1/2, 
   1, -1}, FedAp["8", 3, "8", 8] -> {"1", 0, "8", 1/2, -1/2, -1, "8", 1, 1, 
   0, 1}, FedBp["8", 3, "8", 8] -> {"1", 0, "8", 1/2, -1/2, -1, "8", 1, 1, 0, 
   1}, FedAm["8", 3, "8", 8] -> {"1", 0, "8", 1/2, -1/2, -1, "8", 1, 1, 0, 
   -1}, FedBm["8", 3, "8", 8] -> {"1", 0, "8", 1/2, -1/2, -1, "8", 1, 1, 0, 
   -1}, FedAp["8", 4, "8", 8] -> {"1", 0, "8", 1/2, -1/2, -1, "8", 1, 0, 0, 
   1}, FedBp["8", 4, "8", 8] -> {"1", 0, "8", 1/2, -1/2, -1, "8", 1, 0, 0, 
   1}, FedAm["8", 4, "8", 8] -> {"1", 0, "8", 1/2, -1/2, -1, "8", 1, 0, 0, 
   -1}, FedBm["8", 4, "8", 8] -> {"1", 0, "8", 1/2, -1/2, -1, "8", 1, 0, 0, 
   -1}, FedAp["8", 5, "8", 8] -> {"1", 0, "8", 1/2, -1/2, -1, "8", 1, -1, 0, 
   1}, FedBp["8", 5, "8", 8] -> {"1", 0, "8", 1/2, -1/2, -1, "8", 1, -1, 0, 
   1}, FedAm["8", 5, "8", 8] -> {"1", 0, "8", 1/2, -1/2, -1, "8", 1, -1, 0, 
   -1}, FedBm["8", 5, "8", 8] -> {"1", 0, "8", 1/2, -1/2, -1, "8", 1, -1, 0, 
   -1}, FedAp["8", 6, "8", 8] -> {"1", 0, "8", 1/2, -1/2, -1, "8", 0, 0, 0, 
   1}, FedBp["8", 6, "8", 8] -> {"1", 0, "8", 1/2, -1/2, -1, "8", 0, 0, 0, 
   1}, FedAm["8", 6, "8", 8] -> {"1", 0, "8", 1/2, -1/2, -1, "8", 0, 0, 0, 
   -1}, FedBm["8", 6, "8", 8] -> {"1", 0, "8", 1/2, -1/2, -1, "8", 0, 0, 0, 
   -1}, FedAp["8", 7, "8", 8] -> {"1", 0, "8", 1/2, -1/2, -1, "8", 1/2, 1/2, 
   -1, 1}, FedBp["8", 7, "8", 8] -> {"1", 0, "8", 1/2, -1/2, -1, "8", 1/2, 
   1/2, -1, 1}, FedAm["8", 7, "8", 8] -> {"1", 0, "8", 1/2, -1/2, -1, "8", 
   1/2, 1/2, -1, -1}, FedBm["8", 7, "8", 8] -> {"1", 0, "8", 1/2, -1/2, -1, 
   "8", 1/2, 1/2, -1, -1}, FedAp["8", 8, "8", 8] -> 
  {"1", 0, "8", 1/2, -1/2, -1, "8", 1/2, -1/2, -1, 1}, 
 FedBp["8", 8, "8", 8] -> {"1", 0, "8", 1/2, -1/2, -1, "8", 1/2, -1/2, -1, 
   1}, FedAm["8", 8, "8", 8] -> {"1", 0, "8", 1/2, -1/2, -1, "8", 1/2, -1/2, 
   -1, -1}, FedBm["8", 8, "8", 8] -> {"1", 0, "8", 1/2, -1/2, -1, "8", 1/2, 
   -1/2, -1, -1}, FedAp["8", 1, "1", 1] -> {"1", 0, "1", 0, 0, 0, "8", 1/2, 
   1/2, 1, 1}, FedBp["8", 1, "1", 1] -> {"1", 0, "1", 0, 0, 0, "8", 1/2, 1/2, 
   1, 1}, FeeAppp["8", 1] -> {"1", 0, "1", 0, 0, 0, "8", 1/2, 1/2, 1, 1}, 
 FeeBppp["8", 1] -> {"1", 0, "1", 0, 0, 0, "8", 1/2, 1/2, 1, 1}, 
 FeeBppm["8", 1] -> {"1", 0, "1", 0, 0, 0, "8", 1/2, 1/2, 1, 1}, 
 FeuAp["8", 1, "1", 1] -> {"1", 0, "1", 0, 0, 0, "8", 1/2, 1/2, 1, 1}, 
 FeuBp["8", 1, "1", 1] -> {"1", 0, "1", 0, 0, 0, "8", 1/2, 1/2, 1, 1}, 
 FedAm["8", 1, "1", 1] -> {"1", 0, "1", 0, 0, 0, "8", 1/2, 1/2, 1, -1}, 
 FedBm["8", 1, "1", 1] -> {"1", 0, "1", 0, 0, 0, "8", 1/2, 1/2, 1, -1}, 
 FeeAmpp["8", 1] -> {"1", 0, "1", 0, 0, 0, "8", 1/2, 1/2, 1, -1}, 
 FeeBmpp["8", 1] -> {"1", 0, "1", 0, 0, 0, "8", 1/2, 1/2, 1, -1}, 
 FeeBmpm["8", 1] -> {"1", 0, "1", 0, 0, 0, "8", 1/2, 1/2, 1, -1}, 
 FeuAm["8", 1, "1", 1] -> {"1", 0, "1", 0, 0, 0, "8", 1/2, 1/2, 1, -1}, 
 FeuBm["8", 1, "1", 1] -> {"1", 0, "1", 0, 0, 0, "8", 1/2, 1/2, 1, -1}, 
 FedAp["8", 2, "1", 1] -> {"1", 0, "1", 0, 0, 0, "8", 1/2, -1/2, 1, 1}, 
 FedBp["8", 2, "1", 1] -> {"1", 0, "1", 0, 0, 0, "8", 1/2, -1/2, 1, 1}, 
 FeeAppp["8", 2] -> {"1", 0, "1", 0, 0, 0, "8", 1/2, -1/2, 1, 1}, 
 FeeBppp["8", 2] -> {"1", 0, "1", 0, 0, 0, "8", 1/2, -1/2, 1, 1}, 
 FeeBppm["8", 2] -> {"1", 0, "1", 0, 0, 0, "8", 1/2, -1/2, 1, 1}, 
 FeuAp["8", 2, "1", 1] -> {"1", 0, "1", 0, 0, 0, "8", 1/2, -1/2, 1, 1}, 
 FeuBp["8", 2, "1", 1] -> {"1", 0, "1", 0, 0, 0, "8", 1/2, -1/2, 1, 1}, 
 FedAm["8", 2, "1", 1] -> {"1", 0, "1", 0, 0, 0, "8", 1/2, -1/2, 1, -1}, 
 FedBm["8", 2, "1", 1] -> {"1", 0, "1", 0, 0, 0, "8", 1/2, -1/2, 1, -1}, 
 FeeAmpp["8", 2] -> {"1", 0, "1", 0, 0, 0, "8", 1/2, -1/2, 1, -1}, 
 FeeBmpp["8", 2] -> {"1", 0, "1", 0, 0, 0, "8", 1/2, -1/2, 1, -1}, 
 FeeBmpm["8", 2] -> {"1", 0, "1", 0, 0, 0, "8", 1/2, -1/2, 1, -1}, 
 FeuAm["8", 2, "1", 1] -> {"1", 0, "1", 0, 0, 0, "8", 1/2, -1/2, 1, -1}, 
 FeuBm["8", 2, "1", 1] -> {"1", 0, "1", 0, 0, 0, "8", 1/2, -1/2, 1, -1}, 
 FedAp["8", 3, "1", 1] -> {"1", 0, "1", 0, 0, 0, "8", 1, 1, 0, 1}, 
 FedBp["8", 3, "1", 1] -> {"1", 0, "1", 0, 0, 0, "8", 1, 1, 0, 1}, 
 FeeAppp["8", 3] -> {"1", 0, "1", 0, 0, 0, "8", 1, 1, 0, 1}, 
 FeeBppp["8", 3] -> {"1", 0, "1", 0, 0, 0, "8", 1, 1, 0, 1}, 
 FeeBppm["8", 3] -> {"1", 0, "1", 0, 0, 0, "8", 1, 1, 0, 1}, 
 FeuAp["8", 3, "1", 1] -> {"1", 0, "1", 0, 0, 0, "8", 1, 1, 0, 1}, 
 FeuBp["8", 3, "1", 1] -> {"1", 0, "1", 0, 0, 0, "8", 1, 1, 0, 1}, 
 FedAm["8", 3, "1", 1] -> {"1", 0, "1", 0, 0, 0, "8", 1, 1, 0, -1}, 
 FedBm["8", 3, "1", 1] -> {"1", 0, "1", 0, 0, 0, "8", 1, 1, 0, -1}, 
 FeeAmpp["8", 3] -> {"1", 0, "1", 0, 0, 0, "8", 1, 1, 0, -1}, 
 FeeBmpp["8", 3] -> {"1", 0, "1", 0, 0, 0, "8", 1, 1, 0, -1}, 
 FeeBmpm["8", 3] -> {"1", 0, "1", 0, 0, 0, "8", 1, 1, 0, -1}, 
 FeuAm["8", 3, "1", 1] -> {"1", 0, "1", 0, 0, 0, "8", 1, 1, 0, -1}, 
 FeuBm["8", 3, "1", 1] -> {"1", 0, "1", 0, 0, 0, "8", 1, 1, 0, -1}, 
 FedAp["8", 4, "1", 1] -> {"1", 0, "1", 0, 0, 0, "8", 1, 0, 0, 1}, 
 FedBp["8", 4, "1", 1] -> {"1", 0, "1", 0, 0, 0, "8", 1, 0, 0, 1}, 
 FeeAppp["8", 4] -> {"1", 0, "1", 0, 0, 0, "8", 1, 0, 0, 1}, 
 FeeBppp["8", 4] -> {"1", 0, "1", 0, 0, 0, "8", 1, 0, 0, 1}, 
 FeeBppm["8", 4] -> {"1", 0, "1", 0, 0, 0, "8", 1, 0, 0, 1}, 
 FeuAp["8", 4, "1", 1] -> {"1", 0, "1", 0, 0, 0, "8", 1, 0, 0, 1}, 
 FeuBp["8", 4, "1", 1] -> {"1", 0, "1", 0, 0, 0, "8", 1, 0, 0, 1}, 
 FedAm["8", 4, "1", 1] -> {"1", 0, "1", 0, 0, 0, "8", 1, 0, 0, -1}, 
 FedBm["8", 4, "1", 1] -> {"1", 0, "1", 0, 0, 0, "8", 1, 0, 0, -1}, 
 FeeAmpp["8", 4] -> {"1", 0, "1", 0, 0, 0, "8", 1, 0, 0, -1}, 
 FeeBmpp["8", 4] -> {"1", 0, "1", 0, 0, 0, "8", 1, 0, 0, -1}, 
 FeeBmpm["8", 4] -> {"1", 0, "1", 0, 0, 0, "8", 1, 0, 0, -1}, 
 FeuAm["8", 4, "1", 1] -> {"1", 0, "1", 0, 0, 0, "8", 1, 0, 0, -1}, 
 FeuBm["8", 4, "1", 1] -> {"1", 0, "1", 0, 0, 0, "8", 1, 0, 0, -1}, 
 FedAp["8", 5, "1", 1] -> {"1", 0, "1", 0, 0, 0, "8", 1, -1, 0, 1}, 
 FedBp["8", 5, "1", 1] -> {"1", 0, "1", 0, 0, 0, "8", 1, -1, 0, 1}, 
 FeeAppp["8", 5] -> {"1", 0, "1", 0, 0, 0, "8", 1, -1, 0, 1}, 
 FeeBppp["8", 5] -> {"1", 0, "1", 0, 0, 0, "8", 1, -1, 0, 1}, 
 FeeBppm["8", 5] -> {"1", 0, "1", 0, 0, 0, "8", 1, -1, 0, 1}, 
 FeuAp["8", 5, "1", 1] -> {"1", 0, "1", 0, 0, 0, "8", 1, -1, 0, 1}, 
 FeuBp["8", 5, "1", 1] -> {"1", 0, "1", 0, 0, 0, "8", 1, -1, 0, 1}, 
 FedAm["8", 5, "1", 1] -> {"1", 0, "1", 0, 0, 0, "8", 1, -1, 0, -1}, 
 FedBm["8", 5, "1", 1] -> {"1", 0, "1", 0, 0, 0, "8", 1, -1, 0, -1}, 
 FeeAmpp["8", 5] -> {"1", 0, "1", 0, 0, 0, "8", 1, -1, 0, -1}, 
 FeeBmpp["8", 5] -> {"1", 0, "1", 0, 0, 0, "8", 1, -1, 0, -1}, 
 FeeBmpm["8", 5] -> {"1", 0, "1", 0, 0, 0, "8", 1, -1, 0, -1}, 
 FeuAm["8", 5, "1", 1] -> {"1", 0, "1", 0, 0, 0, "8", 1, -1, 0, -1}, 
 FeuBm["8", 5, "1", 1] -> {"1", 0, "1", 0, 0, 0, "8", 1, -1, 0, -1}, 
 FedAp["8", 6, "1", 1] -> {"1", 0, "1", 0, 0, 0, "8", 0, 0, 0, 1}, 
 FedBp["8", 6, "1", 1] -> {"1", 0, "1", 0, 0, 0, "8", 0, 0, 0, 1}, 
 FeeAppp["8", 6] -> {"1", 0, "1", 0, 0, 0, "8", 0, 0, 0, 1}, 
 FeeBppp["8", 6] -> {"1", 0, "1", 0, 0, 0, "8", 0, 0, 0, 1}, 
 FeeBppm["8", 6] -> {"1", 0, "1", 0, 0, 0, "8", 0, 0, 0, 1}, 
 FeuAp["8", 6, "1", 1] -> {"1", 0, "1", 0, 0, 0, "8", 0, 0, 0, 1}, 
 FeuBp["8", 6, "1", 1] -> {"1", 0, "1", 0, 0, 0, "8", 0, 0, 0, 1}, 
 FedAm["8", 6, "1", 1] -> {"1", 0, "1", 0, 0, 0, "8", 0, 0, 0, -1}, 
 FedBm["8", 6, "1", 1] -> {"1", 0, "1", 0, 0, 0, "8", 0, 0, 0, -1}, 
 FeeAmpp["8", 6] -> {"1", 0, "1", 0, 0, 0, "8", 0, 0, 0, -1}, 
 FeeBmpp["8", 6] -> {"1", 0, "1", 0, 0, 0, "8", 0, 0, 0, -1}, 
 FeeBmpm["8", 6] -> {"1", 0, "1", 0, 0, 0, "8", 0, 0, 0, -1}, 
 FeuAm["8", 6, "1", 1] -> {"1", 0, "1", 0, 0, 0, "8", 0, 0, 0, -1}, 
 FeuBm["8", 6, "1", 1] -> {"1", 0, "1", 0, 0, 0, "8", 0, 0, 0, -1}, 
 FedAp["8", 7, "1", 1] -> {"1", 0, "1", 0, 0, 0, "8", 1/2, 1/2, -1, 1}, 
 FedBp["8", 7, "1", 1] -> {"1", 0, "1", 0, 0, 0, "8", 1/2, 1/2, -1, 1}, 
 FeeAppp["8", 7] -> {"1", 0, "1", 0, 0, 0, "8", 1/2, 1/2, -1, 1}, 
 FeeBppp["8", 7] -> {"1", 0, "1", 0, 0, 0, "8", 1/2, 1/2, -1, 1}, 
 FeeBppm["8", 7] -> {"1", 0, "1", 0, 0, 0, "8", 1/2, 1/2, -1, 1}, 
 FeuAp["8", 7, "1", 1] -> {"1", 0, "1", 0, 0, 0, "8", 1/2, 1/2, -1, 1}, 
 FeuBp["8", 7, "1", 1] -> {"1", 0, "1", 0, 0, 0, "8", 1/2, 1/2, -1, 1}, 
 FedAm["8", 7, "1", 1] -> {"1", 0, "1", 0, 0, 0, "8", 1/2, 1/2, -1, -1}, 
 FedBm["8", 7, "1", 1] -> {"1", 0, "1", 0, 0, 0, "8", 1/2, 1/2, -1, -1}, 
 FeeAmpp["8", 7] -> {"1", 0, "1", 0, 0, 0, "8", 1/2, 1/2, -1, -1}, 
 FeeBmpp["8", 7] -> {"1", 0, "1", 0, 0, 0, "8", 1/2, 1/2, -1, -1}, 
 FeeBmpm["8", 7] -> {"1", 0, "1", 0, 0, 0, "8", 1/2, 1/2, -1, -1}, 
 FeuAm["8", 7, "1", 1] -> {"1", 0, "1", 0, 0, 0, "8", 1/2, 1/2, -1, -1}, 
 FeuBm["8", 7, "1", 1] -> {"1", 0, "1", 0, 0, 0, "8", 1/2, 1/2, -1, -1}, 
 FedAp["8", 8, "1", 1] -> {"1", 0, "1", 0, 0, 0, "8", 1/2, -1/2, -1, 1}, 
 FedBp["8", 8, "1", 1] -> {"1", 0, "1", 0, 0, 0, "8", 1/2, -1/2, -1, 1}, 
 FeeAppp["8", 8] -> {"1", 0, "1", 0, 0, 0, "8", 1/2, -1/2, -1, 1}, 
 FeeBppp["8", 8] -> {"1", 0, "1", 0, 0, 0, "8", 1/2, -1/2, -1, 1}, 
 FeeBppm["8", 8] -> {"1", 0, "1", 0, 0, 0, "8", 1/2, -1/2, -1, 1}, 
 FeuAp["8", 8, "1", 1] -> {"1", 0, "1", 0, 0, 0, "8", 1/2, -1/2, -1, 1}, 
 FeuBp["8", 8, "1", 1] -> {"1", 0, "1", 0, 0, 0, "8", 1/2, -1/2, -1, 1}, 
 FedAm["8", 8, "1", 1] -> {"1", 0, "1", 0, 0, 0, "8", 1/2, -1/2, -1, -1}, 
 FedBm["8", 8, "1", 1] -> {"1", 0, "1", 0, 0, 0, "8", 1/2, -1/2, -1, -1}, 
 FeeAmpp["8", 8] -> {"1", 0, "1", 0, 0, 0, "8", 1/2, -1/2, -1, -1}, 
 FeeBmpp["8", 8] -> {"1", 0, "1", 0, 0, 0, "8", 1/2, -1/2, -1, -1}, 
 FeeBmpm["8", 8] -> {"1", 0, "1", 0, 0, 0, "8", 1/2, -1/2, -1, -1}, 
 FeuAm["8", 8, "1", 1] -> {"1", 0, "1", 0, 0, 0, "8", 1/2, -1/2, -1, -1}, 
 FeuBm["8", 8, "1", 1] -> {"1", 0, "1", 0, 0, 0, "8", 1/2, -1/2, -1, -1}, 
 FeeAppp["27", 1] -> {"1", 0, "1", 0, 0, 0, "27", 1, 1, 2, 1}, 
 FeeBppp["27", 1] -> {"1", 0, "1", 0, 0, 0, "27", 1, 1, 2, 1}, 
 FeeAppp["27", 2] -> {"1", 0, "1", 0, 0, 0, "27", 1, 0, 2, 1}, 
 FeeBppp["27", 2] -> {"1", 0, "1", 0, 0, 0, "27", 1, 0, 2, 1}, 
 FeeAppp["27", 3] -> {"1", 0, "1", 0, 0, 0, "27", 1, -1, 2, 1}, 
 FeeBppp["27", 3] -> {"1", 0, "1", 0, 0, 0, "27", 1, -1, 2, 1}, 
 FeeAppp["27", 4] -> {"1", 0, "1", 0, 0, 0, "27", 3/2, 3/2, 1, 1}, 
 FeeBppp["27", 4] -> {"1", 0, "1", 0, 0, 0, "27", 3/2, 3/2, 1, 1}, 
 FeeAppp["27", 5] -> {"1", 0, "1", 0, 0, 0, "27", 3/2, 1/2, 1, 1}, 
 FeeBppp["27", 5] -> {"1", 0, "1", 0, 0, 0, "27", 3/2, 1/2, 1, 1}, 
 FeeAppp["27", 6] -> {"1", 0, "1", 0, 0, 0, "27", 3/2, -1/2, 1, 1}, 
 FeeBppp["27", 6] -> {"1", 0, "1", 0, 0, 0, "27", 3/2, -1/2, 1, 1}, 
 FeeAppp["27", 7] -> {"1", 0, "1", 0, 0, 0, "27", 3/2, -3/2, 1, 1}, 
 FeeBppp["27", 7] -> {"1", 0, "1", 0, 0, 0, "27", 3/2, -3/2, 1, 1}, 
 FeeAppp["27", 8] -> {"1", 0, "1", 0, 0, 0, "27", 1/2, 1/2, 1, 1}, 
 FeeBppp["27", 8] -> {"1", 0, "1", 0, 0, 0, "27", 1/2, 1/2, 1, 1}, 
 FeeAppp["27", 9] -> {"1", 0, "1", 0, 0, 0, "27", 1/2, -1/2, 1, 1}, 
 FeeBppp["27", 9] -> {"1", 0, "1", 0, 0, 0, "27", 1/2, -1/2, 1, 1}, 
 FeeAppp["27", 10] -> {"1", 0, "1", 0, 0, 0, "27", 2, 2, 0, 1}, 
 FeeBppp["27", 10] -> {"1", 0, "1", 0, 0, 0, "27", 2, 2, 0, 1}, 
 FeeAppp["27", 11] -> {"1", 0, "1", 0, 0, 0, "27", 2, 1, 0, 1}, 
 FeeBppp["27", 11] -> {"1", 0, "1", 0, 0, 0, "27", 2, 1, 0, 1}, 
 FeeAppp["27", 12] -> {"1", 0, "1", 0, 0, 0, "27", 2, 0, 0, 1}, 
 FeeBppp["27", 12] -> {"1", 0, "1", 0, 0, 0, "27", 2, 0, 0, 1}, 
 FeeAppp["27", 13] -> {"1", 0, "1", 0, 0, 0, "27", 2, -1, 0, 1}, 
 FeeBppp["27", 13] -> {"1", 0, "1", 0, 0, 0, "27", 2, -1, 0, 1}, 
 FeeAppp["27", 14] -> {"1", 0, "1", 0, 0, 0, "27", 2, -2, 0, 1}, 
 FeeBppp["27", 14] -> {"1", 0, "1", 0, 0, 0, "27", 2, -2, 0, 1}, 
 FeeAppp["27", 15] -> {"1", 0, "1", 0, 0, 0, "27", 1, 1, 0, 1}, 
 FeeBppp["27", 15] -> {"1", 0, "1", 0, 0, 0, "27", 1, 1, 0, 1}, 
 FeeAppp["27", 16] -> {"1", 0, "1", 0, 0, 0, "27", 1, 0, 0, 1}, 
 FeeBppp["27", 16] -> {"1", 0, "1", 0, 0, 0, "27", 1, 0, 0, 1}, 
 FeeAppp["27", 17] -> {"1", 0, "1", 0, 0, 0, "27", 1, -1, 0, 1}, 
 FeeBppp["27", 17] -> {"1", 0, "1", 0, 0, 0, "27", 1, -1, 0, 1}, 
 FeeAppp["27", 18] -> {"1", 0, "1", 0, 0, 0, "27", 0, 0, 0, 1}, 
 FeeBppp["27", 18] -> {"1", 0, "1", 0, 0, 0, "27", 0, 0, 0, 1}, 
 FeeAppp["27", 19] -> {"1", 0, "1", 0, 0, 0, "27", 3/2, 3/2, -1, 1}, 
 FeeBppp["27", 19] -> {"1", 0, "1", 0, 0, 0, "27", 3/2, 3/2, -1, 1}, 
 FeeAppp["27", 20] -> {"1", 0, "1", 0, 0, 0, "27", 3/2, 1/2, -1, 1}, 
 FeeBppp["27", 20] -> {"1", 0, "1", 0, 0, 0, "27", 3/2, 1/2, -1, 1}, 
 FeeAppp["27", 21] -> {"1", 0, "1", 0, 0, 0, "27", 3/2, -1/2, -1, 1}, 
 FeeBppp["27", 21] -> {"1", 0, "1", 0, 0, 0, "27", 3/2, -1/2, -1, 1}, 
 FeeAppp["27", 22] -> {"1", 0, "1", 0, 0, 0, "27", 3/2, -3/2, -1, 1}, 
 FeeBppp["27", 22] -> {"1", 0, "1", 0, 0, 0, "27", 3/2, -3/2, -1, 1}, 
 FeeAppp["27", 23] -> {"1", 0, "1", 0, 0, 0, "27", 1/2, 1/2, -1, 1}, 
 FeeBppp["27", 23] -> {"1", 0, "1", 0, 0, 0, "27", 1/2, 1/2, -1, 1}, 
 FeeAppp["27", 24] -> {"1", 0, "1", 0, 0, 0, "27", 1/2, -1/2, -1, 1}, 
 FeeBppp["27", 24] -> {"1", 0, "1", 0, 0, 0, "27", 1/2, -1/2, -1, 1}, 
 FeeAppp["27", 25] -> {"1", 0, "1", 0, 0, 0, "27", 1, 1, -2, 1}, 
 FeeBppp["27", 25] -> {"1", 0, "1", 0, 0, 0, "27", 1, 1, -2, 1}, 
 FeeAppp["27", 26] -> {"1", 0, "1", 0, 0, 0, "27", 1, 0, -2, 1}, 
 FeeBppp["27", 26] -> {"1", 0, "1", 0, 0, 0, "27", 1, 0, -2, 1}, 
 FeeAppp["27", 27] -> {"1", 0, "1", 0, 0, 0, "27", 1, -1, -2, 1}, 
 FeeBppp["27", 27] -> {"1", 0, "1", 0, 0, 0, "27", 1, -1, -2, 1}, 
 FeeAmpp["27", 1] -> {"1", 0, "1", 0, 0, 0, "27", 1, 1, 2, -1}, 
 FeeAmpp["27", 2] -> {"1", 0, "1", 0, 0, 0, "27", 1, 0, 2, -1}, 
 FeeAmpp["27", 3] -> {"1", 0, "1", 0, 0, 0, "27", 1, -1, 2, -1}, 
 FeeAmpp["27", 4] -> {"1", 0, "1", 0, 0, 0, "27", 3/2, 3/2, 1, -1}, 
 FeeAmpp["27", 5] -> {"1", 0, "1", 0, 0, 0, "27", 3/2, 1/2, 1, -1}, 
 FeeAmpp["27", 6] -> {"1", 0, "1", 0, 0, 0, "27", 3/2, -1/2, 1, -1}, 
 FeeAmpp["27", 7] -> {"1", 0, "1", 0, 0, 0, "27", 3/2, -3/2, 1, -1}, 
 FeeAmpp["27", 8] -> {"1", 0, "1", 0, 0, 0, "27", 1/2, 1/2, 1, -1}, 
 FeeAmpp["27", 9] -> {"1", 0, "1", 0, 0, 0, "27", 1/2, -1/2, 1, -1}, 
 FeeAmpp["27", 10] -> {"1", 0, "1", 0, 0, 0, "27", 2, 2, 0, -1}, 
 FeeAmpp["27", 11] -> {"1", 0, "1", 0, 0, 0, "27", 2, 1, 0, -1}, 
 FeeAmpp["27", 12] -> {"1", 0, "1", 0, 0, 0, "27", 2, 0, 0, -1}, 
 FeeAmpp["27", 13] -> {"1", 0, "1", 0, 0, 0, "27", 2, -1, 0, -1}, 
 FeeAmpp["27", 14] -> {"1", 0, "1", 0, 0, 0, "27", 2, -2, 0, -1}, 
 FeeAmpp["27", 15] -> {"1", 0, "1", 0, 0, 0, "27", 1, 1, 0, -1}, 
 FeeAmpp["27", 16] -> {"1", 0, "1", 0, 0, 0, "27", 1, 0, 0, -1}, 
 FeeAmpp["27", 17] -> {"1", 0, "1", 0, 0, 0, "27", 1, -1, 0, -1}, 
 FeeAmpp["27", 18] -> {"1", 0, "1", 0, 0, 0, "27", 0, 0, 0, -1}, 
 FeeAmpp["27", 19] -> {"1", 0, "1", 0, 0, 0, "27", 3/2, 3/2, -1, -1}, 
 FeeAmpp["27", 20] -> {"1", 0, "1", 0, 0, 0, "27", 3/2, 1/2, -1, -1}, 
 FeeAmpp["27", 21] -> {"1", 0, "1", 0, 0, 0, "27", 3/2, -1/2, -1, -1}, 
 FeeAmpp["27", 22] -> {"1", 0, "1", 0, 0, 0, "27", 3/2, -3/2, -1, -1}, 
 FeeAmpp["27", 23] -> {"1", 0, "1", 0, 0, 0, "27", 1/2, 1/2, -1, -1}, 
 FeeAmpp["27", 24] -> {"1", 0, "1", 0, 0, 0, "27", 1/2, -1/2, -1, -1}, 
 FeeAmpp["27", 25] -> {"1", 0, "1", 0, 0, 0, "27", 1, 1, -2, -1}, 
 FeeAmpp["27", 26] -> {"1", 0, "1", 0, 0, 0, "27", 1, 0, -2, -1}, 
 FeeAmpp["27", 27] -> {"1", 0, "1", 0, 0, 0, "27", 1, -1, -2, -1}, 
 FeeBmpp["10", 1] -> {"1", 0, "1", 0, 0, 0, "10", 3/2, 3/2, 1, -1}, 
 FeeBmpp["10", 2] -> {"1", 0, "1", 0, 0, 0, "10", 3/2, 1/2, 1, -1}, 
 FeeBmpp["10", 3] -> {"1", 0, "1", 0, 0, 0, "10", 3/2, -1/2, 1, -1}, 
 FeeBmpp["10", 4] -> {"1", 0, "1", 0, 0, 0, "10", 3/2, -3/2, 1, -1}, 
 FeeBmpp["10", 5] -> {"1", 0, "1", 0, 0, 0, "10", 1, 1, 0, -1}, 
 FeeBmpp["10", 6] -> {"1", 0, "1", 0, 0, 0, "10", 1, 0, 0, -1}, 
 FeeBmpp["10", 7] -> {"1", 0, "1", 0, 0, 0, "10", 1, -1, 0, -1}, 
 FeeBmpp["10", 8] -> {"1", 0, "1", 0, 0, 0, "10", 1/2, 1/2, -1, -1}, 
 FeeBmpp["10", 9] -> {"1", 0, "1", 0, 0, 0, "10", 1/2, -1/2, -1, -1}, 
 FeeBmpp["10", 10] -> {"1", 0, "1", 0, 0, 0, "10", 0, 0, -2, -1}, 
 FeeBmpm["10bar", 1] -> {"1", 0, "1", 0, 0, 0, "10bar", 3/2, -3/2, -1, -1}, 
 FeeBmpm["10bar", 2] -> {"1", 0, "1", 0, 0, 0, "10bar", 3/2, -1/2, -1, -1}, 
 FeeBmpm["10bar", 3] -> {"1", 0, "1", 0, 0, 0, "10bar", 3/2, 1/2, -1, -1}, 
 FeeBmpm["10bar", 4] -> {"1", 0, "1", 0, 0, 0, "10bar", 3/2, 3/2, -1, -1}, 
 FeeBmpm["10bar", 5] -> {"1", 0, "1", 0, 0, 0, "10bar", 1, -1, 0, -1}, 
 FeeBmpm["10bar", 6] -> {"1", 0, "1", 0, 0, 0, "10bar", 1, 0, 0, -1}, 
 FeeBmpm["10bar", 7] -> {"1", 0, "1", 0, 0, 0, "10bar", 1, 1, 0, -1}, 
 FeeBmpm["10bar", 8] -> {"1", 0, "1", 0, 0, 0, "10bar", 1/2, -1/2, 1, -1}, 
 FeeBmpm["10bar", 9] -> {"1", 0, "1", 0, 0, 0, "10bar", 1/2, 1/2, 1, -1}, 
 FeeBmpm["10bar", 10] -> {"1", 0, "1", 0, 0, 0, "10bar", 0, 0, 2, -1}, 
 FeuAp["8", 1, "3", 1] -> {"3", 1, "1", 0, 0, 0, "8", 1/2, 1/2, 1, 1}, 
 FeuBp["8", 1, "3", 1] -> {"3", 1, "1", 0, 0, 0, "8", 1/2, 1/2, 1, 1}, 
 FeuAm["8", 1, "3", 1] -> {"3", 1, "1", 0, 0, 0, "8", 1/2, 1/2, 1, -1}, 
 FeuBm["8", 1, "3", 1] -> {"3", 1, "1", 0, 0, 0, "8", 1/2, 1/2, 1, -1}, 
 FeuAp["8", 1, "3", 2] -> {"3", 0, "1", 0, 0, 0, "8", 1/2, 1/2, 1, 1}, 
 FeuBp["8", 1, "3", 2] -> {"3", 0, "1", 0, 0, 0, "8", 1/2, 1/2, 1, 1}, 
 FeuAm["8", 1, "3", 2] -> {"3", 0, "1", 0, 0, 0, "8", 1/2, 1/2, 1, -1}, 
 FeuBm["8", 1, "3", 2] -> {"3", 0, "1", 0, 0, 0, "8", 1/2, 1/2, 1, -1}, 
 FeuAp["8", 1, "3", 3] -> {"3", -1, "1", 0, 0, 0, "8", 1/2, 1/2, 1, 1}, 
 FeuBp["8", 1, "3", 3] -> {"3", -1, "1", 0, 0, 0, "8", 1/2, 1/2, 1, 1}, 
 FeuAm["8", 1, "3", 3] -> {"3", -1, "1", 0, 0, 0, "8", 1/2, 1/2, 1, -1}, 
 FeuBm["8", 1, "3", 3] -> {"3", -1, "1", 0, 0, 0, "8", 1/2, 1/2, 1, -1}, 
 FeuAp["8", 2, "3", 1] -> {"3", 1, "1", 0, 0, 0, "8", 1/2, -1/2, 1, 1}, 
 FeuBp["8", 2, "3", 1] -> {"3", 1, "1", 0, 0, 0, "8", 1/2, -1/2, 1, 1}, 
 FeuAm["8", 2, "3", 1] -> {"3", 1, "1", 0, 0, 0, "8", 1/2, -1/2, 1, -1}, 
 FeuBm["8", 2, "3", 1] -> {"3", 1, "1", 0, 0, 0, "8", 1/2, -1/2, 1, -1}, 
 FeuAp["8", 2, "3", 2] -> {"3", 0, "1", 0, 0, 0, "8", 1/2, -1/2, 1, 1}, 
 FeuBp["8", 2, "3", 2] -> {"3", 0, "1", 0, 0, 0, "8", 1/2, -1/2, 1, 1}, 
 FeuAm["8", 2, "3", 2] -> {"3", 0, "1", 0, 0, 0, "8", 1/2, -1/2, 1, -1}, 
 FeuBm["8", 2, "3", 2] -> {"3", 0, "1", 0, 0, 0, "8", 1/2, -1/2, 1, -1}, 
 FeuAp["8", 2, "3", 3] -> {"3", -1, "1", 0, 0, 0, "8", 1/2, -1/2, 1, 1}, 
 FeuBp["8", 2, "3", 3] -> {"3", -1, "1", 0, 0, 0, "8", 1/2, -1/2, 1, 1}, 
 FeuAm["8", 2, "3", 3] -> {"3", -1, "1", 0, 0, 0, "8", 1/2, -1/2, 1, -1}, 
 FeuBm["8", 2, "3", 3] -> {"3", -1, "1", 0, 0, 0, "8", 1/2, -1/2, 1, -1}, 
 FeuAp["8", 3, "3", 1] -> {"3", 1, "1", 0, 0, 0, "8", 1, 1, 0, 1}, 
 FeuBp["8", 3, "3", 1] -> {"3", 1, "1", 0, 0, 0, "8", 1, 1, 0, 1}, 
 FeuAm["8", 3, "3", 1] -> {"3", 1, "1", 0, 0, 0, "8", 1, 1, 0, -1}, 
 FeuBm["8", 3, "3", 1] -> {"3", 1, "1", 0, 0, 0, "8", 1, 1, 0, -1}, 
 FeuAp["8", 3, "3", 2] -> {"3", 0, "1", 0, 0, 0, "8", 1, 1, 0, 1}, 
 FeuBp["8", 3, "3", 2] -> {"3", 0, "1", 0, 0, 0, "8", 1, 1, 0, 1}, 
 FeuAm["8", 3, "3", 2] -> {"3", 0, "1", 0, 0, 0, "8", 1, 1, 0, -1}, 
 FeuBm["8", 3, "3", 2] -> {"3", 0, "1", 0, 0, 0, "8", 1, 1, 0, -1}, 
 FeuAp["8", 3, "3", 3] -> {"3", -1, "1", 0, 0, 0, "8", 1, 1, 0, 1}, 
 FeuBp["8", 3, "3", 3] -> {"3", -1, "1", 0, 0, 0, "8", 1, 1, 0, 1}, 
 FeuAm["8", 3, "3", 3] -> {"3", -1, "1", 0, 0, 0, "8", 1, 1, 0, -1}, 
 FeuBm["8", 3, "3", 3] -> {"3", -1, "1", 0, 0, 0, "8", 1, 1, 0, -1}, 
 FeuAp["8", 4, "3", 1] -> {"3", 1, "1", 0, 0, 0, "8", 1, 0, 0, 1}, 
 FeuBp["8", 4, "3", 1] -> {"3", 1, "1", 0, 0, 0, "8", 1, 0, 0, 1}, 
 FeuAm["8", 4, "3", 1] -> {"3", 1, "1", 0, 0, 0, "8", 1, 0, 0, -1}, 
 FeuBm["8", 4, "3", 1] -> {"3", 1, "1", 0, 0, 0, "8", 1, 0, 0, -1}, 
 FeuAp["8", 4, "3", 2] -> {"3", 0, "1", 0, 0, 0, "8", 1, 0, 0, 1}, 
 FeuBp["8", 4, "3", 2] -> {"3", 0, "1", 0, 0, 0, "8", 1, 0, 0, 1}, 
 FeuAm["8", 4, "3", 2] -> {"3", 0, "1", 0, 0, 0, "8", 1, 0, 0, -1}, 
 FeuBm["8", 4, "3", 2] -> {"3", 0, "1", 0, 0, 0, "8", 1, 0, 0, -1}, 
 FeuAp["8", 4, "3", 3] -> {"3", -1, "1", 0, 0, 0, "8", 1, 0, 0, 1}, 
 FeuBp["8", 4, "3", 3] -> {"3", -1, "1", 0, 0, 0, "8", 1, 0, 0, 1}, 
 FeuAm["8", 4, "3", 3] -> {"3", -1, "1", 0, 0, 0, "8", 1, 0, 0, -1}, 
 FeuBm["8", 4, "3", 3] -> {"3", -1, "1", 0, 0, 0, "8", 1, 0, 0, -1}, 
 FeuAp["8", 5, "3", 1] -> {"3", 1, "1", 0, 0, 0, "8", 1, -1, 0, 1}, 
 FeuBp["8", 5, "3", 1] -> {"3", 1, "1", 0, 0, 0, "8", 1, -1, 0, 1}, 
 FeuAm["8", 5, "3", 1] -> {"3", 1, "1", 0, 0, 0, "8", 1, -1, 0, -1}, 
 FeuBm["8", 5, "3", 1] -> {"3", 1, "1", 0, 0, 0, "8", 1, -1, 0, -1}, 
 FeuAp["8", 5, "3", 2] -> {"3", 0, "1", 0, 0, 0, "8", 1, -1, 0, 1}, 
 FeuBp["8", 5, "3", 2] -> {"3", 0, "1", 0, 0, 0, "8", 1, -1, 0, 1}, 
 FeuAm["8", 5, "3", 2] -> {"3", 0, "1", 0, 0, 0, "8", 1, -1, 0, -1}, 
 FeuBm["8", 5, "3", 2] -> {"3", 0, "1", 0, 0, 0, "8", 1, -1, 0, -1}, 
 FeuAp["8", 5, "3", 3] -> {"3", -1, "1", 0, 0, 0, "8", 1, -1, 0, 1}, 
 FeuBp["8", 5, "3", 3] -> {"3", -1, "1", 0, 0, 0, "8", 1, -1, 0, 1}, 
 FeuAm["8", 5, "3", 3] -> {"3", -1, "1", 0, 0, 0, "8", 1, -1, 0, -1}, 
 FeuBm["8", 5, "3", 3] -> {"3", -1, "1", 0, 0, 0, "8", 1, -1, 0, -1}, 
 FeuAp["8", 6, "3", 1] -> {"3", 1, "1", 0, 0, 0, "8", 0, 0, 0, 1}, 
 FeuBp["8", 6, "3", 1] -> {"3", 1, "1", 0, 0, 0, "8", 0, 0, 0, 1}, 
 FeuAm["8", 6, "3", 1] -> {"3", 1, "1", 0, 0, 0, "8", 0, 0, 0, -1}, 
 FeuBm["8", 6, "3", 1] -> {"3", 1, "1", 0, 0, 0, "8", 0, 0, 0, -1}, 
 FeuAp["8", 6, "3", 2] -> {"3", 0, "1", 0, 0, 0, "8", 0, 0, 0, 1}, 
 FeuBp["8", 6, "3", 2] -> {"3", 0, "1", 0, 0, 0, "8", 0, 0, 0, 1}, 
 FeuAm["8", 6, "3", 2] -> {"3", 0, "1", 0, 0, 0, "8", 0, 0, 0, -1}, 
 FeuBm["8", 6, "3", 2] -> {"3", 0, "1", 0, 0, 0, "8", 0, 0, 0, -1}, 
 FeuAp["8", 6, "3", 3] -> {"3", -1, "1", 0, 0, 0, "8", 0, 0, 0, 1}, 
 FeuBp["8", 6, "3", 3] -> {"3", -1, "1", 0, 0, 0, "8", 0, 0, 0, 1}, 
 FeuAm["8", 6, "3", 3] -> {"3", -1, "1", 0, 0, 0, "8", 0, 0, 0, -1}, 
 FeuBm["8", 6, "3", 3] -> {"3", -1, "1", 0, 0, 0, "8", 0, 0, 0, -1}, 
 FeuAp["8", 7, "3", 1] -> {"3", 1, "1", 0, 0, 0, "8", 1/2, 1/2, -1, 1}, 
 FeuBp["8", 7, "3", 1] -> {"3", 1, "1", 0, 0, 0, "8", 1/2, 1/2, -1, 1}, 
 FeuAm["8", 7, "3", 1] -> {"3", 1, "1", 0, 0, 0, "8", 1/2, 1/2, -1, -1}, 
 FeuBm["8", 7, "3", 1] -> {"3", 1, "1", 0, 0, 0, "8", 1/2, 1/2, -1, -1}, 
 FeuAp["8", 7, "3", 2] -> {"3", 0, "1", 0, 0, 0, "8", 1/2, 1/2, -1, 1}, 
 FeuBp["8", 7, "3", 2] -> {"3", 0, "1", 0, 0, 0, "8", 1/2, 1/2, -1, 1}, 
 FeuAm["8", 7, "3", 2] -> {"3", 0, "1", 0, 0, 0, "8", 1/2, 1/2, -1, -1}, 
 FeuBm["8", 7, "3", 2] -> {"3", 0, "1", 0, 0, 0, "8", 1/2, 1/2, -1, -1}, 
 FeuAp["8", 7, "3", 3] -> {"3", -1, "1", 0, 0, 0, "8", 1/2, 1/2, -1, 1}, 
 FeuBp["8", 7, "3", 3] -> {"3", -1, "1", 0, 0, 0, "8", 1/2, 1/2, -1, 1}, 
 FeuAm["8", 7, "3", 3] -> {"3", -1, "1", 0, 0, 0, "8", 1/2, 1/2, -1, -1}, 
 FeuBm["8", 7, "3", 3] -> {"3", -1, "1", 0, 0, 0, "8", 1/2, 1/2, -1, -1}, 
 FeuAp["8", 8, "3", 1] -> {"3", 1, "1", 0, 0, 0, "8", 1/2, -1/2, -1, 1}, 
 FeuBp["8", 8, "3", 1] -> {"3", 1, "1", 0, 0, 0, "8", 1/2, -1/2, -1, 1}, 
 FeuAm["8", 8, "3", 1] -> {"3", 1, "1", 0, 0, 0, "8", 1/2, -1/2, -1, -1}, 
 FeuBm["8", 8, "3", 1] -> {"3", 1, "1", 0, 0, 0, "8", 1/2, -1/2, -1, -1}, 
 FeuAp["8", 8, "3", 2] -> {"3", 0, "1", 0, 0, 0, "8", 1/2, -1/2, -1, 1}, 
 FeuBp["8", 8, "3", 2] -> {"3", 0, "1", 0, 0, 0, "8", 1/2, -1/2, -1, 1}, 
 FeuAm["8", 8, "3", 2] -> {"3", 0, "1", 0, 0, 0, "8", 1/2, -1/2, -1, -1}, 
 FeuBm["8", 8, "3", 2] -> {"3", 0, "1", 0, 0, 0, "8", 1/2, -1/2, -1, -1}, 
 FeuAp["8", 8, "3", 3] -> {"3", -1, "1", 0, 0, 0, "8", 1/2, -1/2, -1, 1}, 
 FeuBp["8", 8, "3", 3] -> {"3", -1, "1", 0, 0, 0, "8", 1/2, -1/2, -1, 1}, 
 FeuAm["8", 8, "3", 3] -> {"3", -1, "1", 0, 0, 0, "8", 1/2, -1/2, -1, -1}, 
 FeuBm["8", 8, "3", 3] -> {"3", -1, "1", 0, 0, 0, "8", 1/2, -1/2, -1, -1}, 
 FeuAp["1", 1, "3", 1] -> {"3", 1, "1", 0, 0, 0, "1", 0, 0, 0, 1}, 
 FeuBp["1", 1, "3", 1] -> {"3", 1, "1", 0, 0, 0, "1", 0, 0, 0, 1}, 
 FuuAppp["3", 1] -> {"3", 1, "1", 0, 0, 0, "1", 0, 0, 0, 1}, 
 FuuBppp["3", 1] -> {"3", 1, "1", 0, 0, 0, "1", 0, 0, 0, 1}, 
 FuuBpmp["3", 1] -> {"3", 1, "1", 0, 0, 0, "1", 0, 0, 0, 1}, 
 FudApp["3", 1, "1", 1] -> {"3", 1, "1", 0, 0, 0, "1", 0, 0, 0, 1}, 
 FudApm["3", 1, "1", 1] -> {"3", 1, "1", 0, 0, 0, "1", 0, 0, 0, 1}, 
 FudBpp["3", 1, "1", 1] -> {"3", 1, "1", 0, 0, 0, "1", 0, 0, 0, 1}, 
 FudBpm["3", 1, "1", 1] -> {"3", 1, "1", 0, 0, 0, "1", 0, 0, 0, 1}, 
 FeuAm["1", 1, "3", 1] -> {"3", 1, "1", 0, 0, 0, "1", 0, 0, 0, -1}, 
 FeuBm["1", 1, "3", 1] -> {"3", 1, "1", 0, 0, 0, "1", 0, 0, 0, -1}, 
 FuuAmpp["3", 1] -> {"3", 1, "1", 0, 0, 0, "1", 0, 0, 0, -1}, 
 FuuBmpp["3", 1] -> {"3", 1, "1", 0, 0, 0, "1", 0, 0, 0, -1}, 
 FuuBmmp["3", 1] -> {"3", 1, "1", 0, 0, 0, "1", 0, 0, 0, -1}, 
 FuuBmpm["3", 1] -> {"3", 1, "1", 0, 0, 0, "1", 0, 0, 0, -1}, 
 FuuBmmm["3", 1] -> {"3", 1, "1", 0, 0, 0, "1", 0, 0, 0, -1}, 
 FudAmp["3", 1, "1", 1] -> {"3", 1, "1", 0, 0, 0, "1", 0, 0, 0, -1}, 
 FudAmm["3", 1, "1", 1] -> {"3", 1, "1", 0, 0, 0, "1", 0, 0, 0, -1}, 
 FudBmp["3", 1, "1", 1] -> {"3", 1, "1", 0, 0, 0, "1", 0, 0, 0, -1}, 
 FudBmm["3", 1, "1", 1] -> {"3", 1, "1", 0, 0, 0, "1", 0, 0, 0, -1}, 
 FeuAp["1", 1, "3", 2] -> {"3", 0, "1", 0, 0, 0, "1", 0, 0, 0, 1}, 
 FeuBp["1", 1, "3", 2] -> {"3", 0, "1", 0, 0, 0, "1", 0, 0, 0, 1}, 
 FuuAppp["3", 2] -> {"3", 0, "1", 0, 0, 0, "1", 0, 0, 0, 1}, 
 FuuBppp["3", 2] -> {"3", 0, "1", 0, 0, 0, "1", 0, 0, 0, 1}, 
 FuuBpmp["3", 2] -> {"3", 0, "1", 0, 0, 0, "1", 0, 0, 0, 1}, 
 FudApp["3", 2, "1", 1] -> {"3", 0, "1", 0, 0, 0, "1", 0, 0, 0, 1}, 
 FudApm["3", 2, "1", 1] -> {"3", 0, "1", 0, 0, 0, "1", 0, 0, 0, 1}, 
 FudBpp["3", 2, "1", 1] -> {"3", 0, "1", 0, 0, 0, "1", 0, 0, 0, 1}, 
 FudBpm["3", 2, "1", 1] -> {"3", 0, "1", 0, 0, 0, "1", 0, 0, 0, 1}, 
 FeuAm["1", 1, "3", 2] -> {"3", 0, "1", 0, 0, 0, "1", 0, 0, 0, -1}, 
 FeuBm["1", 1, "3", 2] -> {"3", 0, "1", 0, 0, 0, "1", 0, 0, 0, -1}, 
 FuuAmpp["3", 2] -> {"3", 0, "1", 0, 0, 0, "1", 0, 0, 0, -1}, 
 FuuBmpp["3", 2] -> {"3", 0, "1", 0, 0, 0, "1", 0, 0, 0, -1}, 
 FuuBmmp["3", 2] -> {"3", 0, "1", 0, 0, 0, "1", 0, 0, 0, -1}, 
 FuuBmpm["3", 2] -> {"3", 0, "1", 0, 0, 0, "1", 0, 0, 0, -1}, 
 FuuBmmm["3", 2] -> {"3", 0, "1", 0, 0, 0, "1", 0, 0, 0, -1}, 
 FudAmp["3", 2, "1", 1] -> {"3", 0, "1", 0, 0, 0, "1", 0, 0, 0, -1}, 
 FudAmm["3", 2, "1", 1] -> {"3", 0, "1", 0, 0, 0, "1", 0, 0, 0, -1}, 
 FudBmp["3", 2, "1", 1] -> {"3", 0, "1", 0, 0, 0, "1", 0, 0, 0, -1}, 
 FudBmm["3", 2, "1", 1] -> {"3", 0, "1", 0, 0, 0, "1", 0, 0, 0, -1}, 
 FeuAp["1", 1, "3", 3] -> {"3", -1, "1", 0, 0, 0, "1", 0, 0, 0, 1}, 
 FeuBp["1", 1, "3", 3] -> {"3", -1, "1", 0, 0, 0, "1", 0, 0, 0, 1}, 
 FuuAppp["3", 3] -> {"3", -1, "1", 0, 0, 0, "1", 0, 0, 0, 1}, 
 FuuBppp["3", 3] -> {"3", -1, "1", 0, 0, 0, "1", 0, 0, 0, 1}, 
 FuuBpmp["3", 3] -> {"3", -1, "1", 0, 0, 0, "1", 0, 0, 0, 1}, 
 FudApp["3", 3, "1", 1] -> {"3", -1, "1", 0, 0, 0, "1", 0, 0, 0, 1}, 
 FudApm["3", 3, "1", 1] -> {"3", -1, "1", 0, 0, 0, "1", 0, 0, 0, 1}, 
 FudBpp["3", 3, "1", 1] -> {"3", -1, "1", 0, 0, 0, "1", 0, 0, 0, 1}, 
 FudBpm["3", 3, "1", 1] -> {"3", -1, "1", 0, 0, 0, "1", 0, 0, 0, 1}, 
 FeuAm["1", 1, "3", 3] -> {"3", -1, "1", 0, 0, 0, "1", 0, 0, 0, -1}, 
 FeuBm["1", 1, "3", 3] -> {"3", -1, "1", 0, 0, 0, "1", 0, 0, 0, -1}, 
 FuuAmpp["3", 3] -> {"3", -1, "1", 0, 0, 0, "1", 0, 0, 0, -1}, 
 FuuBmpp["3", 3] -> {"3", -1, "1", 0, 0, 0, "1", 0, 0, 0, -1}, 
 FuuBmmp["3", 3] -> {"3", -1, "1", 0, 0, 0, "1", 0, 0, 0, -1}, 
 FuuBmpm["3", 3] -> {"3", -1, "1", 0, 0, 0, "1", 0, 0, 0, -1}, 
 FuuBmmm["3", 3] -> {"3", -1, "1", 0, 0, 0, "1", 0, 0, 0, -1}, 
 FudAmp["3", 3, "1", 1] -> {"3", -1, "1", 0, 0, 0, "1", 0, 0, 0, -1}, 
 FudAmm["3", 3, "1", 1] -> {"3", -1, "1", 0, 0, 0, "1", 0, 0, 0, -1}, 
 FudBmp["3", 3, "1", 1] -> {"3", -1, "1", 0, 0, 0, "1", 0, 0, 0, -1}, 
 FudBmm["3", 3, "1", 1] -> {"3", -1, "1", 0, 0, 0, "1", 0, 0, 0, -1}, 
 FuuAppp["5", 1] -> {"5", 2, "1", 0, 0, 0, "1", 0, 0, 0, 1}, 
 FuuBppp["5", 1] -> {"5", 2, "1", 0, 0, 0, "1", 0, 0, 0, 1}, 
 FuuBpmp["5", 1] -> {"5", 2, "1", 0, 0, 0, "1", 0, 0, 0, 1}, 
 FuuAppp["5", 2] -> {"5", 1, "1", 0, 0, 0, "1", 0, 0, 0, 1}, 
 FuuBppp["5", 2] -> {"5", 1, "1", 0, 0, 0, "1", 0, 0, 0, 1}, 
 FuuBpmp["5", 2] -> {"5", 1, "1", 0, 0, 0, "1", 0, 0, 0, 1}, 
 FuuAppp["5", 3] -> {"5", 0, "1", 0, 0, 0, "1", 0, 0, 0, 1}, 
 FuuBppp["5", 3] -> {"5", 0, "1", 0, 0, 0, "1", 0, 0, 0, 1}, 
 FuuBpmp["5", 3] -> {"5", 0, "1", 0, 0, 0, "1", 0, 0, 0, 1}, 
 FuuAppp["5", 4] -> {"5", -1, "1", 0, 0, 0, "1", 0, 0, 0, 1}, 
 FuuBppp["5", 4] -> {"5", -1, "1", 0, 0, 0, "1", 0, 0, 0, 1}, 
 FuuBpmp["5", 4] -> {"5", -1, "1", 0, 0, 0, "1", 0, 0, 0, 1}, 
 FuuAppp["5", 5] -> {"5", -2, "1", 0, 0, 0, "1", 0, 0, 0, 1}, 
 FuuBppp["5", 5] -> {"5", -2, "1", 0, 0, 0, "1", 0, 0, 0, 1}, 
 FuuBpmp["5", 5] -> {"5", -2, "1", 0, 0, 0, "1", 0, 0, 0, 1}, 
 FuuAmpp["5", 1] -> {"5", 2, "1", 0, 0, 0, "1", 0, 0, 0, -1}, 
 FuuAmpp["5", 2] -> {"5", 1, "1", 0, 0, 0, "1", 0, 0, 0, -1}, 
 FuuAmpp["5", 3] -> {"5", 0, "1", 0, 0, 0, "1", 0, 0, 0, -1}, 
 FuuAmpp["5", 4] -> {"5", -1, "1", 0, 0, 0, "1", 0, 0, 0, -1}, 
 FuuAmpp["5", 5] -> {"5", -2, "1", 0, 0, 0, "1", 0, 0, 0, -1}, 
 FudApp["3", 1, "8", 1] -> {"3", 1, "8", 1/2, 1/2, 1, "1", 0, 0, 0, 1}, 
 FudApm["3", 1, "8", 1] -> {"3", 1, "8", 1/2, 1/2, 1, "1", 0, 0, 0, 1}, 
 FudBpp["3", 1, "8", 1] -> {"3", 1, "8", 1/2, 1/2, 1, "1", 0, 0, 0, 1}, 
 FudBpm["3", 1, "8", 1] -> {"3", 1, "8", 1/2, 1/2, 1, "1", 0, 0, 0, 1}, 
 FudApp["3", 1, "8", 2] -> {"3", 1, "8", 1/2, -1/2, 1, "1", 0, 0, 0, 1}, 
 FudApm["3", 1, "8", 2] -> {"3", 1, "8", 1/2, -1/2, 1, "1", 0, 0, 0, 1}, 
 FudBpp["3", 1, "8", 2] -> {"3", 1, "8", 1/2, -1/2, 1, "1", 0, 0, 0, 1}, 
 FudBpm["3", 1, "8", 2] -> {"3", 1, "8", 1/2, -1/2, 1, "1", 0, 0, 0, 1}, 
 FudApp["3", 1, "8", 3] -> {"3", 1, "8", 1, 1, 0, "1", 0, 0, 0, 1}, 
 FudApm["3", 1, "8", 3] -> {"3", 1, "8", 1, 1, 0, "1", 0, 0, 0, 1}, 
 FudBpp["3", 1, "8", 3] -> {"3", 1, "8", 1, 1, 0, "1", 0, 0, 0, 1}, 
 FudBpm["3", 1, "8", 3] -> {"3", 1, "8", 1, 1, 0, "1", 0, 0, 0, 1}, 
 FudApp["3", 1, "8", 4] -> {"3", 1, "8", 1, 0, 0, "1", 0, 0, 0, 1}, 
 FudApm["3", 1, "8", 4] -> {"3", 1, "8", 1, 0, 0, "1", 0, 0, 0, 1}, 
 FudBpp["3", 1, "8", 4] -> {"3", 1, "8", 1, 0, 0, "1", 0, 0, 0, 1}, 
 FudBpm["3", 1, "8", 4] -> {"3", 1, "8", 1, 0, 0, "1", 0, 0, 0, 1}, 
 FudApp["3", 1, "8", 5] -> {"3", 1, "8", 1, -1, 0, "1", 0, 0, 0, 1}, 
 FudApm["3", 1, "8", 5] -> {"3", 1, "8", 1, -1, 0, "1", 0, 0, 0, 1}, 
 FudBpp["3", 1, "8", 5] -> {"3", 1, "8", 1, -1, 0, "1", 0, 0, 0, 1}, 
 FudBpm["3", 1, "8", 5] -> {"3", 1, "8", 1, -1, 0, "1", 0, 0, 0, 1}, 
 FudApp["3", 1, "8", 6] -> {"3", 1, "8", 0, 0, 0, "1", 0, 0, 0, 1}, 
 FudApm["3", 1, "8", 6] -> {"3", 1, "8", 0, 0, 0, "1", 0, 0, 0, 1}, 
 FudBpp["3", 1, "8", 6] -> {"3", 1, "8", 0, 0, 0, "1", 0, 0, 0, 1}, 
 FudBpm["3", 1, "8", 6] -> {"3", 1, "8", 0, 0, 0, "1", 0, 0, 0, 1}, 
 FudApp["3", 1, "8", 7] -> {"3", 1, "8", 1/2, 1/2, -1, "1", 0, 0, 0, 1}, 
 FudApm["3", 1, "8", 7] -> {"3", 1, "8", 1/2, 1/2, -1, "1", 0, 0, 0, 1}, 
 FudBpp["3", 1, "8", 7] -> {"3", 1, "8", 1/2, 1/2, -1, "1", 0, 0, 0, 1}, 
 FudBpm["3", 1, "8", 7] -> {"3", 1, "8", 1/2, 1/2, -1, "1", 0, 0, 0, 1}, 
 FudApp["3", 1, "8", 8] -> {"3", 1, "8", 1/2, -1/2, -1, "1", 0, 0, 0, 1}, 
 FudApm["3", 1, "8", 8] -> {"3", 1, "8", 1/2, -1/2, -1, "1", 0, 0, 0, 1}, 
 FudBpp["3", 1, "8", 8] -> {"3", 1, "8", 1/2, -1/2, -1, "1", 0, 0, 0, 1}, 
 FudBpm["3", 1, "8", 8] -> {"3", 1, "8", 1/2, -1/2, -1, "1", 0, 0, 0, 1}, 
 FudApp["3", 2, "8", 1] -> {"3", 0, "8", 1/2, 1/2, 1, "1", 0, 0, 0, 1}, 
 FudApm["3", 2, "8", 1] -> {"3", 0, "8", 1/2, 1/2, 1, "1", 0, 0, 0, 1}, 
 FudBpp["3", 2, "8", 1] -> {"3", 0, "8", 1/2, 1/2, 1, "1", 0, 0, 0, 1}, 
 FudBpm["3", 2, "8", 1] -> {"3", 0, "8", 1/2, 1/2, 1, "1", 0, 0, 0, 1}, 
 FudApp["3", 2, "8", 2] -> {"3", 0, "8", 1/2, -1/2, 1, "1", 0, 0, 0, 1}, 
 FudApm["3", 2, "8", 2] -> {"3", 0, "8", 1/2, -1/2, 1, "1", 0, 0, 0, 1}, 
 FudBpp["3", 2, "8", 2] -> {"3", 0, "8", 1/2, -1/2, 1, "1", 0, 0, 0, 1}, 
 FudBpm["3", 2, "8", 2] -> {"3", 0, "8", 1/2, -1/2, 1, "1", 0, 0, 0, 1}, 
 FudApp["3", 2, "8", 3] -> {"3", 0, "8", 1, 1, 0, "1", 0, 0, 0, 1}, 
 FudApm["3", 2, "8", 3] -> {"3", 0, "8", 1, 1, 0, "1", 0, 0, 0, 1}, 
 FudBpp["3", 2, "8", 3] -> {"3", 0, "8", 1, 1, 0, "1", 0, 0, 0, 1}, 
 FudBpm["3", 2, "8", 3] -> {"3", 0, "8", 1, 1, 0, "1", 0, 0, 0, 1}, 
 FudApp["3", 2, "8", 4] -> {"3", 0, "8", 1, 0, 0, "1", 0, 0, 0, 1}, 
 FudApm["3", 2, "8", 4] -> {"3", 0, "8", 1, 0, 0, "1", 0, 0, 0, 1}, 
 FudBpp["3", 2, "8", 4] -> {"3", 0, "8", 1, 0, 0, "1", 0, 0, 0, 1}, 
 FudBpm["3", 2, "8", 4] -> {"3", 0, "8", 1, 0, 0, "1", 0, 0, 0, 1}, 
 FudApp["3", 2, "8", 5] -> {"3", 0, "8", 1, -1, 0, "1", 0, 0, 0, 1}, 
 FudApm["3", 2, "8", 5] -> {"3", 0, "8", 1, -1, 0, "1", 0, 0, 0, 1}, 
 FudBpp["3", 2, "8", 5] -> {"3", 0, "8", 1, -1, 0, "1", 0, 0, 0, 1}, 
 FudBpm["3", 2, "8", 5] -> {"3", 0, "8", 1, -1, 0, "1", 0, 0, 0, 1}, 
 FudApp["3", 2, "8", 6] -> {"3", 0, "8", 0, 0, 0, "1", 0, 0, 0, 1}, 
 FudApm["3", 2, "8", 6] -> {"3", 0, "8", 0, 0, 0, "1", 0, 0, 0, 1}, 
 FudBpp["3", 2, "8", 6] -> {"3", 0, "8", 0, 0, 0, "1", 0, 0, 0, 1}, 
 FudBpm["3", 2, "8", 6] -> {"3", 0, "8", 0, 0, 0, "1", 0, 0, 0, 1}, 
 FudApp["3", 2, "8", 7] -> {"3", 0, "8", 1/2, 1/2, -1, "1", 0, 0, 0, 1}, 
 FudApm["3", 2, "8", 7] -> {"3", 0, "8", 1/2, 1/2, -1, "1", 0, 0, 0, 1}, 
 FudBpp["3", 2, "8", 7] -> {"3", 0, "8", 1/2, 1/2, -1, "1", 0, 0, 0, 1}, 
 FudBpm["3", 2, "8", 7] -> {"3", 0, "8", 1/2, 1/2, -1, "1", 0, 0, 0, 1}, 
 FudApp["3", 2, "8", 8] -> {"3", 0, "8", 1/2, -1/2, -1, "1", 0, 0, 0, 1}, 
 FudApm["3", 2, "8", 8] -> {"3", 0, "8", 1/2, -1/2, -1, "1", 0, 0, 0, 1}, 
 FudBpp["3", 2, "8", 8] -> {"3", 0, "8", 1/2, -1/2, -1, "1", 0, 0, 0, 1}, 
 FudBpm["3", 2, "8", 8] -> {"3", 0, "8", 1/2, -1/2, -1, "1", 0, 0, 0, 1}, 
 FudApp["3", 3, "8", 1] -> {"3", -1, "8", 1/2, 1/2, 1, "1", 0, 0, 0, 1}, 
 FudApm["3", 3, "8", 1] -> {"3", -1, "8", 1/2, 1/2, 1, "1", 0, 0, 0, 1}, 
 FudBpp["3", 3, "8", 1] -> {"3", -1, "8", 1/2, 1/2, 1, "1", 0, 0, 0, 1}, 
 FudBpm["3", 3, "8", 1] -> {"3", -1, "8", 1/2, 1/2, 1, "1", 0, 0, 0, 1}, 
 FudApp["3", 3, "8", 2] -> {"3", -1, "8", 1/2, -1/2, 1, "1", 0, 0, 0, 1}, 
 FudApm["3", 3, "8", 2] -> {"3", -1, "8", 1/2, -1/2, 1, "1", 0, 0, 0, 1}, 
 FudBpp["3", 3, "8", 2] -> {"3", -1, "8", 1/2, -1/2, 1, "1", 0, 0, 0, 1}, 
 FudBpm["3", 3, "8", 2] -> {"3", -1, "8", 1/2, -1/2, 1, "1", 0, 0, 0, 1}, 
 FudApp["3", 3, "8", 3] -> {"3", -1, "8", 1, 1, 0, "1", 0, 0, 0, 1}, 
 FudApm["3", 3, "8", 3] -> {"3", -1, "8", 1, 1, 0, "1", 0, 0, 0, 1}, 
 FudBpp["3", 3, "8", 3] -> {"3", -1, "8", 1, 1, 0, "1", 0, 0, 0, 1}, 
 FudBpm["3", 3, "8", 3] -> {"3", -1, "8", 1, 1, 0, "1", 0, 0, 0, 1}, 
 FudApp["3", 3, "8", 4] -> {"3", -1, "8", 1, 0, 0, "1", 0, 0, 0, 1}, 
 FudApm["3", 3, "8", 4] -> {"3", -1, "8", 1, 0, 0, "1", 0, 0, 0, 1}, 
 FudBpp["3", 3, "8", 4] -> {"3", -1, "8", 1, 0, 0, "1", 0, 0, 0, 1}, 
 FudBpm["3", 3, "8", 4] -> {"3", -1, "8", 1, 0, 0, "1", 0, 0, 0, 1}, 
 FudApp["3", 3, "8", 5] -> {"3", -1, "8", 1, -1, 0, "1", 0, 0, 0, 1}, 
 FudApm["3", 3, "8", 5] -> {"3", -1, "8", 1, -1, 0, "1", 0, 0, 0, 1}, 
 FudBpp["3", 3, "8", 5] -> {"3", -1, "8", 1, -1, 0, "1", 0, 0, 0, 1}, 
 FudBpm["3", 3, "8", 5] -> {"3", -1, "8", 1, -1, 0, "1", 0, 0, 0, 1}, 
 FudApp["3", 3, "8", 6] -> {"3", -1, "8", 0, 0, 0, "1", 0, 0, 0, 1}, 
 FudApm["3", 3, "8", 6] -> {"3", -1, "8", 0, 0, 0, "1", 0, 0, 0, 1}, 
 FudBpp["3", 3, "8", 6] -> {"3", -1, "8", 0, 0, 0, "1", 0, 0, 0, 1}, 
 FudBpm["3", 3, "8", 6] -> {"3", -1, "8", 0, 0, 0, "1", 0, 0, 0, 1}, 
 FudApp["3", 3, "8", 7] -> {"3", -1, "8", 1/2, 1/2, -1, "1", 0, 0, 0, 1}, 
 FudApm["3", 3, "8", 7] -> {"3", -1, "8", 1/2, 1/2, -1, "1", 0, 0, 0, 1}, 
 FudBpp["3", 3, "8", 7] -> {"3", -1, "8", 1/2, 1/2, -1, "1", 0, 0, 0, 1}, 
 FudBpm["3", 3, "8", 7] -> {"3", -1, "8", 1/2, 1/2, -1, "1", 0, 0, 0, 1}, 
 FudApp["3", 3, "8", 8] -> {"3", -1, "8", 1/2, -1/2, -1, "1", 0, 0, 0, 1}, 
 FudApm["3", 3, "8", 8] -> {"3", -1, "8", 1/2, -1/2, -1, "1", 0, 0, 0, 1}, 
 FudBpp["3", 3, "8", 8] -> {"3", -1, "8", 1/2, -1/2, -1, "1", 0, 0, 0, 1}, 
 FudBpm["3", 3, "8", 8] -> {"3", -1, "8", 1/2, -1/2, -1, "1", 0, 0, 0, 1}, 
 FudAmp["3", 1, "8", 1] -> {"3", 1, "8", 1/2, 1/2, 1, "1", 0, 0, 0, -1}, 
 FudAmm["3", 1, "8", 1] -> {"3", 1, "8", 1/2, 1/2, 1, "1", 0, 0, 0, -1}, 
 FudBmp["3", 1, "8", 1] -> {"3", 1, "8", 1/2, 1/2, 1, "1", 0, 0, 0, -1}, 
 FudBmm["3", 1, "8", 1] -> {"3", 1, "8", 1/2, 1/2, 1, "1", 0, 0, 0, -1}, 
 FudAmp["3", 1, "8", 2] -> {"3", 1, "8", 1/2, -1/2, 1, "1", 0, 0, 0, -1}, 
 FudAmm["3", 1, "8", 2] -> {"3", 1, "8", 1/2, -1/2, 1, "1", 0, 0, 0, -1}, 
 FudBmp["3", 1, "8", 2] -> {"3", 1, "8", 1/2, -1/2, 1, "1", 0, 0, 0, -1}, 
 FudBmm["3", 1, "8", 2] -> {"3", 1, "8", 1/2, -1/2, 1, "1", 0, 0, 0, -1}, 
 FudAmp["3", 1, "8", 3] -> {"3", 1, "8", 1, 1, 0, "1", 0, 0, 0, -1}, 
 FudAmm["3", 1, "8", 3] -> {"3", 1, "8", 1, 1, 0, "1", 0, 0, 0, -1}, 
 FudBmp["3", 1, "8", 3] -> {"3", 1, "8", 1, 1, 0, "1", 0, 0, 0, -1}, 
 FudBmm["3", 1, "8", 3] -> {"3", 1, "8", 1, 1, 0, "1", 0, 0, 0, -1}, 
 FudAmp["3", 1, "8", 4] -> {"3", 1, "8", 1, 0, 0, "1", 0, 0, 0, -1}, 
 FudAmm["3", 1, "8", 4] -> {"3", 1, "8", 1, 0, 0, "1", 0, 0, 0, -1}, 
 FudBmp["3", 1, "8", 4] -> {"3", 1, "8", 1, 0, 0, "1", 0, 0, 0, -1}, 
 FudBmm["3", 1, "8", 4] -> {"3", 1, "8", 1, 0, 0, "1", 0, 0, 0, -1}, 
 FudAmp["3", 1, "8", 5] -> {"3", 1, "8", 1, -1, 0, "1", 0, 0, 0, -1}, 
 FudAmm["3", 1, "8", 5] -> {"3", 1, "8", 1, -1, 0, "1", 0, 0, 0, -1}, 
 FudBmp["3", 1, "8", 5] -> {"3", 1, "8", 1, -1, 0, "1", 0, 0, 0, -1}, 
 FudBmm["3", 1, "8", 5] -> {"3", 1, "8", 1, -1, 0, "1", 0, 0, 0, -1}, 
 FudAmp["3", 1, "8", 6] -> {"3", 1, "8", 0, 0, 0, "1", 0, 0, 0, -1}, 
 FudAmm["3", 1, "8", 6] -> {"3", 1, "8", 0, 0, 0, "1", 0, 0, 0, -1}, 
 FudBmp["3", 1, "8", 6] -> {"3", 1, "8", 0, 0, 0, "1", 0, 0, 0, -1}, 
 FudBmm["3", 1, "8", 6] -> {"3", 1, "8", 0, 0, 0, "1", 0, 0, 0, -1}, 
 FudAmp["3", 1, "8", 7] -> {"3", 1, "8", 1/2, 1/2, -1, "1", 0, 0, 0, -1}, 
 FudAmm["3", 1, "8", 7] -> {"3", 1, "8", 1/2, 1/2, -1, "1", 0, 0, 0, -1}, 
 FudBmp["3", 1, "8", 7] -> {"3", 1, "8", 1/2, 1/2, -1, "1", 0, 0, 0, -1}, 
 FudBmm["3", 1, "8", 7] -> {"3", 1, "8", 1/2, 1/2, -1, "1", 0, 0, 0, -1}, 
 FudAmp["3", 1, "8", 8] -> {"3", 1, "8", 1/2, -1/2, -1, "1", 0, 0, 0, -1}, 
 FudAmm["3", 1, "8", 8] -> {"3", 1, "8", 1/2, -1/2, -1, "1", 0, 0, 0, -1}, 
 FudBmp["3", 1, "8", 8] -> {"3", 1, "8", 1/2, -1/2, -1, "1", 0, 0, 0, -1}, 
 FudBmm["3", 1, "8", 8] -> {"3", 1, "8", 1/2, -1/2, -1, "1", 0, 0, 0, -1}, 
 FudAmp["3", 2, "8", 1] -> {"3", 0, "8", 1/2, 1/2, 1, "1", 0, 0, 0, -1}, 
 FudAmm["3", 2, "8", 1] -> {"3", 0, "8", 1/2, 1/2, 1, "1", 0, 0, 0, -1}, 
 FudBmp["3", 2, "8", 1] -> {"3", 0, "8", 1/2, 1/2, 1, "1", 0, 0, 0, -1}, 
 FudBmm["3", 2, "8", 1] -> {"3", 0, "8", 1/2, 1/2, 1, "1", 0, 0, 0, -1}, 
 FudAmp["3", 2, "8", 2] -> {"3", 0, "8", 1/2, -1/2, 1, "1", 0, 0, 0, -1}, 
 FudAmm["3", 2, "8", 2] -> {"3", 0, "8", 1/2, -1/2, 1, "1", 0, 0, 0, -1}, 
 FudBmp["3", 2, "8", 2] -> {"3", 0, "8", 1/2, -1/2, 1, "1", 0, 0, 0, -1}, 
 FudBmm["3", 2, "8", 2] -> {"3", 0, "8", 1/2, -1/2, 1, "1", 0, 0, 0, -1}, 
 FudAmp["3", 2, "8", 3] -> {"3", 0, "8", 1, 1, 0, "1", 0, 0, 0, -1}, 
 FudAmm["3", 2, "8", 3] -> {"3", 0, "8", 1, 1, 0, "1", 0, 0, 0, -1}, 
 FudBmp["3", 2, "8", 3] -> {"3", 0, "8", 1, 1, 0, "1", 0, 0, 0, -1}, 
 FudBmm["3", 2, "8", 3] -> {"3", 0, "8", 1, 1, 0, "1", 0, 0, 0, -1}, 
 FudAmp["3", 2, "8", 4] -> {"3", 0, "8", 1, 0, 0, "1", 0, 0, 0, -1}, 
 FudAmm["3", 2, "8", 4] -> {"3", 0, "8", 1, 0, 0, "1", 0, 0, 0, -1}, 
 FudBmp["3", 2, "8", 4] -> {"3", 0, "8", 1, 0, 0, "1", 0, 0, 0, -1}, 
 FudBmm["3", 2, "8", 4] -> {"3", 0, "8", 1, 0, 0, "1", 0, 0, 0, -1}, 
 FudAmp["3", 2, "8", 5] -> {"3", 0, "8", 1, -1, 0, "1", 0, 0, 0, -1}, 
 FudAmm["3", 2, "8", 5] -> {"3", 0, "8", 1, -1, 0, "1", 0, 0, 0, -1}, 
 FudBmp["3", 2, "8", 5] -> {"3", 0, "8", 1, -1, 0, "1", 0, 0, 0, -1}, 
 FudBmm["3", 2, "8", 5] -> {"3", 0, "8", 1, -1, 0, "1", 0, 0, 0, -1}, 
 FudAmp["3", 2, "8", 6] -> {"3", 0, "8", 0, 0, 0, "1", 0, 0, 0, -1}, 
 FudAmm["3", 2, "8", 6] -> {"3", 0, "8", 0, 0, 0, "1", 0, 0, 0, -1}, 
 FudBmp["3", 2, "8", 6] -> {"3", 0, "8", 0, 0, 0, "1", 0, 0, 0, -1}, 
 FudBmm["3", 2, "8", 6] -> {"3", 0, "8", 0, 0, 0, "1", 0, 0, 0, -1}, 
 FudAmp["3", 2, "8", 7] -> {"3", 0, "8", 1/2, 1/2, -1, "1", 0, 0, 0, -1}, 
 FudAmm["3", 2, "8", 7] -> {"3", 0, "8", 1/2, 1/2, -1, "1", 0, 0, 0, -1}, 
 FudBmp["3", 2, "8", 7] -> {"3", 0, "8", 1/2, 1/2, -1, "1", 0, 0, 0, -1}, 
 FudBmm["3", 2, "8", 7] -> {"3", 0, "8", 1/2, 1/2, -1, "1", 0, 0, 0, -1}, 
 FudAmp["3", 2, "8", 8] -> {"3", 0, "8", 1/2, -1/2, -1, "1", 0, 0, 0, -1}, 
 FudAmm["3", 2, "8", 8] -> {"3", 0, "8", 1/2, -1/2, -1, "1", 0, 0, 0, -1}, 
 FudBmp["3", 2, "8", 8] -> {"3", 0, "8", 1/2, -1/2, -1, "1", 0, 0, 0, -1}, 
 FudBmm["3", 2, "8", 8] -> {"3", 0, "8", 1/2, -1/2, -1, "1", 0, 0, 0, -1}, 
 FudAmp["3", 3, "8", 1] -> {"3", -1, "8", 1/2, 1/2, 1, "1", 0, 0, 0, -1}, 
 FudAmm["3", 3, "8", 1] -> {"3", -1, "8", 1/2, 1/2, 1, "1", 0, 0, 0, -1}, 
 FudBmp["3", 3, "8", 1] -> {"3", -1, "8", 1/2, 1/2, 1, "1", 0, 0, 0, -1}, 
 FudBmm["3", 3, "8", 1] -> {"3", -1, "8", 1/2, 1/2, 1, "1", 0, 0, 0, -1}, 
 FudAmp["3", 3, "8", 2] -> {"3", -1, "8", 1/2, -1/2, 1, "1", 0, 0, 0, -1}, 
 FudAmm["3", 3, "8", 2] -> {"3", -1, "8", 1/2, -1/2, 1, "1", 0, 0, 0, -1}, 
 FudBmp["3", 3, "8", 2] -> {"3", -1, "8", 1/2, -1/2, 1, "1", 0, 0, 0, -1}, 
 FudBmm["3", 3, "8", 2] -> {"3", -1, "8", 1/2, -1/2, 1, "1", 0, 0, 0, -1}, 
 FudAmp["3", 3, "8", 3] -> {"3", -1, "8", 1, 1, 0, "1", 0, 0, 0, -1}, 
 FudAmm["3", 3, "8", 3] -> {"3", -1, "8", 1, 1, 0, "1", 0, 0, 0, -1}, 
 FudBmp["3", 3, "8", 3] -> {"3", -1, "8", 1, 1, 0, "1", 0, 0, 0, -1}, 
 FudBmm["3", 3, "8", 3] -> {"3", -1, "8", 1, 1, 0, "1", 0, 0, 0, -1}, 
 FudAmp["3", 3, "8", 4] -> {"3", -1, "8", 1, 0, 0, "1", 0, 0, 0, -1}, 
 FudAmm["3", 3, "8", 4] -> {"3", -1, "8", 1, 0, 0, "1", 0, 0, 0, -1}, 
 FudBmp["3", 3, "8", 4] -> {"3", -1, "8", 1, 0, 0, "1", 0, 0, 0, -1}, 
 FudBmm["3", 3, "8", 4] -> {"3", -1, "8", 1, 0, 0, "1", 0, 0, 0, -1}, 
 FudAmp["3", 3, "8", 5] -> {"3", -1, "8", 1, -1, 0, "1", 0, 0, 0, -1}, 
 FudAmm["3", 3, "8", 5] -> {"3", -1, "8", 1, -1, 0, "1", 0, 0, 0, -1}, 
 FudBmp["3", 3, "8", 5] -> {"3", -1, "8", 1, -1, 0, "1", 0, 0, 0, -1}, 
 FudBmm["3", 3, "8", 5] -> {"3", -1, "8", 1, -1, 0, "1", 0, 0, 0, -1}, 
 FudAmp["3", 3, "8", 6] -> {"3", -1, "8", 0, 0, 0, "1", 0, 0, 0, -1}, 
 FudAmm["3", 3, "8", 6] -> {"3", -1, "8", 0, 0, 0, "1", 0, 0, 0, -1}, 
 FudBmp["3", 3, "8", 6] -> {"3", -1, "8", 0, 0, 0, "1", 0, 0, 0, -1}, 
 FudBmm["3", 3, "8", 6] -> {"3", -1, "8", 0, 0, 0, "1", 0, 0, 0, -1}, 
 FudAmp["3", 3, "8", 7] -> {"3", -1, "8", 1/2, 1/2, -1, "1", 0, 0, 0, -1}, 
 FudAmm["3", 3, "8", 7] -> {"3", -1, "8", 1/2, 1/2, -1, "1", 0, 0, 0, -1}, 
 FudBmp["3", 3, "8", 7] -> {"3", -1, "8", 1/2, 1/2, -1, "1", 0, 0, 0, -1}, 
 FudBmm["3", 3, "8", 7] -> {"3", -1, "8", 1/2, 1/2, -1, "1", 0, 0, 0, -1}, 
 FudAmp["3", 3, "8", 8] -> {"3", -1, "8", 1/2, -1/2, -1, "1", 0, 0, 0, -1}, 
 FudAmm["3", 3, "8", 8] -> {"3", -1, "8", 1/2, -1/2, -1, "1", 0, 0, 0, -1}, 
 FudBmp["3", 3, "8", 8] -> {"3", -1, "8", 1/2, -1/2, -1, "1", 0, 0, 0, -1}, 
 FudBmm["3", 3, "8", 8] -> {"3", -1, "8", 1/2, -1/2, -1, "1", 0, 0, 0, -1}, 
 Subscript[F\[Nu]eAp[1, 1], \[Nu]]["8", 1] -> {"1", 0, "1", 0, 0, 0, "8", 
   1/2, 1/2, 1, 1, Subscript[{1, 1}, \[Nu]]}, 
 Subscript[F\[Nu]eAm[1, 1], \[Nu]]["8", 1] -> {"1", 0, "1", 0, 0, 0, "8", 
   1/2, 1/2, 1, -1, Subscript[{1, 1}, \[Nu]]}, 
 Subscript[F\[Nu]eAp[1, 1], \[Nu]]["8", 2] -> {"1", 0, "1", 0, 0, 0, "8", 
   1/2, -1/2, 1, 1, Subscript[{1, 1}, \[Nu]]}, 
 Subscript[F\[Nu]eAm[1, 1], \[Nu]]["8", 2] -> {"1", 0, "1", 0, 0, 0, "8", 
   1/2, -1/2, 1, -1, Subscript[{1, 1}, \[Nu]]}, 
 Subscript[F\[Nu]eAp[1, 1], \[Nu]]["8", 3] -> {"1", 0, "1", 0, 0, 0, "8", 1, 
   1, 0, 1, Subscript[{1, 1}, \[Nu]]}, 
 Subscript[F\[Nu]eAm[1, 1], \[Nu]]["8", 3] -> {"1", 0, "1", 0, 0, 0, "8", 1, 
   1, 0, -1, Subscript[{1, 1}, \[Nu]]}, 
 Subscript[F\[Nu]eAp[1, 1], \[Nu]]["8", 4] -> {"1", 0, "1", 0, 0, 0, "8", 1, 
   0, 0, 1, Subscript[{1, 1}, \[Nu]]}, 
 Subscript[F\[Nu]eAm[1, 1], \[Nu]]["8", 4] -> {"1", 0, "1", 0, 0, 0, "8", 1, 
   0, 0, -1, Subscript[{1, 1}, \[Nu]]}, 
 Subscript[F\[Nu]eAp[1, 1], \[Nu]]["8", 5] -> {"1", 0, "1", 0, 0, 0, "8", 1, 
   -1, 0, 1, Subscript[{1, 1}, \[Nu]]}, 
 Subscript[F\[Nu]eAm[1, 1], \[Nu]]["8", 5] -> {"1", 0, "1", 0, 0, 0, "8", 1, 
   -1, 0, -1, Subscript[{1, 1}, \[Nu]]}, 
 Subscript[F\[Nu]eAp[1, 1], \[Nu]]["8", 6] -> {"1", 0, "1", 0, 0, 0, "8", 0, 
   0, 0, 1, Subscript[{1, 1}, \[Nu]]}, 
 Subscript[F\[Nu]eAm[1, 1], \[Nu]]["8", 6] -> {"1", 0, "1", 0, 0, 0, "8", 0, 
   0, 0, -1, Subscript[{1, 1}, \[Nu]]}, 
 Subscript[F\[Nu]eAp[1, 1], \[Nu]]["8", 7] -> {"1", 0, "1", 0, 0, 0, "8", 
   1/2, 1/2, -1, 1, Subscript[{1, 1}, \[Nu]]}, 
 Subscript[F\[Nu]eAm[1, 1], \[Nu]]["8", 7] -> {"1", 0, "1", 0, 0, 0, "8", 
   1/2, 1/2, -1, -1, Subscript[{1, 1}, \[Nu]]}, 
 Subscript[F\[Nu]eAp[1, 1], \[Nu]]["8", 8] -> {"1", 0, "1", 0, 0, 0, "8", 
   1/2, -1/2, -1, 1, Subscript[{1, 1}, \[Nu]]}, 
 Subscript[F\[Nu]eAm[1, 1], \[Nu]]["8", 8] -> {"1", 0, "1", 0, 0, 0, "8", 
   1/2, -1/2, -1, -1, Subscript[{1, 1}, \[Nu]]}, 
 Subscript[F\[Nu]eAp[1, 2], \[Nu]]["8", 1] -> {"1", 0, "1", 0, 0, 0, "8", 
   1/2, 1/2, 1, 1, Subscript[{1, 2}, \[Nu]]}, 
 Subscript[F\[Nu]eAm[1, 2], \[Nu]]["8", 1] -> {"1", 0, "1", 0, 0, 0, "8", 
   1/2, 1/2, 1, -1, Subscript[{1, 2}, \[Nu]]}, 
 Subscript[F\[Nu]eAp[1, 2], \[Nu]]["8", 2] -> {"1", 0, "1", 0, 0, 0, "8", 
   1/2, -1/2, 1, 1, Subscript[{1, 2}, \[Nu]]}, 
 Subscript[F\[Nu]eAm[1, 2], \[Nu]]["8", 2] -> {"1", 0, "1", 0, 0, 0, "8", 
   1/2, -1/2, 1, -1, Subscript[{1, 2}, \[Nu]]}, 
 Subscript[F\[Nu]eAp[1, 2], \[Nu]]["8", 3] -> {"1", 0, "1", 0, 0, 0, "8", 1, 
   1, 0, 1, Subscript[{1, 2}, \[Nu]]}, 
 Subscript[F\[Nu]eAm[1, 2], \[Nu]]["8", 3] -> {"1", 0, "1", 0, 0, 0, "8", 1, 
   1, 0, -1, Subscript[{1, 2}, \[Nu]]}, 
 Subscript[F\[Nu]eAp[1, 2], \[Nu]]["8", 4] -> {"1", 0, "1", 0, 0, 0, "8", 1, 
   0, 0, 1, Subscript[{1, 2}, \[Nu]]}, 
 Subscript[F\[Nu]eAm[1, 2], \[Nu]]["8", 4] -> {"1", 0, "1", 0, 0, 0, "8", 1, 
   0, 0, -1, Subscript[{1, 2}, \[Nu]]}, 
 Subscript[F\[Nu]eAp[1, 2], \[Nu]]["8", 5] -> {"1", 0, "1", 0, 0, 0, "8", 1, 
   -1, 0, 1, Subscript[{1, 2}, \[Nu]]}, 
 Subscript[F\[Nu]eAm[1, 2], \[Nu]]["8", 5] -> {"1", 0, "1", 0, 0, 0, "8", 1, 
   -1, 0, -1, Subscript[{1, 2}, \[Nu]]}, 
 Subscript[F\[Nu]eAp[1, 2], \[Nu]]["8", 6] -> {"1", 0, "1", 0, 0, 0, "8", 0, 
   0, 0, 1, Subscript[{1, 2}, \[Nu]]}, 
 Subscript[F\[Nu]eAm[1, 2], \[Nu]]["8", 6] -> {"1", 0, "1", 0, 0, 0, "8", 0, 
   0, 0, -1, Subscript[{1, 2}, \[Nu]]}, 
 Subscript[F\[Nu]eAp[1, 2], \[Nu]]["8", 7] -> {"1", 0, "1", 0, 0, 0, "8", 
   1/2, 1/2, -1, 1, Subscript[{1, 2}, \[Nu]]}, 
 Subscript[F\[Nu]eAm[1, 2], \[Nu]]["8", 7] -> {"1", 0, "1", 0, 0, 0, "8", 
   1/2, 1/2, -1, -1, Subscript[{1, 2}, \[Nu]]}, 
 Subscript[F\[Nu]eAp[1, 2], \[Nu]]["8", 8] -> {"1", 0, "1", 0, 0, 0, "8", 
   1/2, -1/2, -1, 1, Subscript[{1, 2}, \[Nu]]}, 
 Subscript[F\[Nu]eAm[1, 2], \[Nu]]["8", 8] -> {"1", 0, "1", 0, 0, 0, "8", 
   1/2, -1/2, -1, -1, Subscript[{1, 2}, \[Nu]]}, 
 Subscript[F\[Nu]eAp[1, 3], \[Nu]]["8", 1] -> {"1", 0, "1", 0, 0, 0, "8", 
   1/2, 1/2, 1, 1, Subscript[{1, 3}, \[Nu]]}, 
 Subscript[F\[Nu]eAm[1, 3], \[Nu]]["8", 1] -> {"1", 0, "1", 0, 0, 0, "8", 
   1/2, 1/2, 1, -1, Subscript[{1, 3}, \[Nu]]}, 
 Subscript[F\[Nu]eAp[1, 3], \[Nu]]["8", 2] -> {"1", 0, "1", 0, 0, 0, "8", 
   1/2, -1/2, 1, 1, Subscript[{1, 3}, \[Nu]]}, 
 Subscript[F\[Nu]eAm[1, 3], \[Nu]]["8", 2] -> {"1", 0, "1", 0, 0, 0, "8", 
   1/2, -1/2, 1, -1, Subscript[{1, 3}, \[Nu]]}, 
 Subscript[F\[Nu]eAp[1, 3], \[Nu]]["8", 3] -> {"1", 0, "1", 0, 0, 0, "8", 1, 
   1, 0, 1, Subscript[{1, 3}, \[Nu]]}, 
 Subscript[F\[Nu]eAm[1, 3], \[Nu]]["8", 3] -> {"1", 0, "1", 0, 0, 0, "8", 1, 
   1, 0, -1, Subscript[{1, 3}, \[Nu]]}, 
 Subscript[F\[Nu]eAp[1, 3], \[Nu]]["8", 4] -> {"1", 0, "1", 0, 0, 0, "8", 1, 
   0, 0, 1, Subscript[{1, 3}, \[Nu]]}, 
 Subscript[F\[Nu]eAm[1, 3], \[Nu]]["8", 4] -> {"1", 0, "1", 0, 0, 0, "8", 1, 
   0, 0, -1, Subscript[{1, 3}, \[Nu]]}, 
 Subscript[F\[Nu]eAp[1, 3], \[Nu]]["8", 5] -> {"1", 0, "1", 0, 0, 0, "8", 1, 
   -1, 0, 1, Subscript[{1, 3}, \[Nu]]}, 
 Subscript[F\[Nu]eAm[1, 3], \[Nu]]["8", 5] -> {"1", 0, "1", 0, 0, 0, "8", 1, 
   -1, 0, -1, Subscript[{1, 3}, \[Nu]]}, 
 Subscript[F\[Nu]eAp[1, 3], \[Nu]]["8", 6] -> {"1", 0, "1", 0, 0, 0, "8", 0, 
   0, 0, 1, Subscript[{1, 3}, \[Nu]]}, 
 Subscript[F\[Nu]eAm[1, 3], \[Nu]]["8", 6] -> {"1", 0, "1", 0, 0, 0, "8", 0, 
   0, 0, -1, Subscript[{1, 3}, \[Nu]]}, 
 Subscript[F\[Nu]eAp[1, 3], \[Nu]]["8", 7] -> {"1", 0, "1", 0, 0, 0, "8", 
   1/2, 1/2, -1, 1, Subscript[{1, 3}, \[Nu]]}, 
 Subscript[F\[Nu]eAm[1, 3], \[Nu]]["8", 7] -> {"1", 0, "1", 0, 0, 0, "8", 
   1/2, 1/2, -1, -1, Subscript[{1, 3}, \[Nu]]}, 
 Subscript[F\[Nu]eAp[1, 3], \[Nu]]["8", 8] -> {"1", 0, "1", 0, 0, 0, "8", 
   1/2, -1/2, -1, 1, Subscript[{1, 3}, \[Nu]]}, 
 Subscript[F\[Nu]eAm[1, 3], \[Nu]]["8", 8] -> {"1", 0, "1", 0, 0, 0, "8", 
   1/2, -1/2, -1, -1, Subscript[{1, 3}, \[Nu]]}, 
 Subscript[F\[Nu]eAp[2, 1], \[Nu]]["8", 1] -> {"1", 0, "1", 0, 0, 0, "8", 
   1/2, 1/2, 1, 1, Subscript[{2, 1}, \[Nu]]}, 
 Subscript[F\[Nu]eAm[2, 1], \[Nu]]["8", 1] -> {"1", 0, "1", 0, 0, 0, "8", 
   1/2, 1/2, 1, -1, Subscript[{2, 1}, \[Nu]]}, 
 Subscript[F\[Nu]eAp[2, 1], \[Nu]]["8", 2] -> {"1", 0, "1", 0, 0, 0, "8", 
   1/2, -1/2, 1, 1, Subscript[{2, 1}, \[Nu]]}, 
 Subscript[F\[Nu]eAm[2, 1], \[Nu]]["8", 2] -> {"1", 0, "1", 0, 0, 0, "8", 
   1/2, -1/2, 1, -1, Subscript[{2, 1}, \[Nu]]}, 
 Subscript[F\[Nu]eAp[2, 1], \[Nu]]["8", 3] -> {"1", 0, "1", 0, 0, 0, "8", 1, 
   1, 0, 1, Subscript[{2, 1}, \[Nu]]}, 
 Subscript[F\[Nu]eAm[2, 1], \[Nu]]["8", 3] -> {"1", 0, "1", 0, 0, 0, "8", 1, 
   1, 0, -1, Subscript[{2, 1}, \[Nu]]}, 
 Subscript[F\[Nu]eAp[2, 1], \[Nu]]["8", 4] -> {"1", 0, "1", 0, 0, 0, "8", 1, 
   0, 0, 1, Subscript[{2, 1}, \[Nu]]}, 
 Subscript[F\[Nu]eAm[2, 1], \[Nu]]["8", 4] -> {"1", 0, "1", 0, 0, 0, "8", 1, 
   0, 0, -1, Subscript[{2, 1}, \[Nu]]}, 
 Subscript[F\[Nu]eAp[2, 1], \[Nu]]["8", 5] -> {"1", 0, "1", 0, 0, 0, "8", 1, 
   -1, 0, 1, Subscript[{2, 1}, \[Nu]]}, 
 Subscript[F\[Nu]eAm[2, 1], \[Nu]]["8", 5] -> {"1", 0, "1", 0, 0, 0, "8", 1, 
   -1, 0, -1, Subscript[{2, 1}, \[Nu]]}, 
 Subscript[F\[Nu]eAp[2, 1], \[Nu]]["8", 6] -> {"1", 0, "1", 0, 0, 0, "8", 0, 
   0, 0, 1, Subscript[{2, 1}, \[Nu]]}, 
 Subscript[F\[Nu]eAm[2, 1], \[Nu]]["8", 6] -> {"1", 0, "1", 0, 0, 0, "8", 0, 
   0, 0, -1, Subscript[{2, 1}, \[Nu]]}, 
 Subscript[F\[Nu]eAp[2, 1], \[Nu]]["8", 7] -> {"1", 0, "1", 0, 0, 0, "8", 
   1/2, 1/2, -1, 1, Subscript[{2, 1}, \[Nu]]}, 
 Subscript[F\[Nu]eAm[2, 1], \[Nu]]["8", 7] -> {"1", 0, "1", 0, 0, 0, "8", 
   1/2, 1/2, -1, -1, Subscript[{2, 1}, \[Nu]]}, 
 Subscript[F\[Nu]eAp[2, 1], \[Nu]]["8", 8] -> {"1", 0, "1", 0, 0, 0, "8", 
   1/2, -1/2, -1, 1, Subscript[{2, 1}, \[Nu]]}, 
 Subscript[F\[Nu]eAm[2, 1], \[Nu]]["8", 8] -> {"1", 0, "1", 0, 0, 0, "8", 
   1/2, -1/2, -1, -1, Subscript[{2, 1}, \[Nu]]}, 
 Subscript[F\[Nu]eAp[2, 2], \[Nu]]["8", 1] -> {"1", 0, "1", 0, 0, 0, "8", 
   1/2, 1/2, 1, 1, Subscript[{2, 2}, \[Nu]]}, 
 Subscript[F\[Nu]eAm[2, 2], \[Nu]]["8", 1] -> {"1", 0, "1", 0, 0, 0, "8", 
   1/2, 1/2, 1, -1, Subscript[{2, 2}, \[Nu]]}, 
 Subscript[F\[Nu]eAp[2, 2], \[Nu]]["8", 2] -> {"1", 0, "1", 0, 0, 0, "8", 
   1/2, -1/2, 1, 1, Subscript[{2, 2}, \[Nu]]}, 
 Subscript[F\[Nu]eAm[2, 2], \[Nu]]["8", 2] -> {"1", 0, "1", 0, 0, 0, "8", 
   1/2, -1/2, 1, -1, Subscript[{2, 2}, \[Nu]]}, 
 Subscript[F\[Nu]eAp[2, 2], \[Nu]]["8", 3] -> {"1", 0, "1", 0, 0, 0, "8", 1, 
   1, 0, 1, Subscript[{2, 2}, \[Nu]]}, 
 Subscript[F\[Nu]eAm[2, 2], \[Nu]]["8", 3] -> {"1", 0, "1", 0, 0, 0, "8", 1, 
   1, 0, -1, Subscript[{2, 2}, \[Nu]]}, 
 Subscript[F\[Nu]eAp[2, 2], \[Nu]]["8", 4] -> {"1", 0, "1", 0, 0, 0, "8", 1, 
   0, 0, 1, Subscript[{2, 2}, \[Nu]]}, 
 Subscript[F\[Nu]eAm[2, 2], \[Nu]]["8", 4] -> {"1", 0, "1", 0, 0, 0, "8", 1, 
   0, 0, -1, Subscript[{2, 2}, \[Nu]]}, 
 Subscript[F\[Nu]eAp[2, 2], \[Nu]]["8", 5] -> {"1", 0, "1", 0, 0, 0, "8", 1, 
   -1, 0, 1, Subscript[{2, 2}, \[Nu]]}, 
 Subscript[F\[Nu]eAm[2, 2], \[Nu]]["8", 5] -> {"1", 0, "1", 0, 0, 0, "8", 1, 
   -1, 0, -1, Subscript[{2, 2}, \[Nu]]}, 
 Subscript[F\[Nu]eAp[2, 2], \[Nu]]["8", 6] -> {"1", 0, "1", 0, 0, 0, "8", 0, 
   0, 0, 1, Subscript[{2, 2}, \[Nu]]}, 
 Subscript[F\[Nu]eAm[2, 2], \[Nu]]["8", 6] -> {"1", 0, "1", 0, 0, 0, "8", 0, 
   0, 0, -1, Subscript[{2, 2}, \[Nu]]}, 
 Subscript[F\[Nu]eAp[2, 2], \[Nu]]["8", 7] -> {"1", 0, "1", 0, 0, 0, "8", 
   1/2, 1/2, -1, 1, Subscript[{2, 2}, \[Nu]]}, 
 Subscript[F\[Nu]eAm[2, 2], \[Nu]]["8", 7] -> {"1", 0, "1", 0, 0, 0, "8", 
   1/2, 1/2, -1, -1, Subscript[{2, 2}, \[Nu]]}, 
 Subscript[F\[Nu]eAp[2, 2], \[Nu]]["8", 8] -> {"1", 0, "1", 0, 0, 0, "8", 
   1/2, -1/2, -1, 1, Subscript[{2, 2}, \[Nu]]}, 
 Subscript[F\[Nu]eAm[2, 2], \[Nu]]["8", 8] -> {"1", 0, "1", 0, 0, 0, "8", 
   1/2, -1/2, -1, -1, Subscript[{2, 2}, \[Nu]]}, 
 Subscript[F\[Nu]eAp[2, 3], \[Nu]]["8", 1] -> {"1", 0, "1", 0, 0, 0, "8", 
   1/2, 1/2, 1, 1, Subscript[{2, 3}, \[Nu]]}, 
 Subscript[F\[Nu]eAm[2, 3], \[Nu]]["8", 1] -> {"1", 0, "1", 0, 0, 0, "8", 
   1/2, 1/2, 1, -1, Subscript[{2, 3}, \[Nu]]}, 
 Subscript[F\[Nu]eAp[2, 3], \[Nu]]["8", 2] -> {"1", 0, "1", 0, 0, 0, "8", 
   1/2, -1/2, 1, 1, Subscript[{2, 3}, \[Nu]]}, 
 Subscript[F\[Nu]eAm[2, 3], \[Nu]]["8", 2] -> {"1", 0, "1", 0, 0, 0, "8", 
   1/2, -1/2, 1, -1, Subscript[{2, 3}, \[Nu]]}, 
 Subscript[F\[Nu]eAp[2, 3], \[Nu]]["8", 3] -> {"1", 0, "1", 0, 0, 0, "8", 1, 
   1, 0, 1, Subscript[{2, 3}, \[Nu]]}, 
 Subscript[F\[Nu]eAm[2, 3], \[Nu]]["8", 3] -> {"1", 0, "1", 0, 0, 0, "8", 1, 
   1, 0, -1, Subscript[{2, 3}, \[Nu]]}, 
 Subscript[F\[Nu]eAp[2, 3], \[Nu]]["8", 4] -> {"1", 0, "1", 0, 0, 0, "8", 1, 
   0, 0, 1, Subscript[{2, 3}, \[Nu]]}, 
 Subscript[F\[Nu]eAm[2, 3], \[Nu]]["8", 4] -> {"1", 0, "1", 0, 0, 0, "8", 1, 
   0, 0, -1, Subscript[{2, 3}, \[Nu]]}, 
 Subscript[F\[Nu]eAp[2, 3], \[Nu]]["8", 5] -> {"1", 0, "1", 0, 0, 0, "8", 1, 
   -1, 0, 1, Subscript[{2, 3}, \[Nu]]}, 
 Subscript[F\[Nu]eAm[2, 3], \[Nu]]["8", 5] -> {"1", 0, "1", 0, 0, 0, "8", 1, 
   -1, 0, -1, Subscript[{2, 3}, \[Nu]]}, 
 Subscript[F\[Nu]eAp[2, 3], \[Nu]]["8", 6] -> {"1", 0, "1", 0, 0, 0, "8", 0, 
   0, 0, 1, Subscript[{2, 3}, \[Nu]]}, 
 Subscript[F\[Nu]eAm[2, 3], \[Nu]]["8", 6] -> {"1", 0, "1", 0, 0, 0, "8", 0, 
   0, 0, -1, Subscript[{2, 3}, \[Nu]]}, 
 Subscript[F\[Nu]eAp[2, 3], \[Nu]]["8", 7] -> {"1", 0, "1", 0, 0, 0, "8", 
   1/2, 1/2, -1, 1, Subscript[{2, 3}, \[Nu]]}, 
 Subscript[F\[Nu]eAm[2, 3], \[Nu]]["8", 7] -> {"1", 0, "1", 0, 0, 0, "8", 
   1/2, 1/2, -1, -1, Subscript[{2, 3}, \[Nu]]}, 
 Subscript[F\[Nu]eAp[2, 3], \[Nu]]["8", 8] -> {"1", 0, "1", 0, 0, 0, "8", 
   1/2, -1/2, -1, 1, Subscript[{2, 3}, \[Nu]]}, 
 Subscript[F\[Nu]eAm[2, 3], \[Nu]]["8", 8] -> {"1", 0, "1", 0, 0, 0, "8", 
   1/2, -1/2, -1, -1, Subscript[{2, 3}, \[Nu]]}, 
 Subscript[F\[Nu]eAp[3, 1], \[Nu]]["8", 1] -> {"1", 0, "1", 0, 0, 0, "8", 
   1/2, 1/2, 1, 1, Subscript[{3, 1}, \[Nu]]}, 
 Subscript[F\[Nu]eAm[3, 1], \[Nu]]["8", 1] -> {"1", 0, "1", 0, 0, 0, "8", 
   1/2, 1/2, 1, -1, Subscript[{3, 1}, \[Nu]]}, 
 Subscript[F\[Nu]eAp[3, 1], \[Nu]]["8", 2] -> {"1", 0, "1", 0, 0, 0, "8", 
   1/2, -1/2, 1, 1, Subscript[{3, 1}, \[Nu]]}, 
 Subscript[F\[Nu]eAm[3, 1], \[Nu]]["8", 2] -> {"1", 0, "1", 0, 0, 0, "8", 
   1/2, -1/2, 1, -1, Subscript[{3, 1}, \[Nu]]}, 
 Subscript[F\[Nu]eAp[3, 1], \[Nu]]["8", 3] -> {"1", 0, "1", 0, 0, 0, "8", 1, 
   1, 0, 1, Subscript[{3, 1}, \[Nu]]}, 
 Subscript[F\[Nu]eAm[3, 1], \[Nu]]["8", 3] -> {"1", 0, "1", 0, 0, 0, "8", 1, 
   1, 0, -1, Subscript[{3, 1}, \[Nu]]}, 
 Subscript[F\[Nu]eAp[3, 1], \[Nu]]["8", 4] -> {"1", 0, "1", 0, 0, 0, "8", 1, 
   0, 0, 1, Subscript[{3, 1}, \[Nu]]}, 
 Subscript[F\[Nu]eAm[3, 1], \[Nu]]["8", 4] -> {"1", 0, "1", 0, 0, 0, "8", 1, 
   0, 0, -1, Subscript[{3, 1}, \[Nu]]}, 
 Subscript[F\[Nu]eAp[3, 1], \[Nu]]["8", 5] -> {"1", 0, "1", 0, 0, 0, "8", 1, 
   -1, 0, 1, Subscript[{3, 1}, \[Nu]]}, 
 Subscript[F\[Nu]eAm[3, 1], \[Nu]]["8", 5] -> {"1", 0, "1", 0, 0, 0, "8", 1, 
   -1, 0, -1, Subscript[{3, 1}, \[Nu]]}, 
 Subscript[F\[Nu]eAp[3, 1], \[Nu]]["8", 6] -> {"1", 0, "1", 0, 0, 0, "8", 0, 
   0, 0, 1, Subscript[{3, 1}, \[Nu]]}, 
 Subscript[F\[Nu]eAm[3, 1], \[Nu]]["8", 6] -> {"1", 0, "1", 0, 0, 0, "8", 0, 
   0, 0, -1, Subscript[{3, 1}, \[Nu]]}, 
 Subscript[F\[Nu]eAp[3, 1], \[Nu]]["8", 7] -> {"1", 0, "1", 0, 0, 0, "8", 
   1/2, 1/2, -1, 1, Subscript[{3, 1}, \[Nu]]}, 
 Subscript[F\[Nu]eAm[3, 1], \[Nu]]["8", 7] -> {"1", 0, "1", 0, 0, 0, "8", 
   1/2, 1/2, -1, -1, Subscript[{3, 1}, \[Nu]]}, 
 Subscript[F\[Nu]eAp[3, 1], \[Nu]]["8", 8] -> {"1", 0, "1", 0, 0, 0, "8", 
   1/2, -1/2, -1, 1, Subscript[{3, 1}, \[Nu]]}, 
 Subscript[F\[Nu]eAm[3, 1], \[Nu]]["8", 8] -> {"1", 0, "1", 0, 0, 0, "8", 
   1/2, -1/2, -1, -1, Subscript[{3, 1}, \[Nu]]}, 
 Subscript[F\[Nu]eAp[3, 2], \[Nu]]["8", 1] -> {"1", 0, "1", 0, 0, 0, "8", 
   1/2, 1/2, 1, 1, Subscript[{3, 2}, \[Nu]]}, 
 Subscript[F\[Nu]eAm[3, 2], \[Nu]]["8", 1] -> {"1", 0, "1", 0, 0, 0, "8", 
   1/2, 1/2, 1, -1, Subscript[{3, 2}, \[Nu]]}, 
 Subscript[F\[Nu]eAp[3, 2], \[Nu]]["8", 2] -> {"1", 0, "1", 0, 0, 0, "8", 
   1/2, -1/2, 1, 1, Subscript[{3, 2}, \[Nu]]}, 
 Subscript[F\[Nu]eAm[3, 2], \[Nu]]["8", 2] -> {"1", 0, "1", 0, 0, 0, "8", 
   1/2, -1/2, 1, -1, Subscript[{3, 2}, \[Nu]]}, 
 Subscript[F\[Nu]eAp[3, 2], \[Nu]]["8", 3] -> {"1", 0, "1", 0, 0, 0, "8", 1, 
   1, 0, 1, Subscript[{3, 2}, \[Nu]]}, 
 Subscript[F\[Nu]eAm[3, 2], \[Nu]]["8", 3] -> {"1", 0, "1", 0, 0, 0, "8", 1, 
   1, 0, -1, Subscript[{3, 2}, \[Nu]]}, 
 Subscript[F\[Nu]eAp[3, 2], \[Nu]]["8", 4] -> {"1", 0, "1", 0, 0, 0, "8", 1, 
   0, 0, 1, Subscript[{3, 2}, \[Nu]]}, 
 Subscript[F\[Nu]eAm[3, 2], \[Nu]]["8", 4] -> {"1", 0, "1", 0, 0, 0, "8", 1, 
   0, 0, -1, Subscript[{3, 2}, \[Nu]]}, 
 Subscript[F\[Nu]eAp[3, 2], \[Nu]]["8", 5] -> {"1", 0, "1", 0, 0, 0, "8", 1, 
   -1, 0, 1, Subscript[{3, 2}, \[Nu]]}, 
 Subscript[F\[Nu]eAm[3, 2], \[Nu]]["8", 5] -> {"1", 0, "1", 0, 0, 0, "8", 1, 
   -1, 0, -1, Subscript[{3, 2}, \[Nu]]}, 
 Subscript[F\[Nu]eAp[3, 2], \[Nu]]["8", 6] -> {"1", 0, "1", 0, 0, 0, "8", 0, 
   0, 0, 1, Subscript[{3, 2}, \[Nu]]}, 
 Subscript[F\[Nu]eAm[3, 2], \[Nu]]["8", 6] -> {"1", 0, "1", 0, 0, 0, "8", 0, 
   0, 0, -1, Subscript[{3, 2}, \[Nu]]}, 
 Subscript[F\[Nu]eAp[3, 2], \[Nu]]["8", 7] -> {"1", 0, "1", 0, 0, 0, "8", 
   1/2, 1/2, -1, 1, Subscript[{3, 2}, \[Nu]]}, 
 Subscript[F\[Nu]eAm[3, 2], \[Nu]]["8", 7] -> {"1", 0, "1", 0, 0, 0, "8", 
   1/2, 1/2, -1, -1, Subscript[{3, 2}, \[Nu]]}, 
 Subscript[F\[Nu]eAp[3, 2], \[Nu]]["8", 8] -> {"1", 0, "1", 0, 0, 0, "8", 
   1/2, -1/2, -1, 1, Subscript[{3, 2}, \[Nu]]}, 
 Subscript[F\[Nu]eAm[3, 2], \[Nu]]["8", 8] -> {"1", 0, "1", 0, 0, 0, "8", 
   1/2, -1/2, -1, -1, Subscript[{3, 2}, \[Nu]]}, 
 Subscript[F\[Nu]eAp[3, 3], \[Nu]]["8", 1] -> {"1", 0, "1", 0, 0, 0, "8", 
   1/2, 1/2, 1, 1, Subscript[{3, 3}, \[Nu]]}, 
 Subscript[F\[Nu]eAm[3, 3], \[Nu]]["8", 1] -> {"1", 0, "1", 0, 0, 0, "8", 
   1/2, 1/2, 1, -1, Subscript[{3, 3}, \[Nu]]}, 
 Subscript[F\[Nu]eAp[3, 3], \[Nu]]["8", 2] -> {"1", 0, "1", 0, 0, 0, "8", 
   1/2, -1/2, 1, 1, Subscript[{3, 3}, \[Nu]]}, 
 Subscript[F\[Nu]eAm[3, 3], \[Nu]]["8", 2] -> {"1", 0, "1", 0, 0, 0, "8", 
   1/2, -1/2, 1, -1, Subscript[{3, 3}, \[Nu]]}, 
 Subscript[F\[Nu]eAp[3, 3], \[Nu]]["8", 3] -> {"1", 0, "1", 0, 0, 0, "8", 1, 
   1, 0, 1, Subscript[{3, 3}, \[Nu]]}, 
 Subscript[F\[Nu]eAm[3, 3], \[Nu]]["8", 3] -> {"1", 0, "1", 0, 0, 0, "8", 1, 
   1, 0, -1, Subscript[{3, 3}, \[Nu]]}, 
 Subscript[F\[Nu]eAp[3, 3], \[Nu]]["8", 4] -> {"1", 0, "1", 0, 0, 0, "8", 1, 
   0, 0, 1, Subscript[{3, 3}, \[Nu]]}, 
 Subscript[F\[Nu]eAm[3, 3], \[Nu]]["8", 4] -> {"1", 0, "1", 0, 0, 0, "8", 1, 
   0, 0, -1, Subscript[{3, 3}, \[Nu]]}, 
 Subscript[F\[Nu]eAp[3, 3], \[Nu]]["8", 5] -> {"1", 0, "1", 0, 0, 0, "8", 1, 
   -1, 0, 1, Subscript[{3, 3}, \[Nu]]}, 
 Subscript[F\[Nu]eAm[3, 3], \[Nu]]["8", 5] -> {"1", 0, "1", 0, 0, 0, "8", 1, 
   -1, 0, -1, Subscript[{3, 3}, \[Nu]]}, 
 Subscript[F\[Nu]eAp[3, 3], \[Nu]]["8", 6] -> {"1", 0, "1", 0, 0, 0, "8", 0, 
   0, 0, 1, Subscript[{3, 3}, \[Nu]]}, 
 Subscript[F\[Nu]eAm[3, 3], \[Nu]]["8", 6] -> {"1", 0, "1", 0, 0, 0, "8", 0, 
   0, 0, -1, Subscript[{3, 3}, \[Nu]]}, 
 Subscript[F\[Nu]eAp[3, 3], \[Nu]]["8", 7] -> {"1", 0, "1", 0, 0, 0, "8", 
   1/2, 1/2, -1, 1, Subscript[{3, 3}, \[Nu]]}, 
 Subscript[F\[Nu]eAm[3, 3], \[Nu]]["8", 7] -> {"1", 0, "1", 0, 0, 0, "8", 
   1/2, 1/2, -1, -1, Subscript[{3, 3}, \[Nu]]}, 
 Subscript[F\[Nu]eAp[3, 3], \[Nu]]["8", 8] -> {"1", 0, "1", 0, 0, 0, "8", 
   1/2, -1/2, -1, 1, Subscript[{3, 3}, \[Nu]]}, 
 Subscript[F\[Nu]eAm[3, 3], \[Nu]]["8", 8] -> {"1", 0, "1", 0, 0, 0, "8", 
   1/2, -1/2, -1, -1, Subscript[{3, 3}, \[Nu]]}, 
 Subscript[F\[Nu]eAp[1, 1], \[Nu]]["1", 1] -> {"1", 0, "1", 0, 0, 0, "1", 0, 
   0, 0, 1, Subscript[{1, 1}, \[Nu]]}, 
 Subscript[F\[Nu]dAp[1, 1], \[Nu]]["1", 1] -> {"1", 0, "1", 0, 0, 0, "1", 0, 
   0, 0, 1, Subscript[{1, 1}, \[Nu]]}, 
 Subscript[F\[Nu]uAp[1, 1], \[Nu]]["1", 1] -> {"1", 0, "1", 0, 0, 0, "1", 0, 
   0, 0, 1, Subscript[{1, 1}, \[Nu]]}, 
 Subscript[F\[Nu]eAm[1, 1], \[Nu]]["1", 1] -> {"1", 0, "1", 0, 0, 0, "1", 0, 
   0, 0, -1, Subscript[{1, 1}, \[Nu]]}, 
 Subscript[F\[Nu]dAm[1, 1], \[Nu]]["1", 1] -> {"1", 0, "1", 0, 0, 0, "1", 0, 
   0, 0, -1, Subscript[{1, 1}, \[Nu]]}, 
 Subscript[F\[Nu]uAm[1, 1], \[Nu]]["1", 1] -> {"1", 0, "1", 0, 0, 0, "1", 0, 
   0, 0, -1, Subscript[{1, 1}, \[Nu]]}, 
 Subscript[F\[Nu]eAp[1, 2], \[Nu]]["1", 1] -> {"1", 0, "1", 0, 0, 0, "1", 0, 
   0, 0, 1, Subscript[{1, 2}, \[Nu]]}, 
 Subscript[F\[Nu]dAp[1, 2], \[Nu]]["1", 1] -> {"1", 0, "1", 0, 0, 0, "1", 0, 
   0, 0, 1, Subscript[{1, 2}, \[Nu]]}, 
 Subscript[F\[Nu]uAp[1, 2], \[Nu]]["1", 1] -> {"1", 0, "1", 0, 0, 0, "1", 0, 
   0, 0, 1, Subscript[{1, 2}, \[Nu]]}, 
 Subscript[F\[Nu]eAm[1, 2], \[Nu]]["1", 1] -> {"1", 0, "1", 0, 0, 0, "1", 0, 
   0, 0, -1, Subscript[{1, 2}, \[Nu]]}, 
 Subscript[F\[Nu]dAm[1, 2], \[Nu]]["1", 1] -> {"1", 0, "1", 0, 0, 0, "1", 0, 
   0, 0, -1, Subscript[{1, 2}, \[Nu]]}, 
 Subscript[F\[Nu]uAm[1, 2], \[Nu]]["1", 1] -> {"1", 0, "1", 0, 0, 0, "1", 0, 
   0, 0, -1, Subscript[{1, 2}, \[Nu]]}, 
 Subscript[F\[Nu]eAp[1, 3], \[Nu]]["1", 1] -> {"1", 0, "1", 0, 0, 0, "1", 0, 
   0, 0, 1, Subscript[{1, 3}, \[Nu]]}, 
 Subscript[F\[Nu]dAp[1, 3], \[Nu]]["1", 1] -> {"1", 0, "1", 0, 0, 0, "1", 0, 
   0, 0, 1, Subscript[{1, 3}, \[Nu]]}, 
 Subscript[F\[Nu]uAp[1, 3], \[Nu]]["1", 1] -> {"1", 0, "1", 0, 0, 0, "1", 0, 
   0, 0, 1, Subscript[{1, 3}, \[Nu]]}, 
 Subscript[F\[Nu]eAm[1, 3], \[Nu]]["1", 1] -> {"1", 0, "1", 0, 0, 0, "1", 0, 
   0, 0, -1, Subscript[{1, 3}, \[Nu]]}, 
 Subscript[F\[Nu]dAm[1, 3], \[Nu]]["1", 1] -> {"1", 0, "1", 0, 0, 0, "1", 0, 
   0, 0, -1, Subscript[{1, 3}, \[Nu]]}, 
 Subscript[F\[Nu]uAm[1, 3], \[Nu]]["1", 1] -> {"1", 0, "1", 0, 0, 0, "1", 0, 
   0, 0, -1, Subscript[{1, 3}, \[Nu]]}, 
 Subscript[F\[Nu]eAp[2, 1], \[Nu]]["1", 1] -> {"1", 0, "1", 0, 0, 0, "1", 0, 
   0, 0, 1, Subscript[{2, 1}, \[Nu]]}, 
 Subscript[F\[Nu]dAp[2, 1], \[Nu]]["1", 1] -> {"1", 0, "1", 0, 0, 0, "1", 0, 
   0, 0, 1, Subscript[{2, 1}, \[Nu]]}, 
 Subscript[F\[Nu]uAp[2, 1], \[Nu]]["1", 1] -> {"1", 0, "1", 0, 0, 0, "1", 0, 
   0, 0, 1, Subscript[{2, 1}, \[Nu]]}, 
 Subscript[F\[Nu]eAm[2, 1], \[Nu]]["1", 1] -> {"1", 0, "1", 0, 0, 0, "1", 0, 
   0, 0, -1, Subscript[{2, 1}, \[Nu]]}, 
 Subscript[F\[Nu]dAm[2, 1], \[Nu]]["1", 1] -> {"1", 0, "1", 0, 0, 0, "1", 0, 
   0, 0, -1, Subscript[{2, 1}, \[Nu]]}, 
 Subscript[F\[Nu]uAm[2, 1], \[Nu]]["1", 1] -> {"1", 0, "1", 0, 0, 0, "1", 0, 
   0, 0, -1, Subscript[{2, 1}, \[Nu]]}, 
 Subscript[F\[Nu]eAp[2, 2], \[Nu]]["1", 1] -> {"1", 0, "1", 0, 0, 0, "1", 0, 
   0, 0, 1, Subscript[{2, 2}, \[Nu]]}, 
 Subscript[F\[Nu]dAp[2, 2], \[Nu]]["1", 1] -> {"1", 0, "1", 0, 0, 0, "1", 0, 
   0, 0, 1, Subscript[{2, 2}, \[Nu]]}, 
 Subscript[F\[Nu]uAp[2, 2], \[Nu]]["1", 1] -> {"1", 0, "1", 0, 0, 0, "1", 0, 
   0, 0, 1, Subscript[{2, 2}, \[Nu]]}, 
 Subscript[F\[Nu]eAm[2, 2], \[Nu]]["1", 1] -> {"1", 0, "1", 0, 0, 0, "1", 0, 
   0, 0, -1, Subscript[{2, 2}, \[Nu]]}, 
 Subscript[F\[Nu]dAm[2, 2], \[Nu]]["1", 1] -> {"1", 0, "1", 0, 0, 0, "1", 0, 
   0, 0, -1, Subscript[{2, 2}, \[Nu]]}, 
 Subscript[F\[Nu]uAm[2, 2], \[Nu]]["1", 1] -> {"1", 0, "1", 0, 0, 0, "1", 0, 
   0, 0, -1, Subscript[{2, 2}, \[Nu]]}, 
 Subscript[F\[Nu]eAp[2, 3], \[Nu]]["1", 1] -> {"1", 0, "1", 0, 0, 0, "1", 0, 
   0, 0, 1, Subscript[{2, 3}, \[Nu]]}, 
 Subscript[F\[Nu]dAp[2, 3], \[Nu]]["1", 1] -> {"1", 0, "1", 0, 0, 0, "1", 0, 
   0, 0, 1, Subscript[{2, 3}, \[Nu]]}, 
 Subscript[F\[Nu]uAp[2, 3], \[Nu]]["1", 1] -> {"1", 0, "1", 0, 0, 0, "1", 0, 
   0, 0, 1, Subscript[{2, 3}, \[Nu]]}, 
 Subscript[F\[Nu]eAm[2, 3], \[Nu]]["1", 1] -> {"1", 0, "1", 0, 0, 0, "1", 0, 
   0, 0, -1, Subscript[{2, 3}, \[Nu]]}, 
 Subscript[F\[Nu]dAm[2, 3], \[Nu]]["1", 1] -> {"1", 0, "1", 0, 0, 0, "1", 0, 
   0, 0, -1, Subscript[{2, 3}, \[Nu]]}, 
 Subscript[F\[Nu]uAm[2, 3], \[Nu]]["1", 1] -> {"1", 0, "1", 0, 0, 0, "1", 0, 
   0, 0, -1, Subscript[{2, 3}, \[Nu]]}, 
 Subscript[F\[Nu]eAp[3, 1], \[Nu]]["1", 1] -> {"1", 0, "1", 0, 0, 0, "1", 0, 
   0, 0, 1, Subscript[{3, 1}, \[Nu]]}, 
 Subscript[F\[Nu]dAp[3, 1], \[Nu]]["1", 1] -> {"1", 0, "1", 0, 0, 0, "1", 0, 
   0, 0, 1, Subscript[{3, 1}, \[Nu]]}, 
 Subscript[F\[Nu]uAp[3, 1], \[Nu]]["1", 1] -> {"1", 0, "1", 0, 0, 0, "1", 0, 
   0, 0, 1, Subscript[{3, 1}, \[Nu]]}, 
 Subscript[F\[Nu]eAm[3, 1], \[Nu]]["1", 1] -> {"1", 0, "1", 0, 0, 0, "1", 0, 
   0, 0, -1, Subscript[{3, 1}, \[Nu]]}, 
 Subscript[F\[Nu]dAm[3, 1], \[Nu]]["1", 1] -> {"1", 0, "1", 0, 0, 0, "1", 0, 
   0, 0, -1, Subscript[{3, 1}, \[Nu]]}, 
 Subscript[F\[Nu]uAm[3, 1], \[Nu]]["1", 1] -> {"1", 0, "1", 0, 0, 0, "1", 0, 
   0, 0, -1, Subscript[{3, 1}, \[Nu]]}, 
 Subscript[F\[Nu]eAp[3, 2], \[Nu]]["1", 1] -> {"1", 0, "1", 0, 0, 0, "1", 0, 
   0, 0, 1, Subscript[{3, 2}, \[Nu]]}, 
 Subscript[F\[Nu]dAp[3, 2], \[Nu]]["1", 1] -> {"1", 0, "1", 0, 0, 0, "1", 0, 
   0, 0, 1, Subscript[{3, 2}, \[Nu]]}, 
 Subscript[F\[Nu]uAp[3, 2], \[Nu]]["1", 1] -> {"1", 0, "1", 0, 0, 0, "1", 0, 
   0, 0, 1, Subscript[{3, 2}, \[Nu]]}, 
 Subscript[F\[Nu]eAm[3, 2], \[Nu]]["1", 1] -> {"1", 0, "1", 0, 0, 0, "1", 0, 
   0, 0, -1, Subscript[{3, 2}, \[Nu]]}, 
 Subscript[F\[Nu]dAm[3, 2], \[Nu]]["1", 1] -> {"1", 0, "1", 0, 0, 0, "1", 0, 
   0, 0, -1, Subscript[{3, 2}, \[Nu]]}, 
 Subscript[F\[Nu]uAm[3, 2], \[Nu]]["1", 1] -> {"1", 0, "1", 0, 0, 0, "1", 0, 
   0, 0, -1, Subscript[{3, 2}, \[Nu]]}, 
 Subscript[F\[Nu]eAp[3, 3], \[Nu]]["1", 1] -> {"1", 0, "1", 0, 0, 0, "1", 0, 
   0, 0, 1, Subscript[{3, 3}, \[Nu]]}, 
 Subscript[F\[Nu]dAp[3, 3], \[Nu]]["1", 1] -> {"1", 0, "1", 0, 0, 0, "1", 0, 
   0, 0, 1, Subscript[{3, 3}, \[Nu]]}, 
 Subscript[F\[Nu]uAp[3, 3], \[Nu]]["1", 1] -> {"1", 0, "1", 0, 0, 0, "1", 0, 
   0, 0, 1, Subscript[{3, 3}, \[Nu]]}, 
 Subscript[F\[Nu]eAm[3, 3], \[Nu]]["1", 1] -> {"1", 0, "1", 0, 0, 0, "1", 0, 
   0, 0, -1, Subscript[{3, 3}, \[Nu]]}, 
 Subscript[F\[Nu]dAm[3, 3], \[Nu]]["1", 1] -> {"1", 0, "1", 0, 0, 0, "1", 0, 
   0, 0, -1, Subscript[{3, 3}, \[Nu]]}, 
 Subscript[F\[Nu]uAm[3, 3], \[Nu]]["1", 1] -> {"1", 0, "1", 0, 0, 0, "1", 0, 
   0, 0, -1, Subscript[{3, 3}, \[Nu]]}, 
 Subscript[F\[Nu]dAp[1, 1], \[Nu]]["8", 1] -> {"1", 0, "8", 1/2, 1/2, 1, "1", 
   0, 0, 0, 1, Subscript[{1, 1}, \[Nu]]}, 
 Subscript[F\[Nu]dAm[1, 1], \[Nu]]["8", 1] -> {"1", 0, "8", 1/2, 1/2, 1, "1", 
   0, 0, 0, -1, Subscript[{1, 1}, \[Nu]]}, 
 Subscript[F\[Nu]dAp[1, 1], \[Nu]]["8", 2] -> {"1", 0, "8", 1/2, -1/2, 1, 
   "1", 0, 0, 0, 1, Subscript[{1, 1}, \[Nu]]}, 
 Subscript[F\[Nu]dAm[1, 1], \[Nu]]["8", 2] -> {"1", 0, "8", 1/2, -1/2, 1, 
   "1", 0, 0, 0, -1, Subscript[{1, 1}, \[Nu]]}, 
 Subscript[F\[Nu]dAp[1, 1], \[Nu]]["8", 3] -> {"1", 0, "8", 1, 1, 0, "1", 0, 
   0, 0, 1, Subscript[{1, 1}, \[Nu]]}, 
 Subscript[F\[Nu]dAm[1, 1], \[Nu]]["8", 3] -> {"1", 0, "8", 1, 1, 0, "1", 0, 
   0, 0, -1, Subscript[{1, 1}, \[Nu]]}, 
 Subscript[F\[Nu]dAp[1, 1], \[Nu]]["8", 4] -> {"1", 0, "8", 1, 0, 0, "1", 0, 
   0, 0, 1, Subscript[{1, 1}, \[Nu]]}, 
 Subscript[F\[Nu]dAm[1, 1], \[Nu]]["8", 4] -> {"1", 0, "8", 1, 0, 0, "1", 0, 
   0, 0, -1, Subscript[{1, 1}, \[Nu]]}, 
 Subscript[F\[Nu]dAp[1, 1], \[Nu]]["8", 5] -> {"1", 0, "8", 1, -1, 0, "1", 0, 
   0, 0, 1, Subscript[{1, 1}, \[Nu]]}, 
 Subscript[F\[Nu]dAm[1, 1], \[Nu]]["8", 5] -> {"1", 0, "8", 1, -1, 0, "1", 0, 
   0, 0, -1, Subscript[{1, 1}, \[Nu]]}, 
 Subscript[F\[Nu]dAp[1, 1], \[Nu]]["8", 6] -> {"1", 0, "8", 0, 0, 0, "1", 0, 
   0, 0, 1, Subscript[{1, 1}, \[Nu]]}, 
 Subscript[F\[Nu]dAm[1, 1], \[Nu]]["8", 6] -> {"1", 0, "8", 0, 0, 0, "1", 0, 
   0, 0, -1, Subscript[{1, 1}, \[Nu]]}, 
 Subscript[F\[Nu]dAp[1, 1], \[Nu]]["8", 7] -> {"1", 0, "8", 1/2, 1/2, -1, 
   "1", 0, 0, 0, 1, Subscript[{1, 1}, \[Nu]]}, 
 Subscript[F\[Nu]dAm[1, 1], \[Nu]]["8", 7] -> {"1", 0, "8", 1/2, 1/2, -1, 
   "1", 0, 0, 0, -1, Subscript[{1, 1}, \[Nu]]}, 
 Subscript[F\[Nu]dAp[1, 1], \[Nu]]["8", 8] -> {"1", 0, "8", 1/2, -1/2, -1, 
   "1", 0, 0, 0, 1, Subscript[{1, 1}, \[Nu]]}, 
 Subscript[F\[Nu]dAm[1, 1], \[Nu]]["8", 8] -> {"1", 0, "8", 1/2, -1/2, -1, 
   "1", 0, 0, 0, -1, Subscript[{1, 1}, \[Nu]]}, 
 Subscript[F\[Nu]dAp[1, 2], \[Nu]]["8", 1] -> {"1", 0, "8", 1/2, 1/2, 1, "1", 
   0, 0, 0, 1, Subscript[{1, 2}, \[Nu]]}, 
 Subscript[F\[Nu]dAm[1, 2], \[Nu]]["8", 1] -> {"1", 0, "8", 1/2, 1/2, 1, "1", 
   0, 0, 0, -1, Subscript[{1, 2}, \[Nu]]}, 
 Subscript[F\[Nu]dAp[1, 2], \[Nu]]["8", 2] -> {"1", 0, "8", 1/2, -1/2, 1, 
   "1", 0, 0, 0, 1, Subscript[{1, 2}, \[Nu]]}, 
 Subscript[F\[Nu]dAm[1, 2], \[Nu]]["8", 2] -> {"1", 0, "8", 1/2, -1/2, 1, 
   "1", 0, 0, 0, -1, Subscript[{1, 2}, \[Nu]]}, 
 Subscript[F\[Nu]dAp[1, 2], \[Nu]]["8", 3] -> {"1", 0, "8", 1, 1, 0, "1", 0, 
   0, 0, 1, Subscript[{1, 2}, \[Nu]]}, 
 Subscript[F\[Nu]dAm[1, 2], \[Nu]]["8", 3] -> {"1", 0, "8", 1, 1, 0, "1", 0, 
   0, 0, -1, Subscript[{1, 2}, \[Nu]]}, 
 Subscript[F\[Nu]dAp[1, 2], \[Nu]]["8", 4] -> {"1", 0, "8", 1, 0, 0, "1", 0, 
   0, 0, 1, Subscript[{1, 2}, \[Nu]]}, 
 Subscript[F\[Nu]dAm[1, 2], \[Nu]]["8", 4] -> {"1", 0, "8", 1, 0, 0, "1", 0, 
   0, 0, -1, Subscript[{1, 2}, \[Nu]]}, 
 Subscript[F\[Nu]dAp[1, 2], \[Nu]]["8", 5] -> {"1", 0, "8", 1, -1, 0, "1", 0, 
   0, 0, 1, Subscript[{1, 2}, \[Nu]]}, 
 Subscript[F\[Nu]dAm[1, 2], \[Nu]]["8", 5] -> {"1", 0, "8", 1, -1, 0, "1", 0, 
   0, 0, -1, Subscript[{1, 2}, \[Nu]]}, 
 Subscript[F\[Nu]dAp[1, 2], \[Nu]]["8", 6] -> {"1", 0, "8", 0, 0, 0, "1", 0, 
   0, 0, 1, Subscript[{1, 2}, \[Nu]]}, 
 Subscript[F\[Nu]dAm[1, 2], \[Nu]]["8", 6] -> {"1", 0, "8", 0, 0, 0, "1", 0, 
   0, 0, -1, Subscript[{1, 2}, \[Nu]]}, 
 Subscript[F\[Nu]dAp[1, 2], \[Nu]]["8", 7] -> {"1", 0, "8", 1/2, 1/2, -1, 
   "1", 0, 0, 0, 1, Subscript[{1, 2}, \[Nu]]}, 
 Subscript[F\[Nu]dAm[1, 2], \[Nu]]["8", 7] -> {"1", 0, "8", 1/2, 1/2, -1, 
   "1", 0, 0, 0, -1, Subscript[{1, 2}, \[Nu]]}, 
 Subscript[F\[Nu]dAp[1, 2], \[Nu]]["8", 8] -> {"1", 0, "8", 1/2, -1/2, -1, 
   "1", 0, 0, 0, 1, Subscript[{1, 2}, \[Nu]]}, 
 Subscript[F\[Nu]dAm[1, 2], \[Nu]]["8", 8] -> {"1", 0, "8", 1/2, -1/2, -1, 
   "1", 0, 0, 0, -1, Subscript[{1, 2}, \[Nu]]}, 
 Subscript[F\[Nu]dAp[1, 3], \[Nu]]["8", 1] -> {"1", 0, "8", 1/2, 1/2, 1, "1", 
   0, 0, 0, 1, Subscript[{1, 3}, \[Nu]]}, 
 Subscript[F\[Nu]dAm[1, 3], \[Nu]]["8", 1] -> {"1", 0, "8", 1/2, 1/2, 1, "1", 
   0, 0, 0, -1, Subscript[{1, 3}, \[Nu]]}, 
 Subscript[F\[Nu]dAp[1, 3], \[Nu]]["8", 2] -> {"1", 0, "8", 1/2, -1/2, 1, 
   "1", 0, 0, 0, 1, Subscript[{1, 3}, \[Nu]]}, 
 Subscript[F\[Nu]dAm[1, 3], \[Nu]]["8", 2] -> {"1", 0, "8", 1/2, -1/2, 1, 
   "1", 0, 0, 0, -1, Subscript[{1, 3}, \[Nu]]}, 
 Subscript[F\[Nu]dAp[1, 3], \[Nu]]["8", 3] -> {"1", 0, "8", 1, 1, 0, "1", 0, 
   0, 0, 1, Subscript[{1, 3}, \[Nu]]}, 
 Subscript[F\[Nu]dAm[1, 3], \[Nu]]["8", 3] -> {"1", 0, "8", 1, 1, 0, "1", 0, 
   0, 0, -1, Subscript[{1, 3}, \[Nu]]}, 
 Subscript[F\[Nu]dAp[1, 3], \[Nu]]["8", 4] -> {"1", 0, "8", 1, 0, 0, "1", 0, 
   0, 0, 1, Subscript[{1, 3}, \[Nu]]}, 
 Subscript[F\[Nu]dAm[1, 3], \[Nu]]["8", 4] -> {"1", 0, "8", 1, 0, 0, "1", 0, 
   0, 0, -1, Subscript[{1, 3}, \[Nu]]}, 
 Subscript[F\[Nu]dAp[1, 3], \[Nu]]["8", 5] -> {"1", 0, "8", 1, -1, 0, "1", 0, 
   0, 0, 1, Subscript[{1, 3}, \[Nu]]}, 
 Subscript[F\[Nu]dAm[1, 3], \[Nu]]["8", 5] -> {"1", 0, "8", 1, -1, 0, "1", 0, 
   0, 0, -1, Subscript[{1, 3}, \[Nu]]}, 
 Subscript[F\[Nu]dAp[1, 3], \[Nu]]["8", 6] -> {"1", 0, "8", 0, 0, 0, "1", 0, 
   0, 0, 1, Subscript[{1, 3}, \[Nu]]}, 
 Subscript[F\[Nu]dAm[1, 3], \[Nu]]["8", 6] -> {"1", 0, "8", 0, 0, 0, "1", 0, 
   0, 0, -1, Subscript[{1, 3}, \[Nu]]}, 
 Subscript[F\[Nu]dAp[1, 3], \[Nu]]["8", 7] -> {"1", 0, "8", 1/2, 1/2, -1, 
   "1", 0, 0, 0, 1, Subscript[{1, 3}, \[Nu]]}, 
 Subscript[F\[Nu]dAm[1, 3], \[Nu]]["8", 7] -> {"1", 0, "8", 1/2, 1/2, -1, 
   "1", 0, 0, 0, -1, Subscript[{1, 3}, \[Nu]]}, 
 Subscript[F\[Nu]dAp[1, 3], \[Nu]]["8", 8] -> {"1", 0, "8", 1/2, -1/2, -1, 
   "1", 0, 0, 0, 1, Subscript[{1, 3}, \[Nu]]}, 
 Subscript[F\[Nu]dAm[1, 3], \[Nu]]["8", 8] -> {"1", 0, "8", 1/2, -1/2, -1, 
   "1", 0, 0, 0, -1, Subscript[{1, 3}, \[Nu]]}, 
 Subscript[F\[Nu]dAp[2, 1], \[Nu]]["8", 1] -> {"1", 0, "8", 1/2, 1/2, 1, "1", 
   0, 0, 0, 1, Subscript[{2, 1}, \[Nu]]}, 
 Subscript[F\[Nu]dAm[2, 1], \[Nu]]["8", 1] -> {"1", 0, "8", 1/2, 1/2, 1, "1", 
   0, 0, 0, -1, Subscript[{2, 1}, \[Nu]]}, 
 Subscript[F\[Nu]dAp[2, 1], \[Nu]]["8", 2] -> {"1", 0, "8", 1/2, -1/2, 1, 
   "1", 0, 0, 0, 1, Subscript[{2, 1}, \[Nu]]}, 
 Subscript[F\[Nu]dAm[2, 1], \[Nu]]["8", 2] -> {"1", 0, "8", 1/2, -1/2, 1, 
   "1", 0, 0, 0, -1, Subscript[{2, 1}, \[Nu]]}, 
 Subscript[F\[Nu]dAp[2, 1], \[Nu]]["8", 3] -> {"1", 0, "8", 1, 1, 0, "1", 0, 
   0, 0, 1, Subscript[{2, 1}, \[Nu]]}, 
 Subscript[F\[Nu]dAm[2, 1], \[Nu]]["8", 3] -> {"1", 0, "8", 1, 1, 0, "1", 0, 
   0, 0, -1, Subscript[{2, 1}, \[Nu]]}, 
 Subscript[F\[Nu]dAp[2, 1], \[Nu]]["8", 4] -> {"1", 0, "8", 1, 0, 0, "1", 0, 
   0, 0, 1, Subscript[{2, 1}, \[Nu]]}, 
 Subscript[F\[Nu]dAm[2, 1], \[Nu]]["8", 4] -> {"1", 0, "8", 1, 0, 0, "1", 0, 
   0, 0, -1, Subscript[{2, 1}, \[Nu]]}, 
 Subscript[F\[Nu]dAp[2, 1], \[Nu]]["8", 5] -> {"1", 0, "8", 1, -1, 0, "1", 0, 
   0, 0, 1, Subscript[{2, 1}, \[Nu]]}, 
 Subscript[F\[Nu]dAm[2, 1], \[Nu]]["8", 5] -> {"1", 0, "8", 1, -1, 0, "1", 0, 
   0, 0, -1, Subscript[{2, 1}, \[Nu]]}, 
 Subscript[F\[Nu]dAp[2, 1], \[Nu]]["8", 6] -> {"1", 0, "8", 0, 0, 0, "1", 0, 
   0, 0, 1, Subscript[{2, 1}, \[Nu]]}, 
 Subscript[F\[Nu]dAm[2, 1], \[Nu]]["8", 6] -> {"1", 0, "8", 0, 0, 0, "1", 0, 
   0, 0, -1, Subscript[{2, 1}, \[Nu]]}, 
 Subscript[F\[Nu]dAp[2, 1], \[Nu]]["8", 7] -> {"1", 0, "8", 1/2, 1/2, -1, 
   "1", 0, 0, 0, 1, Subscript[{2, 1}, \[Nu]]}, 
 Subscript[F\[Nu]dAm[2, 1], \[Nu]]["8", 7] -> {"1", 0, "8", 1/2, 1/2, -1, 
   "1", 0, 0, 0, -1, Subscript[{2, 1}, \[Nu]]}, 
 Subscript[F\[Nu]dAp[2, 1], \[Nu]]["8", 8] -> {"1", 0, "8", 1/2, -1/2, -1, 
   "1", 0, 0, 0, 1, Subscript[{2, 1}, \[Nu]]}, 
 Subscript[F\[Nu]dAm[2, 1], \[Nu]]["8", 8] -> {"1", 0, "8", 1/2, -1/2, -1, 
   "1", 0, 0, 0, -1, Subscript[{2, 1}, \[Nu]]}, 
 Subscript[F\[Nu]dAp[2, 2], \[Nu]]["8", 1] -> {"1", 0, "8", 1/2, 1/2, 1, "1", 
   0, 0, 0, 1, Subscript[{2, 2}, \[Nu]]}, 
 Subscript[F\[Nu]dAm[2, 2], \[Nu]]["8", 1] -> {"1", 0, "8", 1/2, 1/2, 1, "1", 
   0, 0, 0, -1, Subscript[{2, 2}, \[Nu]]}, 
 Subscript[F\[Nu]dAp[2, 2], \[Nu]]["8", 2] -> {"1", 0, "8", 1/2, -1/2, 1, 
   "1", 0, 0, 0, 1, Subscript[{2, 2}, \[Nu]]}, 
 Subscript[F\[Nu]dAm[2, 2], \[Nu]]["8", 2] -> {"1", 0, "8", 1/2, -1/2, 1, 
   "1", 0, 0, 0, -1, Subscript[{2, 2}, \[Nu]]}, 
 Subscript[F\[Nu]dAp[2, 2], \[Nu]]["8", 3] -> {"1", 0, "8", 1, 1, 0, "1", 0, 
   0, 0, 1, Subscript[{2, 2}, \[Nu]]}, 
 Subscript[F\[Nu]dAm[2, 2], \[Nu]]["8", 3] -> {"1", 0, "8", 1, 1, 0, "1", 0, 
   0, 0, -1, Subscript[{2, 2}, \[Nu]]}, 
 Subscript[F\[Nu]dAp[2, 2], \[Nu]]["8", 4] -> {"1", 0, "8", 1, 0, 0, "1", 0, 
   0, 0, 1, Subscript[{2, 2}, \[Nu]]}, 
 Subscript[F\[Nu]dAm[2, 2], \[Nu]]["8", 4] -> {"1", 0, "8", 1, 0, 0, "1", 0, 
   0, 0, -1, Subscript[{2, 2}, \[Nu]]}, 
 Subscript[F\[Nu]dAp[2, 2], \[Nu]]["8", 5] -> {"1", 0, "8", 1, -1, 0, "1", 0, 
   0, 0, 1, Subscript[{2, 2}, \[Nu]]}, 
 Subscript[F\[Nu]dAm[2, 2], \[Nu]]["8", 5] -> {"1", 0, "8", 1, -1, 0, "1", 0, 
   0, 0, -1, Subscript[{2, 2}, \[Nu]]}, 
 Subscript[F\[Nu]dAp[2, 2], \[Nu]]["8", 6] -> {"1", 0, "8", 0, 0, 0, "1", 0, 
   0, 0, 1, Subscript[{2, 2}, \[Nu]]}, 
 Subscript[F\[Nu]dAm[2, 2], \[Nu]]["8", 6] -> {"1", 0, "8", 0, 0, 0, "1", 0, 
   0, 0, -1, Subscript[{2, 2}, \[Nu]]}, 
 Subscript[F\[Nu]dAp[2, 2], \[Nu]]["8", 7] -> {"1", 0, "8", 1/2, 1/2, -1, 
   "1", 0, 0, 0, 1, Subscript[{2, 2}, \[Nu]]}, 
 Subscript[F\[Nu]dAm[2, 2], \[Nu]]["8", 7] -> {"1", 0, "8", 1/2, 1/2, -1, 
   "1", 0, 0, 0, -1, Subscript[{2, 2}, \[Nu]]}, 
 Subscript[F\[Nu]dAp[2, 2], \[Nu]]["8", 8] -> {"1", 0, "8", 1/2, -1/2, -1, 
   "1", 0, 0, 0, 1, Subscript[{2, 2}, \[Nu]]}, 
 Subscript[F\[Nu]dAm[2, 2], \[Nu]]["8", 8] -> {"1", 0, "8", 1/2, -1/2, -1, 
   "1", 0, 0, 0, -1, Subscript[{2, 2}, \[Nu]]}, 
 Subscript[F\[Nu]dAp[2, 3], \[Nu]]["8", 1] -> {"1", 0, "8", 1/2, 1/2, 1, "1", 
   0, 0, 0, 1, Subscript[{2, 3}, \[Nu]]}, 
 Subscript[F\[Nu]dAm[2, 3], \[Nu]]["8", 1] -> {"1", 0, "8", 1/2, 1/2, 1, "1", 
   0, 0, 0, -1, Subscript[{2, 3}, \[Nu]]}, 
 Subscript[F\[Nu]dAp[2, 3], \[Nu]]["8", 2] -> {"1", 0, "8", 1/2, -1/2, 1, 
   "1", 0, 0, 0, 1, Subscript[{2, 3}, \[Nu]]}, 
 Subscript[F\[Nu]dAm[2, 3], \[Nu]]["8", 2] -> {"1", 0, "8", 1/2, -1/2, 1, 
   "1", 0, 0, 0, -1, Subscript[{2, 3}, \[Nu]]}, 
 Subscript[F\[Nu]dAp[2, 3], \[Nu]]["8", 3] -> {"1", 0, "8", 1, 1, 0, "1", 0, 
   0, 0, 1, Subscript[{2, 3}, \[Nu]]}, 
 Subscript[F\[Nu]dAm[2, 3], \[Nu]]["8", 3] -> {"1", 0, "8", 1, 1, 0, "1", 0, 
   0, 0, -1, Subscript[{2, 3}, \[Nu]]}, 
 Subscript[F\[Nu]dAp[2, 3], \[Nu]]["8", 4] -> {"1", 0, "8", 1, 0, 0, "1", 0, 
   0, 0, 1, Subscript[{2, 3}, \[Nu]]}, 
 Subscript[F\[Nu]dAm[2, 3], \[Nu]]["8", 4] -> {"1", 0, "8", 1, 0, 0, "1", 0, 
   0, 0, -1, Subscript[{2, 3}, \[Nu]]}, 
 Subscript[F\[Nu]dAp[2, 3], \[Nu]]["8", 5] -> {"1", 0, "8", 1, -1, 0, "1", 0, 
   0, 0, 1, Subscript[{2, 3}, \[Nu]]}, 
 Subscript[F\[Nu]dAm[2, 3], \[Nu]]["8", 5] -> {"1", 0, "8", 1, -1, 0, "1", 0, 
   0, 0, -1, Subscript[{2, 3}, \[Nu]]}, 
 Subscript[F\[Nu]dAp[2, 3], \[Nu]]["8", 6] -> {"1", 0, "8", 0, 0, 0, "1", 0, 
   0, 0, 1, Subscript[{2, 3}, \[Nu]]}, 
 Subscript[F\[Nu]dAm[2, 3], \[Nu]]["8", 6] -> {"1", 0, "8", 0, 0, 0, "1", 0, 
   0, 0, -1, Subscript[{2, 3}, \[Nu]]}, 
 Subscript[F\[Nu]dAp[2, 3], \[Nu]]["8", 7] -> {"1", 0, "8", 1/2, 1/2, -1, 
   "1", 0, 0, 0, 1, Subscript[{2, 3}, \[Nu]]}, 
 Subscript[F\[Nu]dAm[2, 3], \[Nu]]["8", 7] -> {"1", 0, "8", 1/2, 1/2, -1, 
   "1", 0, 0, 0, -1, Subscript[{2, 3}, \[Nu]]}, 
 Subscript[F\[Nu]dAp[2, 3], \[Nu]]["8", 8] -> {"1", 0, "8", 1/2, -1/2, -1, 
   "1", 0, 0, 0, 1, Subscript[{2, 3}, \[Nu]]}, 
 Subscript[F\[Nu]dAm[2, 3], \[Nu]]["8", 8] -> {"1", 0, "8", 1/2, -1/2, -1, 
   "1", 0, 0, 0, -1, Subscript[{2, 3}, \[Nu]]}, 
 Subscript[F\[Nu]dAp[3, 1], \[Nu]]["8", 1] -> {"1", 0, "8", 1/2, 1/2, 1, "1", 
   0, 0, 0, 1, Subscript[{3, 1}, \[Nu]]}, 
 Subscript[F\[Nu]dAm[3, 1], \[Nu]]["8", 1] -> {"1", 0, "8", 1/2, 1/2, 1, "1", 
   0, 0, 0, -1, Subscript[{3, 1}, \[Nu]]}, 
 Subscript[F\[Nu]dAp[3, 1], \[Nu]]["8", 2] -> {"1", 0, "8", 1/2, -1/2, 1, 
   "1", 0, 0, 0, 1, Subscript[{3, 1}, \[Nu]]}, 
 Subscript[F\[Nu]dAm[3, 1], \[Nu]]["8", 2] -> {"1", 0, "8", 1/2, -1/2, 1, 
   "1", 0, 0, 0, -1, Subscript[{3, 1}, \[Nu]]}, 
 Subscript[F\[Nu]dAp[3, 1], \[Nu]]["8", 3] -> {"1", 0, "8", 1, 1, 0, "1", 0, 
   0, 0, 1, Subscript[{3, 1}, \[Nu]]}, 
 Subscript[F\[Nu]dAm[3, 1], \[Nu]]["8", 3] -> {"1", 0, "8", 1, 1, 0, "1", 0, 
   0, 0, -1, Subscript[{3, 1}, \[Nu]]}, 
 Subscript[F\[Nu]dAp[3, 1], \[Nu]]["8", 4] -> {"1", 0, "8", 1, 0, 0, "1", 0, 
   0, 0, 1, Subscript[{3, 1}, \[Nu]]}, 
 Subscript[F\[Nu]dAm[3, 1], \[Nu]]["8", 4] -> {"1", 0, "8", 1, 0, 0, "1", 0, 
   0, 0, -1, Subscript[{3, 1}, \[Nu]]}, 
 Subscript[F\[Nu]dAp[3, 1], \[Nu]]["8", 5] -> {"1", 0, "8", 1, -1, 0, "1", 0, 
   0, 0, 1, Subscript[{3, 1}, \[Nu]]}, 
 Subscript[F\[Nu]dAm[3, 1], \[Nu]]["8", 5] -> {"1", 0, "8", 1, -1, 0, "1", 0, 
   0, 0, -1, Subscript[{3, 1}, \[Nu]]}, 
 Subscript[F\[Nu]dAp[3, 1], \[Nu]]["8", 6] -> {"1", 0, "8", 0, 0, 0, "1", 0, 
   0, 0, 1, Subscript[{3, 1}, \[Nu]]}, 
 Subscript[F\[Nu]dAm[3, 1], \[Nu]]["8", 6] -> {"1", 0, "8", 0, 0, 0, "1", 0, 
   0, 0, -1, Subscript[{3, 1}, \[Nu]]}, 
 Subscript[F\[Nu]dAp[3, 1], \[Nu]]["8", 7] -> {"1", 0, "8", 1/2, 1/2, -1, 
   "1", 0, 0, 0, 1, Subscript[{3, 1}, \[Nu]]}, 
 Subscript[F\[Nu]dAm[3, 1], \[Nu]]["8", 7] -> {"1", 0, "8", 1/2, 1/2, -1, 
   "1", 0, 0, 0, -1, Subscript[{3, 1}, \[Nu]]}, 
 Subscript[F\[Nu]dAp[3, 1], \[Nu]]["8", 8] -> {"1", 0, "8", 1/2, -1/2, -1, 
   "1", 0, 0, 0, 1, Subscript[{3, 1}, \[Nu]]}, 
 Subscript[F\[Nu]dAm[3, 1], \[Nu]]["8", 8] -> {"1", 0, "8", 1/2, -1/2, -1, 
   "1", 0, 0, 0, -1, Subscript[{3, 1}, \[Nu]]}, 
 Subscript[F\[Nu]dAp[3, 2], \[Nu]]["8", 1] -> {"1", 0, "8", 1/2, 1/2, 1, "1", 
   0, 0, 0, 1, Subscript[{3, 2}, \[Nu]]}, 
 Subscript[F\[Nu]dAm[3, 2], \[Nu]]["8", 1] -> {"1", 0, "8", 1/2, 1/2, 1, "1", 
   0, 0, 0, -1, Subscript[{3, 2}, \[Nu]]}, 
 Subscript[F\[Nu]dAp[3, 2], \[Nu]]["8", 2] -> {"1", 0, "8", 1/2, -1/2, 1, 
   "1", 0, 0, 0, 1, Subscript[{3, 2}, \[Nu]]}, 
 Subscript[F\[Nu]dAm[3, 2], \[Nu]]["8", 2] -> {"1", 0, "8", 1/2, -1/2, 1, 
   "1", 0, 0, 0, -1, Subscript[{3, 2}, \[Nu]]}, 
 Subscript[F\[Nu]dAp[3, 2], \[Nu]]["8", 3] -> {"1", 0, "8", 1, 1, 0, "1", 0, 
   0, 0, 1, Subscript[{3, 2}, \[Nu]]}, 
 Subscript[F\[Nu]dAm[3, 2], \[Nu]]["8", 3] -> {"1", 0, "8", 1, 1, 0, "1", 0, 
   0, 0, -1, Subscript[{3, 2}, \[Nu]]}, 
 Subscript[F\[Nu]dAp[3, 2], \[Nu]]["8", 4] -> {"1", 0, "8", 1, 0, 0, "1", 0, 
   0, 0, 1, Subscript[{3, 2}, \[Nu]]}, 
 Subscript[F\[Nu]dAm[3, 2], \[Nu]]["8", 4] -> {"1", 0, "8", 1, 0, 0, "1", 0, 
   0, 0, -1, Subscript[{3, 2}, \[Nu]]}, 
 Subscript[F\[Nu]dAp[3, 2], \[Nu]]["8", 5] -> {"1", 0, "8", 1, -1, 0, "1", 0, 
   0, 0, 1, Subscript[{3, 2}, \[Nu]]}, 
 Subscript[F\[Nu]dAm[3, 2], \[Nu]]["8", 5] -> {"1", 0, "8", 1, -1, 0, "1", 0, 
   0, 0, -1, Subscript[{3, 2}, \[Nu]]}, 
 Subscript[F\[Nu]dAp[3, 2], \[Nu]]["8", 6] -> {"1", 0, "8", 0, 0, 0, "1", 0, 
   0, 0, 1, Subscript[{3, 2}, \[Nu]]}, 
 Subscript[F\[Nu]dAm[3, 2], \[Nu]]["8", 6] -> {"1", 0, "8", 0, 0, 0, "1", 0, 
   0, 0, -1, Subscript[{3, 2}, \[Nu]]}, 
 Subscript[F\[Nu]dAp[3, 2], \[Nu]]["8", 7] -> {"1", 0, "8", 1/2, 1/2, -1, 
   "1", 0, 0, 0, 1, Subscript[{3, 2}, \[Nu]]}, 
 Subscript[F\[Nu]dAm[3, 2], \[Nu]]["8", 7] -> {"1", 0, "8", 1/2, 1/2, -1, 
   "1", 0, 0, 0, -1, Subscript[{3, 2}, \[Nu]]}, 
 Subscript[F\[Nu]dAp[3, 2], \[Nu]]["8", 8] -> {"1", 0, "8", 1/2, -1/2, -1, 
   "1", 0, 0, 0, 1, Subscript[{3, 2}, \[Nu]]}, 
 Subscript[F\[Nu]dAm[3, 2], \[Nu]]["8", 8] -> {"1", 0, "8", 1/2, -1/2, -1, 
   "1", 0, 0, 0, -1, Subscript[{3, 2}, \[Nu]]}, 
 Subscript[F\[Nu]dAp[3, 3], \[Nu]]["8", 1] -> {"1", 0, "8", 1/2, 1/2, 1, "1", 
   0, 0, 0, 1, Subscript[{3, 3}, \[Nu]]}, 
 Subscript[F\[Nu]dAm[3, 3], \[Nu]]["8", 1] -> {"1", 0, "8", 1/2, 1/2, 1, "1", 
   0, 0, 0, -1, Subscript[{3, 3}, \[Nu]]}, 
 Subscript[F\[Nu]dAp[3, 3], \[Nu]]["8", 2] -> {"1", 0, "8", 1/2, -1/2, 1, 
   "1", 0, 0, 0, 1, Subscript[{3, 3}, \[Nu]]}, 
 Subscript[F\[Nu]dAm[3, 3], \[Nu]]["8", 2] -> {"1", 0, "8", 1/2, -1/2, 1, 
   "1", 0, 0, 0, -1, Subscript[{3, 3}, \[Nu]]}, 
 Subscript[F\[Nu]dAp[3, 3], \[Nu]]["8", 3] -> {"1", 0, "8", 1, 1, 0, "1", 0, 
   0, 0, 1, Subscript[{3, 3}, \[Nu]]}, 
 Subscript[F\[Nu]dAm[3, 3], \[Nu]]["8", 3] -> {"1", 0, "8", 1, 1, 0, "1", 0, 
   0, 0, -1, Subscript[{3, 3}, \[Nu]]}, 
 Subscript[F\[Nu]dAp[3, 3], \[Nu]]["8", 4] -> {"1", 0, "8", 1, 0, 0, "1", 0, 
   0, 0, 1, Subscript[{3, 3}, \[Nu]]}, 
 Subscript[F\[Nu]dAm[3, 3], \[Nu]]["8", 4] -> {"1", 0, "8", 1, 0, 0, "1", 0, 
   0, 0, -1, Subscript[{3, 3}, \[Nu]]}, 
 Subscript[F\[Nu]dAp[3, 3], \[Nu]]["8", 5] -> {"1", 0, "8", 1, -1, 0, "1", 0, 
   0, 0, 1, Subscript[{3, 3}, \[Nu]]}, 
 Subscript[F\[Nu]dAm[3, 3], \[Nu]]["8", 5] -> {"1", 0, "8", 1, -1, 0, "1", 0, 
   0, 0, -1, Subscript[{3, 3}, \[Nu]]}, 
 Subscript[F\[Nu]dAp[3, 3], \[Nu]]["8", 6] -> {"1", 0, "8", 0, 0, 0, "1", 0, 
   0, 0, 1, Subscript[{3, 3}, \[Nu]]}, 
 Subscript[F\[Nu]dAm[3, 3], \[Nu]]["8", 6] -> {"1", 0, "8", 0, 0, 0, "1", 0, 
   0, 0, -1, Subscript[{3, 3}, \[Nu]]}, 
 Subscript[F\[Nu]dAp[3, 3], \[Nu]]["8", 7] -> {"1", 0, "8", 1/2, 1/2, -1, 
   "1", 0, 0, 0, 1, Subscript[{3, 3}, \[Nu]]}, 
 Subscript[F\[Nu]dAm[3, 3], \[Nu]]["8", 7] -> {"1", 0, "8", 1/2, 1/2, -1, 
   "1", 0, 0, 0, -1, Subscript[{3, 3}, \[Nu]]}, 
 Subscript[F\[Nu]dAp[3, 3], \[Nu]]["8", 8] -> {"1", 0, "8", 1/2, -1/2, -1, 
   "1", 0, 0, 0, 1, Subscript[{3, 3}, \[Nu]]}, 
 Subscript[F\[Nu]dAm[3, 3], \[Nu]]["8", 8] -> {"1", 0, "8", 1/2, -1/2, -1, 
   "1", 0, 0, 0, -1, Subscript[{3, 3}, \[Nu]]}, 
 Subscript[F\[Nu]uAp[1, 1], \[Nu]]["3", 1] -> {"3", 1, "1", 0, 0, 0, "1", 0, 
   0, 0, 1, Subscript[{1, 1}, \[Nu]]}, 
 Subscript[F\[Nu]uAm[1, 1], \[Nu]]["3", 1] -> {"3", 1, "1", 0, 0, 0, "1", 0, 
   0, 0, -1, Subscript[{1, 1}, \[Nu]]}, 
 Subscript[F\[Nu]uAp[1, 1], \[Nu]]["3", 2] -> {"3", 0, "1", 0, 0, 0, "1", 0, 
   0, 0, 1, Subscript[{1, 1}, \[Nu]]}, 
 Subscript[F\[Nu]uAm[1, 1], \[Nu]]["3", 2] -> {"3", 0, "1", 0, 0, 0, "1", 0, 
   0, 0, -1, Subscript[{1, 1}, \[Nu]]}, 
 Subscript[F\[Nu]uAp[1, 1], \[Nu]]["3", 3] -> {"3", -1, "1", 0, 0, 0, "1", 0, 
   0, 0, 1, Subscript[{1, 1}, \[Nu]]}, 
 Subscript[F\[Nu]uAm[1, 1], \[Nu]]["3", 3] -> {"3", -1, "1", 0, 0, 0, "1", 0, 
   0, 0, -1, Subscript[{1, 1}, \[Nu]]}, 
 Subscript[F\[Nu]uAp[1, 2], \[Nu]]["3", 1] -> {"3", 1, "1", 0, 0, 0, "1", 0, 
   0, 0, 1, Subscript[{1, 2}, \[Nu]]}, 
 Subscript[F\[Nu]uAm[1, 2], \[Nu]]["3", 1] -> {"3", 1, "1", 0, 0, 0, "1", 0, 
   0, 0, -1, Subscript[{1, 2}, \[Nu]]}, 
 Subscript[F\[Nu]uAp[1, 2], \[Nu]]["3", 2] -> {"3", 0, "1", 0, 0, 0, "1", 0, 
   0, 0, 1, Subscript[{1, 2}, \[Nu]]}, 
 Subscript[F\[Nu]uAm[1, 2], \[Nu]]["3", 2] -> {"3", 0, "1", 0, 0, 0, "1", 0, 
   0, 0, -1, Subscript[{1, 2}, \[Nu]]}, 
 Subscript[F\[Nu]uAp[1, 2], \[Nu]]["3", 3] -> {"3", -1, "1", 0, 0, 0, "1", 0, 
   0, 0, 1, Subscript[{1, 2}, \[Nu]]}, 
 Subscript[F\[Nu]uAm[1, 2], \[Nu]]["3", 3] -> {"3", -1, "1", 0, 0, 0, "1", 0, 
   0, 0, -1, Subscript[{1, 2}, \[Nu]]}, 
 Subscript[F\[Nu]uAp[1, 3], \[Nu]]["3", 1] -> {"3", 1, "1", 0, 0, 0, "1", 0, 
   0, 0, 1, Subscript[{1, 3}, \[Nu]]}, 
 Subscript[F\[Nu]uAm[1, 3], \[Nu]]["3", 1] -> {"3", 1, "1", 0, 0, 0, "1", 0, 
   0, 0, -1, Subscript[{1, 3}, \[Nu]]}, 
 Subscript[F\[Nu]uAp[1, 3], \[Nu]]["3", 2] -> {"3", 0, "1", 0, 0, 0, "1", 0, 
   0, 0, 1, Subscript[{1, 3}, \[Nu]]}, 
 Subscript[F\[Nu]uAm[1, 3], \[Nu]]["3", 2] -> {"3", 0, "1", 0, 0, 0, "1", 0, 
   0, 0, -1, Subscript[{1, 3}, \[Nu]]}, 
 Subscript[F\[Nu]uAp[1, 3], \[Nu]]["3", 3] -> {"3", -1, "1", 0, 0, 0, "1", 0, 
   0, 0, 1, Subscript[{1, 3}, \[Nu]]}, 
 Subscript[F\[Nu]uAm[1, 3], \[Nu]]["3", 3] -> {"3", -1, "1", 0, 0, 0, "1", 0, 
   0, 0, -1, Subscript[{1, 3}, \[Nu]]}, 
 Subscript[F\[Nu]uAp[2, 1], \[Nu]]["3", 1] -> {"3", 1, "1", 0, 0, 0, "1", 0, 
   0, 0, 1, Subscript[{2, 1}, \[Nu]]}, 
 Subscript[F\[Nu]uAm[2, 1], \[Nu]]["3", 1] -> {"3", 1, "1", 0, 0, 0, "1", 0, 
   0, 0, -1, Subscript[{2, 1}, \[Nu]]}, 
 Subscript[F\[Nu]uAp[2, 1], \[Nu]]["3", 2] -> {"3", 0, "1", 0, 0, 0, "1", 0, 
   0, 0, 1, Subscript[{2, 1}, \[Nu]]}, 
 Subscript[F\[Nu]uAm[2, 1], \[Nu]]["3", 2] -> {"3", 0, "1", 0, 0, 0, "1", 0, 
   0, 0, -1, Subscript[{2, 1}, \[Nu]]}, 
 Subscript[F\[Nu]uAp[2, 1], \[Nu]]["3", 3] -> {"3", -1, "1", 0, 0, 0, "1", 0, 
   0, 0, 1, Subscript[{2, 1}, \[Nu]]}, 
 Subscript[F\[Nu]uAm[2, 1], \[Nu]]["3", 3] -> {"3", -1, "1", 0, 0, 0, "1", 0, 
   0, 0, -1, Subscript[{2, 1}, \[Nu]]}, 
 Subscript[F\[Nu]uAp[2, 2], \[Nu]]["3", 1] -> {"3", 1, "1", 0, 0, 0, "1", 0, 
   0, 0, 1, Subscript[{2, 2}, \[Nu]]}, 
 Subscript[F\[Nu]uAm[2, 2], \[Nu]]["3", 1] -> {"3", 1, "1", 0, 0, 0, "1", 0, 
   0, 0, -1, Subscript[{2, 2}, \[Nu]]}, 
 Subscript[F\[Nu]uAp[2, 2], \[Nu]]["3", 2] -> {"3", 0, "1", 0, 0, 0, "1", 0, 
   0, 0, 1, Subscript[{2, 2}, \[Nu]]}, 
 Subscript[F\[Nu]uAm[2, 2], \[Nu]]["3", 2] -> {"3", 0, "1", 0, 0, 0, "1", 0, 
   0, 0, -1, Subscript[{2, 2}, \[Nu]]}, 
 Subscript[F\[Nu]uAp[2, 2], \[Nu]]["3", 3] -> {"3", -1, "1", 0, 0, 0, "1", 0, 
   0, 0, 1, Subscript[{2, 2}, \[Nu]]}, 
 Subscript[F\[Nu]uAm[2, 2], \[Nu]]["3", 3] -> {"3", -1, "1", 0, 0, 0, "1", 0, 
   0, 0, -1, Subscript[{2, 2}, \[Nu]]}, 
 Subscript[F\[Nu]uAp[2, 3], \[Nu]]["3", 1] -> {"3", 1, "1", 0, 0, 0, "1", 0, 
   0, 0, 1, Subscript[{2, 3}, \[Nu]]}, 
 Subscript[F\[Nu]uAm[2, 3], \[Nu]]["3", 1] -> {"3", 1, "1", 0, 0, 0, "1", 0, 
   0, 0, -1, Subscript[{2, 3}, \[Nu]]}, 
 Subscript[F\[Nu]uAp[2, 3], \[Nu]]["3", 2] -> {"3", 0, "1", 0, 0, 0, "1", 0, 
   0, 0, 1, Subscript[{2, 3}, \[Nu]]}, 
 Subscript[F\[Nu]uAm[2, 3], \[Nu]]["3", 2] -> {"3", 0, "1", 0, 0, 0, "1", 0, 
   0, 0, -1, Subscript[{2, 3}, \[Nu]]}, 
 Subscript[F\[Nu]uAp[2, 3], \[Nu]]["3", 3] -> {"3", -1, "1", 0, 0, 0, "1", 0, 
   0, 0, 1, Subscript[{2, 3}, \[Nu]]}, 
 Subscript[F\[Nu]uAm[2, 3], \[Nu]]["3", 3] -> {"3", -1, "1", 0, 0, 0, "1", 0, 
   0, 0, -1, Subscript[{2, 3}, \[Nu]]}, 
 Subscript[F\[Nu]uAp[3, 1], \[Nu]]["3", 1] -> {"3", 1, "1", 0, 0, 0, "1", 0, 
   0, 0, 1, Subscript[{3, 1}, \[Nu]]}, 
 Subscript[F\[Nu]uAm[3, 1], \[Nu]]["3", 1] -> {"3", 1, "1", 0, 0, 0, "1", 0, 
   0, 0, -1, Subscript[{3, 1}, \[Nu]]}, 
 Subscript[F\[Nu]uAp[3, 1], \[Nu]]["3", 2] -> {"3", 0, "1", 0, 0, 0, "1", 0, 
   0, 0, 1, Subscript[{3, 1}, \[Nu]]}, 
 Subscript[F\[Nu]uAm[3, 1], \[Nu]]["3", 2] -> {"3", 0, "1", 0, 0, 0, "1", 0, 
   0, 0, -1, Subscript[{3, 1}, \[Nu]]}, 
 Subscript[F\[Nu]uAp[3, 1], \[Nu]]["3", 3] -> {"3", -1, "1", 0, 0, 0, "1", 0, 
   0, 0, 1, Subscript[{3, 1}, \[Nu]]}, 
 Subscript[F\[Nu]uAm[3, 1], \[Nu]]["3", 3] -> {"3", -1, "1", 0, 0, 0, "1", 0, 
   0, 0, -1, Subscript[{3, 1}, \[Nu]]}, 
 Subscript[F\[Nu]uAp[3, 2], \[Nu]]["3", 1] -> {"3", 1, "1", 0, 0, 0, "1", 0, 
   0, 0, 1, Subscript[{3, 2}, \[Nu]]}, 
 Subscript[F\[Nu]uAm[3, 2], \[Nu]]["3", 1] -> {"3", 1, "1", 0, 0, 0, "1", 0, 
   0, 0, -1, Subscript[{3, 2}, \[Nu]]}, 
 Subscript[F\[Nu]uAp[3, 2], \[Nu]]["3", 2] -> {"3", 0, "1", 0, 0, 0, "1", 0, 
   0, 0, 1, Subscript[{3, 2}, \[Nu]]}, 
 Subscript[F\[Nu]uAm[3, 2], \[Nu]]["3", 2] -> {"3", 0, "1", 0, 0, 0, "1", 0, 
   0, 0, -1, Subscript[{3, 2}, \[Nu]]}, 
 Subscript[F\[Nu]uAp[3, 2], \[Nu]]["3", 3] -> {"3", -1, "1", 0, 0, 0, "1", 0, 
   0, 0, 1, Subscript[{3, 2}, \[Nu]]}, 
 Subscript[F\[Nu]uAm[3, 2], \[Nu]]["3", 3] -> {"3", -1, "1", 0, 0, 0, "1", 0, 
   0, 0, -1, Subscript[{3, 2}, \[Nu]]}, 
 Subscript[F\[Nu]uAp[3, 3], \[Nu]]["3", 1] -> {"3", 1, "1", 0, 0, 0, "1", 0, 
   0, 0, 1, Subscript[{3, 3}, \[Nu]]}, 
 Subscript[F\[Nu]uAm[3, 3], \[Nu]]["3", 1] -> {"3", 1, "1", 0, 0, 0, "1", 0, 
   0, 0, -1, Subscript[{3, 3}, \[Nu]]}, 
 Subscript[F\[Nu]uAp[3, 3], \[Nu]]["3", 2] -> {"3", 0, "1", 0, 0, 0, "1", 0, 
   0, 0, 1, Subscript[{3, 3}, \[Nu]]}, 
 Subscript[F\[Nu]uAm[3, 3], \[Nu]]["3", 2] -> {"3", 0, "1", 0, 0, 0, "1", 0, 
   0, 0, -1, Subscript[{3, 3}, \[Nu]]}, 
 Subscript[F\[Nu]uAp[3, 3], \[Nu]]["3", 3] -> {"3", -1, "1", 0, 0, 0, "1", 0, 
   0, 0, 1, Subscript[{3, 3}, \[Nu]]}, 
 Subscript[F\[Nu]uAm[3, 3], \[Nu]]["3", 3] -> {"3", -1, "1", 0, 0, 0, "1", 0, 
   0, 0, -1, Subscript[{3, 3}, \[Nu]]}}


==> anc/ConjugateReplacementRules.m <==
{Conjugate[FedAp["8", 1, "8", 1]] -> FedAp["8", 8, "8", 8], 
 Conjugate[FedAp["8", 1, "8", 2]] -> -FedAp["8", 8, "8", 7], 
 Conjugate[FedAp["8", 1, "8", 3]] -> FedAp["8", 8, "8", 5], 
 Conjugate[FedAp["8", 1, "8", 4]] -> -FedAp["8", 8, "8", 4], 
 Conjugate[FedAp["8", 1, "8", 5]] -> FedAp["8", 8, "8", 3], 
 Conjugate[FedAp["8", 1, "8", 6]] -> -FedAp["8", 8, "8", 6], 
 Conjugate[FedAp["8", 1, "8", 7]] -> -FedAp["8", 8, "8", 2], 
 Conjugate[FedAp["8", 1, "8", 8]] -> FedAp["8", 8, "8", 1], 
 Conjugate[FedAp["8", 1, "1", 1]] -> -FedAp["8", 8, "1", 1], 
 Conjugate[FedAp["8", 2, "8", 1]] -> -FedAp["8", 7, "8", 8], 
 Conjugate[FedAp["8", 2, "8", 2]] -> FedAp["8", 7, "8", 7], 
 Conjugate[FedAp["8", 2, "8", 3]] -> -FedAp["8", 7, "8", 5], 
 Conjugate[FedAp["8", 2, "8", 4]] -> FedAp["8", 7, "8", 4], 
 Conjugate[FedAp["8", 2, "8", 5]] -> -FedAp["8", 7, "8", 3], 
 Conjugate[FedAp["8", 2, "8", 6]] -> FedAp["8", 7, "8", 6], 
 Conjugate[FedAp["8", 2, "8", 7]] -> FedAp["8", 7, "8", 2], 
 Conjugate[FedAp["8", 2, "8", 8]] -> -FedAp["8", 7, "8", 1], 
 Conjugate[FedAp["8", 2, "1", 1]] -> FedAp["8", 7, "1", 1], 
 Conjugate[FedAp["8", 3, "8", 1]] -> FedAp["8", 5, "8", 8], 
 Conjugate[FedAp["8", 3, "8", 2]] -> -FedAp["8", 5, "8", 7], 
 Conjugate[FedAp["8", 3, "8", 3]] -> FedAp["8", 5, "8", 5], 
 Conjugate[FedAp["8", 3, "8", 4]] -> -FedAp["8", 5, "8", 4], 
 Conjugate[FedAp["8", 3, "8", 5]] -> FedAp["8", 5, "8", 3], 
 Conjugate[FedAp["8", 3, "8", 6]] -> -FedAp["8", 5, "8", 6], 
 Conjugate[FedAp["8", 3, "8", 7]] -> -FedAp["8", 5, "8", 2], 
 Conjugate[FedAp["8", 3, "8", 8]] -> FedAp["8", 5, "8", 1], 
 Conjugate[FedAp["8", 3, "1", 1]] -> -FedAp["8", 5, "1", 1], 
 Conjugate[FedAp["8", 4, "8", 1]] -> -FedAp["8", 4, "8", 8], 
 Conjugate[FedAp["8", 4, "8", 2]] -> FedAp["8", 4, "8", 7], 
 Conjugate[FedAp["8", 4, "8", 3]] -> -FedAp["8", 4, "8", 5], 
 Conjugate[FedAp["8", 4, "8", 4]] -> FedAp["8", 4, "8", 4], 
 Conjugate[FedAp["8", 4, "8", 5]] -> -FedAp["8", 4, "8", 3], 
 Conjugate[FedAp["8", 4, "8", 6]] -> FedAp["8", 4, "8", 6], 
 Conjugate[FedAp["8", 4, "8", 7]] -> FedAp["8", 4, "8", 2], 
 Conjugate[FedAp["8", 4, "8", 8]] -> -FedAp["8", 4, "8", 1], 
 Conjugate[FedAp["8", 4, "1", 1]] -> FedAp["8", 4, "1", 1], 
 Conjugate[FedAp["8", 5, "8", 1]] -> FedAp["8", 3, "8", 8], 
 Conjugate[FedAp["8", 5, "8", 2]] -> -FedAp["8", 3, "8", 7], 
 Conjugate[FedAp["8", 5, "8", 3]] -> FedAp["8", 3, "8", 5], 
 Conjugate[FedAp["8", 5, "8", 4]] -> -FedAp["8", 3, "8", 4], 
 Conjugate[FedAp["8", 5, "8", 5]] -> FedAp["8", 3, "8", 3], 
 Conjugate[FedAp["8", 5, "8", 6]] -> -FedAp["8", 3, "8", 6], 
 Conjugate[FedAp["8", 5, "8", 7]] -> -FedAp["8", 3, "8", 2], 
 Conjugate[FedAp["8", 5, "8", 8]] -> FedAp["8", 3, "8", 1], 
 Conjugate[FedAp["8", 5, "1", 1]] -> -FedAp["8", 3, "1", 1], 
 Conjugate[FedAp["8", 6, "8", 1]] -> -FedAp["8", 6, "8", 8], 
 Conjugate[FedAp["8", 6, "8", 2]] -> FedAp["8", 6, "8", 7], 
 Conjugate[FedAp["8", 6, "8", 3]] -> -FedAp["8", 6, "8", 5], 
 Conjugate[FedAp["8", 6, "8", 4]] -> FedAp["8", 6, "8", 4], 
 Conjugate[FedAp["8", 6, "8", 5]] -> -FedAp["8", 6, "8", 3], 
 Conjugate[FedAp["8", 6, "8", 6]] -> FedAp["8", 6, "8", 6], 
 Conjugate[FedAp["8", 6, "8", 7]] -> FedAp["8", 6, "8", 2], 
 Conjugate[FedAp["8", 6, "8", 8]] -> -FedAp["8", 6, "8", 1], 
 Conjugate[FedAp["8", 6, "1", 1]] -> FedAp["8", 6, "1", 1], 
 Conjugate[FedAp["8", 7, "8", 1]] -> -FedAp["8", 2, "8", 8], 
 Conjugate[FedAp["8", 7, "8", 2]] -> FedAp["8", 2, "8", 7], 
 Conjugate[FedAp["8", 7, "8", 3]] -> -FedAp["8", 2, "8", 5], 
 Conjugate[FedAp["8", 7, "8", 4]] -> FedAp["8", 2, "8", 4], 
 Conjugate[FedAp["8", 7, "8", 5]] -> -FedAp["8", 2, "8", 3], 
 Conjugate[FedAp["8", 7, "8", 6]] -> FedAp["8", 2, "8", 6], 
 Conjugate[FedAp["8", 7, "8", 7]] -> FedAp["8", 2, "8", 2], 
 Conjugate[FedAp["8", 7, "8", 8]] -> -FedAp["8", 2, "8", 1], 
 Conjugate[FedAp["8", 7, "1", 1]] -> FedAp["8", 2, "1", 1], 
 Conjugate[FedAp["8", 8, "8", 1]] -> FedAp["8", 1, "8", 8], 
 Conjugate[FedAp["8", 8, "8", 2]] -> -FedAp["8", 1, "8", 7], 
 Conjugate[FedAp["8", 8, "8", 3]] -> FedAp["8", 1, "8", 5], 
 Conjugate[FedAp["8", 8, "8", 4]] -> -FedAp["8", 1, "8", 4], 
 Conjugate[FedAp["8", 8, "8", 5]] -> FedAp["8", 1, "8", 3], 
 Conjugate[FedAp["8", 8, "8", 6]] -> -FedAp["8", 1, "8", 6], 
 Conjugate[FedAp["8", 8, "8", 7]] -> -FedAp["8", 1, "8", 2], 
 Conjugate[FedAp["8", 8, "8", 8]] -> FedAp["8", 1, "8", 1], 
 Conjugate[FedAp["8", 8, "1", 1]] -> -FedAp["8", 1, "1", 1], 
 Conjugate[FedAp["1", 1, "8", 1]] -> -FedAp["1", 1, "8", 8], 
 Conjugate[FedAp["1", 1, "8", 2]] -> FedAp["1", 1, "8", 7], 
 Conjugate[FedAp["1", 1, "8", 3]] -> -FedAp["1", 1, "8", 5], 
 Conjugate[FedAp["1", 1, "8", 4]] -> FedAp["1", 1, "8", 4], 
 Conjugate[FedAp["1", 1, "8", 5]] -> -FedAp["1", 1, "8", 3], 
 Conjugate[FedAp["1", 1, "8", 6]] -> FedAp["1", 1, "8", 6], 
 Conjugate[FedAp["1", 1, "8", 7]] -> FedAp["1", 1, "8", 2], 
 Conjugate[FedAp["1", 1, "8", 8]] -> -FedAp["1", 1, "8", 1], 
 Conjugate[FedAp["1", 1, "1", 1]] -> FedAp["1", 1, "1", 1], 
 Conjugate[FedAm["8", 1, "8", 1]] -> FedAm["8", 8, "8", 8], 
 Conjugate[FedAm["8", 1, "8", 2]] -> -FedAm["8", 8, "8", 7], 
 Conjugate[FedAm["8", 1, "8", 3]] -> FedAm["8", 8, "8", 5], 
 Conjugate[FedAm["8", 1, "8", 4]] -> -FedAm["8", 8, "8", 4], 
 Conjugate[FedAm["8", 1, "8", 5]] -> FedAm["8", 8, "8", 3], 
 Conjugate[FedAm["8", 1, "8", 6]] -> -FedAm["8", 8, "8", 6], 
 Conjugate[FedAm["8", 1, "8", 7]] -> -FedAm["8", 8, "8", 2], 
 Conjugate[FedAm["8", 1, "8", 8]] -> FedAm["8", 8, "8", 1], 
 Conjugate[FedAm["8", 1, "1", 1]] -> -FedAm["8", 8, "1", 1], 
 Conjugate[FedAm["8", 2, "8", 1]] -> -FedAm["8", 7, "8", 8], 
 Conjugate[FedAm["8", 2, "8", 2]] -> FedAm["8", 7, "8", 7], 
 Conjugate[FedAm["8", 2, "8", 3]] -> -FedAm["8", 7, "8", 5], 
 Conjugate[FedAm["8", 2, "8", 4]] -> FedAm["8", 7, "8", 4], 
 Conjugate[FedAm["8", 2, "8", 5]] -> -FedAm["8", 7, "8", 3], 
 Conjugate[FedAm["8", 2, "8", 6]] -> FedAm["8", 7, "8", 6], 
 Conjugate[FedAm["8", 2, "8", 7]] -> FedAm["8", 7, "8", 2], 
 Conjugate[FedAm["8", 2, "8", 8]] -> -FedAm["8", 7, "8", 1], 
 Conjugate[FedAm["8", 2, "1", 1]] -> FedAm["8", 7, "1", 1], 
 Conjugate[FedAm["8", 3, "8", 1]] -> FedAm["8", 5, "8", 8], 
 Conjugate[FedAm["8", 3, "8", 2]] -> -FedAm["8", 5, "8", 7], 
 Conjugate[FedAm["8", 3, "8", 3]] -> FedAm["8", 5, "8", 5], 
 Conjugate[FedAm["8", 3, "8", 4]] -> -FedAm["8", 5, "8", 4], 
 Conjugate[FedAm["8", 3, "8", 5]] -> FedAm["8", 5, "8", 3], 
 Conjugate[FedAm["8", 3, "8", 6]] -> -FedAm["8", 5, "8", 6], 
 Conjugate[FedAm["8", 3, "8", 7]] -> -FedAm["8", 5, "8", 2], 
 Conjugate[FedAm["8", 3, "8", 8]] -> FedAm["8", 5, "8", 1], 
 Conjugate[FedAm["8", 3, "1", 1]] -> -FedAm["8", 5, "1", 1], 
 Conjugate[FedAm["8", 4, "8", 1]] -> -FedAm["8", 4, "8", 8], 
 Conjugate[FedAm["8", 4, "8", 2]] -> FedAm["8", 4, "8", 7], 
 Conjugate[FedAm["8", 4, "8", 3]] -> -FedAm["8", 4, "8", 5], 
 Conjugate[FedAm["8", 4, "8", 4]] -> FedAm["8", 4, "8", 4], 
 Conjugate[FedAm["8", 4, "8", 5]] -> -FedAm["8", 4, "8", 3], 
 Conjugate[FedAm["8", 4, "8", 6]] -> FedAm["8", 4, "8", 6], 
 Conjugate[FedAm["8", 4, "8", 7]] -> FedAm["8", 4, "8", 2], 
 Conjugate[FedAm["8", 4, "8", 8]] -> -FedAm["8", 4, "8", 1], 
 Conjugate[FedAm["8", 4, "1", 1]] -> FedAm["8", 4, "1", 1], 
 Conjugate[FedAm["8", 5, "8", 1]] -> FedAm["8", 3, "8", 8], 
 Conjugate[FedAm["8", 5, "8", 2]] -> -FedAm["8", 3, "8", 7], 
 Conjugate[FedAm["8", 5, "8", 3]] -> FedAm["8", 3, "8", 5], 
 Conjugate[FedAm["8", 5, "8", 4]] -> -FedAm["8", 3, "8", 4], 
 Conjugate[FedAm["8", 5, "8", 5]] -> FedAm["8", 3, "8", 3], 
 Conjugate[FedAm["8", 5, "8", 6]] -> -FedAm["8", 3, "8", 6], 
 Conjugate[FedAm["8", 5, "8", 7]] -> -FedAm["8", 3, "8", 2], 
 Conjugate[FedAm["8", 5, "8", 8]] -> FedAm["8", 3, "8", 1], 
 Conjugate[FedAm["8", 5, "1", 1]] -> -FedAm["8", 3, "1", 1], 
 Conjugate[FedAm["8", 6, "8", 1]] -> -FedAm["8", 6, "8", 8], 
 Conjugate[FedAm["8", 6, "8", 2]] -> FedAm["8", 6, "8", 7], 
 Conjugate[FedAm["8", 6, "8", 3]] -> -FedAm["8", 6, "8", 5], 
 Conjugate[FedAm["8", 6, "8", 4]] -> FedAm["8", 6, "8", 4], 
 Conjugate[FedAm["8", 6, "8", 5]] -> -FedAm["8", 6, "8", 3], 
 Conjugate[FedAm["8", 6, "8", 6]] -> FedAm["8", 6, "8", 6], 
 Conjugate[FedAm["8", 6, "8", 7]] -> FedAm["8", 6, "8", 2], 
 Conjugate[FedAm["8", 6, "8", 8]] -> -FedAm["8", 6, "8", 1], 
 Conjugate[FedAm["8", 6, "1", 1]] -> FedAm["8", 6, "1", 1], 
 Conjugate[FedAm["8", 7, "8", 1]] -> -FedAm["8", 2, "8", 8], 
 Conjugate[FedAm["8", 7, "8", 2]] -> FedAm["8", 2, "8", 7], 
 Conjugate[FedAm["8", 7, "8", 3]] -> -FedAm["8", 2, "8", 5], 
 Conjugate[FedAm["8", 7, "8", 4]] -> FedAm["8", 2, "8", 4], 
 Conjugate[FedAm["8", 7, "8", 5]] -> -FedAm["8", 2, "8", 3], 
 Conjugate[FedAm["8", 7, "8", 6]] -> FedAm["8", 2, "8", 6], 
 Conjugate[FedAm["8", 7, "8", 7]] -> FedAm["8", 2, "8", 2], 
 Conjugate[FedAm["8", 7, "8", 8]] -> -FedAm["8", 2, "8", 1], 
 Conjugate[FedAm["8", 7, "1", 1]] -> FedAm["8", 2, "1", 1], 
 Conjugate[FedAm["8", 8, "8", 1]] -> FedAm["8", 1, "8", 8], 
 Conjugate[FedAm["8", 8, "8", 2]] -> -FedAm["8", 1, "8", 7], 
 Conjugate[FedAm["8", 8, "8", 3]] -> FedAm["8", 1, "8", 5], 
 Conjugate[FedAm["8", 8, "8", 4]] -> -FedAm["8", 1, "8", 4], 
 Conjugate[FedAm["8", 8, "8", 5]] -> FedAm["8", 1, "8", 3], 
 Conjugate[FedAm["8", 8, "8", 6]] -> -FedAm["8", 1, "8", 6], 
 Conjugate[FedAm["8", 8, "8", 7]] -> -FedAm["8", 1, "8", 2], 
 Conjugate[FedAm["8", 8, "8", 8]] -> FedAm["8", 1, "8", 1], 
 Conjugate[FedAm["8", 8, "1", 1]] -> -FedAm["8", 1, "1", 1], 
 Conjugate[FedAm["1", 1, "8", 1]] -> -FedAm["1", 1, "8", 8], 
 Conjugate[FedAm["1", 1, "8", 2]] -> FedAm["1", 1, "8", 7], 
 Conjugate[FedAm["1", 1, "8", 3]] -> -FedAm["1", 1, "8", 5], 
 Conjugate[FedAm["1", 1, "8", 4]] -> FedAm["1", 1, "8", 4], 
 Conjugate[FedAm["1", 1, "8", 5]] -> -FedAm["1", 1, "8", 3], 
 Conjugate[FedAm["1", 1, "8", 6]] -> FedAm["1", 1, "8", 6], 
 Conjugate[FedAm["1", 1, "8", 7]] -> FedAm["1", 1, "8", 2], 
 Conjugate[FedAm["1", 1, "8", 8]] -> -FedAm["1", 1, "8", 1], 
 Conjugate[FedAm["1", 1, "1", 1]] -> FedAm["1", 1, "1", 1], 
 Conjugate[FedBp["8", 1, "8", 1]] -> FedBp["8", 8, "8", 8], 
 Conjugate[FedBp["8", 1, "8", 2]] -> -FedBp["8", 8, "8", 7], 
 Conjugate[FedBp["8", 1, "8", 3]] -> FedBp["8", 8, "8", 5], 
 Conjugate[FedBp["8", 1, "8", 4]] -> -FedBp["8", 8, "8", 4], 
 Conjugate[FedBp["8", 1, "8", 5]] -> FedBp["8", 8, "8", 3], 
 Conjugate[FedBp["8", 1, "8", 6]] -> -FedBp["8", 8, "8", 6], 
 Conjugate[FedBp["8", 1, "8", 7]] -> -FedBp["8", 8, "8", 2], 
 Conjugate[FedBp["8", 1, "8", 8]] -> FedBp["8", 8, "8", 1], 
 Conjugate[FedBp["8", 1, "1", 1]] -> -FedBp["8", 8, "1", 1], 
 Conjugate[FedBp["8", 2, "8", 1]] -> -FedBp["8", 7, "8", 8], 
 Conjugate[FedBp["8", 2, "8", 2]] -> FedBp["8", 7, "8", 7], 
 Conjugate[FedBp["8", 2, "8", 3]] -> -FedBp["8", 7, "8", 5], 
 Conjugate[FedBp["8", 2, "8", 4]] -> FedBp["8", 7, "8", 4], 
 Conjugate[FedBp["8", 2, "8", 5]] -> -FedBp["8", 7, "8", 3], 
 Conjugate[FedBp["8", 2, "8", 6]] -> FedBp["8", 7, "8", 6], 
 Conjugate[FedBp["8", 2, "8", 7]] -> FedBp["8", 7, "8", 2], 
 Conjugate[FedBp["8", 2, "8", 8]] -> -FedBp["8", 7, "8", 1], 
 Conjugate[FedBp["8", 2, "1", 1]] -> FedBp["8", 7, "1", 1], 
 Conjugate[FedBp["8", 3, "8", 1]] -> FedBp["8", 5, "8", 8], 
 Conjugate[FedBp["8", 3, "8", 2]] -> -FedBp["8", 5, "8", 7], 
 Conjugate[FedBp["8", 3, "8", 3]] -> FedBp["8", 5, "8", 5], 
 Conjugate[FedBp["8", 3, "8", 4]] -> -FedBp["8", 5, "8", 4], 
 Conjugate[FedBp["8", 3, "8", 5]] -> FedBp["8", 5, "8", 3], 
 Conjugate[FedBp["8", 3, "8", 6]] -> -FedBp["8", 5, "8", 6], 
 Conjugate[FedBp["8", 3, "8", 7]] -> -FedBp["8", 5, "8", 2], 
 Conjugate[FedBp["8", 3, "8", 8]] -> FedBp["8", 5, "8", 1], 
 Conjugate[FedBp["8", 3, "1", 1]] -> -FedBp["8", 5, "1", 1], 
 Conjugate[FedBp["8", 4, "8", 1]] -> -FedBp["8", 4, "8", 8], 
 Conjugate[FedBp["8", 4, "8", 2]] -> FedBp["8", 4, "8", 7], 
 Conjugate[FedBp["8", 4, "8", 3]] -> -FedBp["8", 4, "8", 5], 
 Conjugate[FedBp["8", 4, "8", 4]] -> FedBp["8", 4, "8", 4], 
 Conjugate[FedBp["8", 4, "8", 5]] -> -FedBp["8", 4, "8", 3], 
 Conjugate[FedBp["8", 4, "8", 6]] -> FedBp["8", 4, "8", 6], 
 Conjugate[FedBp["8", 4, "8", 7]] -> FedBp["8", 4, "8", 2], 
 Conjugate[FedBp["8", 4, "8", 8]] -> -FedBp["8", 4, "8", 1], 
 Conjugate[FedBp["8", 4, "1", 1]] -> FedBp["8", 4, "1", 1], 
 Conjugate[FedBp["8", 5, "8", 1]] -> FedBp["8", 3, "8", 8], 
 Conjugate[FedBp["8", 5, "8", 2]] -> -FedBp["8", 3, "8", 7], 
 Conjugate[FedBp["8", 5, "8", 3]] -> FedBp["8", 3, "8", 5], 
 Conjugate[FedBp["8", 5, "8", 4]] -> -FedBp["8", 3, "8", 4], 
 Conjugate[FedBp["8", 5, "8", 5]] -> FedBp["8", 3, "8", 3], 
 Conjugate[FedBp["8", 5, "8", 6]] -> -FedBp["8", 3, "8", 6], 
 Conjugate[FedBp["8", 5, "8", 7]] -> -FedBp["8", 3, "8", 2], 
 Conjugate[FedBp["8", 5, "8", 8]] -> FedBp["8", 3, "8", 1], 
 Conjugate[FedBp["8", 5, "1", 1]] -> -FedBp["8", 3, "1", 1], 
 Conjugate[FedBp["8", 6, "8", 1]] -> -FedBp["8", 6, "8", 8], 
 Conjugate[FedBp["8", 6, "8", 2]] -> FedBp["8", 6, "8", 7], 
 Conjugate[FedBp["8", 6, "8", 3]] -> -FedBp["8", 6, "8", 5], 
 Conjugate[FedBp["8", 6, "8", 4]] -> FedBp["8", 6, "8", 4], 
 Conjugate[FedBp["8", 6, "8", 5]] -> -FedBp["8", 6, "8", 3], 
 Conjugate[FedBp["8", 6, "8", 6]] -> FedBp["8", 6, "8", 6], 
 Conjugate[FedBp["8", 6, "8", 7]] -> FedBp["8", 6, "8", 2], 
 Conjugate[FedBp["8", 6, "8", 8]] -> -FedBp["8", 6, "8", 1], 
 Conjugate[FedBp["8", 6, "1", 1]] -> FedBp["8", 6, "1", 1], 
 Conjugate[FedBp["8", 7, "8", 1]] -> -FedBp["8", 2, "8", 8], 
 Conjugate[FedBp["8", 7, "8", 2]] -> FedBp["8", 2, "8", 7], 
 Conjugate[FedBp["8", 7, "8", 3]] -> -FedBp["8", 2, "8", 5], 
 Conjugate[FedBp["8", 7, "8", 4]] -> FedBp["8", 2, "8", 4], 
 Conjugate[FedBp["8", 7, "8", 5]] -> -FedBp["8", 2, "8", 3], 
 Conjugate[FedBp["8", 7, "8", 6]] -> FedBp["8", 2, "8", 6], 
 Conjugate[FedBp["8", 7, "8", 7]] -> FedBp["8", 2, "8", 2], 
 Conjugate[FedBp["8", 7, "8", 8]] -> -FedBp["8", 2, "8", 1], 
 Conjugate[FedBp["8", 7, "1", 1]] -> FedBp["8", 2, "1", 1], 
 Conjugate[FedBp["8", 8, "8", 1]] -> FedBp["8", 1, "8", 8], 
 Conjugate[FedBp["8", 8, "8", 2]] -> -FedBp["8", 1, "8", 7], 
 Conjugate[FedBp["8", 8, "8", 3]] -> FedBp["8", 1, "8", 5], 
 Conjugate[FedBp["8", 8, "8", 4]] -> -FedBp["8", 1, "8", 4], 
 Conjugate[FedBp["8", 8, "8", 5]] -> FedBp["8", 1, "8", 3], 
 Conjugate[FedBp["8", 8, "8", 6]] -> -FedBp["8", 1, "8", 6], 
 Conjugate[FedBp["8", 8, "8", 7]] -> -FedBp["8", 1, "8", 2], 
 Conjugate[FedBp["8", 8, "8", 8]] -> FedBp["8", 1, "8", 1], 
 Conjugate[FedBp["8", 8, "1", 1]] -> -FedBp["8", 1, "1", 1], 
 Conjugate[FedBp["1", 1, "8", 1]] -> -FedBp["1", 1, "8", 8], 
 Conjugate[FedBp["1", 1, "8", 2]] -> FedBp["1", 1, "8", 7], 
 Conjugate[FedBp["1", 1, "8", 3]] -> -FedBp["1", 1, "8", 5], 
 Conjugate[FedBp["1", 1, "8", 4]] -> FedBp["1", 1, "8", 4], 
 Conjugate[FedBp["1", 1, "8", 5]] -> -FedBp["1", 1, "8", 3], 
 Conjugate[FedBp["1", 1, "8", 6]] -> FedBp["1", 1, "8", 6], 
 Conjugate[FedBp["1", 1, "8", 7]] -> FedBp["1", 1, "8", 2], 
 Conjugate[FedBp["1", 1, "8", 8]] -> -FedBp["1", 1, "8", 1], 
 Conjugate[FedBp["1", 1, "1", 1]] -> FedBp["1", 1, "1", 1], 
 Conjugate[FedBm["8", 1, "8", 1]] -> FedBm["8", 8, "8", 8], 
 Conjugate[FedBm["8", 1, "8", 2]] -> -FedBm["8", 8, "8", 7], 
 Conjugate[FedBm["8", 1, "8", 3]] -> FedBm["8", 8, "8", 5], 
 Conjugate[FedBm["8", 1, "8", 4]] -> -FedBm["8", 8, "8", 4], 
 Conjugate[FedBm["8", 1, "8", 5]] -> FedBm["8", 8, "8", 3], 
 Conjugate[FedBm["8", 1, "8", 6]] -> -FedBm["8", 8, "8", 6], 
 Conjugate[FedBm["8", 1, "8", 7]] -> -FedBm["8", 8, "8", 2], 
 Conjugate[FedBm["8", 1, "8", 8]] -> FedBm["8", 8, "8", 1], 
 Conjugate[FedBm["8", 1, "1", 1]] -> -FedBm["8", 8, "1", 1], 
 Conjugate[FedBm["8", 2, "8", 1]] -> -FedBm["8", 7, "8", 8], 
 Conjugate[FedBm["8", 2, "8", 2]] -> FedBm["8", 7, "8", 7], 
 Conjugate[FedBm["8", 2, "8", 3]] -> -FedBm["8", 7, "8", 5], 
 Conjugate[FedBm["8", 2, "8", 4]] -> FedBm["8", 7, "8", 4], 
 Conjugate[FedBm["8", 2, "8", 5]] -> -FedBm["8", 7, "8", 3], 
 Conjugate[FedBm["8", 2, "8", 6]] -> FedBm["8", 7, "8", 6], 
 Conjugate[FedBm["8", 2, "8", 7]] -> FedBm["8", 7, "8", 2], 
 Conjugate[FedBm["8", 2, "8", 8]] -> -FedBm["8", 7, "8", 1], 
 Conjugate[FedBm["8", 2, "1", 1]] -> FedBm["8", 7, "1", 1], 
 Conjugate[FedBm["8", 3, "8", 1]] -> FedBm["8", 5, "8", 8], 
 Conjugate[FedBm["8", 3, "8", 2]] -> -FedBm["8", 5, "8", 7], 
 Conjugate[FedBm["8", 3, "8", 3]] -> FedBm["8", 5, "8", 5], 
 Conjugate[FedBm["8", 3, "8", 4]] -> -FedBm["8", 5, "8", 4], 
 Conjugate[FedBm["8", 3, "8", 5]] -> FedBm["8", 5, "8", 3], 
 Conjugate[FedBm["8", 3, "8", 6]] -> -FedBm["8", 5, "8", 6], 
 Conjugate[FedBm["8", 3, "8", 7]] -> -FedBm["8", 5, "8", 2], 
 Conjugate[FedBm["8", 3, "8", 8]] -> FedBm["8", 5, "8", 1], 
 Conjugate[FedBm["8", 3, "1", 1]] -> -FedBm["8", 5, "1", 1], 
 Conjugate[FedBm["8", 4, "8", 1]] -> -FedBm["8", 4, "8", 8], 
 Conjugate[FedBm["8", 4, "8", 2]] -> FedBm["8", 4, "8", 7], 
 Conjugate[FedBm["8", 4, "8", 3]] -> -FedBm["8", 4, "8", 5], 
 Conjugate[FedBm["8", 4, "8", 4]] -> FedBm["8", 4, "8", 4], 
 Conjugate[FedBm["8", 4, "8", 5]] -> -FedBm["8", 4, "8", 3], 
 Conjugate[FedBm["8", 4, "8", 6]] -> FedBm["8", 4, "8", 6], 
 Conjugate[FedBm["8", 4, "8", 7]] -> FedBm["8", 4, "8", 2], 
 Conjugate[FedBm["8", 4, "8", 8]] -> -FedBm["8", 4, "8", 1], 
 Conjugate[FedBm["8", 4, "1", 1]] -> FedBm["8", 4, "1", 1], 
 Conjugate[FedBm["8", 5, "8", 1]] -> FedBm["8", 3, "8", 8], 
 Conjugate[FedBm["8", 5, "8", 2]] -> -FedBm["8", 3, "8", 7], 
 Conjugate[FedBm["8", 5, "8", 3]] -> FedBm["8", 3, "8", 5], 
 Conjugate[FedBm["8", 5, "8", 4]] -> -FedBm["8", 3, "8", 4], 
 Conjugate[FedBm["8", 5, "8", 5]] -> FedBm["8", 3, "8", 3], 
 Conjugate[FedBm["8", 5, "8", 6]] -> -FedBm["8", 3, "8", 6], 
 Conjugate[FedBm["8", 5, "8", 7]] -> -FedBm["8", 3, "8", 2], 
 Conjugate[FedBm["8", 5, "8", 8]] -> FedBm["8", 3, "8", 1], 
 Conjugate[FedBm["8", 5, "1", 1]] -> -FedBm["8", 3, "1", 1], 
 Conjugate[FedBm["8", 6, "8", 1]] -> -FedBm["8", 6, "8", 8], 
 Conjugate[FedBm["8", 6, "8", 2]] -> FedBm["8", 6, "8", 7], 
 Conjugate[FedBm["8", 6, "8", 3]] -> -FedBm["8", 6, "8", 5], 
 Conjugate[FedBm["8", 6, "8", 4]] -> FedBm["8", 6, "8", 4], 
 Conjugate[FedBm["8", 6, "8", 5]] -> -FedBm["8", 6, "8", 3], 
 Conjugate[FedBm["8", 6, "8", 6]] -> FedBm["8", 6, "8", 6], 
 Conjugate[FedBm["8", 6, "8", 7]] -> FedBm["8", 6, "8", 2], 
 Conjugate[FedBm["8", 6, "8", 8]] -> -FedBm["8", 6, "8", 1], 
 Conjugate[FedBm["8", 6, "1", 1]] -> FedBm["8", 6, "1", 1], 
 Conjugate[FedBm["8", 7, "8", 1]] -> -FedBm["8", 2, "8", 8], 
 Conjugate[FedBm["8", 7, "8", 2]] -> FedBm["8", 2, "8", 7], 
 Conjugate[FedBm["8", 7, "8", 3]] -> -FedBm["8", 2, "8", 5], 
 Conjugate[FedBm["8", 7, "8", 4]] -> FedBm["8", 2, "8", 4], 
 Conjugate[FedBm["8", 7, "8", 5]] -> -FedBm["8", 2, "8", 3], 
 Conjugate[FedBm["8", 7, "8", 6]] -> FedBm["8", 2, "8", 6], 
 Conjugate[FedBm["8", 7, "8", 7]] -> FedBm["8", 2, "8", 2], 
 Conjugate[FedBm["8", 7, "8", 8]] -> -FedBm["8", 2, "8", 1], 
 Conjugate[FedBm["8", 7, "1", 1]] -> FedBm["8", 2, "1", 1], 
 Conjugate[FedBm["8", 8, "8", 1]] -> FedBm["8", 1, "8", 8], 
 Conjugate[FedBm["8", 8, "8", 2]] -> -FedBm["8", 1, "8", 7], 
 Conjugate[FedBm["8", 8, "8", 3]] -> FedBm["8", 1, "8", 5], 
 Conjugate[FedBm["8", 8, "8", 4]] -> -FedBm["8", 1, "8", 4], 
 Conjugate[FedBm["8", 8, "8", 5]] -> FedBm["8", 1, "8", 3], 
 Conjugate[FedBm["8", 8, "8", 6]] -> -FedBm["8", 1, "8", 6], 
 Conjugate[FedBm["8", 8, "8", 7]] -> -FedBm["8", 1, "8", 2], 
 Conjugate[FedBm["8", 8, "8", 8]] -> FedBm["8", 1, "8", 1], 
 Conjugate[FedBm["8", 8, "1", 1]] -> -FedBm["8", 1, "1", 1], 
 Conjugate[FedBm["1", 1, "8", 1]] -> -FedBm["1", 1, "8", 8], 
 Conjugate[FedBm["1", 1, "8", 2]] -> FedBm["1", 1, "8", 7], 
 Conjugate[FedBm["1", 1, "8", 3]] -> -FedBm["1", 1, "8", 5], 
 Conjugate[FedBm["1", 1, "8", 4]] -> FedBm["1", 1, "8", 4], 
 Conjugate[FedBm["1", 1, "8", 5]] -> -FedBm["1", 1, "8", 3], 
 Conjugate[FedBm["1", 1, "8", 6]] -> FedBm["1", 1, "8", 6], 
 Conjugate[FedBm["1", 1, "8", 7]] -> FedBm["1", 1, "8", 2], 
 Conjugate[FedBm["1", 1, "8", 8]] -> -FedBm["1", 1, "8", 1], 
 Conjugate[FedBm["1", 1, "1", 1]] -> FedBm["1", 1, "1", 1], 
 Conjugate[FeuAp["8", 1, "3", 1]] -> FeuAp["8", 8, "3", 3], 
 Conjugate[FeuAp["8", 1, "3", 2]] -> -FeuAp["8", 8, "3", 2], 
 Conjugate[FeuAp["8", 1, "3", 3]] -> FeuAp["8", 8, "3", 1], 
 Conjugate[FeuAp["8", 1, "1", 1]] -> -FeuAp["8", 8, "1", 1], 
 Conjugate[FeuAp["8", 2, "3", 1]] -> -FeuAp["8", 7, "3", 3], 
 Conjugate[FeuAp["8", 2, "3", 2]] -> FeuAp["8", 7, "3", 2], 
 Conjugate[FeuAp["8", 2, "3", 3]] -> -FeuAp["8", 7, "3", 1], 
 Conjugate[FeuAp["8", 2, "1", 1]] -> FeuAp["8", 7, "1", 1], 
 Conjugate[FeuAp["8", 3, "3", 1]] -> FeuAp["8", 5, "3", 3], 
 Conjugate[FeuAp["8", 3, "3", 2]] -> -FeuAp["8", 5, "3", 2], 
 Conjugate[FeuAp["8", 3, "3", 3]] -> FeuAp["8", 5, "3", 1], 
 Conjugate[FeuAp["8", 3, "1", 1]] -> -FeuAp["8", 5, "1", 1], 
 Conjugate[FeuAp["8", 4, "3", 1]] -> -FeuAp["8", 4, "3", 3], 
 Conjugate[FeuAp["8", 4, "3", 2]] -> FeuAp["8", 4, "3", 2], 
 Conjugate[FeuAp["8", 4, "3", 3]] -> -FeuAp["8", 4, "3", 1], 
 Conjugate[FeuAp["8", 4, "1", 1]] -> FeuAp["8", 4, "1", 1], 
 Conjugate[FeuAp["8", 5, "3", 1]] -> FeuAp["8", 3, "3", 3], 
 Conjugate[FeuAp["8", 5, "3", 2]] -> -FeuAp["8", 3, "3", 2], 
 Conjugate[FeuAp["8", 5, "3", 3]] -> FeuAp["8", 3, "3", 1], 
 Conjugate[FeuAp["8", 5, "1", 1]] -> -FeuAp["8", 3, "1", 1], 
 Conjugate[FeuAp["8", 6, "3", 1]] -> -FeuAp["8", 6, "3", 3], 
 Conjugate[FeuAp["8", 6, "3", 2]] -> FeuAp["8", 6, "3", 2], 
 Conjugate[FeuAp["8", 6, "3", 3]] -> -FeuAp["8", 6, "3", 1], 
 Conjugate[FeuAp["8", 6, "1", 1]] -> FeuAp["8", 6, "1", 1], 
 Conjugate[FeuAp["8", 7, "3", 1]] -> -FeuAp["8", 2, "3", 3], 
 Conjugate[FeuAp["8", 7, "3", 2]] -> FeuAp["8", 2, "3", 2], 
 Conjugate[FeuAp["8", 7, "3", 3]] -> -FeuAp["8", 2, "3", 1], 
 Conjugate[FeuAp["8", 7, "1", 1]] -> FeuAp["8", 2, "1", 1], 
 Conjugate[FeuAp["8", 8, "3", 1]] -> FeuAp["8", 1, "3", 3], 
 Conjugate[FeuAp["8", 8, "3", 2]] -> -FeuAp["8", 1, "3", 2], 
 Conjugate[FeuAp["8", 8, "3", 3]] -> FeuAp["8", 1, "3", 1], 
 Conjugate[FeuAp["8", 8, "1", 1]] -> -FeuAp["8", 1, "1", 1], 
 Conjugate[FeuAp["1", 1, "3", 1]] -> -FeuAp["1", 1, "3", 3], 
 Conjugate[FeuAp["1", 1, "3", 2]] -> FeuAp["1", 1, "3", 2], 
 Conjugate[FeuAp["1", 1, "3", 3]] -> -FeuAp["1", 1, "3", 1], 
 Conjugate[FeuAp["1", 1, "1", 1]] -> FeuAp["1", 1, "1", 1], 
 Conjugate[FeuAm["8", 1, "3", 1]] -> FeuAm["8", 8, "3", 3], 
 Conjugate[FeuAm["8", 1, "3", 2]] -> -FeuAm["8", 8, "3", 2], 
 Conjugate[FeuAm["8", 1, "3", 3]] -> FeuAm["8", 8, "3", 1], 
 Conjugate[FeuAm["8", 1, "1", 1]] -> -FeuAm["8", 8, "1", 1], 
 Conjugate[FeuAm["8", 2, "3", 1]] -> -FeuAm["8", 7, "3", 3], 
 Conjugate[FeuAm["8", 2, "3", 2]] -> FeuAm["8", 7, "3", 2], 
 Conjugate[FeuAm["8", 2, "3", 3]] -> -FeuAm["8", 7, "3", 1], 
 Conjugate[FeuAm["8", 2, "1", 1]] -> FeuAm["8", 7, "1", 1], 
 Conjugate[FeuAm["8", 3, "3", 1]] -> FeuAm["8", 5, "3", 3], 
 Conjugate[FeuAm["8", 3, "3", 2]] -> -FeuAm["8", 5, "3", 2], 
 Conjugate[FeuAm["8", 3, "3", 3]] -> FeuAm["8", 5, "3", 1], 
 Conjugate[FeuAm["8", 3, "1", 1]] -> -FeuAm["8", 5, "1", 1], 
 Conjugate[FeuAm["8", 4, "3", 1]] -> -FeuAm["8", 4, "3", 3], 
 Conjugate[FeuAm["8", 4, "3", 2]] -> FeuAm["8", 4, "3", 2], 
 Conjugate[FeuAm["8", 4, "3", 3]] -> -FeuAm["8", 4, "3", 1], 
 Conjugate[FeuAm["8", 4, "1", 1]] -> FeuAm["8", 4, "1", 1], 
 Conjugate[FeuAm["8", 5, "3", 1]] -> FeuAm["8", 3, "3", 3], 
 Conjugate[FeuAm["8", 5, "3", 2]] -> -FeuAm["8", 3, "3", 2], 
 Conjugate[FeuAm["8", 5, "3", 3]] -> FeuAm["8", 3, "3", 1], 
 Conjugate[FeuAm["8", 5, "1", 1]] -> -FeuAm["8", 3, "1", 1], 
 Conjugate[FeuAm["8", 6, "3", 1]] -> -FeuAm["8", 6, "3", 3], 
 Conjugate[FeuAm["8", 6, "3", 2]] -> FeuAm["8", 6, "3", 2], 
 Conjugate[FeuAm["8", 6, "3", 3]] -> -FeuAm["8", 6, "3", 1], 
 Conjugate[FeuAm["8", 6, "1", 1]] -> FeuAm["8", 6, "1", 1], 
 Conjugate[FeuAm["8", 7, "3", 1]] -> -FeuAm["8", 2, "3", 3], 
 Conjugate[FeuAm["8", 7, "3", 2]] -> FeuAm["8", 2, "3", 2], 
 Conjugate[FeuAm["8", 7, "3", 3]] -> -FeuAm["8", 2, "3", 1], 
 Conjugate[FeuAm["8", 7, "1", 1]] -> FeuAm["8", 2, "1", 1], 
 Conjugate[FeuAm["8", 8, "3", 1]] -> FeuAm["8", 1, "3", 3], 
 Conjugate[FeuAm["8", 8, "3", 2]] -> -FeuAm["8", 1, "3", 2], 
 Conjugate[FeuAm["8", 8, "3", 3]] -> FeuAm["8", 1, "3", 1], 
 Conjugate[FeuAm["8", 8, "1", 1]] -> -FeuAm["8", 1, "1", 1], 
 Conjugate[FeuAm["1", 1, "3", 1]] -> -FeuAm["1", 1, "3", 3], 
 Conjugate[FeuAm["1", 1, "3", 2]] -> FeuAm["1", 1, "3", 2], 
 Conjugate[FeuAm["1", 1, "3", 3]] -> -FeuAm["1", 1, "3", 1], 
 Conjugate[FeuAm["1", 1, "1", 1]] -> FeuAm["1", 1, "1", 1], 
 Conjugate[FeuBp["8", 1, "3", 1]] -> FeuBp["8", 8, "3", 3], 
 Conjugate[FeuBp["8", 1, "3", 2]] -> -FeuBp["8", 8, "3", 2], 
 Conjugate[FeuBp["8", 1, "3", 3]] -> FeuBp["8", 8, "3", 1], 
 Conjugate[FeuBp["8", 1, "1", 1]] -> -FeuBp["8", 8, "1", 1], 
 Conjugate[FeuBp["8", 2, "3", 1]] -> -FeuBp["8", 7, "3", 3], 
 Conjugate[FeuBp["8", 2, "3", 2]] -> FeuBp["8", 7, "3", 2], 
 Conjugate[FeuBp["8", 2, "3", 3]] -> -FeuBp["8", 7, "3", 1], 
 Conjugate[FeuBp["8", 2, "1", 1]] -> FeuBp["8", 7, "1", 1], 
 Conjugate[FeuBp["8", 3, "3", 1]] -> FeuBp["8", 5, "3", 3], 
 Conjugate[FeuBp["8", 3, "3", 2]] -> -FeuBp["8", 5, "3", 2], 
 Conjugate[FeuBp["8", 3, "3", 3]] -> FeuBp["8", 5, "3", 1], 
 Conjugate[FeuBp["8", 3, "1", 1]] -> -FeuBp["8", 5, "1", 1], 
 Conjugate[FeuBp["8", 4, "3", 1]] -> -FeuBp["8", 4, "3", 3], 
 Conjugate[FeuBp["8", 4, "3", 2]] -> FeuBp["8", 4, "3", 2], 
 Conjugate[FeuBp["8", 4, "3", 3]] -> -FeuBp["8", 4, "3", 1], 
 Conjugate[FeuBp["8", 4, "1", 1]] -> FeuBp["8", 4, "1", 1], 
 Conjugate[FeuBp["8", 5, "3", 1]] -> FeuBp["8", 3, "3", 3], 
 Conjugate[FeuBp["8", 5, "3", 2]] -> -FeuBp["8", 3, "3", 2], 
 Conjugate[FeuBp["8", 5, "3", 3]] -> FeuBp["8", 3, "3", 1], 
 Conjugate[FeuBp["8", 5, "1", 1]] -> -FeuBp["8", 3, "1", 1], 
 Conjugate[FeuBp["8", 6, "3", 1]] -> -FeuBp["8", 6, "3", 3], 
 Conjugate[FeuBp["8", 6, "3", 2]] -> FeuBp["8", 6, "3", 2], 
 Conjugate[FeuBp["8", 6, "3", 3]] -> -FeuBp["8", 6, "3", 1], 
 Conjugate[FeuBp["8", 6, "1", 1]] -> FeuBp["8", 6, "1", 1], 
 Conjugate[FeuBp["8", 7, "3", 1]] -> -FeuBp["8", 2, "3", 3], 
 Conjugate[FeuBp["8", 7, "3", 2]] -> FeuBp["8", 2, "3", 2], 
 Conjugate[FeuBp["8", 7, "3", 3]] -> -FeuBp["8", 2, "3", 1], 
 Conjugate[FeuBp["8", 7, "1", 1]] -> FeuBp["8", 2, "1", 1], 
 Conjugate[FeuBp["8", 8, "3", 1]] -> FeuBp["8", 1, "3", 3], 
 Conjugate[FeuBp["8", 8, "3", 2]] -> -FeuBp["8", 1, "3", 2], 
 Conjugate[FeuBp["8", 8, "3", 3]] -> FeuBp["8", 1, "3", 1], 
 Conjugate[FeuBp["8", 8, "1", 1]] -> -FeuBp["8", 1, "1", 1], 
 Conjugate[FeuBp["1", 1, "3", 1]] -> -FeuBp["1", 1, "3", 3], 
 Conjugate[FeuBp["1", 1, "3", 2]] -> FeuBp["1", 1, "3", 2], 
 Conjugate[FeuBp["1", 1, "3", 3]] -> -FeuBp["1", 1, "3", 1], 
 Conjugate[FeuBp["1", 1, "1", 1]] -> FeuBp["1", 1, "1", 1], 
 Conjugate[FeuBm["8", 1, "3", 1]] -> FeuBm["8", 8, "3", 3], 
 Conjugate[FeuBm["8", 1, "3", 2]] -> -FeuBm["8", 8, "3", 2], 
 Conjugate[FeuBm["8", 1, "3", 3]] -> FeuBm["8", 8, "3", 1], 
 Conjugate[FeuBm["8", 1, "1", 1]] -> -FeuBm["8", 8, "1", 1], 
 Conjugate[FeuBm["8", 2, "3", 1]] -> -FeuBm["8", 7, "3", 3], 
 Conjugate[FeuBm["8", 2, "3", 2]] -> FeuBm["8", 7, "3", 2], 
 Conjugate[FeuBm["8", 2, "3", 3]] -> -FeuBm["8", 7, "3", 1], 
 Conjugate[FeuBm["8", 2, "1", 1]] -> FeuBm["8", 7, "1", 1], 
 Conjugate[FeuBm["8", 3, "3", 1]] -> FeuBm["8", 5, "3", 3], 
 Conjugate[FeuBm["8", 3, "3", 2]] -> -FeuBm["8", 5, "3", 2], 
 Conjugate[FeuBm["8", 3, "3", 3]] -> FeuBm["8", 5, "3", 1], 
 Conjugate[FeuBm["8", 3, "1", 1]] -> -FeuBm["8", 5, "1", 1], 
 Conjugate[FeuBm["8", 4, "3", 1]] -> -FeuBm["8", 4, "3", 3], 
 Conjugate[FeuBm["8", 4, "3", 2]] -> FeuBm["8", 4, "3", 2], 
 Conjugate[FeuBm["8", 4, "3", 3]] -> -FeuBm["8", 4, "3", 1], 
 Conjugate[FeuBm["8", 4, "1", 1]] -> FeuBm["8", 4, "1", 1], 
 Conjugate[FeuBm["8", 5, "3", 1]] -> FeuBm["8", 3, "3", 3], 
 Conjugate[FeuBm["8", 5, "3", 2]] -> -FeuBm["8", 3, "3", 2], 
 Conjugate[FeuBm["8", 5, "3", 3]] -> FeuBm["8", 3, "3", 1], 
 Conjugate[FeuBm["8", 5, "1", 1]] -> -FeuBm["8", 3, "1", 1], 
 Conjugate[FeuBm["8", 6, "3", 1]] -> -FeuBm["8", 6, "3", 3], 
 Conjugate[FeuBm["8", 6, "3", 2]] -> FeuBm["8", 6, "3", 2], 
 Conjugate[FeuBm["8", 6, "3", 3]] -> -FeuBm["8", 6, "3", 1], 
 Conjugate[FeuBm["8", 6, "1", 1]] -> FeuBm["8", 6, "1", 1], 
 Conjugate[FeuBm["8", 7, "3", 1]] -> -FeuBm["8", 2, "3", 3], 
 Conjugate[FeuBm["8", 7, "3", 2]] -> FeuBm["8", 2, "3", 2], 
 Conjugate[FeuBm["8", 7, "3", 3]] -> -FeuBm["8", 2, "3", 1], 
 Conjugate[FeuBm["8", 7, "1", 1]] -> FeuBm["8", 2, "1", 1], 
 Conjugate[FeuBm["8", 8, "3", 1]] -> FeuBm["8", 1, "3", 3], 
 Conjugate[FeuBm["8", 8, "3", 2]] -> -FeuBm["8", 1, "3", 2], 
 Conjugate[FeuBm["8", 8, "3", 3]] -> FeuBm["8", 1, "3", 1], 
 Conjugate[FeuBm["8", 8, "1", 1]] -> -FeuBm["8", 1, "1", 1], 
 Conjugate[FeuBm["1", 1, "3", 1]] -> -FeuBm["1", 1, "3", 3], 
 Conjugate[FeuBm["1", 1, "3", 2]] -> FeuBm["1", 1, "3", 2], 
 Conjugate[FeuBm["1", 1, "3", 3]] -> -FeuBm["1", 1, "3", 1], 
 Conjugate[FeuBm["1", 1, "1", 1]] -> FeuBm["1", 1, "1", 1], 
 Conjugate[FeeAppp["27", 1]] -> FeeAppp["27", 27], 
 Conjugate[FeeAppp["27", 2]] -> -FeeAppp["27", 26], 
 Conjugate[FeeAppp["27", 3]] -> FeeAppp["27", 25], 
 Conjugate[FeeAppp["27", 4]] -> FeeAppp["27", 22], 
 Conjugate[FeeAppp["27", 5]] -> -FeeAppp["27", 21], 
 Conjugate[FeeAppp["27", 6]] -> FeeAppp["27", 20], 
 Conjugate[FeeAppp["27", 7]] -> -FeeAppp["27", 19], 
 Conjugate[FeeAppp["27", 8]] -> -FeeAppp["27", 24], 
 Conjugate[FeeAppp["27", 9]] -> FeeAppp["27", 23], 
 Conjugate[FeeAppp["27", 10]] -> FeeAppp["27", 14], 
 Conjugate[FeeAppp["27", 11]] -> -FeeAppp["27", 13], 
 Conjugate[FeeAppp["27", 12]] -> FeeAppp["27", 12], 
 Conjugate[FeeAppp["27", 13]] -> -FeeAppp["27", 11], 
 Conjugate[FeeAppp["27", 14]] -> FeeAppp["27", 10], 
 Conjugate[FeeAppp["27", 15]] -> -FeeAppp["27", 17], 
 Conjugate[FeeAppp["27", 16]] -> FeeAppp["27", 16], 
 Conjugate[FeeAppp["27", 17]] -> -FeeAppp["27", 15], 
 Conjugate[FeeAppp["27", 18]] -> FeeAppp["27", 18], 
 Conjugate[FeeAppp["27", 19]] -> -FeeAppp["27", 7], 
 Conjugate[FeeAppp["27", 20]] -> FeeAppp["27", 6], 
 Conjugate[FeeAppp["27", 21]] -> -FeeAppp["27", 5], 
 Conjugate[FeeAppp["27", 22]] -> FeeAppp["27", 4], 
 Conjugate[FeeAppp["27", 23]] -> FeeAppp["27", 9], 
 Conjugate[FeeAppp["27", 24]] -> -FeeAppp["27", 8], 
 Conjugate[FeeAppp["27", 25]] -> FeeAppp["27", 3], 
 Conjugate[FeeAppp["27", 26]] -> -FeeAppp["27", 2], 
 Conjugate[FeeAppp["27", 27]] -> FeeAppp["27", 1], 
 Conjugate[FeeAppp["8", 1]] -> -FeeAppp["8", 8], 
 Conjugate[FeeAppp["8", 2]] -> FeeAppp["8", 7], 
 Conjugate[FeeAppp["8", 3]] -> -FeeAppp["8", 5], 
 Conjugate[FeeAppp["8", 4]] -> FeeAppp["8", 4], 
 Conjugate[FeeAppp["8", 5]] -> -FeeAppp["8", 3], 
 Conjugate[FeeAppp["8", 6]] -> FeeAppp["8", 6], 
 Conjugate[FeeAppp["8", 7]] -> FeeAppp["8", 2], 
 Conjugate[FeeAppp["8", 8]] -> -FeeAppp["8", 1], 
 Conjugate[FeeAppp["1", 1]] -> FeeAppp["1", 1], 
 Conjugate[FeeAmpp["27", 1]] -> FeeAmpp["27", 27], 
 Conjugate[FeeAmpp["27", 2]] -> -FeeAmpp["27", 26], 
 Conjugate[FeeAmpp["27", 3]] -> FeeAmpp["27", 25], 
 Conjugate[FeeAmpp["27", 4]] -> FeeAmpp["27", 22], 
 Conjugate[FeeAmpp["27", 5]] -> -FeeAmpp["27", 21], 
 Conjugate[FeeAmpp["27", 6]] -> FeeAmpp["27", 20], 
 Conjugate[FeeAmpp["27", 7]] -> -FeeAmpp["27", 19], 
 Conjugate[FeeAmpp["27", 8]] -> -FeeAmpp["27", 24], 
 Conjugate[FeeAmpp["27", 9]] -> FeeAmpp["27", 23], 
 Conjugate[FeeAmpp["27", 10]] -> FeeAmpp["27", 14], 
 Conjugate[FeeAmpp["27", 11]] -> -FeeAmpp["27", 13], 
 Conjugate[FeeAmpp["27", 12]] -> FeeAmpp["27", 12], 
 Conjugate[FeeAmpp["27", 13]] -> -FeeAmpp["27", 11], 
 Conjugate[FeeAmpp["27", 14]] -> FeeAmpp["27", 10], 
 Conjugate[FeeAmpp["27", 15]] -> -FeeAmpp["27", 17], 
 Conjugate[FeeAmpp["27", 16]] -> FeeAmpp["27", 16], 
 Conjugate[FeeAmpp["27", 17]] -> -FeeAmpp["27", 15], 
 Conjugate[FeeAmpp["27", 18]] -> FeeAmpp["27", 18], 
 Conjugate[FeeAmpp["27", 19]] -> -FeeAmpp["27", 7], 
 Conjugate[FeeAmpp["27", 20]] -> FeeAmpp["27", 6], 
 Conjugate[FeeAmpp["27", 21]] -> -FeeAmpp["27", 5], 
 Conjugate[FeeAmpp["27", 22]] -> FeeAmpp["27", 4], 
 Conjugate[FeeAmpp["27", 23]] -> FeeAmpp["27", 9], 
 Conjugate[FeeAmpp["27", 24]] -> -FeeAmpp["27", 8], 
 Conjugate[FeeAmpp["27", 25]] -> FeeAmpp["27", 3], 
 Conjugate[FeeAmpp["27", 26]] -> -FeeAmpp["27", 2], 
 Conjugate[FeeAmpp["27", 27]] -> FeeAmpp["27", 1], 
 Conjugate[FeeAmpp["8", 1]] -> -FeeAmpp["8", 8], 
 Conjugate[FeeAmpp["8", 2]] -> FeeAmpp["8", 7], 
 Conjugate[FeeAmpp["8", 3]] -> -FeeAmpp["8", 5], 
 Conjugate[FeeAmpp["8", 4]] -> FeeAmpp["8", 4], 
 Conjugate[FeeAmpp["8", 5]] -> -FeeAmpp["8", 3], 
 Conjugate[FeeAmpp["8", 6]] -> FeeAmpp["8", 6], 
 Conjugate[FeeAmpp["8", 7]] -> FeeAmpp["8", 2], 
 Conjugate[FeeAmpp["8", 8]] -> -FeeAmpp["8", 1], 
 Conjugate[FeeAmpp["1", 1]] -> FeeAmpp["1", 1], 
 Conjugate[FeeBppp["27", 1]] -> FeeBppp["27", 27], 
 Conjugate[FeeBppp["27", 2]] -> -FeeBppp["27", 26], 
 Conjugate[FeeBppp["27", 3]] -> FeeBppp["27", 25], 
 Conjugate[FeeBppp["27", 4]] -> FeeBppp["27", 22], 
 Conjugate[FeeBppp["27", 5]] -> -FeeBppp["27", 21], 
 Conjugate[FeeBppp["27", 6]] -> FeeBppp["27", 20], 
 Conjugate[FeeBppp["27", 7]] -> -FeeBppp["27", 19], 
 Conjugate[FeeBppp["27", 8]] -> -FeeBppp["27", 24], 
 Conjugate[FeeBppp["27", 9]] -> FeeBppp["27", 23], 
 Conjugate[FeeBppp["27", 10]] -> FeeBppp["27", 14], 
 Conjugate[FeeBppp["27", 11]] -> -FeeBppp["27", 13], 
 Conjugate[FeeBppp["27", 12]] -> FeeBppp["27", 12], 
 Conjugate[FeeBppp["27", 13]] -> -FeeBppp["27", 11], 
 Conjugate[FeeBppp["27", 14]] -> FeeBppp["27", 10], 
 Conjugate[FeeBppp["27", 15]] -> -FeeBppp["27", 17], 
 Conjugate[FeeBppp["27", 16]] -> FeeBppp["27", 16], 
 Conjugate[FeeBppp["27", 17]] -> -FeeBppp["27", 15], 
 Conjugate[FeeBppp["27", 18]] -> FeeBppp["27", 18], 
 Conjugate[FeeBppp["27", 19]] -> -FeeBppp["27", 7], 
 Conjugate[FeeBppp["27", 20]] -> FeeBppp["27", 6], 
 Conjugate[FeeBppp["27", 21]] -> -FeeBppp["27", 5], 
 Conjugate[FeeBppp["27", 22]] -> FeeBppp["27", 4], 
 Conjugate[FeeBppp["27", 23]] -> FeeBppp["27", 9], 
 Conjugate[FeeBppp["27", 24]] -> -FeeBppp["27", 8], 
 Conjugate[FeeBppp["27", 25]] -> FeeBppp["27", 3], 
 Conjugate[FeeBppp["27", 26]] -> -FeeBppp["27", 2], 
 Conjugate[FeeBppp["27", 27]] -> FeeBppp["27", 1], 
 Conjugate[FeeBppp["8", 1]] -> -FeeBppp["8", 8], 
 Conjugate[FeeBppp["8", 2]] -> FeeBppp["8", 7], 
 Conjugate[FeeBppp["8", 3]] -> -FeeBppp["8", 5], 
 Conjugate[FeeBppp["8", 4]] -> FeeBppp["8", 4], 
 Conjugate[FeeBppp["8", 5]] -> -FeeBppp["8", 3], 
 Conjugate[FeeBppp["8", 6]] -> FeeBppp["8", 6], 
 Conjugate[FeeBppp["8", 7]] -> FeeBppp["8", 2], 
 Conjugate[FeeBppp["8", 8]] -> -FeeBppp["8", 1], 
 Conjugate[FeeBppp["1", 1]] -> FeeBppp["1", 1], 
 Conjugate[FeeBppm["8", 1]] -> -FeeBppm["8", 8], 
 Conjugate[FeeBppm["8", 2]] -> FeeBppm["8", 7], 
 Conjugate[FeeBppm["8", 3]] -> -FeeBppm["8", 5], 
 Conjugate[FeeBppm["8", 4]] -> FeeBppm["8", 4], 
 Conjugate[FeeBppm["8", 5]] -> -FeeBppm["8", 3], 
 Conjugate[FeeBppm["8", 6]] -> FeeBppm["8", 6], 
 Conjugate[FeeBppm["8", 7]] -> FeeBppm["8", 2], 
 Conjugate[FeeBppm["8", 8]] -> -FeeBppm["8", 1], 
 Conjugate[FeeBppm["1", 1]] -> FeeBppm["1", 1], 
 Conjugate[FeeBmpp["10", 1]] -> FeeBmpm["10bar", 1], 
 Conjugate[FeeBmpp["10", 2]] -> -FeeBmpm["10bar", 2], 
 Conjugate[FeeBmpp["10", 3]] -> FeeBmpm["10bar", 3], 
 Conjugate[FeeBmpp["10", 4]] -> -FeeBmpm["10bar", 4], 
 Conjugate[FeeBmpp["10", 5]] -> -FeeBmpm["10bar", 5], 
 Conjugate[FeeBmpp["10", 6]] -> FeeBmpm["10bar", 6], 
 Conjugate[FeeBmpp["10", 7]] -> -FeeBmpm["10bar", 7], 
 Conjugate[FeeBmpp["10", 8]] -> FeeBmpm["10bar", 8], 
 Conjugate[FeeBmpp["10", 9]] -> -FeeBmpm["10bar", 9], 
 Conjugate[FeeBmpp["10", 10]] -> -FeeBmpm["10bar", 10], 
 Conjugate[FeeBmpp["8", 1]] -> -FeeBmpm["8", 8], 
 Conjugate[FeeBmpp["8", 2]] -> FeeBmpm["8", 7], 
 Conjugate[FeeBmpp["8", 3]] -> -FeeBmpm["8", 5], 
 Conjugate[FeeBmpp["8", 4]] -> FeeBmpm["8", 4], 
 Conjugate[FeeBmpp["8", 5]] -> -FeeBmpm["8", 3], 
 Conjugate[FeeBmpp["8", 6]] -> FeeBmpm["8", 6], 
 Conjugate[FeeBmpp["8", 7]] -> FeeBmpm["8", 2], 
 Conjugate[FeeBmpp["8", 8]] -> -FeeBmpm["8", 1], 
 Conjugate[FeeBmpm["10bar", 1]] -> FeeBmpp["10", 1], 
 Conjugate[FeeBmpm["10bar", 2]] -> -FeeBmpp["10", 2], 
 Conjugate[FeeBmpm["10bar", 3]] -> FeeBmpp["10", 3], 
 Conjugate[FeeBmpm["10bar", 4]] -> -FeeBmpp["10", 4], 
 Conjugate[FeeBmpm["10bar", 5]] -> -FeeBmpp["10", 5], 
 Conjugate[FeeBmpm["10bar", 6]] -> FeeBmpp["10", 6], 
 Conjugate[FeeBmpm["10bar", 7]] -> -FeeBmpp["10", 7], 
 Conjugate[FeeBmpm["10bar", 8]] -> FeeBmpp["10", 8], 
 Conjugate[FeeBmpm["10bar", 9]] -> -FeeBmpp["10", 9], 
 Conjugate[FeeBmpm["10bar", 10]] -> -FeeBmpp["10", 10], 
 Conjugate[FeeBmpm["8", 1]] -> -FeeBmpp["8", 8], 
 Conjugate[FeeBmpm["8", 2]] -> FeeBmpp["8", 7], 
 Conjugate[FeeBmpm["8", 3]] -> -FeeBmpp["8", 5], 
 Conjugate[FeeBmpm["8", 4]] -> FeeBmpp["8", 4], 
 Conjugate[FeeBmpm["8", 5]] -> -FeeBmpp["8", 3], 
 Conjugate[FeeBmpm["8", 6]] -> FeeBmpp["8", 6], 
 Conjugate[FeeBmpm["8", 7]] -> FeeBmpp["8", 2], 
 Conjugate[FeeBmpm["8", 8]] -> -FeeBmpp["8", 1], 
 Conjugate[FuuAppp["5", 1]] -> FuuAppp["5", 5], 
 Conjugate[FuuAppp["5", 2]] -> -FuuAppp["5", 4], 
 Conjugate[FuuAppp["5", 3]] -> FuuAppp["5", 3], 
 Conjugate[FuuAppp["5", 4]] -> -FuuAppp["5", 2], 
 Conjugate[FuuAppp["5", 5]] -> FuuAppp["5", 1], 
 Conjugate[FuuAppp["3", 1]] -> -FuuAppp["3", 3], 
 Conjugate[FuuAppp["3", 2]] -> FuuAppp["3", 2], 
 Conjugate[FuuAppp["3", 3]] -> -FuuAppp["3", 1], 
 Conjugate[FuuAppp["1", 1]] -> FuuAppp["1", 1], 
 Conjugate[FuuAmpp["5", 1]] -> FuuAmpp["5", 5], 
 Conjugate[FuuAmpp["5", 2]] -> -FuuAmpp["5", 4], 
 Conjugate[FuuAmpp["5", 3]] -> FuuAmpp["5", 3], 
 Conjugate[FuuAmpp["5", 4]] -> -FuuAmpp["5", 2], 
 Conjugate[FuuAmpp["5", 5]] -> FuuAmpp["5", 1], 
 Conjugate[FuuAmpp["3", 1]] -> -FuuAmpp["3", 3], 
 Conjugate[FuuAmpp["3", 2]] -> FuuAmpp["3", 2], 
 Conjugate[FuuAmpp["3", 3]] -> -FuuAmpp["3", 1], 
 Conjugate[FuuAmpp["1", 1]] -> FuuAmpp["1", 1], 
 Conjugate[FuuBppp["5", 1]] -> FuuBppp["5", 5], 
 Conjugate[FuuBppp["5", 2]] -> -FuuBppp["5", 4], 
 Conjugate[FuuBppp["5", 3]] -> FuuBppp["5", 3], 
 Conjugate[FuuBppp["5", 4]] -> -FuuBppp["5", 2], 
 Conjugate[FuuBppp["5", 5]] -> FuuBppp["5", 1], 
 Conjugate[FuuBppp["3", 1]] -> -FuuBppp["3", 3], 
 Conjugate[FuuBppp["3", 2]] -> FuuBppp["3", 2], 
 Conjugate[FuuBppp["3", 3]] -> -FuuBppp["3", 1], 
 Conjugate[FuuBppp["1", 1]] -> FuuBppp["1", 1], 
 Conjugate[FuuBpmp["5", 1]] -> FuuBpmp["5", 5], 
 Conjugate[FuuBpmp["5", 2]] -> -FuuBpmp["5", 4], 
 Conjugate[FuuBpmp["5", 3]] -> FuuBpmp["5", 3], 
 Conjugate[FuuBpmp["5", 4]] -> -FuuBpmp["5", 2], 
 Conjugate[FuuBpmp["5", 5]] -> FuuBpmp["5", 1], 
 Conjugate[FuuBpmp["3", 1]] -> -FuuBpmp["3", 3], 
 Conjugate[FuuBpmp["3", 2]] -> FuuBpmp["3", 2], 
 Conjugate[FuuBpmp["3", 3]] -> -FuuBpmp["3", 1], 
 Conjugate[FuuBpmp["1", 1]] -> FuuBpmp["1", 1], 
 Conjugate[FuuApmm["1", 1]] -> FuuApmm["1", 1], 
 Conjugate[FuuAmmm["1", 1]] -> FuuAmmm["1", 1], 
 Conjugate[FuuBppm["1", 1]] -> FuuBppm["1", 1], 
 Conjugate[FuuBpmm["1", 1]] -> FuuBpmm["1", 1], 
 Conjugate[FuuBmpp["3", 1]] -> FuuBmpm["3", 3], 
 Conjugate[FuuBmpp["3", 2]] -> -FuuBmpm["3", 2], 
 Conjugate[FuuBmpp["3", 3]] -> FuuBmpm["3", 1], 
 Conjugate[FuuBmmp["3", 1]] -> FuuBmmm["3", 3], 
 Conjugate[FuuBmmp["3", 2]] -> -FuuBmmm["3", 2], 
 Conjugate[FuuBmmp["3", 3]] -> FuuBmmm["3", 1], 
 Conjugate[FuuBmpm["3", 1]] -> FuuBmpp["3", 3], 
 Conjugate[FuuBmpm["3", 2]] -> -FuuBmpp["3", 2], 
 Conjugate[FuuBmpm["3", 3]] -> FuuBmpp["3", 1], 
 Conjugate[FuuBmmm["3", 1]] -> FuuBmmp["3", 3], 
 Conjugate[FuuBmmm["3", 2]] -> -FuuBmmp["3", 2], 
 Conjugate[FuuBmmm["3", 3]] -> FuuBmmp["3", 1], 
 Conjugate[FddAppp["27", 1]] -> FddAppp["27", 27], 
 Conjugate[FddAppp["27", 2]] -> -FddAppp["27", 26], 
 Conjugate[FddAppp["27", 3]] -> FddAppp["27", 25], 
 Conjugate[FddAppp["27", 4]] -> FddAppp["27", 22], 
 Conjugate[FddAppp["27", 5]] -> -FddAppp["27", 21], 
 Conjugate[FddAppp["27", 6]] -> FddAppp["27", 20], 
 Conjugate[FddAppp["27", 7]] -> -FddAppp["27", 19], 
 Conjugate[FddAppp["27", 8]] -> -FddAppp["27", 24], 
 Conjugate[FddAppp["27", 9]] -> FddAppp["27", 23], 
 Conjugate[FddAppp["27", 10]] -> FddAppp["27", 14], 
 Conjugate[FddAppp["27", 11]] -> -FddAppp["27", 13], 
 Conjugate[FddAppp["27", 12]] -> FddAppp["27", 12], 
 Conjugate[FddAppp["27", 13]] -> -FddAppp["27", 11], 
 Conjugate[FddAppp["27", 14]] -> FddAppp["27", 10], 
 Conjugate[FddAppp["27", 15]] -> -FddAppp["27", 17], 
 Conjugate[FddAppp["27", 16]] -> FddAppp["27", 16], 
 Conjugate[FddAppp["27", 17]] -> -FddAppp["27", 15], 
 Conjugate[FddAppp["27", 18]] -> FddAppp["27", 18], 
 Conjugate[FddAppp["27", 19]] -> -FddAppp["27", 7], 
 Conjugate[FddAppp["27", 20]] -> FddAppp["27", 6], 
 Conjugate[FddAppp["27", 21]] -> -FddAppp["27", 5], 
 Conjugate[FddAppp["27", 22]] -> FddAppp["27", 4], 
 Conjugate[FddAppp["27", 23]] -> FddAppp["27", 9], 
 Conjugate[FddAppp["27", 24]] -> -FddAppp["27", 8], 
 Conjugate[FddAppp["27", 25]] -> FddAppp["27", 3], 
 Conjugate[FddAppp["27", 26]] -> -FddAppp["27", 2], 
 Conjugate[FddAppp["27", 27]] -> FddAppp["27", 1], 
 Conjugate[FddAppp["8", 1]] -> -FddAppp["8", 8], 
 Conjugate[FddAppp["8", 2]] -> FddAppp["8", 7], 
 Conjugate[FddAppp["8", 3]] -> -FddAppp["8", 5], 
 Conjugate[FddAppp["8", 4]] -> FddAppp["8", 4], 
 Conjugate[FddAppp["8", 5]] -> -FddAppp["8", 3], 
 Conjugate[FddAppp["8", 6]] -> FddAppp["8", 6], 
 Conjugate[FddAppp["8", 7]] -> FddAppp["8", 2], 
 Conjugate[FddAppp["8", 8]] -> -FddAppp["8", 1], 
 Conjugate[FddAppp["1", 1]] -> FddAppp["1", 1], 
 Conjugate[FddAmpp["27", 1]] -> FddAmpp["27", 27], 
 Conjugate[FddAmpp["27", 2]] -> -FddAmpp["27", 26], 
 Conjugate[FddAmpp["27", 3]] -> FddAmpp["27", 25], 
 Conjugate[FddAmpp["27", 4]] -> FddAmpp["27", 22], 
 Conjugate[FddAmpp["27", 5]] -> -FddAmpp["27", 21], 
 Conjugate[FddAmpp["27", 6]] -> FddAmpp["27", 20], 
 Conjugate[FddAmpp["27", 7]] -> -FddAmpp["27", 19], 
 Conjugate[FddAmpp["27", 8]] -> -FddAmpp["27", 24], 
 Conjugate[FddAmpp["27", 9]] -> FddAmpp["27", 23], 
 Conjugate[FddAmpp["27", 10]] -> FddAmpp["27", 14], 
 Conjugate[FddAmpp["27", 11]] -> -FddAmpp["27", 13], 
 Conjugate[FddAmpp["27", 12]] -> FddAmpp["27", 12], 
 Conjugate[FddAmpp["27", 13]] -> -FddAmpp["27", 11], 
 Conjugate[FddAmpp["27", 14]] -> FddAmpp["27", 10], 
 Conjugate[FddAmpp["27", 15]] -> -FddAmpp["27", 17], 
 Conjugate[FddAmpp["27", 16]] -> FddAmpp["27", 16], 
 Conjugate[FddAmpp["27", 17]] -> -FddAmpp["27", 15], 
 Conjugate[FddAmpp["27", 18]] -> FddAmpp["27", 18], 
 Conjugate[FddAmpp["27", 19]] -> -FddAmpp["27", 7], 
 Conjugate[FddAmpp["27", 20]] -> FddAmpp["27", 6], 
 Conjugate[FddAmpp["27", 21]] -> -FddAmpp["27", 5], 
 Conjugate[FddAmpp["27", 22]] -> FddAmpp["27", 4], 
 Conjugate[FddAmpp["27", 23]] -> FddAmpp["27", 9], 
 Conjugate[FddAmpp["27", 24]] -> -FddAmpp["27", 8], 
 Conjugate[FddAmpp["27", 25]] -> FddAmpp["27", 3], 
 Conjugate[FddAmpp["27", 26]] -> -FddAmpp["27", 2], 
 Conjugate[FddAmpp["27", 27]] -> FddAmpp["27", 1], 
 Conjugate[FddAmpp["8", 1]] -> -FddAmpp["8", 8], 
 Conjugate[FddAmpp["8", 2]] -> FddAmpp["8", 7], 
 Conjugate[FddAmpp["8", 3]] -> -FddAmpp["8", 5], 
 Conjugate[FddAmpp["8", 4]] -> FddAmpp["8", 4], 
 Conjugate[FddAmpp["8", 5]] -> -FddAmpp["8", 3], 
 Conjugate[FddAmpp["8", 6]] -> FddAmpp["8", 6], 
 Conjugate[FddAmpp["8", 7]] -> FddAmpp["8", 2], 
 Conjugate[FddAmpp["8", 8]] -> -FddAmpp["8", 1], 
 Conjugate[FddAmpp["1", 1]] -> FddAmpp["1", 1], 
 Conjugate[FddBppp["27", 1]] -> FddBppp["27", 27], 
 Conjugate[FddBppp["27", 2]] -> -FddBppp["27", 26], 
 Conjugate[FddBppp["27", 3]] -> FddBppp["27", 25], 
 Conjugate[FddBppp["27", 4]] -> FddBppp["27", 22], 
 Conjugate[FddBppp["27", 5]] -> -FddBppp["27", 21], 
 Conjugate[FddBppp["27", 6]] -> FddBppp["27", 20], 
 Conjugate[FddBppp["27", 7]] -> -FddBppp["27", 19], 
 Conjugate[FddBppp["27", 8]] -> -FddBppp["27", 24], 
 Conjugate[FddBppp["27", 9]] -> FddBppp["27", 23], 
 Conjugate[FddBppp["27", 10]] -> FddBppp["27", 14], 
 Conjugate[FddBppp["27", 11]] -> -FddBppp["27", 13], 
 Conjugate[FddBppp["27", 12]] -> FddBppp["27", 12], 
 Conjugate[FddBppp["27", 13]] -> -FddBppp["27", 11], 
 Conjugate[FddBppp["27", 14]] -> FddBppp["27", 10], 
 Conjugate[FddBppp["27", 15]] -> -FddBppp["27", 17], 
 Conjugate[FddBppp["27", 16]] -> FddBppp["27", 16], 
 Conjugate[FddBppp["27", 17]] -> -FddBppp["27", 15], 
 Conjugate[FddBppp["27", 18]] -> FddBppp["27", 18], 
 Conjugate[FddBppp["27", 19]] -> -FddBppp["27", 7], 
 Conjugate[FddBppp["27", 20]] -> FddBppp["27", 6], 
 Conjugate[FddBppp["27", 21]] -> -FddBppp["27", 5], 
 Conjugate[FddBppp["27", 22]] -> FddBppp["27", 4], 
 Conjugate[FddBppp["27", 23]] -> FddBppp["27", 9], 
 Conjugate[FddBppp["27", 24]] -> -FddBppp["27", 8], 
 Conjugate[FddBppp["27", 25]] -> FddBppp["27", 3], 
 Conjugate[FddBppp["27", 26]] -> -FddBppp["27", 2], 
 Conjugate[FddBppp["27", 27]] -> FddBppp["27", 1], 
 Conjugate[FddBppp["8", 1]] -> -FddBppp["8", 8], 
 Conjugate[FddBppp["8", 2]] -> FddBppp["8", 7], 
 Conjugate[FddBppp["8", 3]] -> -FddBppp["8", 5], 
 Conjugate[FddBppp["8", 4]] -> FddBppp["8", 4], 
 Conjugate[FddBppp["8", 5]] -> -FddBppp["8", 3], 
 Conjugate[FddBppp["8", 6]] -> FddBppp["8", 6], 
 Conjugate[FddBppp["8", 7]] -> FddBppp["8", 2], 
 Conjugate[FddBppp["8", 8]] -> -FddBppp["8", 1], 
 Conjugate[FddBppp["1", 1]] -> FddBppp["1", 1], 
 Conjugate[FddBpmp["27", 1]] -> FddBpmp["27", 27], 
 Conjugate[FddBpmp["27", 2]] -> -FddBpmp["27", 26], 
 Conjugate[FddBpmp["27", 3]] -> FddBpmp["27", 25], 
 Conjugate[FddBpmp["27", 4]] -> FddBpmp["27", 22], 
 Conjugate[FddBpmp["27", 5]] -> -FddBpmp["27", 21], 
 Conjugate[FddBpmp["27", 6]] -> FddBpmp["27", 20], 
 Conjugate[FddBpmp["27", 7]] -> -FddBpmp["27", 19], 
 Conjugate[FddBpmp["27", 8]] -> -FddBpmp["27", 24], 
 Conjugate[FddBpmp["27", 9]] -> FddBpmp["27", 23], 
 Conjugate[FddBpmp["27", 10]] -> FddBpmp["27", 14], 
 Conjugate[FddBpmp["27", 11]] -> -FddBpmp["27", 13], 
 Conjugate[FddBpmp["27", 12]] -> FddBpmp["27", 12], 
 Conjugate[FddBpmp["27", 13]] -> -FddBpmp["27", 11], 
 Conjugate[FddBpmp["27", 14]] -> FddBpmp["27", 10], 
 Conjugate[FddBpmp["27", 15]] -> -FddBpmp["27", 17], 
 Conjugate[FddBpmp["27", 16]] -> FddBpmp["27", 16], 
 Conjugate[FddBpmp["27", 17]] -> -FddBpmp["27", 15], 
 Conjugate[FddBpmp["27", 18]] -> FddBpmp["27", 18], 
 Conjugate[FddBpmp["27", 19]] -> -FddBpmp["27", 7], 
 Conjugate[FddBpmp["27", 20]] -> FddBpmp["27", 6], 
 Conjugate[FddBpmp["27", 21]] -> -FddBpmp["27", 5], 
 Conjugate[FddBpmp["27", 22]] -> FddBpmp["27", 4], 
 Conjugate[FddBpmp["27", 23]] -> FddBpmp["27", 9], 
 Conjugate[FddBpmp["27", 24]] -> -FddBpmp["27", 8], 
 Conjugate[FddBpmp["27", 25]] -> FddBpmp["27", 3], 
 Conjugate[FddBpmp["27", 26]] -> -FddBpmp["27", 2], 
 Conjugate[FddBpmp["27", 27]] -> FddBpmp["27", 1], 
 Conjugate[FddBpmp["8", 1]] -> -FddBpmp["8", 8], 
 Conjugate[FddBpmp["8", 2]] -> FddBpmp["8", 7], 
 Conjugate[FddBpmp["8", 3]] -> -FddBpmp["8", 5], 
 Conjugate[FddBpmp["8", 4]] -> FddBpmp["8", 4], 
 Conjugate[FddBpmp["8", 5]] -> -FddBpmp["8", 3], 
 Conjugate[FddBpmp["8", 6]] -> FddBpmp["8", 6], 
 Conjugate[FddBpmp["8", 7]] -> FddBpmp["8", 2], 
 Conjugate[FddBpmp["8", 8]] -> -FddBpmp["8", 1], 
 Conjugate[FddBpmp["1", 1]] -> FddBpmp["1", 1], 
 Conjugate[FddApmm["8", 1]] -> -FddApmm["8", 8], 
 Conjugate[FddApmm["8", 2]] -> FddApmm["8", 7], 
 Conjugate[FddApmm["8", 3]] -> -FddApmm["8", 5], 
 Conjugate[FddApmm["8", 4]] -> FddApmm["8", 4], 
 Conjugate[FddApmm["8", 5]] -> -FddApmm["8", 3], 
 Conjugate[FddApmm["8", 6]] -> FddApmm["8", 6], 
 Conjugate[FddApmm["8", 7]] -> FddApmm["8", 2], 
 Conjugate[FddApmm["8", 8]] -> -FddApmm["8", 1], 
 Conjugate[FddApmm["1", 1]] -> FddApmm["1", 1], 
 Conjugate[FddAmmm["8", 1]] -> -FddAmmm["8", 8], 
 Conjugate[FddAmmm["8", 2]] -> FddAmmm["8", 7], 
 Conjugate[FddAmmm["8", 3]] -> -FddAmmm["8", 5], 
 Conjugate[FddAmmm["8", 4]] -> FddAmmm["8", 4], 
 Conjugate[FddAmmm["8", 5]] -> -FddAmmm["8", 3], 
 Conjugate[FddAmmm["8", 6]] -> FddAmmm["8", 6], 
 Conjugate[FddAmmm["8", 7]] -> FddAmmm["8", 2], 
 Conjugate[FddAmmm["8", 8]] -> -FddAmmm["8", 1], 
 Conjugate[FddAmmm["1", 1]] -> FddAmmm["1", 1], 
 Conjugate[FddBppm["8", 1]] -> -FddBppm["8", 8], 
 Conjugate[FddBppm["8", 2]] -> FddBppm["8", 7], 
 Conjugate[FddBppm["8", 3]] -> -FddBppm["8", 5], 
 Conjugate[FddBppm["8", 4]] -> FddBppm["8", 4], 
 Conjugate[FddBppm["8", 5]] -> -FddBppm["8", 3], 
 Conjugate[FddBppm["8", 6]] -> FddBppm["8", 6], 
 Conjugate[FddBppm["8", 7]] -> FddBppm["8", 2], 
 Conjugate[FddBppm["8", 8]] -> -FddBppm["8", 1], 
 Conjugate[FddBppm["1", 1]] -> FddBppm["1", 1], 
 Conjugate[FddBpmm["8", 1]] -> -FddBpmm["8", 8], 
 Conjugate[FddBpmm["8", 2]] -> FddBpmm["8", 7], 
 Conjugate[FddBpmm["8", 3]] -> -FddBpmm["8", 5], 
 Conjugate[FddBpmm["8", 4]] -> FddBpmm["8", 4], 
 Conjugate[FddBpmm["8", 5]] -> -FddBpmm["8", 3], 
 Conjugate[FddBpmm["8", 6]] -> FddBpmm["8", 6], 
 Conjugate[FddBpmm["8", 7]] -> FddBpmm["8", 2], 
 Conjugate[FddBpmm["8", 8]] -> -FddBpmm["8", 1], 
 Conjugate[FddBpmm["1", 1]] -> FddBpmm["1", 1], 
 Conjugate[FddBmpp["10", 1]] -> FddBmpm["10bar", 1], 
 Conjugate[FddBmpp["10", 2]] -> -FddBmpm["10bar", 2], 
 Conjugate[FddBmpp["10", 3]] -> FddBmpm["10bar", 3], 
 Conjugate[FddBmpp["10", 4]] -> -FddBmpm["10bar", 4], 
 Conjugate[FddBmpp["10", 5]] -> -FddBmpm["10bar", 5], 
 Conjugate[FddBmpp["10", 6]] -> FddBmpm["10bar", 6], 
 Conjugate[FddBmpp["10", 7]] -> -FddBmpm["10bar", 7], 
 Conjugate[FddBmpp["10", 8]] -> FddBmpm["10bar", 8], 
 Conjugate[FddBmpp["10", 9]] -> -FddBmpm["10bar", 9], 
 Conjugate[FddBmpp["10", 10]] -> -FddBmpm["10bar", 10], 
 Conjugate[FddBmpp["8", 1]] -> -FddBmpm["8", 8], 
 Conjugate[FddBmpp["8", 2]] -> FddBmpm["8", 7], 
 Conjugate[FddBmpp["8", 3]] -> -FddBmpm["8", 5], 
 Conjugate[FddBmpp["8", 4]] -> FddBmpm["8", 4], 
 Conjugate[FddBmpp["8", 5]] -> -FddBmpm["8", 3], 
 Conjugate[FddBmpp["8", 6]] -> FddBmpm["8", 6], 
 Conjugate[FddBmpp["8", 7]] -> FddBmpm["8", 2], 
 Conjugate[FddBmpp["8", 8]] -> -FddBmpm["8", 1], 
 Conjugate[FddBmmp["10", 1]] -> FddBmmm["10bar", 1], 
 Conjugate[FddBmmp["10", 2]] -> -FddBmmm["10bar", 2], 
 Conjugate[FddBmmp["10", 3]] -> FddBmmm["10bar", 3], 
 Conjugate[FddBmmp["10", 4]] -> -FddBmmm["10bar", 4], 
 Conjugate[FddBmmp["10", 5]] -> -FddBmmm["10bar", 5], 
 Conjugate[FddBmmp["10", 6]] -> FddBmmm["10bar", 6], 
 Conjugate[FddBmmp["10", 7]] -> -FddBmmm["10bar", 7], 
 Conjugate[FddBmmp["10", 8]] -> FddBmmm["10bar", 8], 
 Conjugate[FddBmmp["10", 9]] -> -FddBmmm["10bar", 9], 
 Conjugate[FddBmmp["10", 10]] -> -FddBmmm["10bar", 10], 
 Conjugate[FddBmmp["8", 1]] -> -FddBmmm["8", 8], 
 Conjugate[FddBmmp["8", 2]] -> FddBmmm["8", 7], 
 Conjugate[FddBmmp["8", 3]] -> -FddBmmm["8", 5], 
 Conjugate[FddBmmp["8", 4]] -> FddBmmm["8", 4], 
 Conjugate[FddBmmp["8", 5]] -> -FddBmmm["8", 3], 
 Conjugate[FddBmmp["8", 6]] -> FddBmmm["8", 6], 
 Conjugate[FddBmmp["8", 7]] -> FddBmmm["8", 2], 
 Conjugate[FddBmmp["8", 8]] -> -FddBmmm["8", 1], 
 Conjugate[FddBmpm["10bar", 1]] -> FddBmpp["10", 1], 
 Conjugate[FddBmpm["10bar", 2]] -> -FddBmpp["10", 2], 
 Conjugate[FddBmpm["10bar", 3]] -> FddBmpp["10", 3], 
 Conjugate[FddBmpm["10bar", 4]] -> -FddBmpp["10", 4], 
 Conjugate[FddBmpm["10bar", 5]] -> -FddBmpp["10", 5], 
 Conjugate[FddBmpm["10bar", 6]] -> FddBmpp["10", 6], 
 Conjugate[FddBmpm["10bar", 7]] -> -FddBmpp["10", 7], 
 Conjugate[FddBmpm["10bar", 8]] -> FddBmpp["10", 8], 
 Conjugate[FddBmpm["10bar", 9]] -> -FddBmpp["10", 9], 
 Conjugate[FddBmpm["10bar", 10]] -> -FddBmpp["10", 10], 
 Conjugate[FddBmpm["8", 1]] -> -FddBmpp["8", 8], 
 Conjugate[FddBmpm["8", 2]] -> FddBmpp["8", 7], 
 Conjugate[FddBmpm["8", 3]] -> -FddBmpp["8", 5], 
 Conjugate[FddBmpm["8", 4]] -> FddBmpp["8", 4], 
 Conjugate[FddBmpm["8", 5]] -> -FddBmpp["8", 3], 
 Conjugate[FddBmpm["8", 6]] -> FddBmpp["8", 6], 
 Conjugate[FddBmpm["8", 7]] -> FddBmpp["8", 2], 
 Conjugate[FddBmpm["8", 8]] -> -FddBmpp["8", 1], 
 Conjugate[FddBmmm["10bar", 1]] -> FddBmmp["10", 1], 
 Conjugate[FddBmmm["10bar", 2]] -> -FddBmmp["10", 2], 
 Conjugate[FddBmmm["10bar", 3]] -> FddBmmp["10", 3], 
 Conjugate[FddBmmm["10bar", 4]] -> -FddBmmp["10", 4], 
 Conjugate[FddBmmm["10bar", 5]] -> -FddBmmp["10", 5], 
 Conjugate[FddBmmm["10bar", 6]] -> FddBmmp["10", 6], 
 Conjugate[FddBmmm["10bar", 7]] -> -FddBmmp["10", 7], 
 Conjugate[FddBmmm["10bar", 8]] -> FddBmmp["10", 8], 
 Conjugate[FddBmmm["10bar", 9]] -> -FddBmmp["10", 9], 
 Conjugate[FddBmmm["10bar", 10]] -> -FddBmmp["10", 10], 
 Conjugate[FddBmmm["8", 1]] -> -FddBmmp["8", 8], 
 Conjugate[FddBmmm["8", 2]] -> FddBmmp["8", 7], 
 Conjugate[FddBmmm["8", 3]] -> -FddBmmp["8", 5], 
 Conjugate[FddBmmm["8", 4]] -> FddBmmp["8", 4], 
 Conjugate[FddBmmm["8", 5]] -> -FddBmmp["8", 3], 
 Conjugate[FddBmmm["8", 6]] -> FddBmmp["8", 6], 
 Conjugate[FddBmmm["8", 7]] -> FddBmmp["8", 2], 
 Conjugate[FddBmmm["8", 8]] -> -FddBmmp["8", 1], 
 Conjugate[FudApp["3", 1, "8", 1]] -> FudApp["3", 3, "8", 8], 
 Conjugate[FudApp["3", 1, "8", 2]] -> -FudApp["3", 3, "8", 7], 
 Conjugate[FudApp["3", 1, "8", 3]] -> FudApp["3", 3, "8", 5], 
 Conjugate[FudApp["3", 1, "8", 4]] -> -FudApp["3", 3, "8", 4], 
 Conjugate[FudApp["3", 1, "8", 5]] -> FudApp["3", 3, "8", 3], 
 Conjugate[FudApp["3", 1, "8", 6]] -> -FudApp["3", 3, "8", 6], 
 Conjugate[FudApp["3", 1, "8", 7]] -> -FudApp["3", 3, "8", 2], 
 Conjugate[FudApp["3", 1, "8", 8]] -> FudApp["3", 3, "8", 1], 
 Conjugate[FudApp["3", 1, "1", 1]] -> -FudApp["3", 3, "1", 1], 
 Conjugate[FudApp["3", 2, "8", 1]] -> -FudApp["3", 2, "8", 8], 
 Conjugate[FudApp["3", 2, "8", 2]] -> FudApp["3", 2, "8", 7], 
 Conjugate[FudApp["3", 2, "8", 3]] -> -FudApp["3", 2, "8", 5], 
 Conjugate[FudApp["3", 2, "8", 4]] -> FudApp["3", 2, "8", 4], 
 Conjugate[FudApp["3", 2, "8", 5]] -> -FudApp["3", 2, "8", 3], 
 Conjugate[FudApp["3", 2, "8", 6]] -> FudApp["3", 2, "8", 6], 
 Conjugate[FudApp["3", 2, "8", 7]] -> FudApp["3", 2, "8", 2], 
 Conjugate[FudApp["3", 2, "8", 8]] -> -FudApp["3", 2, "8", 1], 
 Conjugate[FudApp["3", 2, "1", 1]] -> FudApp["3", 2, "1", 1], 
 Conjugate[FudApp["3", 3, "8", 1]] -> FudApp["3", 1, "8", 8], 
 Conjugate[FudApp["3", 3, "8", 2]] -> -FudApp["3", 1, "8", 7], 
 Conjugate[FudApp["3", 3, "8", 3]] -> FudApp["3", 1, "8", 5], 
 Conjugate[FudApp["3", 3, "8", 4]] -> -FudApp["3", 1, "8", 4], 
 Conjugate[FudApp["3", 3, "8", 5]] -> FudApp["3", 1, "8", 3], 
 Conjugate[FudApp["3", 3, "8", 6]] -> -FudApp["3", 1, "8", 6], 
 Conjugate[FudApp["3", 3, "8", 7]] -> -FudApp["3", 1, "8", 2], 
 Conjugate[FudApp["3", 3, "8", 8]] -> FudApp["3", 1, "8", 1], 
 Conjugate[FudApp["3", 3, "1", 1]] -> -FudApp["3", 1, "1", 1], 
 Conjugate[FudApp["1", 1, "8", 1]] -> -FudApp["1", 1, "8", 8], 
 Conjugate[FudApp["1", 1, "8", 2]] -> FudApp["1", 1, "8", 7], 
 Conjugate[FudApp["1", 1, "8", 3]] -> -FudApp["1", 1, "8", 5], 
 Conjugate[FudApp["1", 1, "8", 4]] -> FudApp["1", 1, "8", 4], 
 Conjugate[FudApp["1", 1, "8", 5]] -> -FudApp["1", 1, "8", 3], 
 Conjugate[FudApp["1", 1, "8", 6]] -> FudApp["1", 1, "8", 6], 
 Conjugate[FudApp["1", 1, "8", 7]] -> FudApp["1", 1, "8", 2], 
 Conjugate[FudApp["1", 1, "8", 8]] -> -FudApp["1", 1, "8", 1], 
 Conjugate[FudApp["1", 1, "1", 1]] -> FudApp["1", 1, "1", 1], 
 Conjugate[FudAmp["3", 1, "8", 1]] -> FudAmp["3", 3, "8", 8], 
 Conjugate[FudAmp["3", 1, "8", 2]] -> -FudAmp["3", 3, "8", 7], 
 Conjugate[FudAmp["3", 1, "8", 3]] -> FudAmp["3", 3, "8", 5], 
 Conjugate[FudAmp["3", 1, "8", 4]] -> -FudAmp["3", 3, "8", 4], 
 Conjugate[FudAmp["3", 1, "8", 5]] -> FudAmp["3", 3, "8", 3], 
 Conjugate[FudAmp["3", 1, "8", 6]] -> -FudAmp["3", 3, "8", 6], 
 Conjugate[FudAmp["3", 1, "8", 7]] -> -FudAmp["3", 3, "8", 2], 
 Conjugate[FudAmp["3", 1, "8", 8]] -> FudAmp["3", 3, "8", 1], 
 Conjugate[FudAmp["3", 1, "1", 1]] -> -FudAmp["3", 3, "1", 1], 
 Conjugate[FudAmp["3", 2, "8", 1]] -> -FudAmp["3", 2, "8", 8], 
 Conjugate[FudAmp["3", 2, "8", 2]] -> FudAmp["3", 2, "8", 7], 
 Conjugate[FudAmp["3", 2, "8", 3]] -> -FudAmp["3", 2, "8", 5], 
 Conjugate[FudAmp["3", 2, "8", 4]] -> FudAmp["3", 2, "8", 4], 
 Conjugate[FudAmp["3", 2, "8", 5]] -> -FudAmp["3", 2, "8", 3], 
 Conjugate[FudAmp["3", 2, "8", 6]] -> FudAmp["3", 2, "8", 6], 
 Conjugate[FudAmp["3", 2, "8", 7]] -> FudAmp["3", 2, "8", 2], 
 Conjugate[FudAmp["3", 2, "8", 8]] -> -FudAmp["3", 2, "8", 1], 
 Conjugate[FudAmp["3", 2, "1", 1]] -> FudAmp["3", 2, "1", 1], 
 Conjugate[FudAmp["3", 3, "8", 1]] -> FudAmp["3", 1, "8", 8], 
 Conjugate[FudAmp["3", 3, "8", 2]] -> -FudAmp["3", 1, "8", 7], 
 Conjugate[FudAmp["3", 3, "8", 3]] -> FudAmp["3", 1, "8", 5], 
 Conjugate[FudAmp["3", 3, "8", 4]] -> -FudAmp["3", 1, "8", 4], 
 Conjugate[FudAmp["3", 3, "8", 5]] -> FudAmp["3", 1, "8", 3], 
 Conjugate[FudAmp["3", 3, "8", 6]] -> -FudAmp["3", 1, "8", 6], 
 Conjugate[FudAmp["3", 3, "8", 7]] -> -FudAmp["3", 1, "8", 2], 
 Conjugate[FudAmp["3", 3, "8", 8]] -> FudAmp["3", 1, "8", 1], 
 Conjugate[FudAmp["3", 3, "1", 1]] -> -FudAmp["3", 1, "1", 1], 
 Conjugate[FudAmp["1", 1, "8", 1]] -> -FudAmp["1", 1, "8", 8], 
 Conjugate[FudAmp["1", 1, "8", 2]] -> FudAmp["1", 1, "8", 7], 
 Conjugate[FudAmp["1", 1, "8", 3]] -> -FudAmp["1", 1, "8", 5], 
 Conjugate[FudAmp["1", 1, "8", 4]] -> FudAmp["1", 1, "8", 4], 
 Conjugate[FudAmp["1", 1, "8", 5]] -> -FudAmp["1", 1, "8", 3], 
 Conjugate[FudAmp["1", 1, "8", 6]] -> FudAmp["1", 1, "8", 6], 
 Conjugate[FudAmp["1", 1, "8", 7]] -> FudAmp["1", 1, "8", 2], 
 Conjugate[FudAmp["1", 1, "8", 8]] -> -FudAmp["1", 1, "8", 1], 
 Conjugate[FudAmp["1", 1, "1", 1]] -> FudAmp["1", 1, "1", 1], 
 Conjugate[FudBpp["3", 1, "8", 1]] -> FudBpp["3", 3, "8", 8], 
 Conjugate[FudBpp["3", 1, "8", 2]] -> -FudBpp["3", 3, "8", 7], 
 Conjugate[FudBpp["3", 1, "8", 3]] -> FudBpp["3", 3, "8", 5], 
 Conjugate[FudBpp["3", 1, "8", 4]] -> -FudBpp["3", 3, "8", 4], 
 Conjugate[FudBpp["3", 1, "8", 5]] -> FudBpp["3", 3, "8", 3], 
 Conjugate[FudBpp["3", 1, "8", 6]] -> -FudBpp["3", 3, "8", 6], 
 Conjugate[FudBpp["3", 1, "8", 7]] -> -FudBpp["3", 3, "8", 2], 
 Conjugate[FudBpp["3", 1, "8", 8]] -> FudBpp["3", 3, "8", 1], 
 Conjugate[FudBpp["3", 1, "1", 1]] -> -FudBpp["3", 3, "1", 1], 
 Conjugate[FudBpp["3", 2, "8", 1]] -> -FudBpp["3", 2, "8", 8], 
 Conjugate[FudBpp["3", 2, "8", 2]] -> FudBpp["3", 2, "8", 7], 
 Conjugate[FudBpp["3", 2, "8", 3]] -> -FudBpp["3", 2, "8", 5], 
 Conjugate[FudBpp["3", 2, "8", 4]] -> FudBpp["3", 2, "8", 4], 
 Conjugate[FudBpp["3", 2, "8", 5]] -> -FudBpp["3", 2, "8", 3], 
 Conjugate[FudBpp["3", 2, "8", 6]] -> FudBpp["3", 2, "8", 6], 
 Conjugate[FudBpp["3", 2, "8", 7]] -> FudBpp["3", 2, "8", 2], 
 Conjugate[FudBpp["3", 2, "8", 8]] -> -FudBpp["3", 2, "8", 1], 
 Conjugate[FudBpp["3", 2, "1", 1]] -> FudBpp["3", 2, "1", 1], 
 Conjugate[FudBpp["3", 3, "8", 1]] -> FudBpp["3", 1, "8", 8], 
 Conjugate[FudBpp["3", 3, "8", 2]] -> -FudBpp["3", 1, "8", 7], 
 Conjugate[FudBpp["3", 3, "8", 3]] -> FudBpp["3", 1, "8", 5], 
 Conjugate[FudBpp["3", 3, "8", 4]] -> -FudBpp["3", 1, "8", 4], 
 Conjugate[FudBpp["3", 3, "8", 5]] -> FudBpp["3", 1, "8", 3], 
 Conjugate[FudBpp["3", 3, "8", 6]] -> -FudBpp["3", 1, "8", 6], 
 Conjugate[FudBpp["3", 3, "8", 7]] -> -FudBpp["3", 1, "8", 2], 
 Conjugate[FudBpp["3", 3, "8", 8]] -> FudBpp["3", 1, "8", 1], 
 Conjugate[FudBpp["3", 3, "1", 1]] -> -FudBpp["3", 1, "1", 1], 
 Conjugate[FudBpp["1", 1, "8", 1]] -> -FudBpp["1", 1, "8", 8], 
 Conjugate[FudBpp["1", 1, "8", 2]] -> FudBpp["1", 1, "8", 7], 
 Conjugate[FudBpp["1", 1, "8", 3]] -> -FudBpp["1", 1, "8", 5], 
 Conjugate[FudBpp["1", 1, "8", 4]] -> FudBpp["1", 1, "8", 4], 
 Conjugate[FudBpp["1", 1, "8", 5]] -> -FudBpp["1", 1, "8", 3], 
 Conjugate[FudBpp["1", 1, "8", 6]] -> FudBpp["1", 1, "8", 6], 
 Conjugate[FudBpp["1", 1, "8", 7]] -> FudBpp["1", 1, "8", 2], 
 Conjugate[FudBpp["1", 1, "8", 8]] -> -FudBpp["1", 1, "8", 1], 
 Conjugate[FudBpp["1", 1, "1", 1]] -> FudBpp["1", 1, "1", 1], 
 Conjugate[FudBmp["3", 1, "8", 1]] -> FudBmp["3", 3, "8", 8], 
 Conjugate[FudBmp["3", 1, "8", 2]] -> -FudBmp["3", 3, "8", 7], 
 Conjugate[FudBmp["3", 1, "8", 3]] -> FudBmp["3", 3, "8", 5], 
 Conjugate[FudBmp["3", 1, "8", 4]] -> -FudBmp["3", 3, "8", 4], 
 Conjugate[FudBmp["3", 1, "8", 5]] -> FudBmp["3", 3, "8", 3], 
 Conjugate[FudBmp["3", 1, "8", 6]] -> -FudBmp["3", 3, "8", 6], 
 Conjugate[FudBmp["3", 1, "8", 7]] -> -FudBmp["3", 3, "8", 2], 
 Conjugate[FudBmp["3", 1, "8", 8]] -> FudBmp["3", 3, "8", 1], 
 Conjugate[FudBmp["3", 1, "1", 1]] -> -FudBmp["3", 3, "1", 1], 
 Conjugate[FudBmp["3", 2, "8", 1]] -> -FudBmp["3", 2, "8", 8], 
 Conjugate[FudBmp["3", 2, "8", 2]] -> FudBmp["3", 2, "8", 7], 
 Conjugate[FudBmp["3", 2, "8", 3]] -> -FudBmp["3", 2, "8", 5], 
 Conjugate[FudBmp["3", 2, "8", 4]] -> FudBmp["3", 2, "8", 4], 
 Conjugate[FudBmp["3", 2, "8", 5]] -> -FudBmp["3", 2, "8", 3], 
 Conjugate[FudBmp["3", 2, "8", 6]] -> FudBmp["3", 2, "8", 6], 
 Conjugate[FudBmp["3", 2, "8", 7]] -> FudBmp["3", 2, "8", 2], 
 Conjugate[FudBmp["3", 2, "8", 8]] -> -FudBmp["3", 2, "8", 1], 
 Conjugate[FudBmp["3", 2, "1", 1]] -> FudBmp["3", 2, "1", 1], 
 Conjugate[FudBmp["3", 3, "8", 1]] -> FudBmp["3", 1, "8", 8], 
 Conjugate[FudBmp["3", 3, "8", 2]] -> -FudBmp["3", 1, "8", 7], 
 Conjugate[FudBmp["3", 3, "8", 3]] -> FudBmp["3", 1, "8", 5], 
 Conjugate[FudBmp["3", 3, "8", 4]] -> -FudBmp["3", 1, "8", 4], 
 Conjugate[FudBmp["3", 3, "8", 5]] -> FudBmp["3", 1, "8", 3], 
 Conjugate[FudBmp["3", 3, "8", 6]] -> -FudBmp["3", 1, "8", 6], 
 Conjugate[FudBmp["3", 3, "8", 7]] -> -FudBmp["3", 1, "8", 2], 
 Conjugate[FudBmp["3", 3, "8", 8]] -> FudBmp["3", 1, "8", 1], 
 Conjugate[FudBmp["3", 3, "1", 1]] -> -FudBmp["3", 1, "1", 1], 
 Conjugate[FudBmp["1", 1, "8", 1]] -> -FudBmp["1", 1, "8", 8], 
 Conjugate[FudBmp["1", 1, "8", 2]] -> FudBmp["1", 1, "8", 7], 
 Conjugate[FudBmp["1", 1, "8", 3]] -> -FudBmp["1", 1, "8", 5], 
 Conjugate[FudBmp["1", 1, "8", 4]] -> FudBmp["1", 1, "8", 4], 
 Conjugate[FudBmp["1", 1, "8", 5]] -> -FudBmp["1", 1, "8", 3], 
 Conjugate[FudBmp["1", 1, "8", 6]] -> FudBmp["1", 1, "8", 6], 
 Conjugate[FudBmp["1", 1, "8", 7]] -> FudBmp["1", 1, "8", 2], 
 Conjugate[FudBmp["1", 1, "8", 8]] -> -FudBmp["1", 1, "8", 1], 
 Conjugate[FudBmp["1", 1, "1", 1]] -> FudBmp["1", 1, "1", 1], 
 Conjugate[FudApm["3", 1, "8", 1]] -> FudApm["3", 3, "8", 8], 
 Conjugate[FudApm["3", 1, "8", 2]] -> -FudApm["3", 3, "8", 7], 
 Conjugate[FudApm["3", 1, "8", 3]] -> FudApm["3", 3, "8", 5], 
 Conjugate[FudApm["3", 1, "8", 4]] -> -FudApm["3", 3, "8", 4], 
 Conjugate[FudApm["3", 1, "8", 5]] -> FudApm["3", 3, "8", 3], 
 Conjugate[FudApm["3", 1, "8", 6]] -> -FudApm["3", 3, "8", 6], 
 Conjugate[FudApm["3", 1, "8", 7]] -> -FudApm["3", 3, "8", 2], 
 Conjugate[FudApm["3", 1, "8", 8]] -> FudApm["3", 3, "8", 1], 
 Conjugate[FudApm["3", 1, "1", 1]] -> -FudApm["3", 3, "1", 1], 
 Conjugate[FudApm["3", 2, "8", 1]] -> -FudApm["3", 2, "8", 8], 
 Conjugate[FudApm["3", 2, "8", 2]] -> FudApm["3", 2, "8", 7], 
 Conjugate[FudApm["3", 2, "8", 3]] -> -FudApm["3", 2, "8", 5], 
 Conjugate[FudApm["3", 2, "8", 4]] -> FudApm["3", 2, "8", 4], 
 Conjugate[FudApm["3", 2, "8", 5]] -> -FudApm["3", 2, "8", 3], 
 Conjugate[FudApm["3", 2, "8", 6]] -> FudApm["3", 2, "8", 6], 
 Conjugate[FudApm["3", 2, "8", 7]] -> FudApm["3", 2, "8", 2], 
 Conjugate[FudApm["3", 2, "8", 8]] -> -FudApm["3", 2, "8", 1], 
 Conjugate[FudApm["3", 2, "1", 1]] -> FudApm["3", 2, "1", 1], 
 Conjugate[FudApm["3", 3, "8", 1]] -> FudApm["3", 1, "8", 8], 
 Conjugate[FudApm["3", 3, "8", 2]] -> -FudApm["3", 1, "8", 7], 
 Conjugate[FudApm["3", 3, "8", 3]] -> FudApm["3", 1, "8", 5], 
 Conjugate[FudApm["3", 3, "8", 4]] -> -FudApm["3", 1, "8", 4], 
 Conjugate[FudApm["3", 3, "8", 5]] -> FudApm["3", 1, "8", 3], 
 Conjugate[FudApm["3", 3, "8", 6]] -> -FudApm["3", 1, "8", 6], 
 Conjugate[FudApm["3", 3, "8", 7]] -> -FudApm["3", 1, "8", 2], 
 Conjugate[FudApm["3", 3, "8", 8]] -> FudApm["3", 1, "8", 1], 
 Conjugate[FudApm["3", 3, "1", 1]] -> -FudApm["3", 1, "1", 1], 
 Conjugate[FudApm["1", 1, "8", 1]] -> -FudApm["1", 1, "8", 8], 
 Conjugate[FudApm["1", 1, "8", 2]] -> FudApm["1", 1, "8", 7], 
 Conjugate[FudApm["1", 1, "8", 3]] -> -FudApm["1", 1, "8", 5], 
 Conjugate[FudApm["1", 1, "8", 4]] -> FudApm["1", 1, "8", 4], 
 Conjugate[FudApm["1", 1, "8", 5]] -> -FudApm["1", 1, "8", 3], 
 Conjugate[FudApm["1", 1, "8", 6]] -> FudApm["1", 1, "8", 6], 
 Conjugate[FudApm["1", 1, "8", 7]] -> FudApm["1", 1, "8", 2], 
 Conjugate[FudApm["1", 1, "8", 8]] -> -FudApm["1", 1, "8", 1], 
 Conjugate[FudApm["1", 1, "1", 1]] -> FudApm["1", 1, "1", 1], 
 Conjugate[FudAmm["3", 1, "8", 1]] -> FudAmm["3", 3, "8", 8], 
 Conjugate[FudAmm["3", 1, "8", 2]] -> -FudAmm["3", 3, "8", 7], 
 Conjugate[FudAmm["3", 1, "8", 3]] -> FudAmm["3", 3, "8", 5], 
 Conjugate[FudAmm["3", 1, "8", 4]] -> -FudAmm["3", 3, "8", 4], 
 Conjugate[FudAmm["3", 1, "8", 5]] -> FudAmm["3", 3, "8", 3], 
 Conjugate[FudAmm["3", 1, "8", 6]] -> -FudAmm["3", 3, "8", 6], 
 Conjugate[FudAmm["3", 1, "8", 7]] -> -FudAmm["3", 3, "8", 2], 
 Conjugate[FudAmm["3", 1, "8", 8]] -> FudAmm["3", 3, "8", 1], 
 Conjugate[FudAmm["3", 1, "1", 1]] -> -FudAmm["3", 3, "1", 1], 
 Conjugate[FudAmm["3", 2, "8", 1]] -> -FudAmm["3", 2, "8", 8], 
 Conjugate[FudAmm["3", 2, "8", 2]] -> FudAmm["3", 2, "8", 7], 
 Conjugate[FudAmm["3", 2, "8", 3]] -> -FudAmm["3", 2, "8", 5], 
 Conjugate[FudAmm["3", 2, "8", 4]] -> FudAmm["3", 2, "8", 4], 
 Conjugate[FudAmm["3", 2, "8", 5]] -> -FudAmm["3", 2, "8", 3], 
 Conjugate[FudAmm["3", 2, "8", 6]] -> FudAmm["3", 2, "8", 6], 
 Conjugate[FudAmm["3", 2, "8", 7]] -> FudAmm["3", 2, "8", 2], 
 Conjugate[FudAmm["3", 2, "8", 8]] -> -FudAmm["3", 2, "8", 1], 
 Conjugate[FudAmm["3", 2, "1", 1]] -> FudAmm["3", 2, "1", 1], 
 Conjugate[FudAmm["3", 3, "8", 1]] -> FudAmm["3", 1, "8", 8], 
 Conjugate[FudAmm["3", 3, "8", 2]] -> -FudAmm["3", 1, "8", 7], 
 Conjugate[FudAmm["3", 3, "8", 3]] -> FudAmm["3", 1, "8", 5], 
 Conjugate[FudAmm["3", 3, "8", 4]] -> -FudAmm["3", 1, "8", 4], 
 Conjugate[FudAmm["3", 3, "8", 5]] -> FudAmm["3", 1, "8", 3], 
 Conjugate[FudAmm["3", 3, "8", 6]] -> -FudAmm["3", 1, "8", 6], 
 Conjugate[FudAmm["3", 3, "8", 7]] -> -FudAmm["3", 1, "8", 2], 
 Conjugate[FudAmm["3", 3, "8", 8]] -> FudAmm["3", 1, "8", 1], 
 Conjugate[FudAmm["3", 3, "1", 1]] -> -FudAmm["3", 1, "1", 1], 
 Conjugate[FudAmm["1", 1, "8", 1]] -> -FudAmm["1", 1, "8", 8], 
 Conjugate[FudAmm["1", 1, "8", 2]] -> FudAmm["1", 1, "8", 7], 
 Conjugate[FudAmm["1", 1, "8", 3]] -> -FudAmm["1", 1, "8", 5], 
 Conjugate[FudAmm["1", 1, "8", 4]] -> FudAmm["1", 1, "8", 4], 
 Conjugate[FudAmm["1", 1, "8", 5]] -> -FudAmm["1", 1, "8", 3], 
 Conjugate[FudAmm["1", 1, "8", 6]] -> FudAmm["1", 1, "8", 6], 
 Conjugate[FudAmm["1", 1, "8", 7]] -> FudAmm["1", 1, "8", 2], 
 Conjugate[FudAmm["1", 1, "8", 8]] -> -FudAmm["1", 1, "8", 1], 
 Conjugate[FudAmm["1", 1, "1", 1]] -> FudAmm["1", 1, "1", 1], 
 Conjugate[FudBpm["3", 1, "8", 1]] -> FudBpm["3", 3, "8", 8], 
 Conjugate[FudBpm["3", 1, "8", 2]] -> -FudBpm["3", 3, "8", 7], 
 Conjugate[FudBpm["3", 1, "8", 3]] -> FudBpm["3", 3, "8", 5], 
 Conjugate[FudBpm["3", 1, "8", 4]] -> -FudBpm["3", 3, "8", 4], 
 Conjugate[FudBpm["3", 1, "8", 5]] -> FudBpm["3", 3, "8", 3], 
 Conjugate[FudBpm["3", 1, "8", 6]] -> -FudBpm["3", 3, "8", 6], 
 Conjugate[FudBpm["3", 1, "8", 7]] -> -FudBpm["3", 3, "8", 2], 
 Conjugate[FudBpm["3", 1, "8", 8]] -> FudBpm["3", 3, "8", 1], 
 Conjugate[FudBpm["3", 1, "1", 1]] -> -FudBpm["3", 3, "1", 1], 
 Conjugate[FudBpm["3", 2, "8", 1]] -> -FudBpm["3", 2, "8", 8], 
 Conjugate[FudBpm["3", 2, "8", 2]] -> FudBpm["3", 2, "8", 7], 
 Conjugate[FudBpm["3", 2, "8", 3]] -> -FudBpm["3", 2, "8", 5], 
 Conjugate[FudBpm["3", 2, "8", 4]] -> FudBpm["3", 2, "8", 4], 
 Conjugate[FudBpm["3", 2, "8", 5]] -> -FudBpm["3", 2, "8", 3], 
 Conjugate[FudBpm["3", 2, "8", 6]] -> FudBpm["3", 2, "8", 6], 
 Conjugate[FudBpm["3", 2, "8", 7]] -> FudBpm["3", 2, "8", 2], 
 Conjugate[FudBpm["3", 2, "8", 8]] -> -FudBpm["3", 2, "8", 1], 
 Conjugate[FudBpm["3", 2, "1", 1]] -> FudBpm["3", 2, "1", 1], 
 Conjugate[FudBpm["3", 3, "8", 1]] -> FudBpm["3", 1, "8", 8], 
 Conjugate[FudBpm["3", 3, "8", 2]] -> -FudBpm["3", 1, "8", 7], 
 Conjugate[FudBpm["3", 3, "8", 3]] -> FudBpm["3", 1, "8", 5], 
 Conjugate[FudBpm["3", 3, "8", 4]] -> -FudBpm["3", 1, "8", 4], 
 Conjugate[FudBpm["3", 3, "8", 5]] -> FudBpm["3", 1, "8", 3], 
 Conjugate[FudBpm["3", 3, "8", 6]] -> -FudBpm["3", 1, "8", 6], 
 Conjugate[FudBpm["3", 3, "8", 7]] -> -FudBpm["3", 1, "8", 2], 
 Conjugate[FudBpm["3", 3, "8", 8]] -> FudBpm["3", 1, "8", 1], 
 Conjugate[FudBpm["3", 3, "1", 1]] -> -FudBpm["3", 1, "1", 1], 
 Conjugate[FudBpm["1", 1, "8", 1]] -> -FudBpm["1", 1, "8", 8], 
 Conjugate[FudBpm["1", 1, "8", 2]] -> FudBpm["1", 1, "8", 7], 
 Conjugate[FudBpm["1", 1, "8", 3]] -> -FudBpm["1", 1, "8", 5], 
 Conjugate[FudBpm["1", 1, "8", 4]] -> FudBpm["1", 1, "8", 4], 
 Conjugate[FudBpm["1", 1, "8", 5]] -> -FudBpm["1", 1, "8", 3], 
 Conjugate[FudBpm["1", 1, "8", 6]] -> FudBpm["1", 1, "8", 6], 
 Conjugate[FudBpm["1", 1, "8", 7]] -> FudBpm["1", 1, "8", 2], 
 Conjugate[FudBpm["1", 1, "8", 8]] -> -FudBpm["1", 1, "8", 1], 
 Conjugate[FudBpm["1", 1, "1", 1]] -> FudBpm["1", 1, "1", 1], 
 Conjugate[FudBmm["3", 1, "8", 1]] -> FudBmm["3", 3, "8", 8], 
 Conjugate[FudBmm["3", 1, "8", 2]] -> -FudBmm["3", 3, "8", 7], 
 Conjugate[FudBmm["3", 1, "8", 3]] -> FudBmm["3", 3, "8", 5], 
 Conjugate[FudBmm["3", 1, "8", 4]] -> -FudBmm["3", 3, "8", 4], 
 Conjugate[FudBmm["3", 1, "8", 5]] -> FudBmm["3", 3, "8", 3], 
 Conjugate[FudBmm["3", 1, "8", 6]] -> -FudBmm["3", 3, "8", 6], 
 Conjugate[FudBmm["3", 1, "8", 7]] -> -FudBmm["3", 3, "8", 2], 
 Conjugate[FudBmm["3", 1, "8", 8]] -> FudBmm["3", 3, "8", 1], 
 Conjugate[FudBmm["3", 1, "1", 1]] -> -FudBmm["3", 3, "1", 1], 
 Conjugate[FudBmm["3", 2, "8", 1]] -> -FudBmm["3", 2, "8", 8], 
 Conjugate[FudBmm["3", 2, "8", 2]] -> FudBmm["3", 2, "8", 7], 
 Conjugate[FudBmm["3", 2, "8", 3]] -> -FudBmm["3", 2, "8", 5], 
 Conjugate[FudBmm["3", 2, "8", 4]] -> FudBmm["3", 2, "8", 4], 
 Conjugate[FudBmm["3", 2, "8", 5]] -> -FudBmm["3", 2, "8", 3], 
 Conjugate[FudBmm["3", 2, "8", 6]] -> FudBmm["3", 2, "8", 6], 
 Conjugate[FudBmm["3", 2, "8", 7]] -> FudBmm["3", 2, "8", 2], 
 Conjugate[FudBmm["3", 2, "8", 8]] -> -FudBmm["3", 2, "8", 1], 
 Conjugate[FudBmm["3", 2, "1", 1]] -> FudBmm["3", 2, "1", 1], 
 Conjugate[FudBmm["3", 3, "8", 1]] -> FudBmm["3", 1, "8", 8], 
 Conjugate[FudBmm["3", 3, "8", 2]] -> -FudBmm["3", 1, "8", 7], 
 Conjugate[FudBmm["3", 3, "8", 3]] -> FudBmm["3", 1, "8", 5], 
 Conjugate[FudBmm["3", 3, "8", 4]] -> -FudBmm["3", 1, "8", 4], 
 Conjugate[FudBmm["3", 3, "8", 5]] -> FudBmm["3", 1, "8", 3], 
 Conjugate[FudBmm["3", 3, "8", 6]] -> -FudBmm["3", 1, "8", 6], 
 Conjugate[FudBmm["3", 3, "8", 7]] -> -FudBmm["3", 1, "8", 2], 
 Conjugate[FudBmm["3", 3, "8", 8]] -> FudBmm["3", 1, "8", 1], 
 Conjugate[FudBmm["3", 3, "1", 1]] -> -FudBmm["3", 1, "1", 1], 
 Conjugate[FudBmm["1", 1, "8", 1]] -> -FudBmm["1", 1, "8", 8], 
 Conjugate[FudBmm["1", 1, "8", 2]] -> FudBmm["1", 1, "8", 7], 
 Conjugate[FudBmm["1", 1, "8", 3]] -> -FudBmm["1", 1, "8", 5], 
 Conjugate[FudBmm["1", 1, "8", 4]] -> FudBmm["1", 1, "8", 4], 
 Conjugate[FudBmm["1", 1, "8", 5]] -> -FudBmm["1", 1, "8", 3], 
 Conjugate[FudBmm["1", 1, "8", 6]] -> FudBmm["1", 1, "8", 6], 
 Conjugate[FudBmm["1", 1, "8", 7]] -> FudBmm["1", 1, "8", 2], 
 Conjugate[FudBmm["1", 1, "8", 8]] -> -FudBmm["1", 1, "8", 1], 
 Conjugate[FudBmm["1", 1, "1", 1]] -> FudBmm["1", 1, "1", 1], 
 Conjugate[Subscript[F\[Nu]eAp[1, 1], \[Nu]]["8", 1]] -> 
  -Subscript[F\[Nu]eAp[1, 1], \[Nu]]["8", 8], 
 Conjugate[Subscript[F\[Nu]eAp[1, 1], \[Nu]]["8", 2]] -> 
  Subscript[F\[Nu]eAp[1, 1], \[Nu]]["8", 7], 
 Conjugate[Subscript[F\[Nu]eAp[1, 1], \[Nu]]["8", 3]] -> 
  -Subscript[F\[Nu]eAp[1, 1], \[Nu]]["8", 5], 
 Conjugate[Subscript[F\[Nu]eAp[1, 1], \[Nu]]["8", 4]] -> 
  Subscript[F\[Nu]eAp[1, 1], \[Nu]]["8", 4], 
 Conjugate[Subscript[F\[Nu]eAp[1, 1], \[Nu]]["8", 5]] -> 
  -Subscript[F\[Nu]eAp[1, 1], \[Nu]]["8", 3], 
 Conjugate[Subscript[F\[Nu]eAp[1, 1], \[Nu]]["8", 6]] -> 
  Subscript[F\[Nu]eAp[1, 1], \[Nu]]["8", 6], 
 Conjugate[Subscript[F\[Nu]eAp[1, 1], \[Nu]]["8", 7]] -> 
  Subscript[F\[Nu]eAp[1, 1], \[Nu]]["8", 2], 
 Conjugate[Subscript[F\[Nu]eAp[1, 1], \[Nu]]["8", 8]] -> 
  -Subscript[F\[Nu]eAp[1, 1], \[Nu]]["8", 1], 
 Conjugate[Subscript[F\[Nu]eAp[1, 1], \[Nu]]["1", 1]] -> 
  Subscript[F\[Nu]eAp[1, 1], \[Nu]]["1", 1], 
 Conjugate[Subscript[F\[Nu]eAp[1, 2], \[Nu]]["8", 1]] -> 
  -Subscript[F\[Nu]eAp[2, 1], \[Nu]]["8", 8], 
 Conjugate[Subscript[F\[Nu]eAp[1, 2], \[Nu]]["8", 2]] -> 
  Subscript[F\[Nu]eAp[2, 1], \[Nu]]["8", 7], 
 Conjugate[Subscript[F\[Nu]eAp[1, 2], \[Nu]]["8", 3]] -> 
  -Subscript[F\[Nu]eAp[2, 1], \[Nu]]["8", 5], 
 Conjugate[Subscript[F\[Nu]eAp[1, 2], \[Nu]]["8", 4]] -> 
  Subscript[F\[Nu]eAp[2, 1], \[Nu]]["8", 4], 
 Conjugate[Subscript[F\[Nu]eAp[1, 2], \[Nu]]["8", 5]] -> 
  -Subscript[F\[Nu]eAp[2, 1], \[Nu]]["8", 3], 
 Conjugate[Subscript[F\[Nu]eAp[1, 2], \[Nu]]["8", 6]] -> 
  Subscript[F\[Nu]eAp[2, 1], \[Nu]]["8", 6], 
 Conjugate[Subscript[F\[Nu]eAp[1, 2], \[Nu]]["8", 7]] -> 
  Subscript[F\[Nu]eAp[2, 1], \[Nu]]["8", 2], 
 Conjugate[Subscript[F\[Nu]eAp[1, 2], \[Nu]]["8", 8]] -> 
  -Subscript[F\[Nu]eAp[2, 1], \[Nu]]["8", 1], 
 Conjugate[Subscript[F\[Nu]eAp[1, 2], \[Nu]]["1", 1]] -> 
  Subscript[F\[Nu]eAp[2, 1], \[Nu]]["1", 1], 
 Conjugate[Subscript[F\[Nu]eAp[1, 3], \[Nu]]["8", 1]] -> 
  -Subscript[F\[Nu]eAp[3, 1], \[Nu]]["8", 8], 
 Conjugate[Subscript[F\[Nu]eAp[1, 3], \[Nu]]["8", 2]] -> 
  Subscript[F\[Nu]eAp[3, 1], \[Nu]]["8", 7], 
 Conjugate[Subscript[F\[Nu]eAp[1, 3], \[Nu]]["8", 3]] -> 
  -Subscript[F\[Nu]eAp[3, 1], \[Nu]]["8", 5], 
 Conjugate[Subscript[F\[Nu]eAp[1, 3], \[Nu]]["8", 4]] -> 
  Subscript[F\[Nu]eAp[3, 1], \[Nu]]["8", 4], 
 Conjugate[Subscript[F\[Nu]eAp[1, 3], \[Nu]]["8", 5]] -> 
  -Subscript[F\[Nu]eAp[3, 1], \[Nu]]["8", 3], 
 Conjugate[Subscript[F\[Nu]eAp[1, 3], \[Nu]]["8", 6]] -> 
  Subscript[F\[Nu]eAp[3, 1], \[Nu]]["8", 6], 
 Conjugate[Subscript[F\[Nu]eAp[1, 3], \[Nu]]["8", 7]] -> 
  Subscript[F\[Nu]eAp[3, 1], \[Nu]]["8", 2], 
 Conjugate[Subscript[F\[Nu]eAp[1, 3], \[Nu]]["8", 8]] -> 
  -Subscript[F\[Nu]eAp[3, 1], \[Nu]]["8", 1], 
 Conjugate[Subscript[F\[Nu]eAp[1, 3], \[Nu]]["1", 1]] -> 
  Subscript[F\[Nu]eAp[3, 1], \[Nu]]["1", 1], 
 Conjugate[Subscript[F\[Nu]eAp[2, 1], \[Nu]]["8", 1]] -> 
  -Subscript[F\[Nu]eAp[1, 2], \[Nu]]["8", 8], 
 Conjugate[Subscript[F\[Nu]eAp[2, 1], \[Nu]]["8", 2]] -> 
  Subscript[F\[Nu]eAp[1, 2], \[Nu]]["8", 7], 
 Conjugate[Subscript[F\[Nu]eAp[2, 1], \[Nu]]["8", 3]] -> 
  -Subscript[F\[Nu]eAp[1, 2], \[Nu]]["8", 5], 
 Conjugate[Subscript[F\[Nu]eAp[2, 1], \[Nu]]["8", 4]] -> 
  Subscript[F\[Nu]eAp[1, 2], \[Nu]]["8", 4], 
 Conjugate[Subscript[F\[Nu]eAp[2, 1], \[Nu]]["8", 5]] -> 
  -Subscript[F\[Nu]eAp[1, 2], \[Nu]]["8", 3], 
 Conjugate[Subscript[F\[Nu]eAp[2, 1], \[Nu]]["8", 6]] -> 
  Subscript[F\[Nu]eAp[1, 2], \[Nu]]["8", 6], 
 Conjugate[Subscript[F\[Nu]eAp[2, 1], \[Nu]]["8", 7]] -> 
  Subscript[F\[Nu]eAp[1, 2], \[Nu]]["8", 2], 
 Conjugate[Subscript[F\[Nu]eAp[2, 1], \[Nu]]["8", 8]] -> 
  -Subscript[F\[Nu]eAp[1, 2], \[Nu]]["8", 1], 
 Conjugate[Subscript[F\[Nu]eAp[2, 1], \[Nu]]["1", 1]] -> 
  Subscript[F\[Nu]eAp[1, 2], \[Nu]]["1", 1], 
 Conjugate[Subscript[F\[Nu]eAp[2, 2], \[Nu]]["8", 1]] -> 
  -Subscript[F\[Nu]eAp[2, 2], \[Nu]]["8", 8], 
 Conjugate[Subscript[F\[Nu]eAp[2, 2], \[Nu]]["8", 2]] -> 
  Subscript[F\[Nu]eAp[2, 2], \[Nu]]["8", 7], 
 Conjugate[Subscript[F\[Nu]eAp[2, 2], \[Nu]]["8", 3]] -> 
  -Subscript[F\[Nu]eAp[2, 2], \[Nu]]["8", 5], 
 Conjugate[Subscript[F\[Nu]eAp[2, 2], \[Nu]]["8", 4]] -> 
  Subscript[F\[Nu]eAp[2, 2], \[Nu]]["8", 4], 
 Conjugate[Subscript[F\[Nu]eAp[2, 2], \[Nu]]["8", 5]] -> 
  -Subscript[F\[Nu]eAp[2, 2], \[Nu]]["8", 3], 
 Conjugate[Subscript[F\[Nu]eAp[2, 2], \[Nu]]["8", 6]] -> 
  Subscript[F\[Nu]eAp[2, 2], \[Nu]]["8", 6], 
 Conjugate[Subscript[F\[Nu]eAp[2, 2], \[Nu]]["8", 7]] -> 
  Subscript[F\[Nu]eAp[2, 2], \[Nu]]["8", 2], 
 Conjugate[Subscript[F\[Nu]eAp[2, 2], \[Nu]]["8", 8]] -> 
  -Subscript[F\[Nu]eAp[2, 2], \[Nu]]["8", 1], 
 Conjugate[Subscript[F\[Nu]eAp[2, 2], \[Nu]]["1", 1]] -> 
  Subscript[F\[Nu]eAp[2, 2], \[Nu]]["1", 1], 
 Conjugate[Subscript[F\[Nu]eAp[2, 3], \[Nu]]["8", 1]] -> 
  -Subscript[F\[Nu]eAp[3, 2], \[Nu]]["8", 8], 
 Conjugate[Subscript[F\[Nu]eAp[2, 3], \[Nu]]["8", 2]] -> 
  Subscript[F\[Nu]eAp[3, 2], \[Nu]]["8", 7], 
 Conjugate[Subscript[F\[Nu]eAp[2, 3], \[Nu]]["8", 3]] -> 
  -Subscript[F\[Nu]eAp[3, 2], \[Nu]]["8", 5], 
 Conjugate[Subscript[F\[Nu]eAp[2, 3], \[Nu]]["8", 4]] -> 
  Subscript[F\[Nu]eAp[3, 2], \[Nu]]["8", 4], 
 Conjugate[Subscript[F\[Nu]eAp[2, 3], \[Nu]]["8", 5]] -> 
  -Subscript[F\[Nu]eAp[3, 2], \[Nu]]["8", 3], 
 Conjugate[Subscript[F\[Nu]eAp[2, 3], \[Nu]]["8", 6]] -> 
  Subscript[F\[Nu]eAp[3, 2], \[Nu]]["8", 6], 
 Conjugate[Subscript[F\[Nu]eAp[2, 3], \[Nu]]["8", 7]] -> 
  Subscript[F\[Nu]eAp[3, 2], \[Nu]]["8", 2], 
 Conjugate[Subscript[F\[Nu]eAp[2, 3], \[Nu]]["8", 8]] -> 
  -Subscript[F\[Nu]eAp[3, 2], \[Nu]]["8", 1], 
 Conjugate[Subscript[F\[Nu]eAp[2, 3], \[Nu]]["1", 1]] -> 
  Subscript[F\[Nu]eAp[3, 2], \[Nu]]["1", 1], 
 Conjugate[Subscript[F\[Nu]eAp[3, 1], \[Nu]]["8", 1]] -> 
  -Subscript[F\[Nu]eAp[1, 3], \[Nu]]["8", 8], 
 Conjugate[Subscript[F\[Nu]eAp[3, 1], \[Nu]]["8", 2]] -> 
  Subscript[F\[Nu]eAp[1, 3], \[Nu]]["8", 7], 
 Conjugate[Subscript[F\[Nu]eAp[3, 1], \[Nu]]["8", 3]] -> 
  -Subscript[F\[Nu]eAp[1, 3], \[Nu]]["8", 5], 
 Conjugate[Subscript[F\[Nu]eAp[3, 1], \[Nu]]["8", 4]] -> 
  Subscript[F\[Nu]eAp[1, 3], \[Nu]]["8", 4], 
 Conjugate[Subscript[F\[Nu]eAp[3, 1], \[Nu]]["8", 5]] -> 
  -Subscript[F\[Nu]eAp[1, 3], \[Nu]]["8", 3], 
 Conjugate[Subscript[F\[Nu]eAp[3, 1], \[Nu]]["8", 6]] -> 
  Subscript[F\[Nu]eAp[1, 3], \[Nu]]["8", 6], 
 Conjugate[Subscript[F\[Nu]eAp[3, 1], \[Nu]]["8", 7]] -> 
  Subscript[F\[Nu]eAp[1, 3], \[Nu]]["8", 2], 
 Conjugate[Subscript[F\[Nu]eAp[3, 1], \[Nu]]["8", 8]] -> 
  -Subscript[F\[Nu]eAp[1, 3], \[Nu]]["8", 1], 
 Conjugate[Subscript[F\[Nu]eAp[3, 1], \[Nu]]["1", 1]] -> 
  Subscript[F\[Nu]eAp[1, 3], \[Nu]]["1", 1], 
 Conjugate[Subscript[F\[Nu]eAp[3, 2], \[Nu]]["8", 1]] -> 
  -Subscript[F\[Nu]eAp[2, 3], \[Nu]]["8", 8], 
 Conjugate[Subscript[F\[Nu]eAp[3, 2], \[Nu]]["8", 2]] -> 
  Subscript[F\[Nu]eAp[2, 3], \[Nu]]["8", 7], 
 Conjugate[Subscript[F\[Nu]eAp[3, 2], \[Nu]]["8", 3]] -> 
  -Subscript[F\[Nu]eAp[2, 3], \[Nu]]["8", 5], 
 Conjugate[Subscript[F\[Nu]eAp[3, 2], \[Nu]]["8", 4]] -> 
  Subscript[F\[Nu]eAp[2, 3], \[Nu]]["8", 4], 
 Conjugate[Subscript[F\[Nu]eAp[3, 2], \[Nu]]["8", 5]] -> 
  -Subscript[F\[Nu]eAp[2, 3], \[Nu]]["8", 3], 
 Conjugate[Subscript[F\[Nu]eAp[3, 2], \[Nu]]["8", 6]] -> 
  Subscript[F\[Nu]eAp[2, 3], \[Nu]]["8", 6], 
 Conjugate[Subscript[F\[Nu]eAp[3, 2], \[Nu]]["8", 7]] -> 
  Subscript[F\[Nu]eAp[2, 3], \[Nu]]["8", 2], 
 Conjugate[Subscript[F\[Nu]eAp[3, 2], \[Nu]]["8", 8]] -> 
  -Subscript[F\[Nu]eAp[2, 3], \[Nu]]["8", 1], 
 Conjugate[Subscript[F\[Nu]eAp[3, 2], \[Nu]]["1", 1]] -> 
  Subscript[F\[Nu]eAp[2, 3], \[Nu]]["1", 1], 
 Conjugate[Subscript[F\[Nu]eAp[3, 3], \[Nu]]["8", 1]] -> 
  -Subscript[F\[Nu]eAp[3, 3], \[Nu]]["8", 8], 
 Conjugate[Subscript[F\[Nu]eAp[3, 3], \[Nu]]["8", 2]] -> 
  Subscript[F\[Nu]eAp[3, 3], \[Nu]]["8", 7], 
 Conjugate[Subscript[F\[Nu]eAp[3, 3], \[Nu]]["8", 3]] -> 
  -Subscript[F\[Nu]eAp[3, 3], \[Nu]]["8", 5], 
 Conjugate[Subscript[F\[Nu]eAp[3, 3], \[Nu]]["8", 4]] -> 
  Subscript[F\[Nu]eAp[3, 3], \[Nu]]["8", 4], 
 Conjugate[Subscript[F\[Nu]eAp[3, 3], \[Nu]]["8", 5]] -> 
  -Subscript[F\[Nu]eAp[3, 3], \[Nu]]["8", 3], 
 Conjugate[Subscript[F\[Nu]eAp[3, 3], \[Nu]]["8", 6]] -> 
  Subscript[F\[Nu]eAp[3, 3], \[Nu]]["8", 6], 
 Conjugate[Subscript[F\[Nu]eAp[3, 3], \[Nu]]["8", 7]] -> 
  Subscript[F\[Nu]eAp[3, 3], \[Nu]]["8", 2], 
 Conjugate[Subscript[F\[Nu]eAp[3, 3], \[Nu]]["8", 8]] -> 
  -Subscript[F\[Nu]eAp[3, 3], \[Nu]]["8", 1], 
 Conjugate[Subscript[F\[Nu]eAp[3, 3], \[Nu]]["1", 1]] -> 
  Subscript[F\[Nu]eAp[3, 3], \[Nu]]["1", 1], 
 Conjugate[Subscript[F\[Nu]eAm[1, 1], \[Nu]]["8", 1]] -> 
  -Subscript[F\[Nu]eAm[1, 1], \[Nu]]["8", 8], 
 Conjugate[Subscript[F\[Nu]eAm[1, 1], \[Nu]]["8", 2]] -> 
  Subscript[F\[Nu]eAm[1, 1], \[Nu]]["8", 7], 
 Conjugate[Subscript[F\[Nu]eAm[1, 1], \[Nu]]["8", 3]] -> 
  -Subscript[F\[Nu]eAm[1, 1], \[Nu]]["8", 5], 
 Conjugate[Subscript[F\[Nu]eAm[1, 1], \[Nu]]["8", 4]] -> 
  Subscript[F\[Nu]eAm[1, 1], \[Nu]]["8", 4], 
 Conjugate[Subscript[F\[Nu]eAm[1, 1], \[Nu]]["8", 5]] -> 
  -Subscript[F\[Nu]eAm[1, 1], \[Nu]]["8", 3], 
 Conjugate[Subscript[F\[Nu]eAm[1, 1], \[Nu]]["8", 6]] -> 
  Subscript[F\[Nu]eAm[1, 1], \[Nu]]["8", 6], 
 Conjugate[Subscript[F\[Nu]eAm[1, 1], \[Nu]]["8", 7]] -> 
  Subscript[F\[Nu]eAm[1, 1], \[Nu]]["8", 2], 
 Conjugate[Subscript[F\[Nu]eAm[1, 1], \[Nu]]["8", 8]] -> 
  -Subscript[F\[Nu]eAm[1, 1], \[Nu]]["8", 1], 
 Conjugate[Subscript[F\[Nu]eAm[1, 1], \[Nu]]["1", 1]] -> 
  Subscript[F\[Nu]eAm[1, 1], \[Nu]]["1", 1], 
 Conjugate[Subscript[F\[Nu]eAm[1, 2], \[Nu]]["8", 1]] -> 
  -Subscript[F\[Nu]eAm[2, 1], \[Nu]]["8", 8], 
 Conjugate[Subscript[F\[Nu]eAm[1, 2], \[Nu]]["8", 2]] -> 
  Subscript[F\[Nu]eAm[2, 1], \[Nu]]["8", 7], 
 Conjugate[Subscript[F\[Nu]eAm[1, 2], \[Nu]]["8", 3]] -> 
  -Subscript[F\[Nu]eAm[2, 1], \[Nu]]["8", 5], 
 Conjugate[Subscript[F\[Nu]eAm[1, 2], \[Nu]]["8", 4]] -> 
  Subscript[F\[Nu]eAm[2, 1], \[Nu]]["8", 4], 
 Conjugate[Subscript[F\[Nu]eAm[1, 2], \[Nu]]["8", 5]] -> 
  -Subscript[F\[Nu]eAm[2, 1], \[Nu]]["8", 3], 
 Conjugate[Subscript[F\[Nu]eAm[1, 2], \[Nu]]["8", 6]] -> 
  Subscript[F\[Nu]eAm[2, 1], \[Nu]]["8", 6], 
 Conjugate[Subscript[F\[Nu]eAm[1, 2], \[Nu]]["8", 7]] -> 
  Subscript[F\[Nu]eAm[2, 1], \[Nu]]["8", 2], 
 Conjugate[Subscript[F\[Nu]eAm[1, 2], \[Nu]]["8", 8]] -> 
  -Subscript[F\[Nu]eAm[2, 1], \[Nu]]["8", 1], 
 Conjugate[Subscript[F\[Nu]eAm[1, 2], \[Nu]]["1", 1]] -> 
  Subscript[F\[Nu]eAm[2, 1], \[Nu]]["1", 1], 
 Conjugate[Subscript[F\[Nu]eAm[1, 3], \[Nu]]["8", 1]] -> 
  -Subscript[F\[Nu]eAm[3, 1], \[Nu]]["8", 8], 
 Conjugate[Subscript[F\[Nu]eAm[1, 3], \[Nu]]["8", 2]] -> 
  Subscript[F\[Nu]eAm[3, 1], \[Nu]]["8", 7], 
 Conjugate[Subscript[F\[Nu]eAm[1, 3], \[Nu]]["8", 3]] -> 
  -Subscript[F\[Nu]eAm[3, 1], \[Nu]]["8", 5], 
 Conjugate[Subscript[F\[Nu]eAm[1, 3], \[Nu]]["8", 4]] -> 
  Subscript[F\[Nu]eAm[3, 1], \[Nu]]["8", 4], 
 Conjugate[Subscript[F\[Nu]eAm[1, 3], \[Nu]]["8", 5]] -> 
  -Subscript[F\[Nu]eAm[3, 1], \[Nu]]["8", 3], 
 Conjugate[Subscript[F\[Nu]eAm[1, 3], \[Nu]]["8", 6]] -> 
  Subscript[F\[Nu]eAm[3, 1], \[Nu]]["8", 6], 
 Conjugate[Subscript[F\[Nu]eAm[1, 3], \[Nu]]["8", 7]] -> 
  Subscript[F\[Nu]eAm[3, 1], \[Nu]]["8", 2], 
 Conjugate[Subscript[F\[Nu]eAm[1, 3], \[Nu]]["8", 8]] -> 
  -Subscript[F\[Nu]eAm[3, 1], \[Nu]]["8", 1], 
 Conjugate[Subscript[F\[Nu]eAm[1, 3], \[Nu]]["1", 1]] -> 
  Subscript[F\[Nu]eAm[3, 1], \[Nu]]["1", 1], 
 Conjugate[Subscript[F\[Nu]eAm[2, 1], \[Nu]]["8", 1]] -> 
  -Subscript[F\[Nu]eAm[1, 2], \[Nu]]["8", 8], 
 Conjugate[Subscript[F\[Nu]eAm[2, 1], \[Nu]]["8", 2]] -> 
  Subscript[F\[Nu]eAm[1, 2], \[Nu]]["8", 7], 
 Conjugate[Subscript[F\[Nu]eAm[2, 1], \[Nu]]["8", 3]] -> 
  -Subscript[F\[Nu]eAm[1, 2], \[Nu]]["8", 5], 
 Conjugate[Subscript[F\[Nu]eAm[2, 1], \[Nu]]["8", 4]] -> 
  Subscript[F\[Nu]eAm[1, 2], \[Nu]]["8", 4], 
 Conjugate[Subscript[F\[Nu]eAm[2, 1], \[Nu]]["8", 5]] -> 
  -Subscript[F\[Nu]eAm[1, 2], \[Nu]]["8", 3], 
 Conjugate[Subscript[F\[Nu]eAm[2, 1], \[Nu]]["8", 6]] -> 
  Subscript[F\[Nu]eAm[1, 2], \[Nu]]["8", 6], 
 Conjugate[Subscript[F\[Nu]eAm[2, 1], \[Nu]]["8", 7]] -> 
  Subscript[F\[Nu]eAm[1, 2], \[Nu]]["8", 2], 
 Conjugate[Subscript[F\[Nu]eAm[2, 1], \[Nu]]["8", 8]] -> 
  -Subscript[F\[Nu]eAm[1, 2], \[Nu]]["8", 1], 
 Conjugate[Subscript[F\[Nu]eAm[2, 1], \[Nu]]["1", 1]] -> 
  Subscript[F\[Nu]eAm[1, 2], \[Nu]]["1", 1], 
 Conjugate[Subscript[F\[Nu]eAm[2, 2], \[Nu]]["8", 1]] -> 
  -Subscript[F\[Nu]eAm[2, 2], \[Nu]]["8", 8], 
 Conjugate[Subscript[F\[Nu]eAm[2, 2], \[Nu]]["8", 2]] -> 
  Subscript[F\[Nu]eAm[2, 2], \[Nu]]["8", 7], 
 Conjugate[Subscript[F\[Nu]eAm[2, 2], \[Nu]]["8", 3]] -> 
  -Subscript[F\[Nu]eAm[2, 2], \[Nu]]["8", 5], 
 Conjugate[Subscript[F\[Nu]eAm[2, 2], \[Nu]]["8", 4]] -> 
  Subscript[F\[Nu]eAm[2, 2], \[Nu]]["8", 4], 
 Conjugate[Subscript[F\[Nu]eAm[2, 2], \[Nu]]["8", 5]] -> 
  -Subscript[F\[Nu]eAm[2, 2], \[Nu]]["8", 3], 
 Conjugate[Subscript[F\[Nu]eAm[2, 2], \[Nu]]["8", 6]] -> 
  Subscript[F\[Nu]eAm[2, 2], \[Nu]]["8", 6], 
 Conjugate[Subscript[F\[Nu]eAm[2, 2], \[Nu]]["8", 7]] -> 
  Subscript[F\[Nu]eAm[2, 2], \[Nu]]["8", 2], 
 Conjugate[Subscript[F\[Nu]eAm[2, 2], \[Nu]]["8", 8]] -> 
  -Subscript[F\[Nu]eAm[2, 2], \[Nu]]["8", 1], 
 Conjugate[Subscript[F\[Nu]eAm[2, 2], \[Nu]]["1", 1]] -> 
  Subscript[F\[Nu]eAm[2, 2], \[Nu]]["1", 1], 
 Conjugate[Subscript[F\[Nu]eAm[2, 3], \[Nu]]["8", 1]] -> 
  -Subscript[F\[Nu]eAm[3, 2], \[Nu]]["8", 8], 
 Conjugate[Subscript[F\[Nu]eAm[2, 3], \[Nu]]["8", 2]] -> 
  Subscript[F\[Nu]eAm[3, 2], \[Nu]]["8", 7], 
 Conjugate[Subscript[F\[Nu]eAm[2, 3], \[Nu]]["8", 3]] -> 
  -Subscript[F\[Nu]eAm[3, 2], \[Nu]]["8", 5], 
 Conjugate[Subscript[F\[Nu]eAm[2, 3], \[Nu]]["8", 4]] -> 
  Subscript[F\[Nu]eAm[3, 2], \[Nu]]["8", 4], 
 Conjugate[Subscript[F\[Nu]eAm[2, 3], \[Nu]]["8", 5]] -> 
  -Subscript[F\[Nu]eAm[3, 2], \[Nu]]["8", 3], 
 Conjugate[Subscript[F\[Nu]eAm[2, 3], \[Nu]]["8", 6]] -> 
  Subscript[F\[Nu]eAm[3, 2], \[Nu]]["8", 6], 
 Conjugate[Subscript[F\[Nu]eAm[2, 3], \[Nu]]["8", 7]] -> 
  Subscript[F\[Nu]eAm[3, 2], \[Nu]]["8", 2], 
 Conjugate[Subscript[F\[Nu]eAm[2, 3], \[Nu]]["8", 8]] -> 
  -Subscript[F\[Nu]eAm[3, 2], \[Nu]]["8", 1], 
 Conjugate[Subscript[F\[Nu]eAm[2, 3], \[Nu]]["1", 1]] -> 
  Subscript[F\[Nu]eAm[3, 2], \[Nu]]["1", 1], 
 Conjugate[Subscript[F\[Nu]eAm[3, 1], \[Nu]]["8", 1]] -> 
  -Subscript[F\[Nu]eAm[1, 3], \[Nu]]["8", 8], 
 Conjugate[Subscript[F\[Nu]eAm[3, 1], \[Nu]]["8", 2]] -> 
  Subscript[F\[Nu]eAm[1, 3], \[Nu]]["8", 7], 
 Conjugate[Subscript[F\[Nu]eAm[3, 1], \[Nu]]["8", 3]] -> 
  -Subscript[F\[Nu]eAm[1, 3], \[Nu]]["8", 5], 
 Conjugate[Subscript[F\[Nu]eAm[3, 1], \[Nu]]["8", 4]] -> 
  Subscript[F\[Nu]eAm[1, 3], \[Nu]]["8", 4], 
 Conjugate[Subscript[F\[Nu]eAm[3, 1], \[Nu]]["8", 5]] -> 
  -Subscript[F\[Nu]eAm[1, 3], \[Nu]]["8", 3], 
 Conjugate[Subscript[F\[Nu]eAm[3, 1], \[Nu]]["8", 6]] -> 
  Subscript[F\[Nu]eAm[1, 3], \[Nu]]["8", 6], 
 Conjugate[Subscript[F\[Nu]eAm[3, 1], \[Nu]]["8", 7]] -> 
  Subscript[F\[Nu]eAm[1, 3], \[Nu]]["8", 2], 
 Conjugate[Subscript[F\[Nu]eAm[3, 1], \[Nu]]["8", 8]] -> 
  -Subscript[F\[Nu]eAm[1, 3], \[Nu]]["8", 1], 
 Conjugate[Subscript[F\[Nu]eAm[3, 1], \[Nu]]["1", 1]] -> 
  Subscript[F\[Nu]eAm[1, 3], \[Nu]]["1", 1], 
 Conjugate[Subscript[F\[Nu]eAm[3, 2], \[Nu]]["8", 1]] -> 
  -Subscript[F\[Nu]eAm[2, 3], \[Nu]]["8", 8], 
 Conjugate[Subscript[F\[Nu]eAm[3, 2], \[Nu]]["8", 2]] -> 
  Subscript[F\[Nu]eAm[2, 3], \[Nu]]["8", 7], 
 Conjugate[Subscript[F\[Nu]eAm[3, 2], \[Nu]]["8", 3]] -> 
  -Subscript[F\[Nu]eAm[2, 3], \[Nu]]["8", 5], 
 Conjugate[Subscript[F\[Nu]eAm[3, 2], \[Nu]]["8", 4]] -> 
  Subscript[F\[Nu]eAm[2, 3], \[Nu]]["8", 4], 
 Conjugate[Subscript[F\[Nu]eAm[3, 2], \[Nu]]["8", 5]] -> 
  -Subscript[F\[Nu]eAm[2, 3], \[Nu]]["8", 3], 
 Conjugate[Subscript[F\[Nu]eAm[3, 2], \[Nu]]["8", 6]] -> 
  Subscript[F\[Nu]eAm[2, 3], \[Nu]]["8", 6], 
 Conjugate[Subscript[F\[Nu]eAm[3, 2], \[Nu]]["8", 7]] -> 
  Subscript[F\[Nu]eAm[2, 3], \[Nu]]["8", 2], 
 Conjugate[Subscript[F\[Nu]eAm[3, 2], \[Nu]]["8", 8]] -> 
  -Subscript[F\[Nu]eAm[2, 3], \[Nu]]["8", 1], 
 Conjugate[Subscript[F\[Nu]eAm[3, 2], \[Nu]]["1", 1]] -> 
  Subscript[F\[Nu]eAm[2, 3], \[Nu]]["1", 1], 
 Conjugate[Subscript[F\[Nu]eAm[3, 3], \[Nu]]["8", 1]] -> 
  -Subscript[F\[Nu]eAm[3, 3], \[Nu]]["8", 8], 
 Conjugate[Subscript[F\[Nu]eAm[3, 3], \[Nu]]["8", 2]] -> 
  Subscript[F\[Nu]eAm[3, 3], \[Nu]]["8", 7], 
 Conjugate[Subscript[F\[Nu]eAm[3, 3], \[Nu]]["8", 3]] -> 
  -Subscript[F\[Nu]eAm[3, 3], \[Nu]]["8", 5], 
 Conjugate[Subscript[F\[Nu]eAm[3, 3], \[Nu]]["8", 4]] -> 
  Subscript[F\[Nu]eAm[3, 3], \[Nu]]["8", 4], 
 Conjugate[Subscript[F\[Nu]eAm[3, 3], \[Nu]]["8", 5]] -> 
  -Subscript[F\[Nu]eAm[3, 3], \[Nu]]["8", 3], 
 Conjugate[Subscript[F\[Nu]eAm[3, 3], \[Nu]]["8", 6]] -> 
  Subscript[F\[Nu]eAm[3, 3], \[Nu]]["8", 6], 
 Conjugate[Subscript[F\[Nu]eAm[3, 3], \[Nu]]["8", 7]] -> 
  Subscript[F\[Nu]eAm[3, 3], \[Nu]]["8", 2], 
 Conjugate[Subscript[F\[Nu]eAm[3, 3], \[Nu]]["8", 8]] -> 
  -Subscript[F\[Nu]eAm[3, 3], \[Nu]]["8", 1], 
 Conjugate[Subscript[F\[Nu]eAm[3, 3], \[Nu]]["1", 1]] -> 
  Subscript[F\[Nu]eAm[3, 3], \[Nu]]["1", 1], 
 Conjugate[Subscript[F\[Nu]dAp[1, 1], \[Nu]]["8", 1]] -> 
  -Subscript[F\[Nu]dAp[1, 1], \[Nu]]["8", 8], 
 Conjugate[Subscript[F\[Nu]dAp[1, 1], \[Nu]]["8", 2]] -> 
  Subscript[F\[Nu]dAp[1, 1], \[Nu]]["8", 7], 
 Conjugate[Subscript[F\[Nu]dAp[1, 1], \[Nu]]["8", 3]] -> 
  -Subscript[F\[Nu]dAp[1, 1], \[Nu]]["8", 5], 
 Conjugate[Subscript[F\[Nu]dAp[1, 1], \[Nu]]["8", 4]] -> 
  Subscript[F\[Nu]dAp[1, 1], \[Nu]]["8", 4], 
 Conjugate[Subscript[F\[Nu]dAp[1, 1], \[Nu]]["8", 5]] -> 
  -Subscript[F\[Nu]dAp[1, 1], \[Nu]]["8", 3], 
 Conjugate[Subscript[F\[Nu]dAp[1, 1], \[Nu]]["8", 6]] -> 
  Subscript[F\[Nu]dAp[1, 1], \[Nu]]["8", 6], 
 Conjugate[Subscript[F\[Nu]dAp[1, 1], \[Nu]]["8", 7]] -> 
  Subscript[F\[Nu]dAp[1, 1], \[Nu]]["8", 2], 
 Conjugate[Subscript[F\[Nu]dAp[1, 1], \[Nu]]["8", 8]] -> 
  -Subscript[F\[Nu]dAp[1, 1], \[Nu]]["8", 1], 
 Conjugate[Subscript[F\[Nu]dAp[1, 1], \[Nu]]["1", 1]] -> 
  Subscript[F\[Nu]dAp[1, 1], \[Nu]]["1", 1], 
 Conjugate[Subscript[F\[Nu]dAp[1, 2], \[Nu]]["8", 1]] -> 
  -Subscript[F\[Nu]dAp[2, 1], \[Nu]]["8", 8], 
 Conjugate[Subscript[F\[Nu]dAp[1, 2], \[Nu]]["8", 2]] -> 
  Subscript[F\[Nu]dAp[2, 1], \[Nu]]["8", 7], 
 Conjugate[Subscript[F\[Nu]dAp[1, 2], \[Nu]]["8", 3]] -> 
  -Subscript[F\[Nu]dAp[2, 1], \[Nu]]["8", 5], 
 Conjugate[Subscript[F\[Nu]dAp[1, 2], \[Nu]]["8", 4]] -> 
  Subscript[F\[Nu]dAp[2, 1], \[Nu]]["8", 4], 
 Conjugate[Subscript[F\[Nu]dAp[1, 2], \[Nu]]["8", 5]] -> 
  -Subscript[F\[Nu]dAp[2, 1], \[Nu]]["8", 3], 
 Conjugate[Subscript[F\[Nu]dAp[1, 2], \[Nu]]["8", 6]] -> 
  Subscript[F\[Nu]dAp[2, 1], \[Nu]]["8", 6], 
 Conjugate[Subscript[F\[Nu]dAp[1, 2], \[Nu]]["8", 7]] -> 
  Subscript[F\[Nu]dAp[2, 1], \[Nu]]["8", 2], 
 Conjugate[Subscript[F\[Nu]dAp[1, 2], \[Nu]]["8", 8]] -> 
  -Subscript[F\[Nu]dAp[2, 1], \[Nu]]["8", 1], 
 Conjugate[Subscript[F\[Nu]dAp[1, 2], \[Nu]]["1", 1]] -> 
  Subscript[F\[Nu]dAp[2, 1], \[Nu]]["1", 1], 
 Conjugate[Subscript[F\[Nu]dAp[1, 3], \[Nu]]["8", 1]] -> 
  -Subscript[F\[Nu]dAp[3, 1], \[Nu]]["8", 8], 
 Conjugate[Subscript[F\[Nu]dAp[1, 3], \[Nu]]["8", 2]] -> 
  Subscript[F\[Nu]dAp[3, 1], \[Nu]]["8", 7], 
 Conjugate[Subscript[F\[Nu]dAp[1, 3], \[Nu]]["8", 3]] -> 
  -Subscript[F\[Nu]dAp[3, 1], \[Nu]]["8", 5], 
 Conjugate[Subscript[F\[Nu]dAp[1, 3], \[Nu]]["8", 4]] -> 
  Subscript[F\[Nu]dAp[3, 1], \[Nu]]["8", 4], 
 Conjugate[Subscript[F\[Nu]dAp[1, 3], \[Nu]]["8", 5]] -> 
  -Subscript[F\[Nu]dAp[3, 1], \[Nu]]["8", 3], 
 Conjugate[Subscript[F\[Nu]dAp[1, 3], \[Nu]]["8", 6]] -> 
  Subscript[F\[Nu]dAp[3, 1], \[Nu]]["8", 6], 
 Conjugate[Subscript[F\[Nu]dAp[1, 3], \[Nu]]["8", 7]] -> 
  Subscript[F\[Nu]dAp[3, 1], \[Nu]]["8", 2], 
 Conjugate[Subscript[F\[Nu]dAp[1, 3], \[Nu]]["8", 8]] -> 
  -Subscript[F\[Nu]dAp[3, 1], \[Nu]]["8", 1], 
 Conjugate[Subscript[F\[Nu]dAp[1, 3], \[Nu]]["1", 1]] -> 
  Subscript[F\[Nu]dAp[3, 1], \[Nu]]["1", 1], 
 Conjugate[Subscript[F\[Nu]dAp[2, 1], \[Nu]]["8", 1]] -> 
  -Subscript[F\[Nu]dAp[1, 2], \[Nu]]["8", 8], 
 Conjugate[Subscript[F\[Nu]dAp[2, 1], \[Nu]]["8", 2]] -> 
  Subscript[F\[Nu]dAp[1, 2], \[Nu]]["8", 7], 
 Conjugate[Subscript[F\[Nu]dAp[2, 1], \[Nu]]["8", 3]] -> 
  -Subscript[F\[Nu]dAp[1, 2], \[Nu]]["8", 5], 
 Conjugate[Subscript[F\[Nu]dAp[2, 1], \[Nu]]["8", 4]] -> 
  Subscript[F\[Nu]dAp[1, 2], \[Nu]]["8", 4], 
 Conjugate[Subscript[F\[Nu]dAp[2, 1], \[Nu]]["8", 5]] -> 
  -Subscript[F\[Nu]dAp[1, 2], \[Nu]]["8", 3], 
 Conjugate[Subscript[F\[Nu]dAp[2, 1], \[Nu]]["8", 6]] -> 
  Subscript[F\[Nu]dAp[1, 2], \[Nu]]["8", 6], 
 Conjugate[Subscript[F\[Nu]dAp[2, 1], \[Nu]]["8", 7]] -> 
  Subscript[F\[Nu]dAp[1, 2], \[Nu]]["8", 2], 
 Conjugate[Subscript[F\[Nu]dAp[2, 1], \[Nu]]["8", 8]] -> 
  -Subscript[F\[Nu]dAp[1, 2], \[Nu]]["8", 1], 
 Conjugate[Subscript[F\[Nu]dAp[2, 1], \[Nu]]["1", 1]] -> 
  Subscript[F\[Nu]dAp[1, 2], \[Nu]]["1", 1], 
 Conjugate[Subscript[F\[Nu]dAp[2, 2], \[Nu]]["8", 1]] -> 
  -Subscript[F\[Nu]dAp[2, 2], \[Nu]]["8", 8], 
 Conjugate[Subscript[F\[Nu]dAp[2, 2], \[Nu]]["8", 2]] -> 
  Subscript[F\[Nu]dAp[2, 2], \[Nu]]["8", 7], 
 Conjugate[Subscript[F\[Nu]dAp[2, 2], \[Nu]]["8", 3]] -> 
  -Subscript[F\[Nu]dAp[2, 2], \[Nu]]["8", 5], 
 Conjugate[Subscript[F\[Nu]dAp[2, 2], \[Nu]]["8", 4]] -> 
  Subscript[F\[Nu]dAp[2, 2], \[Nu]]["8", 4], 
 Conjugate[Subscript[F\[Nu]dAp[2, 2], \[Nu]]["8", 5]] -> 
  -Subscript[F\[Nu]dAp[2, 2], \[Nu]]["8", 3], 
 Conjugate[Subscript[F\[Nu]dAp[2, 2], \[Nu]]["8", 6]] -> 
  Subscript[F\[Nu]dAp[2, 2], \[Nu]]["8", 6], 
 Conjugate[Subscript[F\[Nu]dAp[2, 2], \[Nu]]["8", 7]] -> 
  Subscript[F\[Nu]dAp[2, 2], \[Nu]]["8", 2], 
 Conjugate[Subscript[F\[Nu]dAp[2, 2], \[Nu]]["8", 8]] -> 
  -Subscript[F\[Nu]dAp[2, 2], \[Nu]]["8", 1], 
 Conjugate[Subscript[F\[Nu]dAp[2, 2], \[Nu]]["1", 1]] -> 
  Subscript[F\[Nu]dAp[2, 2], \[Nu]]["1", 1], 
 Conjugate[Subscript[F\[Nu]dAp[2, 3], \[Nu]]["8", 1]] -> 
  -Subscript[F\[Nu]dAp[3, 2], \[Nu]]["8", 8], 
 Conjugate[Subscript[F\[Nu]dAp[2, 3], \[Nu]]["8", 2]] -> 
  Subscript[F\[Nu]dAp[3, 2], \[Nu]]["8", 7], 
 Conjugate[Subscript[F\[Nu]dAp[2, 3], \[Nu]]["8", 3]] -> 
  -Subscript[F\[Nu]dAp[3, 2], \[Nu]]["8", 5], 
 Conjugate[Subscript[F\[Nu]dAp[2, 3], \[Nu]]["8", 4]] -> 
  Subscript[F\[Nu]dAp[3, 2], \[Nu]]["8", 4], 
 Conjugate[Subscript[F\[Nu]dAp[2, 3], \[Nu]]["8", 5]] -> 
  -Subscript[F\[Nu]dAp[3, 2], \[Nu]]["8", 3], 
 Conjugate[Subscript[F\[Nu]dAp[2, 3], \[Nu]]["8", 6]] -> 
  Subscript[F\[Nu]dAp[3, 2], \[Nu]]["8", 6], 
 Conjugate[Subscript[F\[Nu]dAp[2, 3], \[Nu]]["8", 7]] -> 
  Subscript[F\[Nu]dAp[3, 2], \[Nu]]["8", 2], 
 Conjugate[Subscript[F\[Nu]dAp[2, 3], \[Nu]]["8", 8]] -> 
  -Subscript[F\[Nu]dAp[3, 2], \[Nu]]["8", 1], 
 Conjugate[Subscript[F\[Nu]dAp[2, 3], \[Nu]]["1", 1]] -> 
  Subscript[F\[Nu]dAp[3, 2], \[Nu]]["1", 1], 
 Conjugate[Subscript[F\[Nu]dAp[3, 1], \[Nu]]["8", 1]] -> 
  -Subscript[F\[Nu]dAp[1, 3], \[Nu]]["8", 8], 
 Conjugate[Subscript[F\[Nu]dAp[3, 1], \[Nu]]["8", 2]] -> 
  Subscript[F\[Nu]dAp[1, 3], \[Nu]]["8", 7], 
 Conjugate[Subscript[F\[Nu]dAp[3, 1], \[Nu]]["8", 3]] -> 
  -Subscript[F\[Nu]dAp[1, 3], \[Nu]]["8", 5], 
 Conjugate[Subscript[F\[Nu]dAp[3, 1], \[Nu]]["8", 4]] -> 
  Subscript[F\[Nu]dAp[1, 3], \[Nu]]["8", 4], 
 Conjugate[Subscript[F\[Nu]dAp[3, 1], \[Nu]]["8", 5]] -> 
  -Subscript[F\[Nu]dAp[1, 3], \[Nu]]["8", 3], 
 Conjugate[Subscript[F\[Nu]dAp[3, 1], \[Nu]]["8", 6]] -> 
  Subscript[F\[Nu]dAp[1, 3], \[Nu]]["8", 6], 
 Conjugate[Subscript[F\[Nu]dAp[3, 1], \[Nu]]["8", 7]] -> 
  Subscript[F\[Nu]dAp[1, 3], \[Nu]]["8", 2], 
 Conjugate[Subscript[F\[Nu]dAp[3, 1], \[Nu]]["8", 8]] -> 
  -Subscript[F\[Nu]dAp[1, 3], \[Nu]]["8", 1], 
 Conjugate[Subscript[F\[Nu]dAp[3, 1], \[Nu]]["1", 1]] -> 
  Subscript[F\[Nu]dAp[1, 3], \[Nu]]["1", 1], 
 Conjugate[Subscript[F\[Nu]dAp[3, 2], \[Nu]]["8", 1]] -> 
  -Subscript[F\[Nu]dAp[2, 3], \[Nu]]["8", 8], 
 Conjugate[Subscript[F\[Nu]dAp[3, 2], \[Nu]]["8", 2]] -> 
  Subscript[F\[Nu]dAp[2, 3], \[Nu]]["8", 7], 
 Conjugate[Subscript[F\[Nu]dAp[3, 2], \[Nu]]["8", 3]] -> 
  -Subscript[F\[Nu]dAp[2, 3], \[Nu]]["8", 5], 
 Conjugate[Subscript[F\[Nu]dAp[3, 2], \[Nu]]["8", 4]] -> 
  Subscript[F\[Nu]dAp[2, 3], \[Nu]]["8", 4], 
 Conjugate[Subscript[F\[Nu]dAp[3, 2], \[Nu]]["8", 5]] -> 
  -Subscript[F\[Nu]dAp[2, 3], \[Nu]]["8", 3], 
 Conjugate[Subscript[F\[Nu]dAp[3, 2], \[Nu]]["8", 6]] -> 
  Subscript[F\[Nu]dAp[2, 3], \[Nu]]["8", 6], 
 Conjugate[Subscript[F\[Nu]dAp[3, 2], \[Nu]]["8", 7]] -> 
  Subscript[F\[Nu]dAp[2, 3], \[Nu]]["8", 2], 
 Conjugate[Subscript[F\[Nu]dAp[3, 2], \[Nu]]["8", 8]] -> 
  -Subscript[F\[Nu]dAp[2, 3], \[Nu]]["8", 1], 
 Conjugate[Subscript[F\[Nu]dAp[3, 2], \[Nu]]["1", 1]] -> 
  Subscript[F\[Nu]dAp[2, 3], \[Nu]]["1", 1], 
 Conjugate[Subscript[F\[Nu]dAp[3, 3], \[Nu]]["8", 1]] -> 
  -Subscript[F\[Nu]dAp[3, 3], \[Nu]]["8", 8], 
 Conjugate[Subscript[F\[Nu]dAp[3, 3], \[Nu]]["8", 2]] -> 
  Subscript[F\[Nu]dAp[3, 3], \[Nu]]["8", 7], 
 Conjugate[Subscript[F\[Nu]dAp[3, 3], \[Nu]]["8", 3]] -> 
  -Subscript[F\[Nu]dAp[3, 3], \[Nu]]["8", 5], 
 Conjugate[Subscript[F\[Nu]dAp[3, 3], \[Nu]]["8", 4]] -> 
  Subscript[F\[Nu]dAp[3, 3], \[Nu]]["8", 4], 
 Conjugate[Subscript[F\[Nu]dAp[3, 3], \[Nu]]["8", 5]] -> 
  -Subscript[F\[Nu]dAp[3, 3], \[Nu]]["8", 3], 
 Conjugate[Subscript[F\[Nu]dAp[3, 3], \[Nu]]["8", 6]] -> 
  Subscript[F\[Nu]dAp[3, 3], \[Nu]]["8", 6], 
 Conjugate[Subscript[F\[Nu]dAp[3, 3], \[Nu]]["8", 7]] -> 
  Subscript[F\[Nu]dAp[3, 3], \[Nu]]["8", 2], 
 Conjugate[Subscript[F\[Nu]dAp[3, 3], \[Nu]]["8", 8]] -> 
  -Subscript[F\[Nu]dAp[3, 3], \[Nu]]["8", 1], 
 Conjugate[Subscript[F\[Nu]dAp[3, 3], \[Nu]]["1", 1]] -> 
  Subscript[F\[Nu]dAp[3, 3], \[Nu]]["1", 1], 
 Conjugate[Subscript[F\[Nu]dAm[1, 1], \[Nu]]["8", 1]] -> 
  -Subscript[F\[Nu]dAm[1, 1], \[Nu]]["8", 8], 
 Conjugate[Subscript[F\[Nu]dAm[1, 1], \[Nu]]["8", 2]] -> 
  Subscript[F\[Nu]dAm[1, 1], \[Nu]]["8", 7], 
 Conjugate[Subscript[F\[Nu]dAm[1, 1], \[Nu]]["8", 3]] -> 
  -Subscript[F\[Nu]dAm[1, 1], \[Nu]]["8", 5], 
 Conjugate[Subscript[F\[Nu]dAm[1, 1], \[Nu]]["8", 4]] -> 
  Subscript[F\[Nu]dAm[1, 1], \[Nu]]["8", 4], 
 Conjugate[Subscript[F\[Nu]dAm[1, 1], \[Nu]]["8", 5]] -> 
  -Subscript[F\[Nu]dAm[1, 1], \[Nu]]["8", 3], 
 Conjugate[Subscript[F\[Nu]dAm[1, 1], \[Nu]]["8", 6]] -> 
  Subscript[F\[Nu]dAm[1, 1], \[Nu]]["8", 6], 
 Conjugate[Subscript[F\[Nu]dAm[1, 1], \[Nu]]["8", 7]] -> 
  Subscript[F\[Nu]dAm[1, 1], \[Nu]]["8", 2], 
 Conjugate[Subscript[F\[Nu]dAm[1, 1], \[Nu]]["8", 8]] -> 
  -Subscript[F\[Nu]dAm[1, 1], \[Nu]]["8", 1], 
 Conjugate[Subscript[F\[Nu]dAm[1, 1], \[Nu]]["1", 1]] -> 
  Subscript[F\[Nu]dAm[1, 1], \[Nu]]["1", 1], 
 Conjugate[Subscript[F\[Nu]dAm[1, 2], \[Nu]]["8", 1]] -> 
  -Subscript[F\[Nu]dAm[2, 1], \[Nu]]["8", 8], 
 Conjugate[Subscript[F\[Nu]dAm[1, 2], \[Nu]]["8", 2]] -> 
  Subscript[F\[Nu]dAm[2, 1], \[Nu]]["8", 7], 
 Conjugate[Subscript[F\[Nu]dAm[1, 2], \[Nu]]["8", 3]] -> 
  -Subscript[F\[Nu]dAm[2, 1], \[Nu]]["8", 5], 
 Conjugate[Subscript[F\[Nu]dAm[1, 2], \[Nu]]["8", 4]] -> 
  Subscript[F\[Nu]dAm[2, 1], \[Nu]]["8", 4], 
 Conjugate[Subscript[F\[Nu]dAm[1, 2], \[Nu]]["8", 5]] -> 
  -Subscript[F\[Nu]dAm[2, 1], \[Nu]]["8", 3], 
 Conjugate[Subscript[F\[Nu]dAm[1, 2], \[Nu]]["8", 6]] -> 
  Subscript[F\[Nu]dAm[2, 1], \[Nu]]["8", 6], 
 Conjugate[Subscript[F\[Nu]dAm[1, 2], \[Nu]]["8", 7]] -> 
  Subscript[F\[Nu]dAm[2, 1], \[Nu]]["8", 2], 
 Conjugate[Subscript[F\[Nu]dAm[1, 2], \[Nu]]["8", 8]] -> 
  -Subscript[F\[Nu]dAm[2, 1], \[Nu]]["8", 1], 
 Conjugate[Subscript[F\[Nu]dAm[1, 2], \[Nu]]["1", 1]] -> 
  Subscript[F\[Nu]dAm[2, 1], \[Nu]]["1", 1], 
 Conjugate[Subscript[F\[Nu]dAm[1, 3], \[Nu]]["8", 1]] -> 
  -Subscript[F\[Nu]dAm[3, 1], \[Nu]]["8", 8], 
 Conjugate[Subscript[F\[Nu]dAm[1, 3], \[Nu]]["8", 2]] -> 
  Subscript[F\[Nu]dAm[3, 1], \[Nu]]["8", 7], 
 Conjugate[Subscript[F\[Nu]dAm[1, 3], \[Nu]]["8", 3]] -> 
  -Subscript[F\[Nu]dAm[3, 1], \[Nu]]["8", 5], 
 Conjugate[Subscript[F\[Nu]dAm[1, 3], \[Nu]]["8", 4]] -> 
  Subscript[F\[Nu]dAm[3, 1], \[Nu]]["8", 4], 
 Conjugate[Subscript[F\[Nu]dAm[1, 3], \[Nu]]["8", 5]] -> 
  -Subscript[F\[Nu]dAm[3, 1], \[Nu]]["8", 3], 
 Conjugate[Subscript[F\[Nu]dAm[1, 3], \[Nu]]["8", 6]] -> 
  Subscript[F\[Nu]dAm[3, 1], \[Nu]]["8", 6], 
 Conjugate[Subscript[F\[Nu]dAm[1, 3], \[Nu]]["8", 7]] -> 
  Subscript[F\[Nu]dAm[3, 1], \[Nu]]["8", 2], 
 Conjugate[Subscript[F\[Nu]dAm[1, 3], \[Nu]]["8", 8]] -> 
  -Subscript[F\[Nu]dAm[3, 1], \[Nu]]["8", 1], 
 Conjugate[Subscript[F\[Nu]dAm[1, 3], \[Nu]]["1", 1]] -> 
  Subscript[F\[Nu]dAm[3, 1], \[Nu]]["1", 1], 
 Conjugate[Subscript[F\[Nu]dAm[2, 1], \[Nu]]["8", 1]] -> 
  -Subscript[F\[Nu]dAm[1, 2], \[Nu]]["8", 8], 
 Conjugate[Subscript[F\[Nu]dAm[2, 1], \[Nu]]["8", 2]] -> 
  Subscript[F\[Nu]dAm[1, 2], \[Nu]]["8", 7], 
 Conjugate[Subscript[F\[Nu]dAm[2, 1], \[Nu]]["8", 3]] -> 
  -Subscript[F\[Nu]dAm[1, 2], \[Nu]]["8", 5], 
 Conjugate[Subscript[F\[Nu]dAm[2, 1], \[Nu]]["8", 4]] -> 
  Subscript[F\[Nu]dAm[1, 2], \[Nu]]["8", 4], 
 Conjugate[Subscript[F\[Nu]dAm[2, 1], \[Nu]]["8", 5]] -> 
  -Subscript[F\[Nu]dAm[1, 2], \[Nu]]["8", 3], 
 Conjugate[Subscript[F\[Nu]dAm[2, 1], \[Nu]]["8", 6]] -> 
  Subscript[F\[Nu]dAm[1, 2], \[Nu]]["8", 6], 
 Conjugate[Subscript[F\[Nu]dAm[2, 1], \[Nu]]["8", 7]] -> 
  Subscript[F\[Nu]dAm[1, 2], \[Nu]]["8", 2], 
 Conjugate[Subscript[F\[Nu]dAm[2, 1], \[Nu]]["8", 8]] -> 
  -Subscript[F\[Nu]dAm[1, 2], \[Nu]]["8", 1], 
 Conjugate[Subscript[F\[Nu]dAm[2, 1], \[Nu]]["1", 1]] -> 
  Subscript[F\[Nu]dAm[1, 2], \[Nu]]["1", 1], 
 Conjugate[Subscript[F\[Nu]dAm[2, 2], \[Nu]]["8", 1]] -> 
  -Subscript[F\[Nu]dAm[2, 2], \[Nu]]["8", 8], 
 Conjugate[Subscript[F\[Nu]dAm[2, 2], \[Nu]]["8", 2]] -> 
  Subscript[F\[Nu]dAm[2, 2], \[Nu]]["8", 7], 
 Conjugate[Subscript[F\[Nu]dAm[2, 2], \[Nu]]["8", 3]] -> 
  -Subscript[F\[Nu]dAm[2, 2], \[Nu]]["8", 5], 
 Conjugate[Subscript[F\[Nu]dAm[2, 2], \[Nu]]["8", 4]] -> 
  Subscript[F\[Nu]dAm[2, 2], \[Nu]]["8", 4], 
 Conjugate[Subscript[F\[Nu]dAm[2, 2], \[Nu]]["8", 5]] -> 
  -Subscript[F\[Nu]dAm[2, 2], \[Nu]]["8", 3], 
 Conjugate[Subscript[F\[Nu]dAm[2, 2], \[Nu]]["8", 6]] -> 
  Subscript[F\[Nu]dAm[2, 2], \[Nu]]["8", 6], 
 Conjugate[Subscript[F\[Nu]dAm[2, 2], \[Nu]]["8", 7]] -> 
  Subscript[F\[Nu]dAm[2, 2], \[Nu]]["8", 2], 
 Conjugate[Subscript[F\[Nu]dAm[2, 2], \[Nu]]["8", 8]] -> 
  -Subscript[F\[Nu]dAm[2, 2], \[Nu]]["8", 1], 
 Conjugate[Subscript[F\[Nu]dAm[2, 2], \[Nu]]["1", 1]] -> 
  Subscript[F\[Nu]dAm[2, 2], \[Nu]]["1", 1], 
 Conjugate[Subscript[F\[Nu]dAm[2, 3], \[Nu]]["8", 1]] -> 
  -Subscript[F\[Nu]dAm[3, 2], \[Nu]]["8", 8], 
 Conjugate[Subscript[F\[Nu]dAm[2, 3], \[Nu]]["8", 2]] -> 
  Subscript[F\[Nu]dAm[3, 2], \[Nu]]["8", 7], 
 Conjugate[Subscript[F\[Nu]dAm[2, 3], \[Nu]]["8", 3]] -> 
  -Subscript[F\[Nu]dAm[3, 2], \[Nu]]["8", 5], 
 Conjugate[Subscript[F\[Nu]dAm[2, 3], \[Nu]]["8", 4]] -> 
  Subscript[F\[Nu]dAm[3, 2], \[Nu]]["8", 4], 
 Conjugate[Subscript[F\[Nu]dAm[2, 3], \[Nu]]["8", 5]] -> 
  -Subscript[F\[Nu]dAm[3, 2], \[Nu]]["8", 3], 
 Conjugate[Subscript[F\[Nu]dAm[2, 3], \[Nu]]["8", 6]] -> 
  Subscript[F\[Nu]dAm[3, 2], \[Nu]]["8", 6], 
 Conjugate[Subscript[F\[Nu]dAm[2, 3], \[Nu]]["8", 7]] -> 
  Subscript[F\[Nu]dAm[3, 2], \[Nu]]["8", 2], 
 Conjugate[Subscript[F\[Nu]dAm[2, 3], \[Nu]]["8", 8]] -> 
  -Subscript[F\[Nu]dAm[3, 2], \[Nu]]["8", 1], 
 Conjugate[Subscript[F\[Nu]dAm[2, 3], \[Nu]]["1", 1]] -> 
  Subscript[F\[Nu]dAm[3, 2], \[Nu]]["1", 1], 
 Conjugate[Subscript[F\[Nu]dAm[3, 1], \[Nu]]["8", 1]] -> 
  -Subscript[F\[Nu]dAm[1, 3], \[Nu]]["8", 8], 
 Conjugate[Subscript[F\[Nu]dAm[3, 1], \[Nu]]["8", 2]] -> 
  Subscript[F\[Nu]dAm[1, 3], \[Nu]]["8", 7], 
 Conjugate[Subscript[F\[Nu]dAm[3, 1], \[Nu]]["8", 3]] -> 
  -Subscript[F\[Nu]dAm[1, 3], \[Nu]]["8", 5], 
 Conjugate[Subscript[F\[Nu]dAm[3, 1], \[Nu]]["8", 4]] -> 
  Subscript[F\[Nu]dAm[1, 3], \[Nu]]["8", 4], 
 Conjugate[Subscript[F\[Nu]dAm[3, 1], \[Nu]]["8", 5]] -> 
  -Subscript[F\[Nu]dAm[1, 3], \[Nu]]["8", 3], 
 Conjugate[Subscript[F\[Nu]dAm[3, 1], \[Nu]]["8", 6]] -> 
  Subscript[F\[Nu]dAm[1, 3], \[Nu]]["8", 6], 
 Conjugate[Subscript[F\[Nu]dAm[3, 1], \[Nu]]["8", 7]] -> 
  Subscript[F\[Nu]dAm[1, 3], \[Nu]]["8", 2], 
 Conjugate[Subscript[F\[Nu]dAm[3, 1], \[Nu]]["8", 8]] -> 
  -Subscript[F\[Nu]dAm[1, 3], \[Nu]]["8", 1], 
 Conjugate[Subscript[F\[Nu]dAm[3, 1], \[Nu]]["1", 1]] -> 
  Subscript[F\[Nu]dAm[1, 3], \[Nu]]["1", 1], 
 Conjugate[Subscript[F\[Nu]dAm[3, 2], \[Nu]]["8", 1]] -> 
  -Subscript[F\[Nu]dAm[2, 3], \[Nu]]["8", 8], 
 Conjugate[Subscript[F\[Nu]dAm[3, 2], \[Nu]]["8", 2]] -> 
  Subscript[F\[Nu]dAm[2, 3], \[Nu]]["8", 7], 
 Conjugate[Subscript[F\[Nu]dAm[3, 2], \[Nu]]["8", 3]] -> 
  -Subscript[F\[Nu]dAm[2, 3], \[Nu]]["8", 5], 
 Conjugate[Subscript[F\[Nu]dAm[3, 2], \[Nu]]["8", 4]] -> 
  Subscript[F\[Nu]dAm[2, 3], \[Nu]]["8", 4], 
 Conjugate[Subscript[F\[Nu]dAm[3, 2], \[Nu]]["8", 5]] -> 
  -Subscript[F\[Nu]dAm[2, 3], \[Nu]]["8", 3], 
 Conjugate[Subscript[F\[Nu]dAm[3, 2], \[Nu]]["8", 6]] -> 
  Subscript[F\[Nu]dAm[2, 3], \[Nu]]["8", 6], 
 Conjugate[Subscript[F\[Nu]dAm[3, 2], \[Nu]]["8", 7]] -> 
  Subscript[F\[Nu]dAm[2, 3], \[Nu]]["8", 2], 
 Conjugate[Subscript[F\[Nu]dAm[3, 2], \[Nu]]["8", 8]] -> 
  -Subscript[F\[Nu]dAm[2, 3], \[Nu]]["8", 1], 
 Conjugate[Subscript[F\[Nu]dAm[3, 2], \[Nu]]["1", 1]] -> 
  Subscript[F\[Nu]dAm[2, 3], \[Nu]]["1", 1], 
 Conjugate[Subscript[F\[Nu]dAm[3, 3], \[Nu]]["8", 1]] -> 
  -Subscript[F\[Nu]dAm[3, 3], \[Nu]]["8", 8], 
 Conjugate[Subscript[F\[Nu]dAm[3, 3], \[Nu]]["8", 2]] -> 
  Subscript[F\[Nu]dAm[3, 3], \[Nu]]["8", 7], 
 Conjugate[Subscript[F\[Nu]dAm[3, 3], \[Nu]]["8", 3]] -> 
  -Subscript[F\[Nu]dAm[3, 3], \[Nu]]["8", 5], 
 Conjugate[Subscript[F\[Nu]dAm[3, 3], \[Nu]]["8", 4]] -> 
  Subscript[F\[Nu]dAm[3, 3], \[Nu]]["8", 4], 
 Conjugate[Subscript[F\[Nu]dAm[3, 3], \[Nu]]["8", 5]] -> 
  -Subscript[F\[Nu]dAm[3, 3], \[Nu]]["8", 3], 
 Conjugate[Subscript[F\[Nu]dAm[3, 3], \[Nu]]["8", 6]] -> 
  Subscript[F\[Nu]dAm[3, 3], \[Nu]]["8", 6], 
 Conjugate[Subscript[F\[Nu]dAm[3, 3], \[Nu]]["8", 7]] -> 
  Subscript[F\[Nu]dAm[3, 3], \[Nu]]["8", 2], 
 Conjugate[Subscript[F\[Nu]dAm[3, 3], \[Nu]]["8", 8]] -> 
  -Subscript[F\[Nu]dAm[3, 3], \[Nu]]["8", 1], 
 Conjugate[Subscript[F\[Nu]dAm[3, 3], \[Nu]]["1", 1]] -> 
  Subscript[F\[Nu]dAm[3, 3], \[Nu]]["1", 1], 
 Conjugate[Subscript[F\[Nu]uAp[1, 1], \[Nu]]["3", 1]] -> 
  -Subscript[F\[Nu]uAp[1, 1], \[Nu]]["3", 3], 
 Conjugate[Subscript[F\[Nu]uAp[1, 1], \[Nu]]["3", 2]] -> 
  Subscript[F\[Nu]uAp[1, 1], \[Nu]]["3", 2], 
 Conjugate[Subscript[F\[Nu]uAp[1, 1], \[Nu]]["3", 3]] -> 
  -Subscript[F\[Nu]uAp[1, 1], \[Nu]]["3", 1], 
 Conjugate[Subscript[F\[Nu]uAp[1, 1], \[Nu]]["1", 1]] -> 
  Subscript[F\[Nu]uAp[1, 1], \[Nu]]["1", 1], 
 Conjugate[Subscript[F\[Nu]uAp[1, 2], \[Nu]]["3", 1]] -> 
  -Subscript[F\[Nu]uAp[2, 1], \[Nu]]["3", 3], 
 Conjugate[Subscript[F\[Nu]uAp[1, 2], \[Nu]]["3", 2]] -> 
  Subscript[F\[Nu]uAp[2, 1], \[Nu]]["3", 2], 
 Conjugate[Subscript[F\[Nu]uAp[1, 2], \[Nu]]["3", 3]] -> 
  -Subscript[F\[Nu]uAp[2, 1], \[Nu]]["3", 1], 
 Conjugate[Subscript[F\[Nu]uAp[1, 2], \[Nu]]["1", 1]] -> 
  Subscript[F\[Nu]uAp[2, 1], \[Nu]]["1", 1], 
 Conjugate[Subscript[F\[Nu]uAp[1, 3], \[Nu]]["3", 1]] -> 
  -Subscript[F\[Nu]uAp[3, 1], \[Nu]]["3", 3], 
 Conjugate[Subscript[F\[Nu]uAp[1, 3], \[Nu]]["3", 2]] -> 
  Subscript[F\[Nu]uAp[3, 1], \[Nu]]["3", 2], 
 Conjugate[Subscript[F\[Nu]uAp[1, 3], \[Nu]]["3", 3]] -> 
  -Subscript[F\[Nu]uAp[3, 1], \[Nu]]["3", 1], 
 Conjugate[Subscript[F\[Nu]uAp[1, 3], \[Nu]]["1", 1]] -> 
  Subscript[F\[Nu]uAp[3, 1], \[Nu]]["1", 1], 
 Conjugate[Subscript[F\[Nu]uAp[2, 1], \[Nu]]["3", 1]] -> 
  -Subscript[F\[Nu]uAp[1, 2], \[Nu]]["3", 3], 
 Conjugate[Subscript[F\[Nu]uAp[2, 1], \[Nu]]["3", 2]] -> 
  Subscript[F\[Nu]uAp[1, 2], \[Nu]]["3", 2], 
 Conjugate[Subscript[F\[Nu]uAp[2, 1], \[Nu]]["3", 3]] -> 
  -Subscript[F\[Nu]uAp[1, 2], \[Nu]]["3", 1], 
 Conjugate[Subscript[F\[Nu]uAp[2, 1], \[Nu]]["1", 1]] -> 
  Subscript[F\[Nu]uAp[1, 2], \[Nu]]["1", 1], 
 Conjugate[Subscript[F\[Nu]uAp[2, 2], \[Nu]]["3", 1]] -> 
  -Subscript[F\[Nu]uAp[2, 2], \[Nu]]["3", 3], 
 Conjugate[Subscript[F\[Nu]uAp[2, 2], \[Nu]]["3", 2]] -> 
  Subscript[F\[Nu]uAp[2, 2], \[Nu]]["3", 2], 
 Conjugate[Subscript[F\[Nu]uAp[2, 2], \[Nu]]["3", 3]] -> 
  -Subscript[F\[Nu]uAp[2, 2], \[Nu]]["3", 1], 
 Conjugate[Subscript[F\[Nu]uAp[2, 2], \[Nu]]["1", 1]] -> 
  Subscript[F\[Nu]uAp[2, 2], \[Nu]]["1", 1], 
 Conjugate[Subscript[F\[Nu]uAp[2, 3], \[Nu]]["3", 1]] -> 
  -Subscript[F\[Nu]uAp[3, 2], \[Nu]]["3", 3], 
 Conjugate[Subscript[F\[Nu]uAp[2, 3], \[Nu]]["3", 2]] -> 
  Subscript[F\[Nu]uAp[3, 2], \[Nu]]["3", 2], 
 Conjugate[Subscript[F\[Nu]uAp[2, 3], \[Nu]]["3", 3]] -> 
  -Subscript[F\[Nu]uAp[3, 2], \[Nu]]["3", 1], 
 Conjugate[Subscript[F\[Nu]uAp[2, 3], \[Nu]]["1", 1]] -> 
  Subscript[F\[Nu]uAp[3, 2], \[Nu]]["1", 1], 
 Conjugate[Subscript[F\[Nu]uAp[3, 1], \[Nu]]["3", 1]] -> 
  -Subscript[F\[Nu]uAp[1, 3], \[Nu]]["3", 3], 
 Conjugate[Subscript[F\[Nu]uAp[3, 1], \[Nu]]["3", 2]] -> 
  Subscript[F\[Nu]uAp[1, 3], \[Nu]]["3", 2], 
 Conjugate[Subscript[F\[Nu]uAp[3, 1], \[Nu]]["3", 3]] -> 
  -Subscript[F\[Nu]uAp[1, 3], \[Nu]]["3", 1], 
 Conjugate[Subscript[F\[Nu]uAp[3, 1], \[Nu]]["1", 1]] -> 
  Subscript[F\[Nu]uAp[1, 3], \[Nu]]["1", 1], 
 Conjugate[Subscript[F\[Nu]uAp[3, 2], \[Nu]]["3", 1]] -> 
  -Subscript[F\[Nu]uAp[2, 3], \[Nu]]["3", 3], 
 Conjugate[Subscript[F\[Nu]uAp[3, 2], \[Nu]]["3", 2]] -> 
  Subscript[F\[Nu]uAp[2, 3], \[Nu]]["3", 2], 
 Conjugate[Subscript[F\[Nu]uAp[3, 2], \[Nu]]["3", 3]] -> 
  -Subscript[F\[Nu]uAp[2, 3], \[Nu]]["3", 1], 
 Conjugate[Subscript[F\[Nu]uAp[3, 2], \[Nu]]["1", 1]] -> 
  Subscript[F\[Nu]uAp[2, 3], \[Nu]]["1", 1], 
 Conjugate[Subscript[F\[Nu]uAp[3, 3], \[Nu]]["3", 1]] -> 
  -Subscript[F\[Nu]uAp[3, 3], \[Nu]]["3", 3], 
 Conjugate[Subscript[F\[Nu]uAp[3, 3], \[Nu]]["3", 2]] -> 
  Subscript[F\[Nu]uAp[3, 3], \[Nu]]["3", 2], 
 Conjugate[Subscript[F\[Nu]uAp[3, 3], \[Nu]]["3", 3]] -> 
  -Subscript[F\[Nu]uAp[3, 3], \[Nu]]["3", 1], 
 Conjugate[Subscript[F\[Nu]uAp[3, 3], \[Nu]]["1", 1]] -> 
  Subscript[F\[Nu]uAp[3, 3], \[Nu]]["1", 1], 
 Conjugate[Subscript[F\[Nu]uAm[1, 1], \[Nu]]["3", 1]] -> 
  -Subscript[F\[Nu]uAm[1, 1], \[Nu]]["3", 3], 
 Conjugate[Subscript[F\[Nu]uAm[1, 1], \[Nu]]["3", 2]] -> 
  Subscript[F\[Nu]uAm[1, 1], \[Nu]]["3", 2], 
 Conjugate[Subscript[F\[Nu]uAm[1, 1], \[Nu]]["3", 3]] -> 
  -Subscript[F\[Nu]uAm[1, 1], \[Nu]]["3", 1], 
 Conjugate[Subscript[F\[Nu]uAm[1, 1], \[Nu]]["1", 1]] -> 
  Subscript[F\[Nu]uAm[1, 1], \[Nu]]["1", 1], 
 Conjugate[Subscript[F\[Nu]uAm[1, 2], \[Nu]]["3", 1]] -> 
  -Subscript[F\[Nu]uAm[2, 1], \[Nu]]["3", 3], 
 Conjugate[Subscript[F\[Nu]uAm[1, 2], \[Nu]]["3", 2]] -> 
  Subscript[F\[Nu]uAm[2, 1], \[Nu]]["3", 2], 
 Conjugate[Subscript[F\[Nu]uAm[1, 2], \[Nu]]["3", 3]] -> 
  -Subscript[F\[Nu]uAm[2, 1], \[Nu]]["3", 1], 
 Conjugate[Subscript[F\[Nu]uAm[1, 2], \[Nu]]["1", 1]] -> 
  Subscript[F\[Nu]uAm[2, 1], \[Nu]]["1", 1], 
 Conjugate[Subscript[F\[Nu]uAm[1, 3], \[Nu]]["3", 1]] -> 
  -Subscript[F\[Nu]uAm[3, 1], \[Nu]]["3", 3], 
 Conjugate[Subscript[F\[Nu]uAm[1, 3], \[Nu]]["3", 2]] -> 
  Subscript[F\[Nu]uAm[3, 1], \[Nu]]["3", 2], 
 Conjugate[Subscript[F\[Nu]uAm[1, 3], \[Nu]]["3", 3]] -> 
  -Subscript[F\[Nu]uAm[3, 1], \[Nu]]["3", 1], 
 Conjugate[Subscript[F\[Nu]uAm[1, 3], \[Nu]]["1", 1]] -> 
  Subscript[F\[Nu]uAm[3, 1], \[Nu]]["1", 1], 
 Conjugate[Subscript[F\[Nu]uAm[2, 1], \[Nu]]["3", 1]] -> 
  -Subscript[F\[Nu]uAm[1, 2], \[Nu]]["3", 3], 
 Conjugate[Subscript[F\[Nu]uAm[2, 1], \[Nu]]["3", 2]] -> 
  Subscript[F\[Nu]uAm[1, 2], \[Nu]]["3", 2], 
 Conjugate[Subscript[F\[Nu]uAm[2, 1], \[Nu]]["3", 3]] -> 
  -Subscript[F\[Nu]uAm[1, 2], \[Nu]]["3", 1], 
 Conjugate[Subscript[F\[Nu]uAm[2, 1], \[Nu]]["1", 1]] -> 
  Subscript[F\[Nu]uAm[1, 2], \[Nu]]["1", 1], 
 Conjugate[Subscript[F\[Nu]uAm[2, 2], \[Nu]]["3", 1]] -> 
  -Subscript[F\[Nu]uAm[2, 2], \[Nu]]["3", 3], 
 Conjugate[Subscript[F\[Nu]uAm[2, 2], \[Nu]]["3", 2]] -> 
  Subscript[F\[Nu]uAm[2, 2], \[Nu]]["3", 2], 
 Conjugate[Subscript[F\[Nu]uAm[2, 2], \[Nu]]["3", 3]] -> 
  -Subscript[F\[Nu]uAm[2, 2], \[Nu]]["3", 1], 
 Conjugate[Subscript[F\[Nu]uAm[2, 2], \[Nu]]["1", 1]] -> 
  Subscript[F\[Nu]uAm[2, 2], \[Nu]]["1", 1], 
 Conjugate[Subscript[F\[Nu]uAm[2, 3], \[Nu]]["3", 1]] -> 
  -Subscript[F\[Nu]uAm[3, 2], \[Nu]]["3", 3], 
 Conjugate[Subscript[F\[Nu]uAm[2, 3], \[Nu]]["3", 2]] -> 
  Subscript[F\[Nu]uAm[3, 2], \[Nu]]["3", 2], 
 Conjugate[Subscript[F\[Nu]uAm[2, 3], \[Nu]]["3", 3]] -> 
  -Subscript[F\[Nu]uAm[3, 2], \[Nu]]["3", 1], 
 Conjugate[Subscript[F\[Nu]uAm[2, 3], \[Nu]]["1", 1]] -> 
  Subscript[F\[Nu]uAm[3, 2], \[Nu]]["1", 1], 
 Conjugate[Subscript[F\[Nu]uAm[3, 1], \[Nu]]["3", 1]] -> 
  -Subscript[F\[Nu]uAm[1, 3], \[Nu]]["3", 3], 
 Conjugate[Subscript[F\[Nu]uAm[3, 1], \[Nu]]["3", 2]] -> 
  Subscript[F\[Nu]uAm[1, 3], \[Nu]]["3", 2], 
 Conjugate[Subscript[F\[Nu]uAm[3, 1], \[Nu]]["3", 3]] -> 
  -Subscript[F\[Nu]uAm[1, 3], \[Nu]]["3", 1], 
 Conjugate[Subscript[F\[Nu]uAm[3, 1], \[Nu]]["1", 1]] -> 
  Subscript[F\[Nu]uAm[1, 3], \[Nu]]["1", 1], 
 Conjugate[Subscript[F\[Nu]uAm[3, 2], \[Nu]]["3", 1]] -> 
  -Subscript[F\[Nu]uAm[2, 3], \[Nu]]["3", 3], 
 Conjugate[Subscript[F\[Nu]uAm[3, 2], \[Nu]]["3", 2]] -> 
  Subscript[F\[Nu]uAm[2, 3], \[Nu]]["3", 2], 
 Conjugate[Subscript[F\[Nu]uAm[3, 2], \[Nu]]["3", 3]] -> 
  -Subscript[F\[Nu]uAm[2, 3], \[Nu]]["3", 1], 
 Conjugate[Subscript[F\[Nu]uAm[3, 2], \[Nu]]["1", 1]] -> 
  Subscript[F\[Nu]uAm[2, 3], \[Nu]]["1", 1], 
 Conjugate[Subscript[F\[Nu]uAm[3, 3], \[Nu]]["3", 1]] -> 
  -Subscript[F\[Nu]uAm[3, 3], \[Nu]]["3", 3], 
 Conjugate[Subscript[F\[Nu]uAm[3, 3], \[Nu]]["3", 2]] -> 
  Subscript[F\[Nu]uAm[3, 3], \[Nu]]["3", 2], 
 Conjugate[Subscript[F\[Nu]uAm[3, 3], \[Nu]]["3", 3]] -> 
  -Subscript[F\[Nu]uAm[3, 3], \[Nu]]["3", 1], 
 Conjugate[Subscript[F\[Nu]uAm[3, 3], \[Nu]]["1", 1]] -> 
  Subscript[F\[Nu]uAm[3, 3], \[Nu]]["1", 1]}


==> anc/FBasisBetaFunctions.m <==
{\[Beta][FddAppp["27", 1]] == (4*(eQED^2 + 3*gQCD^2)*FddAppp["27", 1])/3, 
 \[Beta][FddBppp["27", 1]] == 
  (-2*(-5*gQCD^2*FddBpmp["27", 1] + (2*eQED^2 + 17*gQCD^2)*FddBppp["27", 1]))/
   3, \[Beta][FddBpmp["27", 1]] == 
  (-4*((eQED^2 + 2*gQCD^2)*FddBpmp["27", 1] - 14*gQCD^2*FddBppp["27", 1]))/3, 
 \[Beta][FddAppp["27", 2]] == (4*(eQED^2 + 3*gQCD^2)*FddAppp["27", 2])/3, 
 \[Beta][FddBppp["27", 2]] == 
  (-2*(-5*gQCD^2*FddBpmp["27", 2] + (2*eQED^2 + 17*gQCD^2)*FddBppp["27", 2]))/
   3, \[Beta][FddBpmp["27", 2]] == 
  (-4*((eQED^2 + 2*gQCD^2)*FddBpmp["27", 2] - 14*gQCD^2*FddBppp["27", 2]))/3, 
 \[Beta][FddAppp["27", 3]] == (4*(eQED^2 + 3*gQCD^2)*FddAppp["27", 3])/3, 
 \[Beta][FddBppp["27", 3]] == 
  (-2*(-5*gQCD^2*FddBpmp["27", 3] + (2*eQED^2 + 17*gQCD^2)*FddBppp["27", 3]))/
   3, \[Beta][FddBpmp["27", 3]] == 
  (-4*((eQED^2 + 2*gQCD^2)*FddBpmp["27", 3] - 14*gQCD^2*FddBppp["27", 3]))/3, 
 \[Beta][FddAppp["27", 4]] == (4*(eQED^2 + 3*gQCD^2)*FddAppp["27", 4])/3, 
 \[Beta][FddBppp["27", 4]] == 
  (-2*(-5*gQCD^2*FddBpmp["27", 4] + (2*eQED^2 + 17*gQCD^2)*FddBppp["27", 4]))/
   3, \[Beta][FddBpmp["27", 4]] == 
  (-4*((eQED^2 + 2*gQCD^2)*FddBpmp["27", 4] - 14*gQCD^2*FddBppp["27", 4]))/3, 
 \[Beta][FddAppp["27", 5]] == (4*(eQED^2 + 3*gQCD^2)*FddAppp["27", 5])/3, 
 \[Beta][FddBppp["27", 5]] == 
  (2*(5*gQCD^2*FddBpmp["27", 5] - (2*eQED^2 + 17*gQCD^2)*FddBppp["27", 5]))/
   3, \[Beta][FddBpmp["27", 5]] == 
  (-4*((eQED^2 + 2*gQCD^2)*FddBpmp["27", 5] - 14*gQCD^2*FddBppp["27", 5]))/3, 
 \[Beta][FddAppp["27", 6]] == (4*(eQED^2 + 3*gQCD^2)*FddAppp["27", 6])/3, 
 \[Beta][FddBppp["27", 6]] == 
  (2*(5*gQCD^2*FddBpmp["27", 6] - (2*eQED^2 + 17*gQCD^2)*FddBppp["27", 6]))/
   3, \[Beta][FddBpmp["27", 6]] == 
  (-4*((eQED^2 + 2*gQCD^2)*FddBpmp["27", 6] - 14*gQCD^2*FddBppp["27", 6]))/3, 
 \[Beta][FddAppp["27", 7]] == (4*(eQED^2 + 3*gQCD^2)*FddAppp["27", 7])/3, 
 \[Beta][FddBppp["27", 7]] == 
  (-2*(-5*gQCD^2*FddBpmp["27", 7] + (2*eQED^2 + 17*gQCD^2)*FddBppp["27", 7]))/
   3, \[Beta][FddBpmp["27", 7]] == 
  (-4*((eQED^2 + 2*gQCD^2)*FddBpmp["27", 7] - 14*gQCD^2*FddBppp["27", 7]))/3, 
 \[Beta][FddAppp["27", 8]] == (4*(eQED^2 + 3*gQCD^2)*FddAppp["27", 8])/3, 
 \[Beta][FddBppp["27", 8]] == 
  (2*(5*gQCD^2*FddBpmp["27", 8] - (2*eQED^2 + 17*gQCD^2)*FddBppp["27", 8]))/
   3, \[Beta][FddBpmp["27", 8]] == 
  (-4*((eQED^2 + 2*gQCD^2)*FddBpmp["27", 8] - 14*gQCD^2*FddBppp["27", 8]))/3, 
 \[Beta][FddAppp["27", 9]] == (4*(eQED^2 + 3*gQCD^2)*FddAppp["27", 9])/3, 
 \[Beta][FddBppp["27", 9]] == 
  (2*(5*gQCD^2*FddBpmp["27", 9] - (2*eQED^2 + 17*gQCD^2)*FddBppp["27", 9]))/
   3, \[Beta][FddBpmp["27", 9]] == 
  (-4*((eQED^2 + 2*gQCD^2)*FddBpmp["27", 9] - 14*gQCD^2*FddBppp["27", 9]))/3, 
 \[Beta][FddAppp["27", 10]] == (4*(eQED^2 + 3*gQCD^2)*FddAppp["27", 10])/3, 
 \[Beta][FddBppp["27", 10]] == 
  (-2*(-5*gQCD^2*FddBpmp["27", 10] + (2*eQED^2 + 17*gQCD^2)*
      FddBppp["27", 10]))/3, \[Beta][FddBpmp["27", 10]] == 
  (-4*((eQED^2 + 2*gQCD^2)*FddBpmp["27", 10] - 14*gQCD^2*FddBppp["27", 10]))/
   3, \[Beta][FddAppp["27", 11]] == (4*(eQED^2 + 3*gQCD^2)*FddAppp["27", 11])/
   3, \[Beta][FddBppp["27", 11]] == 
  (-2*(-5*gQCD^2*FddBpmp["27", 11] + (2*eQED^2 + 17*gQCD^2)*
      FddBppp["27", 11]))/3, \[Beta][FddBpmp["27", 11]] == 
  (-4*((eQED^2 + 2*gQCD^2)*FddBpmp["27", 11] - 14*gQCD^2*FddBppp["27", 11]))/
   3, \[Beta][FddAppp["27", 12]] == (4*(eQED^2 + 3*gQCD^2)*FddAppp["27", 12])/
   3, \[Beta][FddBppp["27", 12]] == 
  (-2*(-5*gQCD^2*FddBpmp["27", 12] + (2*eQED^2 + 17*gQCD^2)*
      FddBppp["27", 12]))/3, \[Beta][FddBpmp["27", 12]] == 
  (-4*((eQED^2 + 2*gQCD^2)*FddBpmp["27", 12] - 14*gQCD^2*FddBppp["27", 12]))/
   3, \[Beta][FddAppp["27", 13]] == (4*(eQED^2 + 3*gQCD^2)*FddAppp["27", 13])/
   3, \[Beta][FddBppp["27", 13]] == 
  (-2*(-5*gQCD^2*FddBpmp["27", 13] + (2*eQED^2 + 17*gQCD^2)*
      FddBppp["27", 13]))/3, \[Beta][FddBpmp["27", 13]] == 
  (-4*((eQED^2 + 2*gQCD^2)*FddBpmp["27", 13] - 14*gQCD^2*FddBppp["27", 13]))/
   3, \[Beta][FddAppp["27", 14]] == (4*(eQED^2 + 3*gQCD^2)*FddAppp["27", 14])/
   3, \[Beta][FddBppp["27", 14]] == 
  (-2*(-5*gQCD^2*FddBpmp["27", 14] + (2*eQED^2 + 17*gQCD^2)*
      FddBppp["27", 14]))/3, \[Beta][FddBpmp["27", 14]] == 
  (-4*((eQED^2 + 2*gQCD^2)*FddBpmp["27", 14] - 14*gQCD^2*FddBppp["27", 14]))/
   3, \[Beta][FddAppp["27", 15]] == (4*(eQED^2 + 3*gQCD^2)*FddAppp["27", 15])/
   3, \[Beta][FddBppp["27", 15]] == 
  (-2*(-5*gQCD^2*FddBpmp["27", 15] + (2*eQED^2 + 17*gQCD^2)*
      FddBppp["27", 15]))/3, \[Beta][FddBpmp["27", 15]] == 
  (-4*((eQED^2 + 2*gQCD^2)*FddBpmp["27", 15] - 14*gQCD^2*FddBppp["27", 15]))/
   3, \[Beta][FddAppp["27", 16]] == (4*(eQED^2 + 3*gQCD^2)*FddAppp["27", 16])/
   3, \[Beta][FddBppp["27", 16]] == 
  (2*(5*gQCD^2*FddBpmp["27", 16] - (2*eQED^2 + 17*gQCD^2)*FddBppp["27", 16]))/
   3, \[Beta][FddBpmp["27", 16]] == 
  (-4*((eQED^2 + 2*gQCD^2)*FddBpmp["27", 16] - 14*gQCD^2*FddBppp["27", 16]))/
   3, \[Beta][FddAppp["27", 17]] == (4*(eQED^2 + 3*gQCD^2)*FddAppp["27", 17])/
   3, \[Beta][FddBppp["27", 17]] == 
  (-2*(-5*gQCD^2*FddBpmp["27", 17] + (2*eQED^2 + 17*gQCD^2)*
      FddBppp["27", 17]))/3, \[Beta][FddBpmp["27", 17]] == 
  (-4*((eQED^2 + 2*gQCD^2)*FddBpmp["27", 17] - 14*gQCD^2*FddBppp["27", 17]))/
   3, \[Beta][FddAppp["27", 18]] == (4*(eQED^2 + 3*gQCD^2)*FddAppp["27", 18])/
   3, \[Beta][FddBppp["27", 18]] == 
  (2*(5*gQCD^2*FddBpmp["27", 18] - (2*eQED^2 + 17*gQCD^2)*FddBppp["27", 18]))/
   3, \[Beta][FddBpmp["27", 18]] == 
  (-4*((eQED^2 + 2*gQCD^2)*FddBpmp["27", 18] - 14*gQCD^2*FddBppp["27", 18]))/
   3, \[Beta][FddAppp["27", 19]] == (4*(eQED^2 + 3*gQCD^2)*FddAppp["27", 19])/
   3, \[Beta][FddBppp["27", 19]] == 
  (-2*(-5*gQCD^2*FddBpmp["27", 19] + (2*eQED^2 + 17*gQCD^2)*
      FddBppp["27", 19]))/3, \[Beta][FddBpmp["27", 19]] == 
  (-4*((eQED^2 + 2*gQCD^2)*FddBpmp["27", 19] - 14*gQCD^2*FddBppp["27", 19]))/
   3, \[Beta][FddAppp["27", 20]] == (4*(eQED^2 + 3*gQCD^2)*FddAppp["27", 20])/
   3, \[Beta][FddBppp["27", 20]] == 
  (-2*(-5*gQCD^2*FddBpmp["27", 20] + (2*eQED^2 + 17*gQCD^2)*
      FddBppp["27", 20]))/3, \[Beta][FddBpmp["27", 20]] == 
  (-4*((eQED^2 + 2*gQCD^2)*FddBpmp["27", 20] - 14*gQCD^2*FddBppp["27", 20]))/
   3, \[Beta][FddAppp["27", 21]] == (4*(eQED^2 + 3*gQCD^2)*FddAppp["27", 21])/
   3, \[Beta][FddBppp["27", 21]] == 
  (2*(5*gQCD^2*FddBpmp["27", 21] - (2*eQED^2 + 17*gQCD^2)*FddBppp["27", 21]))/
   3, \[Beta][FddBpmp["27", 21]] == 
  (-4*((eQED^2 + 2*gQCD^2)*FddBpmp["27", 21] - 14*gQCD^2*FddBppp["27", 21]))/
   3, \[Beta][FddAppp["27", 22]] == (4*(eQED^2 + 3*gQCD^2)*FddAppp["27", 22])/
   3, \[Beta][FddBppp["27", 22]] == 
  (-2*(-5*gQCD^2*FddBpmp["27", 22] + (2*eQED^2 + 17*gQCD^2)*
      FddBppp["27", 22]))/3, \[Beta][FddBpmp["27", 22]] == 
  (-4*((eQED^2 + 2*gQCD^2)*FddBpmp["27", 22] - 14*gQCD^2*FddBppp["27", 22]))/
   3, \[Beta][FddAppp["27", 23]] == (4*(eQED^2 + 3*gQCD^2)*FddAppp["27", 23])/
   3, \[Beta][FddBppp["27", 23]] == 
  (2*(5*gQCD^2*FddBpmp["27", 23] - (2*eQED^2 + 17*gQCD^2)*FddBppp["27", 23]))/
   3, \[Beta][FddBpmp["27", 23]] == 
  (-4*((eQED^2 + 2*gQCD^2)*FddBpmp["27", 23] - 14*gQCD^2*FddBppp["27", 23]))/
   3, \[Beta][FddAppp["27", 24]] == (4*(eQED^2 + 3*gQCD^2)*FddAppp["27", 24])/
   3, \[Beta][FddBppp["27", 24]] == 
  (2*(5*gQCD^2*FddBpmp["27", 24] - (2*eQED^2 + 17*gQCD^2)*FddBppp["27", 24]))/
   3, \[Beta][FddBpmp["27", 24]] == 
  (-4*((eQED^2 + 2*gQCD^2)*FddBpmp["27", 24] - 14*gQCD^2*FddBppp["27", 24]))/
   3, \[Beta][FddAppp["27", 25]] == (4*(eQED^2 + 3*gQCD^2)*FddAppp["27", 25])/
   3, \[Beta][FddBppp["27", 25]] == 
  (-2*(-5*gQCD^2*FddBpmp["27", 25] + (2*eQED^2 + 17*gQCD^2)*
      FddBppp["27", 25]))/3, \[Beta][FddBpmp["27", 25]] == 
  (-4*((eQED^2 + 2*gQCD^2)*FddBpmp["27", 25] - 14*gQCD^2*FddBppp["27", 25]))/
   3, \[Beta][FddAppp["27", 26]] == (4*(eQED^2 + 3*gQCD^2)*FddAppp["27", 26])/
   3, \[Beta][FddBppp["27", 26]] == 
  (-2*(-5*gQCD^2*FddBpmp["27", 26] + (2*eQED^2 + 17*gQCD^2)*
      FddBppp["27", 26]))/3, \[Beta][FddBpmp["27", 26]] == 
  (-4*((eQED^2 + 2*gQCD^2)*FddBpmp["27", 26] - 14*gQCD^2*FddBppp["27", 26]))/
   3, \[Beta][FddAppp["27", 27]] == (4*(eQED^2 + 3*gQCD^2)*FddAppp["27", 27])/
   3, \[Beta][FddBppp["27", 27]] == 
  (-2*(-5*gQCD^2*FddBpmp["27", 27] + (2*eQED^2 + 17*gQCD^2)*
      FddBppp["27", 27]))/3, \[Beta][FddBpmp["27", 27]] == 
  (-4*((eQED^2 + 2*gQCD^2)*FddBpmp["27", 27] - 14*gQCD^2*FddBppp["27", 27]))/
   3, \[Beta][FddAppp["8", 1]] == 
  (16*Sqrt[5]*(2*eQED^2 - 3*gQCD^2)*FddApmm["8", 1] + 
    16*(38*eQED^2 + 69*gQCD^2)*FddAppp["8", 1] + 
    Sqrt[10]*(Sqrt[2]*(4*eQED^2 - 3*gQCD^2)*FddBpmm["8", 1] + 
      Sqrt[10]*(4*eQED^2 - 3*gQCD^2)*FddBpmp["8", 1] + 
      8*Sqrt[2]*eQED^2*FddBppm["8", 1] + 3*Sqrt[2]*gQCD^2*FddBppm["8", 1] + 
      8*Sqrt[10]*eQED^2*FddBppp["8", 1] + 3*Sqrt[10]*gQCD^2*FddBppp["8", 1] + 
      12*Sqrt[6]*eQED^2*FedAp["1", 1, "8", 1] + 12*Sqrt[6]*eQED^2*
       FedBp["1", 1, "8", 1] - 32*eQED^2*FudApm["1", 1, "8", 1] - 
      12*gQCD^2*FudApm["1", 1, "8", 1] - 64*eQED^2*FudApp["1", 1, "8", 1] + 
      12*gQCD^2*FudApp["1", 1, "8", 1] - 32*eQED^2*FudBpm["1", 1, "8", 1] - 
      12*gQCD^2*FudBpm["1", 1, "8", 1] - 64*eQED^2*FudBpp["1", 1, "8", 1] + 
      12*gQCD^2*FudBpp["1", 1, "8", 1]))/216, \[Beta][FddBppp["8", 1]] == 
  (40*Sqrt[2]*(eQED^2 - 3*gQCD^2)*FddApmm["8", 1] + 
    40*Sqrt[10]*(2*eQED^2 + 3*gQCD^2)*FddAppp["8", 1] + 
    10*Sqrt[2]*eQED^2*FddBpmm["8", 1] - 15*Sqrt[2]*gQCD^2*FddBpmm["8", 1] + 
    10*Sqrt[10]*eQED^2*FddBpmp["8", 1] + 75*Sqrt[10]*gQCD^2*FddBpmp["8", 1] + 
    20*Sqrt[2]*eQED^2*FddBppm["8", 1] + 15*Sqrt[2]*gQCD^2*FddBppm["8", 1] - 
    16*Sqrt[10]*eQED^2*FddBppp["8", 1] - 291*Sqrt[10]*gQCD^2*
     FddBppp["8", 1] + 30*Sqrt[6]*eQED^2*FedAp["1", 1, "8", 1] + 
    30*Sqrt[6]*eQED^2*FedBp["1", 1, "8", 1] - 
    80*eQED^2*FudApm["1", 1, "8", 1] - 60*gQCD^2*FudApm["1", 1, "8", 1] - 
    160*eQED^2*FudApp["1", 1, "8", 1] + 60*gQCD^2*FudApp["1", 1, "8", 1] - 
    80*eQED^2*FudBpm["1", 1, "8", 1] - 60*gQCD^2*FudBpm["1", 1, "8", 1] - 
    160*eQED^2*FudBpp["1", 1, "8", 1] + 60*gQCD^2*FudBpp["1", 1, "8", 1])/
   (27*Sqrt[10]), \[Beta][FddBpmp["8", 1]] == 
  (2*(4*Sqrt[5]*(eQED^2 + 6*gQCD^2)*FddApmm["8", 1] + 
     40*(eQED^2 - 3*gQCD^2)*FddAppp["8", 1] + Sqrt[5]*eQED^2*
      FddBpmm["8", 1] + 3*Sqrt[5]*gQCD^2*FddBpmm["8", 1] - 
     13*eQED^2*FddBpmp["8", 1] - 21*gQCD^2*FddBpmp["8", 1] + 
     2*Sqrt[5]*eQED^2*FddBppm["8", 1] - 3*Sqrt[5]*gQCD^2*FddBppm["8", 1] + 
     10*eQED^2*FddBppp["8", 1] + 237*gQCD^2*FddBppp["8", 1] + 
     3*Sqrt[15]*eQED^2*FedAp["1", 1, "8", 1] + 3*Sqrt[15]*eQED^2*
      FedBp["1", 1, "8", 1] - 4*Sqrt[10]*eQED^2*FudApm["1", 1, "8", 1] + 
     6*Sqrt[10]*gQCD^2*FudApm["1", 1, "8", 1] - 8*Sqrt[10]*eQED^2*
      FudApp["1", 1, "8", 1] - 6*Sqrt[10]*gQCD^2*FudApp["1", 1, "8", 1] - 
     4*Sqrt[10]*eQED^2*FudBpm["1", 1, "8", 1] + 6*Sqrt[10]*gQCD^2*
      FudBpm["1", 1, "8", 1] - 8*Sqrt[10]*eQED^2*FudBpp["1", 1, "8", 1] - 
     6*Sqrt[10]*gQCD^2*FudBpp["1", 1, "8", 1]))/27, 
 \[Beta][FddApmm["8", 1]] == 
  (8*Sqrt[2]*(10*eQED^2 - 51*gQCD^2)*FddApmm["8", 1] + 
    8*Sqrt[10]*(2*eQED^2 - 3*gQCD^2)*FddAppp["8", 1] + 
    2*Sqrt[2]*eQED^2*FddBpmm["8", 1] + 3*Sqrt[2]*gQCD^2*FddBpmm["8", 1] + 
    2*Sqrt[10]*eQED^2*FddBpmp["8", 1] + 3*Sqrt[10]*gQCD^2*FddBpmp["8", 1] + 
    4*Sqrt[2]*eQED^2*FddBppm["8", 1] - 3*Sqrt[2]*gQCD^2*FddBppm["8", 1] + 
    4*Sqrt[10]*eQED^2*FddBppp["8", 1] - 3*Sqrt[10]*gQCD^2*FddBppp["8", 1] + 
    6*Sqrt[6]*eQED^2*FedAp["1", 1, "8", 1] + 6*Sqrt[6]*eQED^2*
     FedBp["1", 1, "8", 1] - 16*eQED^2*FudApm["1", 1, "8", 1] + 
    12*gQCD^2*FudApm["1", 1, "8", 1] - 32*eQED^2*FudApp["1", 1, "8", 1] - 
    12*gQCD^2*FudApp["1", 1, "8", 1] - 16*eQED^2*FudBpm["1", 1, "8", 1] + 
    12*gQCD^2*FudBpm["1", 1, "8", 1] - 32*eQED^2*FudBpp["1", 1, "8", 1] - 
    12*gQCD^2*FudBpp["1", 1, "8", 1])/(54*Sqrt[2]), 
 \[Beta][FddBppm["8", 1]] == (8*Sqrt[2]*(eQED^2 - 3*gQCD^2)*FddApmm["8", 1] + 
    8*Sqrt[10]*(2*eQED^2 + 3*gQCD^2)*FddAppp["8", 1] + 
    2*Sqrt[2]*eQED^2*FddBpmm["8", 1] + 87*Sqrt[2]*gQCD^2*FddBpmm["8", 1] + 
    2*Sqrt[10]*eQED^2*FddBpmp["8", 1] - 3*Sqrt[10]*gQCD^2*FddBpmp["8", 1] - 
    32*Sqrt[2]*eQED^2*FddBppm["8", 1] - 303*Sqrt[2]*gQCD^2*FddBppm["8", 1] + 
    4*Sqrt[10]*eQED^2*FddBppp["8", 1] + 3*Sqrt[10]*gQCD^2*FddBppp["8", 1] + 
    6*Sqrt[6]*eQED^2*FedAp["1", 1, "8", 1] + 6*Sqrt[6]*eQED^2*
     FedBp["1", 1, "8", 1] - 16*eQED^2*FudApm["1", 1, "8", 1] - 
    12*gQCD^2*FudApm["1", 1, "8", 1] - 32*eQED^2*FudApp["1", 1, "8", 1] + 
    12*gQCD^2*FudApp["1", 1, "8", 1] - 16*eQED^2*FudBpm["1", 1, "8", 1] - 
    12*gQCD^2*FudBpm["1", 1, "8", 1] - 32*eQED^2*FudBpp["1", 1, "8", 1] + 
    12*gQCD^2*FudBpp["1", 1, "8", 1])/(27*Sqrt[2]), 
 \[Beta][FddBpmm["8", 1]] == 
  (Sqrt[2]*(4*Sqrt[2]*(eQED^2 + 6*gQCD^2)*FddApmm["8", 1] + 
     8*Sqrt[10]*(eQED^2 - 3*gQCD^2)*FddAppp["8", 1] - 
     17*Sqrt[2]*eQED^2*FddBpmm["8", 1] - 33*Sqrt[2]*gQCD^2*FddBpmm["8", 1] + 
     Sqrt[10]*eQED^2*FddBpmp["8", 1] + 3*Sqrt[10]*gQCD^2*FddBpmp["8", 1] + 
     2*Sqrt[2]*eQED^2*FddBppm["8", 1] + 249*Sqrt[2]*gQCD^2*FddBppm["8", 1] + 
     2*Sqrt[10]*eQED^2*FddBppp["8", 1] - 3*Sqrt[10]*gQCD^2*FddBppp["8", 1] + 
     3*Sqrt[6]*eQED^2*FedAp["1", 1, "8", 1] + 3*Sqrt[6]*eQED^2*
      FedBp["1", 1, "8", 1] - 8*eQED^2*FudApm["1", 1, "8", 1] + 
     12*gQCD^2*FudApm["1", 1, "8", 1] - 16*eQED^2*FudApp["1", 1, "8", 1] - 
     12*gQCD^2*FudApp["1", 1, "8", 1] - 8*eQED^2*FudBpm["1", 1, "8", 1] + 
     12*gQCD^2*FudBpm["1", 1, "8", 1] - 16*eQED^2*FudBpp["1", 1, "8", 1] - 
     12*gQCD^2*FudBpp["1", 1, "8", 1]))/27, \[Beta][FedAp["1", 1, "8", 1]] == 
  (2*Sqrt[2/3]*eQED^2*(4*Sqrt[2]*FddApmm["8", 1] + 
     8*Sqrt[10]*FddAppp["8", 1] + Sqrt[2]*FddBpmm["8", 1] + 
     Sqrt[10]*FddBpmp["8", 1] + 2*Sqrt[2]*FddBppm["8", 1] + 
     2*Sqrt[10]*FddBppp["8", 1] + 6*Sqrt[6]*FedAp["1", 1, "8", 1] + 
     3*Sqrt[6]*FedBp["1", 1, "8", 1] - 8*FudApm["1", 1, "8", 1] - 
     16*FudApp["1", 1, "8", 1] - 8*FudBpm["1", 1, "8", 1] - 
     16*FudBpp["1", 1, "8", 1]))/3, \[Beta][FedBp["1", 1, "8", 1]] == 
  (2*Sqrt[2/3]*eQED^2*(4*Sqrt[2]*FddApmm["8", 1] + 
     8*Sqrt[10]*FddAppp["8", 1] + Sqrt[2]*FddBpmm["8", 1] + 
     Sqrt[10]*FddBpmp["8", 1] + 2*Sqrt[2]*FddBppm["8", 1] + 
     2*Sqrt[10]*FddBppp["8", 1] + 3*Sqrt[6]*FedAp["1", 1, "8", 1] - 
     8*FudApm["1", 1, "8", 1] - 16*FudApp["1", 1, "8", 1] - 
     8*FudBpm["1", 1, "8", 1] - 16*FudBpp["1", 1, "8", 1]))/3, 
 \[Beta][FudApp["1", 1, "8", 1]] == 
  (-8*Sqrt[2]*(2*eQED^2 + 3*gQCD^2)*FddApmm["8", 1] - 
    8*Sqrt[10]*(4*eQED^2 - 3*gQCD^2)*FddAppp["8", 1] - 
    4*Sqrt[2]*eQED^2*FddBpmm["8", 1] - 3*Sqrt[2]*gQCD^2*FddBpmm["8", 1] - 
    4*Sqrt[10]*eQED^2*FddBpmp["8", 1] - 3*Sqrt[10]*gQCD^2*FddBpmp["8", 1] - 
    8*Sqrt[2]*eQED^2*FddBppm["8", 1] + 3*Sqrt[2]*gQCD^2*FddBppm["8", 1] - 
    8*Sqrt[10]*eQED^2*FddBppp["8", 1] + 3*Sqrt[10]*gQCD^2*FddBppp["8", 1] - 
    12*Sqrt[6]*eQED^2*FedAp["1", 1, "8", 1] - 12*Sqrt[6]*eQED^2*
     FedBp["1", 1, "8", 1] + 32*eQED^2*FudApm["1", 1, "8", 1] + 
    60*gQCD^2*FudApm["1", 1, "8", 1] - 8*eQED^2*FudApp["1", 1, "8", 1] + 
    156*gQCD^2*FudApp["1", 1, "8", 1] + 32*eQED^2*FudBpm["1", 1, "8", 1] - 
    12*gQCD^2*FudBpm["1", 1, "8", 1] + 64*eQED^2*FudBpp["1", 1, "8", 1] + 
    12*gQCD^2*FudBpp["1", 1, "8", 1])/27, \[Beta][FudApm["1", 1, "8", 1]] == 
  (-2*(8*Sqrt[2]*(eQED^2 - 3*gQCD^2)*FddApmm["8", 1] + 
     8*Sqrt[10]*(2*eQED^2 + 3*gQCD^2)*FddAppp["8", 1] + 
     2*Sqrt[2]*eQED^2*FddBpmm["8", 1] - 3*Sqrt[2]*gQCD^2*FddBpmm["8", 1] + 
     2*Sqrt[10]*eQED^2*FddBpmp["8", 1] - 3*Sqrt[10]*gQCD^2*FddBpmp["8", 1] + 
     4*Sqrt[2]*eQED^2*FddBppm["8", 1] + 3*Sqrt[2]*gQCD^2*FddBppm["8", 1] + 
     4*Sqrt[10]*eQED^2*FddBppp["8", 1] + 3*Sqrt[10]*gQCD^2*FddBppp["8", 1] + 
     6*Sqrt[6]*eQED^2*FedAp["1", 1, "8", 1] + 6*Sqrt[6]*eQED^2*
      FedBp["1", 1, "8", 1] + 20*eQED^2*FudApm["1", 1, "8", 1] + 
     114*gQCD^2*FudApm["1", 1, "8", 1] - 32*eQED^2*FudApp["1", 1, "8", 1] + 
     102*gQCD^2*FudApp["1", 1, "8", 1] - 16*eQED^2*FudBpm["1", 1, "8", 1] - 
     12*gQCD^2*FudBpm["1", 1, "8", 1] - 32*eQED^2*FudBpp["1", 1, "8", 1] + 
     12*gQCD^2*FudBpp["1", 1, "8", 1]))/27, 
 \[Beta][FudBpp["1", 1, "8", 1]] == 
  (-8*Sqrt[2]*(2*eQED^2 + 3*gQCD^2)*FddApmm["8", 1] - 
    8*Sqrt[10]*(4*eQED^2 - 3*gQCD^2)*FddAppp["8", 1] - 
    4*Sqrt[2]*eQED^2*FddBpmm["8", 1] - 3*Sqrt[2]*gQCD^2*FddBpmm["8", 1] - 
    4*Sqrt[10]*eQED^2*FddBpmp["8", 1] - 3*Sqrt[10]*gQCD^2*FddBpmp["8", 1] - 
    8*Sqrt[2]*eQED^2*FddBppm["8", 1] + 3*Sqrt[2]*gQCD^2*FddBppm["8", 1] - 
    8*Sqrt[10]*eQED^2*FddBppp["8", 1] + 3*Sqrt[10]*gQCD^2*FddBppp["8", 1] - 
    12*Sqrt[6]*eQED^2*FedAp["1", 1, "8", 1] - 12*Sqrt[6]*eQED^2*
     FedBp["1", 1, "8", 1] + 32*eQED^2*FudApm["1", 1, "8", 1] - 
    12*gQCD^2*FudApm["1", 1, "8", 1] + 64*eQED^2*FudApp["1", 1, "8", 1] + 
    12*gQCD^2*FudApp["1", 1, "8", 1] + 32*eQED^2*FudBpm["1", 1, "8", 1] + 
    78*gQCD^2*FudBpm["1", 1, "8", 1] + 136*eQED^2*FudBpp["1", 1, "8", 1] - 
    294*gQCD^2*FudBpp["1", 1, "8", 1])/27, \[Beta][FudBpm["1", 1, "8", 1]] == 
  (-2*(8*Sqrt[2]*(eQED^2 - 3*gQCD^2)*FddApmm["8", 1] + 
     8*Sqrt[10]*(2*eQED^2 + 3*gQCD^2)*FddAppp["8", 1] + 
     2*Sqrt[2]*eQED^2*FddBpmm["8", 1] - 3*Sqrt[2]*gQCD^2*FddBpmm["8", 1] + 
     2*Sqrt[10]*eQED^2*FddBpmp["8", 1] - 3*Sqrt[10]*gQCD^2*FddBpmp["8", 1] + 
     4*Sqrt[2]*eQED^2*FddBppm["8", 1] + 3*Sqrt[2]*gQCD^2*FddBppm["8", 1] + 
     4*Sqrt[10]*eQED^2*FddBppp["8", 1] + 3*Sqrt[10]*gQCD^2*FddBppp["8", 1] + 
     6*Sqrt[6]*eQED^2*FedAp["1", 1, "8", 1] + 6*Sqrt[6]*eQED^2*
      FedBp["1", 1, "8", 1] - 16*eQED^2*FudApm["1", 1, "8", 1] - 
     12*gQCD^2*FudApm["1", 1, "8", 1] - 32*eQED^2*FudApp["1", 1, "8", 1] + 
     12*gQCD^2*FudApp["1", 1, "8", 1] - 52*eQED^2*FudBpm["1", 1, "8", 1] + 
     24*gQCD^2*FudBpm["1", 1, "8", 1] - 32*eQED^2*FudBpp["1", 1, "8", 1] - 
     240*gQCD^2*FudBpp["1", 1, "8", 1]))/27, \[Beta][FddAppp["8", 2]] == 
  (16*Sqrt[5]*(2*eQED^2 - 3*gQCD^2)*FddApmm["8", 2] + 
    16*(38*eQED^2 + 69*gQCD^2)*FddAppp["8", 2] + 
    Sqrt[10]*(Sqrt[2]*(4*eQED^2 - 3*gQCD^2)*FddBpmm["8", 2] + 
      Sqrt[10]*(4*eQED^2 - 3*gQCD^2)*FddBpmp["8", 2] + 
      8*Sqrt[2]*eQED^2*FddBppm["8", 2] + 3*Sqrt[2]*gQCD^2*FddBppm["8", 2] + 
      8*Sqrt[10]*eQED^2*FddBppp["8", 2] + 3*Sqrt[10]*gQCD^2*FddBppp["8", 2] + 
      12*Sqrt[6]*eQED^2*FedAp["1", 1, "8", 2] + 12*Sqrt[6]*eQED^2*
       FedBp["1", 1, "8", 2] - 32*eQED^2*FudApm["1", 1, "8", 2] - 
      12*gQCD^2*FudApm["1", 1, "8", 2] - 64*eQED^2*FudApp["1", 1, "8", 2] + 
      12*gQCD^2*FudApp["1", 1, "8", 2] - 32*eQED^2*FudBpm["1", 1, "8", 2] - 
      12*gQCD^2*FudBpm["1", 1, "8", 2] - 64*eQED^2*FudBpp["1", 1, "8", 2] + 
      12*gQCD^2*FudBpp["1", 1, "8", 2]))/216, \[Beta][FddBppp["8", 2]] == 
  (40*Sqrt[2]*(eQED^2 - 3*gQCD^2)*FddApmm["8", 2] + 
    40*Sqrt[10]*(2*eQED^2 + 3*gQCD^2)*FddAppp["8", 2] + 
    10*Sqrt[2]*eQED^2*FddBpmm["8", 2] - 15*Sqrt[2]*gQCD^2*FddBpmm["8", 2] + 
    10*Sqrt[10]*eQED^2*FddBpmp["8", 2] + 75*Sqrt[10]*gQCD^2*FddBpmp["8", 2] + 
    20*Sqrt[2]*eQED^2*FddBppm["8", 2] + 15*Sqrt[2]*gQCD^2*FddBppm["8", 2] - 
    16*Sqrt[10]*eQED^2*FddBppp["8", 2] - 291*Sqrt[10]*gQCD^2*
     FddBppp["8", 2] + 30*Sqrt[6]*eQED^2*FedAp["1", 1, "8", 2] + 
    30*Sqrt[6]*eQED^2*FedBp["1", 1, "8", 2] - 
    80*eQED^2*FudApm["1", 1, "8", 2] - 60*gQCD^2*FudApm["1", 1, "8", 2] - 
    160*eQED^2*FudApp["1", 1, "8", 2] + 60*gQCD^2*FudApp["1", 1, "8", 2] - 
    80*eQED^2*FudBpm["1", 1, "8", 2] - 60*gQCD^2*FudBpm["1", 1, "8", 2] - 
    160*eQED^2*FudBpp["1", 1, "8", 2] + 60*gQCD^2*FudBpp["1", 1, "8", 2])/
   (27*Sqrt[10]), \[Beta][FddBpmp["8", 2]] == 
  (2*(4*Sqrt[5]*(eQED^2 + 6*gQCD^2)*FddApmm["8", 2] + 
     40*(eQED^2 - 3*gQCD^2)*FddAppp["8", 2] + Sqrt[5]*eQED^2*
      FddBpmm["8", 2] + 3*Sqrt[5]*gQCD^2*FddBpmm["8", 2] - 
     13*eQED^2*FddBpmp["8", 2] - 21*gQCD^2*FddBpmp["8", 2] + 
     2*Sqrt[5]*eQED^2*FddBppm["8", 2] - 3*Sqrt[5]*gQCD^2*FddBppm["8", 2] + 
     10*eQED^2*FddBppp["8", 2] + 237*gQCD^2*FddBppp["8", 2] + 
     3*Sqrt[15]*eQED^2*FedAp["1", 1, "8", 2] + 3*Sqrt[15]*eQED^2*
      FedBp["1", 1, "8", 2] - 4*Sqrt[10]*eQED^2*FudApm["1", 1, "8", 2] + 
     6*Sqrt[10]*gQCD^2*FudApm["1", 1, "8", 2] - 8*Sqrt[10]*eQED^2*
      FudApp["1", 1, "8", 2] - 6*Sqrt[10]*gQCD^2*FudApp["1", 1, "8", 2] - 
     4*Sqrt[10]*eQED^2*FudBpm["1", 1, "8", 2] + 6*Sqrt[10]*gQCD^2*
      FudBpm["1", 1, "8", 2] - 8*Sqrt[10]*eQED^2*FudBpp["1", 1, "8", 2] - 
     6*Sqrt[10]*gQCD^2*FudBpp["1", 1, "8", 2]))/27, 
 \[Beta][FddApmm["8", 2]] == 
  (8*Sqrt[2]*(10*eQED^2 - 51*gQCD^2)*FddApmm["8", 2] + 
    8*Sqrt[10]*(2*eQED^2 - 3*gQCD^2)*FddAppp["8", 2] + 
    2*Sqrt[2]*eQED^2*FddBpmm["8", 2] + 3*Sqrt[2]*gQCD^2*FddBpmm["8", 2] + 
    2*Sqrt[10]*eQED^2*FddBpmp["8", 2] + 3*Sqrt[10]*gQCD^2*FddBpmp["8", 2] + 
    4*Sqrt[2]*eQED^2*FddBppm["8", 2] - 3*Sqrt[2]*gQCD^2*FddBppm["8", 2] + 
    4*Sqrt[10]*eQED^2*FddBppp["8", 2] - 3*Sqrt[10]*gQCD^2*FddBppp["8", 2] + 
    6*Sqrt[6]*eQED^2*FedAp["1", 1, "8", 2] + 6*Sqrt[6]*eQED^2*
     FedBp["1", 1, "8", 2] - 16*eQED^2*FudApm["1", 1, "8", 2] + 
    12*gQCD^2*FudApm["1", 1, "8", 2] - 32*eQED^2*FudApp["1", 1, "8", 2] - 
    12*gQCD^2*FudApp["1", 1, "8", 2] - 16*eQED^2*FudBpm["1", 1, "8", 2] + 
    12*gQCD^2*FudBpm["1", 1, "8", 2] - 32*eQED^2*FudBpp["1", 1, "8", 2] - 
    12*gQCD^2*FudBpp["1", 1, "8", 2])/(54*Sqrt[2]), 
 \[Beta][FddBppm["8", 2]] == (8*Sqrt[2]*(eQED^2 - 3*gQCD^2)*FddApmm["8", 2] + 
    8*Sqrt[10]*(2*eQED^2 + 3*gQCD^2)*FddAppp["8", 2] + 
    2*Sqrt[2]*eQED^2*FddBpmm["8", 2] + 87*Sqrt[2]*gQCD^2*FddBpmm["8", 2] + 
    2*Sqrt[10]*eQED^2*FddBpmp["8", 2] - 3*Sqrt[10]*gQCD^2*FddBpmp["8", 2] - 
    32*Sqrt[2]*eQED^2*FddBppm["8", 2] - 303*Sqrt[2]*gQCD^2*FddBppm["8", 2] + 
    4*Sqrt[10]*eQED^2*FddBppp["8", 2] + 3*Sqrt[10]*gQCD^2*FddBppp["8", 2] + 
    6*Sqrt[6]*eQED^2*FedAp["1", 1, "8", 2] + 6*Sqrt[6]*eQED^2*
     FedBp["1", 1, "8", 2] - 16*eQED^2*FudApm["1", 1, "8", 2] - 
    12*gQCD^2*FudApm["1", 1, "8", 2] - 32*eQED^2*FudApp["1", 1, "8", 2] + 
    12*gQCD^2*FudApp["1", 1, "8", 2] - 16*eQED^2*FudBpm["1", 1, "8", 2] - 
    12*gQCD^2*FudBpm["1", 1, "8", 2] - 32*eQED^2*FudBpp["1", 1, "8", 2] + 
    12*gQCD^2*FudBpp["1", 1, "8", 2])/(27*Sqrt[2]), 
 \[Beta][FddBpmm["8", 2]] == 
  (Sqrt[2]*(4*Sqrt[2]*(eQED^2 + 6*gQCD^2)*FddApmm["8", 2] + 
     8*Sqrt[10]*(eQED^2 - 3*gQCD^2)*FddAppp["8", 2] - 
     17*Sqrt[2]*eQED^2*FddBpmm["8", 2] - 33*Sqrt[2]*gQCD^2*FddBpmm["8", 2] + 
     Sqrt[10]*eQED^2*FddBpmp["8", 2] + 3*Sqrt[10]*gQCD^2*FddBpmp["8", 2] + 
     2*Sqrt[2]*eQED^2*FddBppm["8", 2] + 249*Sqrt[2]*gQCD^2*FddBppm["8", 2] + 
     2*Sqrt[10]*eQED^2*FddBppp["8", 2] - 3*Sqrt[10]*gQCD^2*FddBppp["8", 2] + 
     3*Sqrt[6]*eQED^2*FedAp["1", 1, "8", 2] + 3*Sqrt[6]*eQED^2*
      FedBp["1", 1, "8", 2] - 8*eQED^2*FudApm["1", 1, "8", 2] + 
     12*gQCD^2*FudApm["1", 1, "8", 2] - 16*eQED^2*FudApp["1", 1, "8", 2] - 
     12*gQCD^2*FudApp["1", 1, "8", 2] - 8*eQED^2*FudBpm["1", 1, "8", 2] + 
     12*gQCD^2*FudBpm["1", 1, "8", 2] - 16*eQED^2*FudBpp["1", 1, "8", 2] - 
     12*gQCD^2*FudBpp["1", 1, "8", 2]))/27, \[Beta][FedAp["1", 1, "8", 2]] == 
  (2*Sqrt[2/3]*eQED^2*(4*Sqrt[2]*FddApmm["8", 2] + 
     8*Sqrt[10]*FddAppp["8", 2] + Sqrt[2]*FddBpmm["8", 2] + 
     Sqrt[10]*FddBpmp["8", 2] + 2*Sqrt[2]*FddBppm["8", 2] + 
     2*Sqrt[10]*FddBppp["8", 2] + 6*Sqrt[6]*FedAp["1", 1, "8", 2] + 
     3*Sqrt[6]*FedBp["1", 1, "8", 2] - 8*FudApm["1", 1, "8", 2] - 
     16*FudApp["1", 1, "8", 2] - 8*FudBpm["1", 1, "8", 2] - 
     16*FudBpp["1", 1, "8", 2]))/3, \[Beta][FedBp["1", 1, "8", 2]] == 
  (2*Sqrt[2/3]*eQED^2*(4*Sqrt[2]*FddApmm["8", 2] + 
     8*Sqrt[10]*FddAppp["8", 2] + Sqrt[2]*FddBpmm["8", 2] + 
     Sqrt[10]*FddBpmp["8", 2] + 2*Sqrt[2]*FddBppm["8", 2] + 
     2*Sqrt[10]*FddBppp["8", 2] + 3*Sqrt[6]*FedAp["1", 1, "8", 2] - 
     8*FudApm["1", 1, "8", 2] - 16*FudApp["1", 1, "8", 2] - 
     8*FudBpm["1", 1, "8", 2] - 16*FudBpp["1", 1, "8", 2]))/3, 
 \[Beta][FudApp["1", 1, "8", 2]] == 
  (-8*Sqrt[2]*(2*eQED^2 + 3*gQCD^2)*FddApmm["8", 2] - 
    8*Sqrt[10]*(4*eQED^2 - 3*gQCD^2)*FddAppp["8", 2] - 
    4*Sqrt[2]*eQED^2*FddBpmm["8", 2] - 3*Sqrt[2]*gQCD^2*FddBpmm["8", 2] - 
    4*Sqrt[10]*eQED^2*FddBpmp["8", 2] - 3*Sqrt[10]*gQCD^2*FddBpmp["8", 2] - 
    8*Sqrt[2]*eQED^2*FddBppm["8", 2] + 3*Sqrt[2]*gQCD^2*FddBppm["8", 2] - 
    8*Sqrt[10]*eQED^2*FddBppp["8", 2] + 3*Sqrt[10]*gQCD^2*FddBppp["8", 2] - 
    12*Sqrt[6]*eQED^2*FedAp["1", 1, "8", 2] - 12*Sqrt[6]*eQED^2*
     FedBp["1", 1, "8", 2] + 32*eQED^2*FudApm["1", 1, "8", 2] + 
    60*gQCD^2*FudApm["1", 1, "8", 2] - 8*eQED^2*FudApp["1", 1, "8", 2] + 
    156*gQCD^2*FudApp["1", 1, "8", 2] + 32*eQED^2*FudBpm["1", 1, "8", 2] - 
    12*gQCD^2*FudBpm["1", 1, "8", 2] + 64*eQED^2*FudBpp["1", 1, "8", 2] + 
    12*gQCD^2*FudBpp["1", 1, "8", 2])/27, \[Beta][FudApm["1", 1, "8", 2]] == 
  (-2*(8*Sqrt[2]*(eQED^2 - 3*gQCD^2)*FddApmm["8", 2] + 
     8*Sqrt[10]*(2*eQED^2 + 3*gQCD^2)*FddAppp["8", 2] + 
     2*Sqrt[2]*eQED^2*FddBpmm["8", 2] - 3*Sqrt[2]*gQCD^2*FddBpmm["8", 2] + 
     2*Sqrt[10]*eQED^2*FddBpmp["8", 2] - 3*Sqrt[10]*gQCD^2*FddBpmp["8", 2] + 
     4*Sqrt[2]*eQED^2*FddBppm["8", 2] + 3*Sqrt[2]*gQCD^2*FddBppm["8", 2] + 
     4*Sqrt[10]*eQED^2*FddBppp["8", 2] + 3*Sqrt[10]*gQCD^2*FddBppp["8", 2] + 
     6*Sqrt[6]*eQED^2*FedAp["1", 1, "8", 2] + 6*Sqrt[6]*eQED^2*
      FedBp["1", 1, "8", 2] + 20*eQED^2*FudApm["1", 1, "8", 2] + 
     114*gQCD^2*FudApm["1", 1, "8", 2] - 32*eQED^2*FudApp["1", 1, "8", 2] + 
     102*gQCD^2*FudApp["1", 1, "8", 2] - 16*eQED^2*FudBpm["1", 1, "8", 2] - 
     12*gQCD^2*FudBpm["1", 1, "8", 2] - 32*eQED^2*FudBpp["1", 1, "8", 2] + 
     12*gQCD^2*FudBpp["1", 1, "8", 2]))/27, 
 \[Beta][FudBpp["1", 1, "8", 2]] == 
  (-8*Sqrt[2]*(2*eQED^2 + 3*gQCD^2)*FddApmm["8", 2] - 
    8*Sqrt[10]*(4*eQED^2 - 3*gQCD^2)*FddAppp["8", 2] - 
    4*Sqrt[2]*eQED^2*FddBpmm["8", 2] - 3*Sqrt[2]*gQCD^2*FddBpmm["8", 2] - 
    4*Sqrt[10]*eQED^2*FddBpmp["8", 2] - 3*Sqrt[10]*gQCD^2*FddBpmp["8", 2] - 
    8*Sqrt[2]*eQED^2*FddBppm["8", 2] + 3*Sqrt[2]*gQCD^2*FddBppm["8", 2] - 
    8*Sqrt[10]*eQED^2*FddBppp["8", 2] + 3*Sqrt[10]*gQCD^2*FddBppp["8", 2] - 
    12*Sqrt[6]*eQED^2*FedAp["1", 1, "8", 2] - 12*Sqrt[6]*eQED^2*
     FedBp["1", 1, "8", 2] + 32*eQED^2*FudApm["1", 1, "8", 2] - 
    12*gQCD^2*FudApm["1", 1, "8", 2] + 64*eQED^2*FudApp["1", 1, "8", 2] + 
    12*gQCD^2*FudApp["1", 1, "8", 2] + 32*eQED^2*FudBpm["1", 1, "8", 2] + 
    78*gQCD^2*FudBpm["1", 1, "8", 2] + 136*eQED^2*FudBpp["1", 1, "8", 2] - 
    294*gQCD^2*FudBpp["1", 1, "8", 2])/27, \[Beta][FudBpm["1", 1, "8", 2]] == 
  (-2*(8*Sqrt[2]*(eQED^2 - 3*gQCD^2)*FddApmm["8", 2] + 
     8*Sqrt[10]*(2*eQED^2 + 3*gQCD^2)*FddAppp["8", 2] + 
     2*Sqrt[2]*eQED^2*FddBpmm["8", 2] - 3*Sqrt[2]*gQCD^2*FddBpmm["8", 2] + 
     2*Sqrt[10]*eQED^2*FddBpmp["8", 2] - 3*Sqrt[10]*gQCD^2*FddBpmp["8", 2] + 
     4*Sqrt[2]*eQED^2*FddBppm["8", 2] + 3*Sqrt[2]*gQCD^2*FddBppm["8", 2] + 
     4*Sqrt[10]*eQED^2*FddBppp["8", 2] + 3*Sqrt[10]*gQCD^2*FddBppp["8", 2] + 
     6*Sqrt[6]*eQED^2*FedAp["1", 1, "8", 2] + 6*Sqrt[6]*eQED^2*
      FedBp["1", 1, "8", 2] - 16*eQED^2*FudApm["1", 1, "8", 2] - 
     12*gQCD^2*FudApm["1", 1, "8", 2] - 32*eQED^2*FudApp["1", 1, "8", 2] + 
     12*gQCD^2*FudApp["1", 1, "8", 2] - 52*eQED^2*FudBpm["1", 1, "8", 2] + 
     24*gQCD^2*FudBpm["1", 1, "8", 2] - 32*eQED^2*FudBpp["1", 1, "8", 2] - 
     240*gQCD^2*FudBpp["1", 1, "8", 2]))/27, \[Beta][FddAppp["8", 3]] == 
  (16*Sqrt[5]*(2*eQED^2 - 3*gQCD^2)*FddApmm["8", 3] + 
    16*(38*eQED^2 + 69*gQCD^2)*FddAppp["8", 3] + 
    Sqrt[10]*(Sqrt[2]*(4*eQED^2 - 3*gQCD^2)*FddBpmm["8", 3] + 
      Sqrt[10]*(4*eQED^2 - 3*gQCD^2)*FddBpmp["8", 3] + 
      8*Sqrt[2]*eQED^2*FddBppm["8", 3] + 3*Sqrt[2]*gQCD^2*FddBppm["8", 3] + 
      8*Sqrt[10]*eQED^2*FddBppp["8", 3] + 3*Sqrt[10]*gQCD^2*FddBppp["8", 3] + 
      12*Sqrt[6]*eQED^2*FedAp["1", 1, "8", 3] + 12*Sqrt[6]*eQED^2*
       FedBp["1", 1, "8", 3] - 32*eQED^2*FudApm["1", 1, "8", 3] - 
      12*gQCD^2*FudApm["1", 1, "8", 3] - 64*eQED^2*FudApp["1", 1, "8", 3] + 
      12*gQCD^2*FudApp["1", 1, "8", 3] - 32*eQED^2*FudBpm["1", 1, "8", 3] - 
      12*gQCD^2*FudBpm["1", 1, "8", 3] - 64*eQED^2*FudBpp["1", 1, "8", 3] + 
      12*gQCD^2*FudBpp["1", 1, "8", 3]))/216, \[Beta][FddBppp["8", 3]] == 
  (40*Sqrt[2]*(eQED^2 - 3*gQCD^2)*FddApmm["8", 3] + 
    40*Sqrt[10]*(2*eQED^2 + 3*gQCD^2)*FddAppp["8", 3] + 
    10*Sqrt[2]*eQED^2*FddBpmm["8", 3] - 15*Sqrt[2]*gQCD^2*FddBpmm["8", 3] + 
    10*Sqrt[10]*eQED^2*FddBpmp["8", 3] + 75*Sqrt[10]*gQCD^2*FddBpmp["8", 3] + 
    20*Sqrt[2]*eQED^2*FddBppm["8", 3] + 15*Sqrt[2]*gQCD^2*FddBppm["8", 3] - 
    16*Sqrt[10]*eQED^2*FddBppp["8", 3] - 291*Sqrt[10]*gQCD^2*
     FddBppp["8", 3] + 30*Sqrt[6]*eQED^2*FedAp["1", 1, "8", 3] + 
    30*Sqrt[6]*eQED^2*FedBp["1", 1, "8", 3] - 
    80*eQED^2*FudApm["1", 1, "8", 3] - 60*gQCD^2*FudApm["1", 1, "8", 3] - 
    160*eQED^2*FudApp["1", 1, "8", 3] + 60*gQCD^2*FudApp["1", 1, "8", 3] - 
    80*eQED^2*FudBpm["1", 1, "8", 3] - 60*gQCD^2*FudBpm["1", 1, "8", 3] - 
    160*eQED^2*FudBpp["1", 1, "8", 3] + 60*gQCD^2*FudBpp["1", 1, "8", 3])/
   (27*Sqrt[10]), \[Beta][FddBpmp["8", 3]] == 
  (2*(4*Sqrt[5]*(eQED^2 + 6*gQCD^2)*FddApmm["8", 3] + 
     40*(eQED^2 - 3*gQCD^2)*FddAppp["8", 3] + Sqrt[5]*eQED^2*
      FddBpmm["8", 3] + 3*Sqrt[5]*gQCD^2*FddBpmm["8", 3] - 
     13*eQED^2*FddBpmp["8", 3] - 21*gQCD^2*FddBpmp["8", 3] + 
     2*Sqrt[5]*eQED^2*FddBppm["8", 3] - 3*Sqrt[5]*gQCD^2*FddBppm["8", 3] + 
     10*eQED^2*FddBppp["8", 3] + 237*gQCD^2*FddBppp["8", 3] + 
     3*Sqrt[15]*eQED^2*FedAp["1", 1, "8", 3] + 3*Sqrt[15]*eQED^2*
      FedBp["1", 1, "8", 3] - 4*Sqrt[10]*eQED^2*FudApm["1", 1, "8", 3] + 
     6*Sqrt[10]*gQCD^2*FudApm["1", 1, "8", 3] - 8*Sqrt[10]*eQED^2*
      FudApp["1", 1, "8", 3] - 6*Sqrt[10]*gQCD^2*FudApp["1", 1, "8", 3] - 
     4*Sqrt[10]*eQED^2*FudBpm["1", 1, "8", 3] + 6*Sqrt[10]*gQCD^2*
      FudBpm["1", 1, "8", 3] - 8*Sqrt[10]*eQED^2*FudBpp["1", 1, "8", 3] - 
     6*Sqrt[10]*gQCD^2*FudBpp["1", 1, "8", 3]))/27, 
 \[Beta][FddApmm["8", 3]] == 
  (8*Sqrt[2]*(10*eQED^2 - 51*gQCD^2)*FddApmm["8", 3] + 
    8*Sqrt[10]*(2*eQED^2 - 3*gQCD^2)*FddAppp["8", 3] + 
    2*Sqrt[2]*eQED^2*FddBpmm["8", 3] + 3*Sqrt[2]*gQCD^2*FddBpmm["8", 3] + 
    2*Sqrt[10]*eQED^2*FddBpmp["8", 3] + 3*Sqrt[10]*gQCD^2*FddBpmp["8", 3] + 
    4*Sqrt[2]*eQED^2*FddBppm["8", 3] - 3*Sqrt[2]*gQCD^2*FddBppm["8", 3] + 
    4*Sqrt[10]*eQED^2*FddBppp["8", 3] - 3*Sqrt[10]*gQCD^2*FddBppp["8", 3] + 
    6*Sqrt[6]*eQED^2*FedAp["1", 1, "8", 3] + 6*Sqrt[6]*eQED^2*
     FedBp["1", 1, "8", 3] - 16*eQED^2*FudApm["1", 1, "8", 3] + 
    12*gQCD^2*FudApm["1", 1, "8", 3] - 32*eQED^2*FudApp["1", 1, "8", 3] - 
    12*gQCD^2*FudApp["1", 1, "8", 3] - 16*eQED^2*FudBpm["1", 1, "8", 3] + 
    12*gQCD^2*FudBpm["1", 1, "8", 3] - 32*eQED^2*FudBpp["1", 1, "8", 3] - 
    12*gQCD^2*FudBpp["1", 1, "8", 3])/(54*Sqrt[2]), 
 \[Beta][FddBppm["8", 3]] == (8*Sqrt[2]*(eQED^2 - 3*gQCD^2)*FddApmm["8", 3] + 
    8*Sqrt[10]*(2*eQED^2 + 3*gQCD^2)*FddAppp["8", 3] + 
    2*Sqrt[2]*eQED^2*FddBpmm["8", 3] + 87*Sqrt[2]*gQCD^2*FddBpmm["8", 3] + 
    2*Sqrt[10]*eQED^2*FddBpmp["8", 3] - 3*Sqrt[10]*gQCD^2*FddBpmp["8", 3] - 
    32*Sqrt[2]*eQED^2*FddBppm["8", 3] - 303*Sqrt[2]*gQCD^2*FddBppm["8", 3] + 
    4*Sqrt[10]*eQED^2*FddBppp["8", 3] + 3*Sqrt[10]*gQCD^2*FddBppp["8", 3] + 
    6*Sqrt[6]*eQED^2*FedAp["1", 1, "8", 3] + 6*Sqrt[6]*eQED^2*
     FedBp["1", 1, "8", 3] - 16*eQED^2*FudApm["1", 1, "8", 3] - 
    12*gQCD^2*FudApm["1", 1, "8", 3] - 32*eQED^2*FudApp["1", 1, "8", 3] + 
    12*gQCD^2*FudApp["1", 1, "8", 3] - 16*eQED^2*FudBpm["1", 1, "8", 3] - 
    12*gQCD^2*FudBpm["1", 1, "8", 3] - 32*eQED^2*FudBpp["1", 1, "8", 3] + 
    12*gQCD^2*FudBpp["1", 1, "8", 3])/(27*Sqrt[2]), 
 \[Beta][FddBpmm["8", 3]] == 
  (Sqrt[2]*(4*Sqrt[2]*(eQED^2 + 6*gQCD^2)*FddApmm["8", 3] + 
     8*Sqrt[10]*(eQED^2 - 3*gQCD^2)*FddAppp["8", 3] - 
     17*Sqrt[2]*eQED^2*FddBpmm["8", 3] - 33*Sqrt[2]*gQCD^2*FddBpmm["8", 3] + 
     Sqrt[10]*eQED^2*FddBpmp["8", 3] + 3*Sqrt[10]*gQCD^2*FddBpmp["8", 3] + 
     2*Sqrt[2]*eQED^2*FddBppm["8", 3] + 249*Sqrt[2]*gQCD^2*FddBppm["8", 3] + 
     2*Sqrt[10]*eQED^2*FddBppp["8", 3] - 3*Sqrt[10]*gQCD^2*FddBppp["8", 3] + 
     3*Sqrt[6]*eQED^2*FedAp["1", 1, "8", 3] + 3*Sqrt[6]*eQED^2*
      FedBp["1", 1, "8", 3] - 8*eQED^2*FudApm["1", 1, "8", 3] + 
     12*gQCD^2*FudApm["1", 1, "8", 3] - 16*eQED^2*FudApp["1", 1, "8", 3] - 
     12*gQCD^2*FudApp["1", 1, "8", 3] - 8*eQED^2*FudBpm["1", 1, "8", 3] + 
     12*gQCD^2*FudBpm["1", 1, "8", 3] - 16*eQED^2*FudBpp["1", 1, "8", 3] - 
     12*gQCD^2*FudBpp["1", 1, "8", 3]))/27, \[Beta][FedAp["1", 1, "8", 3]] == 
  (2*Sqrt[2/3]*eQED^2*(4*Sqrt[2]*FddApmm["8", 3] + 
     8*Sqrt[10]*FddAppp["8", 3] + Sqrt[2]*FddBpmm["8", 3] + 
     Sqrt[10]*FddBpmp["8", 3] + 2*Sqrt[2]*FddBppm["8", 3] + 
     2*Sqrt[10]*FddBppp["8", 3] + 6*Sqrt[6]*FedAp["1", 1, "8", 3] + 
     3*Sqrt[6]*FedBp["1", 1, "8", 3] - 8*FudApm["1", 1, "8", 3] - 
     16*FudApp["1", 1, "8", 3] - 8*FudBpm["1", 1, "8", 3] - 
     16*FudBpp["1", 1, "8", 3]))/3, \[Beta][FedBp["1", 1, "8", 3]] == 
  (2*Sqrt[2/3]*eQED^2*(4*Sqrt[2]*FddApmm["8", 3] + 
     8*Sqrt[10]*FddAppp["8", 3] + Sqrt[2]*FddBpmm["8", 3] + 
     Sqrt[10]*FddBpmp["8", 3] + 2*Sqrt[2]*FddBppm["8", 3] + 
     2*Sqrt[10]*FddBppp["8", 3] + 3*Sqrt[6]*FedAp["1", 1, "8", 3] - 
     8*FudApm["1", 1, "8", 3] - 16*FudApp["1", 1, "8", 3] - 
     8*FudBpm["1", 1, "8", 3] - 16*FudBpp["1", 1, "8", 3]))/3, 
 \[Beta][FudApp["1", 1, "8", 3]] == 
  (-8*Sqrt[2]*(2*eQED^2 + 3*gQCD^2)*FddApmm["8", 3] - 
    8*Sqrt[10]*(4*eQED^2 - 3*gQCD^2)*FddAppp["8", 3] - 
    4*Sqrt[2]*eQED^2*FddBpmm["8", 3] - 3*Sqrt[2]*gQCD^2*FddBpmm["8", 3] - 
    4*Sqrt[10]*eQED^2*FddBpmp["8", 3] - 3*Sqrt[10]*gQCD^2*FddBpmp["8", 3] - 
    8*Sqrt[2]*eQED^2*FddBppm["8", 3] + 3*Sqrt[2]*gQCD^2*FddBppm["8", 3] - 
    8*Sqrt[10]*eQED^2*FddBppp["8", 3] + 3*Sqrt[10]*gQCD^2*FddBppp["8", 3] - 
    12*Sqrt[6]*eQED^2*FedAp["1", 1, "8", 3] - 12*Sqrt[6]*eQED^2*
     FedBp["1", 1, "8", 3] + 32*eQED^2*FudApm["1", 1, "8", 3] + 
    60*gQCD^2*FudApm["1", 1, "8", 3] - 8*eQED^2*FudApp["1", 1, "8", 3] + 
    156*gQCD^2*FudApp["1", 1, "8", 3] + 32*eQED^2*FudBpm["1", 1, "8", 3] - 
    12*gQCD^2*FudBpm["1", 1, "8", 3] + 64*eQED^2*FudBpp["1", 1, "8", 3] + 
    12*gQCD^2*FudBpp["1", 1, "8", 3])/27, \[Beta][FudApm["1", 1, "8", 3]] == 
  (-2*(8*Sqrt[2]*(eQED^2 - 3*gQCD^2)*FddApmm["8", 3] + 
     8*Sqrt[10]*(2*eQED^2 + 3*gQCD^2)*FddAppp["8", 3] + 
     2*Sqrt[2]*eQED^2*FddBpmm["8", 3] - 3*Sqrt[2]*gQCD^2*FddBpmm["8", 3] + 
     2*Sqrt[10]*eQED^2*FddBpmp["8", 3] - 3*Sqrt[10]*gQCD^2*FddBpmp["8", 3] + 
     4*Sqrt[2]*eQED^2*FddBppm["8", 3] + 3*Sqrt[2]*gQCD^2*FddBppm["8", 3] + 
     4*Sqrt[10]*eQED^2*FddBppp["8", 3] + 3*Sqrt[10]*gQCD^2*FddBppp["8", 3] + 
     6*Sqrt[6]*eQED^2*FedAp["1", 1, "8", 3] + 6*Sqrt[6]*eQED^2*
      FedBp["1", 1, "8", 3] + 20*eQED^2*FudApm["1", 1, "8", 3] + 
     114*gQCD^2*FudApm["1", 1, "8", 3] - 32*eQED^2*FudApp["1", 1, "8", 3] + 
     102*gQCD^2*FudApp["1", 1, "8", 3] - 16*eQED^2*FudBpm["1", 1, "8", 3] - 
     12*gQCD^2*FudBpm["1", 1, "8", 3] - 32*eQED^2*FudBpp["1", 1, "8", 3] + 
     12*gQCD^2*FudBpp["1", 1, "8", 3]))/27, 
 \[Beta][FudBpp["1", 1, "8", 3]] == 
  (-8*Sqrt[2]*(2*eQED^2 + 3*gQCD^2)*FddApmm["8", 3] - 
    8*Sqrt[10]*(4*eQED^2 - 3*gQCD^2)*FddAppp["8", 3] - 
    4*Sqrt[2]*eQED^2*FddBpmm["8", 3] - 3*Sqrt[2]*gQCD^2*FddBpmm["8", 3] - 
    4*Sqrt[10]*eQED^2*FddBpmp["8", 3] - 3*Sqrt[10]*gQCD^2*FddBpmp["8", 3] - 
    8*Sqrt[2]*eQED^2*FddBppm["8", 3] + 3*Sqrt[2]*gQCD^2*FddBppm["8", 3] - 
    8*Sqrt[10]*eQED^2*FddBppp["8", 3] + 3*Sqrt[10]*gQCD^2*FddBppp["8", 3] - 
    12*Sqrt[6]*eQED^2*FedAp["1", 1, "8", 3] - 12*Sqrt[6]*eQED^2*
     FedBp["1", 1, "8", 3] + 32*eQED^2*FudApm["1", 1, "8", 3] - 
    12*gQCD^2*FudApm["1", 1, "8", 3] + 64*eQED^2*FudApp["1", 1, "8", 3] + 
    12*gQCD^2*FudApp["1", 1, "8", 3] + 32*eQED^2*FudBpm["1", 1, "8", 3] + 
    78*gQCD^2*FudBpm["1", 1, "8", 3] + 136*eQED^2*FudBpp["1", 1, "8", 3] - 
    294*gQCD^2*FudBpp["1", 1, "8", 3])/27, \[Beta][FudBpm["1", 1, "8", 3]] == 
  (-2*(8*Sqrt[2]*(eQED^2 - 3*gQCD^2)*FddApmm["8", 3] + 
     8*Sqrt[10]*(2*eQED^2 + 3*gQCD^2)*FddAppp["8", 3] + 
     2*Sqrt[2]*eQED^2*FddBpmm["8", 3] - 3*Sqrt[2]*gQCD^2*FddBpmm["8", 3] + 
     2*Sqrt[10]*eQED^2*FddBpmp["8", 3] - 3*Sqrt[10]*gQCD^2*FddBpmp["8", 3] + 
     4*Sqrt[2]*eQED^2*FddBppm["8", 3] + 3*Sqrt[2]*gQCD^2*FddBppm["8", 3] + 
     4*Sqrt[10]*eQED^2*FddBppp["8", 3] + 3*Sqrt[10]*gQCD^2*FddBppp["8", 3] + 
     6*Sqrt[6]*eQED^2*FedAp["1", 1, "8", 3] + 6*Sqrt[6]*eQED^2*
      FedBp["1", 1, "8", 3] - 16*eQED^2*FudApm["1", 1, "8", 3] - 
     12*gQCD^2*FudApm["1", 1, "8", 3] - 32*eQED^2*FudApp["1", 1, "8", 3] + 
     12*gQCD^2*FudApp["1", 1, "8", 3] - 52*eQED^2*FudBpm["1", 1, "8", 3] + 
     24*gQCD^2*FudBpm["1", 1, "8", 3] - 32*eQED^2*FudBpp["1", 1, "8", 3] - 
     240*gQCD^2*FudBpp["1", 1, "8", 3]))/27, \[Beta][FddAppp["8", 4]] == 
  (40*(2*eQED^2 - 3*gQCD^2)*FddApmm["8", 4] + 
    8*Sqrt[5]*(38*eQED^2 + 69*gQCD^2)*FddAppp["8", 4] + 
    5*((4*eQED^2 - 3*gQCD^2)*FddBpmm["8", 4] + Sqrt[5]*(4*eQED^2 - 3*gQCD^2)*
       FddBpmp["8", 4] + 8*eQED^2*FddBppm["8", 4] + 
      3*gQCD^2*FddBppm["8", 4] + 8*Sqrt[5]*eQED^2*FddBppp["8", 4] + 
      3*Sqrt[5]*gQCD^2*FddBppp["8", 4] + 12*Sqrt[3]*eQED^2*
       FedAp["1", 1, "8", 4] + 12*Sqrt[3]*eQED^2*FedBp["1", 1, "8", 4] - 
      16*Sqrt[2]*eQED^2*FudApm["1", 1, "8", 4] - 6*Sqrt[2]*gQCD^2*
       FudApm["1", 1, "8", 4] - 32*Sqrt[2]*eQED^2*FudApp["1", 1, "8", 4] + 
      6*Sqrt[2]*gQCD^2*FudApp["1", 1, "8", 4] - 16*Sqrt[2]*eQED^2*
       FudBpm["1", 1, "8", 4] - 6*Sqrt[2]*gQCD^2*FudBpm["1", 1, "8", 4] - 
      32*Sqrt[2]*eQED^2*FudBpp["1", 1, "8", 4] + 6*Sqrt[2]*gQCD^2*
       FudBpp["1", 1, "8", 4]))/(108*Sqrt[5]), 
 \[Beta][FddBppp["8", 4]] == (40*(eQED^2 - 3*gQCD^2)*FddApmm["8", 4] + 
    40*Sqrt[5]*(2*eQED^2 + 3*gQCD^2)*FddAppp["8", 4] + 
    10*eQED^2*FddBpmm["8", 4] - 15*gQCD^2*FddBpmm["8", 4] + 
    10*Sqrt[5]*eQED^2*FddBpmp["8", 4] + 75*Sqrt[5]*gQCD^2*FddBpmp["8", 4] + 
    20*eQED^2*FddBppm["8", 4] + 15*gQCD^2*FddBppm["8", 4] - 
    16*Sqrt[5]*eQED^2*FddBppp["8", 4] - 291*Sqrt[5]*gQCD^2*FddBppp["8", 4] + 
    30*Sqrt[3]*eQED^2*FedAp["1", 1, "8", 4] + 30*Sqrt[3]*eQED^2*
     FedBp["1", 1, "8", 4] - 40*Sqrt[2]*eQED^2*FudApm["1", 1, "8", 4] - 
    30*Sqrt[2]*gQCD^2*FudApm["1", 1, "8", 4] - 80*Sqrt[2]*eQED^2*
     FudApp["1", 1, "8", 4] + 30*Sqrt[2]*gQCD^2*FudApp["1", 1, "8", 4] - 
    40*Sqrt[2]*eQED^2*FudBpm["1", 1, "8", 4] - 30*Sqrt[2]*gQCD^2*
     FudBpm["1", 1, "8", 4] - 80*Sqrt[2]*eQED^2*FudBpp["1", 1, "8", 4] + 
    30*Sqrt[2]*gQCD^2*FudBpp["1", 1, "8", 4])/(27*Sqrt[5]), 
 \[Beta][FddBpmp["8", 4]] == (40*(eQED^2 + 6*gQCD^2)*FddApmm["8", 4] + 
    80*Sqrt[5]*(eQED^2 - 3*gQCD^2)*FddAppp["8", 4] + 
    10*eQED^2*FddBpmm["8", 4] + 30*gQCD^2*FddBpmm["8", 4] - 
    26*Sqrt[5]*eQED^2*FddBpmp["8", 4] - 42*Sqrt[5]*gQCD^2*FddBpmp["8", 4] + 
    20*eQED^2*FddBppm["8", 4] - 30*gQCD^2*FddBppm["8", 4] + 
    20*Sqrt[5]*eQED^2*FddBppp["8", 4] + 474*Sqrt[5]*gQCD^2*FddBppp["8", 4] + 
    30*Sqrt[3]*eQED^2*FedAp["1", 1, "8", 4] + 30*Sqrt[3]*eQED^2*
     FedBp["1", 1, "8", 4] - 40*Sqrt[2]*eQED^2*FudApm["1", 1, "8", 4] + 
    60*Sqrt[2]*gQCD^2*FudApm["1", 1, "8", 4] - 80*Sqrt[2]*eQED^2*
     FudApp["1", 1, "8", 4] - 60*Sqrt[2]*gQCD^2*FudApp["1", 1, "8", 4] - 
    40*Sqrt[2]*eQED^2*FudBpm["1", 1, "8", 4] + 60*Sqrt[2]*gQCD^2*
     FudBpm["1", 1, "8", 4] - 80*Sqrt[2]*eQED^2*FudBpp["1", 1, "8", 4] - 
    60*Sqrt[2]*gQCD^2*FudBpp["1", 1, "8", 4])/(27*Sqrt[5]), 
 \[Beta][FddApmm["8", 4]] == (8*(10*eQED^2 - 51*gQCD^2)*FddApmm["8", 4] + 
    8*Sqrt[5]*(2*eQED^2 - 3*gQCD^2)*FddAppp["8", 4] + 
    2*eQED^2*FddBpmm["8", 4] + 3*gQCD^2*FddBpmm["8", 4] + 
    2*Sqrt[5]*eQED^2*FddBpmp["8", 4] + 3*Sqrt[5]*gQCD^2*FddBpmp["8", 4] + 
    4*eQED^2*FddBppm["8", 4] - 3*gQCD^2*FddBppm["8", 4] + 
    4*Sqrt[5]*eQED^2*FddBppp["8", 4] - 3*Sqrt[5]*gQCD^2*FddBppp["8", 4] + 
    6*Sqrt[3]*eQED^2*FedAp["1", 1, "8", 4] + 6*Sqrt[3]*eQED^2*
     FedBp["1", 1, "8", 4] - 8*Sqrt[2]*eQED^2*FudApm["1", 1, "8", 4] + 
    6*Sqrt[2]*gQCD^2*FudApm["1", 1, "8", 4] - 16*Sqrt[2]*eQED^2*
     FudApp["1", 1, "8", 4] - 6*Sqrt[2]*gQCD^2*FudApp["1", 1, "8", 4] - 
    8*Sqrt[2]*eQED^2*FudBpm["1", 1, "8", 4] + 6*Sqrt[2]*gQCD^2*
     FudBpm["1", 1, "8", 4] - 16*Sqrt[2]*eQED^2*FudBpp["1", 1, "8", 4] - 
    6*Sqrt[2]*gQCD^2*FudBpp["1", 1, "8", 4])/54, 
 \[Beta][FddBppm["8", 4]] == (8*(eQED^2 - 3*gQCD^2)*FddApmm["8", 4] + 
    8*Sqrt[5]*(2*eQED^2 + 3*gQCD^2)*FddAppp["8", 4] + 
    2*eQED^2*FddBpmm["8", 4] + 87*gQCD^2*FddBpmm["8", 4] + 
    2*Sqrt[5]*eQED^2*FddBpmp["8", 4] - 3*Sqrt[5]*gQCD^2*FddBpmp["8", 4] - 
    32*eQED^2*FddBppm["8", 4] - 303*gQCD^2*FddBppm["8", 4] + 
    4*Sqrt[5]*eQED^2*FddBppp["8", 4] + 3*Sqrt[5]*gQCD^2*FddBppp["8", 4] + 
    6*Sqrt[3]*eQED^2*FedAp["1", 1, "8", 4] + 6*Sqrt[3]*eQED^2*
     FedBp["1", 1, "8", 4] - 8*Sqrt[2]*eQED^2*FudApm["1", 1, "8", 4] - 
    6*Sqrt[2]*gQCD^2*FudApm["1", 1, "8", 4] - 16*Sqrt[2]*eQED^2*
     FudApp["1", 1, "8", 4] + 6*Sqrt[2]*gQCD^2*FudApp["1", 1, "8", 4] - 
    8*Sqrt[2]*eQED^2*FudBpm["1", 1, "8", 4] - 6*Sqrt[2]*gQCD^2*
     FudBpm["1", 1, "8", 4] - 16*Sqrt[2]*eQED^2*FudBpp["1", 1, "8", 4] + 
    6*Sqrt[2]*gQCD^2*FudBpp["1", 1, "8", 4])/27, 
 \[Beta][FddBpmm["8", 4]] == 
  (2*(4*(eQED^2 + 6*gQCD^2)*FddApmm["8", 4] + 8*Sqrt[5]*(eQED^2 - 3*gQCD^2)*
      FddAppp["8", 4] - 17*eQED^2*FddBpmm["8", 4] - 
     33*gQCD^2*FddBpmm["8", 4] + Sqrt[5]*eQED^2*FddBpmp["8", 4] + 
     3*Sqrt[5]*gQCD^2*FddBpmp["8", 4] + 2*eQED^2*FddBppm["8", 4] + 
     249*gQCD^2*FddBppm["8", 4] + 2*Sqrt[5]*eQED^2*FddBppp["8", 4] - 
     3*Sqrt[5]*gQCD^2*FddBppp["8", 4] + 3*Sqrt[3]*eQED^2*
      FedAp["1", 1, "8", 4] + 3*Sqrt[3]*eQED^2*FedBp["1", 1, "8", 4] - 
     4*Sqrt[2]*eQED^2*FudApm["1", 1, "8", 4] + 6*Sqrt[2]*gQCD^2*
      FudApm["1", 1, "8", 4] - 8*Sqrt[2]*eQED^2*FudApp["1", 1, "8", 4] - 
     6*Sqrt[2]*gQCD^2*FudApp["1", 1, "8", 4] - 4*Sqrt[2]*eQED^2*
      FudBpm["1", 1, "8", 4] + 6*Sqrt[2]*gQCD^2*FudBpm["1", 1, "8", 4] - 
     8*Sqrt[2]*eQED^2*FudBpp["1", 1, "8", 4] - 6*Sqrt[2]*gQCD^2*
      FudBpp["1", 1, "8", 4]))/27, \[Beta][FedAp["1", 1, "8", 4]] == 
  (4*eQED^2*(4*FddApmm["8", 4] + 8*Sqrt[5]*FddAppp["8", 4] + 
     FddBpmm["8", 4] + Sqrt[5]*FddBpmp["8", 4] + 2*FddBppm["8", 4] + 
     2*Sqrt[5]*FddBppp["8", 4] + 6*Sqrt[3]*FedAp["1", 1, "8", 4] + 
     3*Sqrt[3]*FedBp["1", 1, "8", 4] - 4*Sqrt[2]*FudApm["1", 1, "8", 4] - 
     8*Sqrt[2]*FudApp["1", 1, "8", 4] - 4*Sqrt[2]*FudBpm["1", 1, "8", 4] - 
     8*Sqrt[2]*FudBpp["1", 1, "8", 4]))/(3*Sqrt[3]), 
 \[Beta][FedBp["1", 1, "8", 4]] == 
  (4*eQED^2*(4*FddApmm["8", 4] + 8*Sqrt[5]*FddAppp["8", 4] + 
     FddBpmm["8", 4] + Sqrt[5]*FddBpmp["8", 4] + 2*FddBppm["8", 4] + 
     2*Sqrt[5]*FddBppp["8", 4] + 3*Sqrt[3]*FedAp["1", 1, "8", 4] - 
     4*Sqrt[2]*FudApm["1", 1, "8", 4] - 8*Sqrt[2]*FudApp["1", 1, "8", 4] - 
     4*Sqrt[2]*FudBpm["1", 1, "8", 4] - 8*Sqrt[2]*FudBpp["1", 1, "8", 4]))/
   (3*Sqrt[3]), \[Beta][FudApp["1", 1, "8", 4]] == 
  (-8*Sqrt[2]*(2*eQED^2 + 3*gQCD^2)*FddApmm["8", 4] - 
    8*Sqrt[10]*(4*eQED^2 - 3*gQCD^2)*FddAppp["8", 4] - 
    4*Sqrt[2]*eQED^2*FddBpmm["8", 4] - 3*Sqrt[2]*gQCD^2*FddBpmm["8", 4] - 
    4*Sqrt[10]*eQED^2*FddBpmp["8", 4] - 3*Sqrt[10]*gQCD^2*FddBpmp["8", 4] - 
    8*Sqrt[2]*eQED^2*FddBppm["8", 4] + 3*Sqrt[2]*gQCD^2*FddBppm["8", 4] - 
    8*Sqrt[10]*eQED^2*FddBppp["8", 4] + 3*Sqrt[10]*gQCD^2*FddBppp["8", 4] - 
    12*Sqrt[6]*eQED^2*FedAp["1", 1, "8", 4] - 12*Sqrt[6]*eQED^2*
     FedBp["1", 1, "8", 4] + 32*eQED^2*FudApm["1", 1, "8", 4] + 
    60*gQCD^2*FudApm["1", 1, "8", 4] - 8*eQED^2*FudApp["1", 1, "8", 4] + 
    156*gQCD^2*FudApp["1", 1, "8", 4] + 32*eQED^2*FudBpm["1", 1, "8", 4] - 
    12*gQCD^2*FudBpm["1", 1, "8", 4] + 64*eQED^2*FudBpp["1", 1, "8", 4] + 
    12*gQCD^2*FudBpp["1", 1, "8", 4])/27, \[Beta][FudApm["1", 1, "8", 4]] == 
  (-2*(8*Sqrt[2]*(eQED^2 - 3*gQCD^2)*FddApmm["8", 4] + 
     8*Sqrt[10]*(2*eQED^2 + 3*gQCD^2)*FddAppp["8", 4] + 
     2*Sqrt[2]*eQED^2*FddBpmm["8", 4] - 3*Sqrt[2]*gQCD^2*FddBpmm["8", 4] + 
     2*Sqrt[10]*eQED^2*FddBpmp["8", 4] - 3*Sqrt[10]*gQCD^2*FddBpmp["8", 4] + 
     4*Sqrt[2]*eQED^2*FddBppm["8", 4] + 3*Sqrt[2]*gQCD^2*FddBppm["8", 4] + 
     4*Sqrt[10]*eQED^2*FddBppp["8", 4] + 3*Sqrt[10]*gQCD^2*FddBppp["8", 4] + 
     6*Sqrt[6]*eQED^2*FedAp["1", 1, "8", 4] + 6*Sqrt[6]*eQED^2*
      FedBp["1", 1, "8", 4] + 20*eQED^2*FudApm["1", 1, "8", 4] + 
     114*gQCD^2*FudApm["1", 1, "8", 4] - 32*eQED^2*FudApp["1", 1, "8", 4] + 
     102*gQCD^2*FudApp["1", 1, "8", 4] - 16*eQED^2*FudBpm["1", 1, "8", 4] - 
     12*gQCD^2*FudBpm["1", 1, "8", 4] - 32*eQED^2*FudBpp["1", 1, "8", 4] + 
     12*gQCD^2*FudBpp["1", 1, "8", 4]))/27, 
 \[Beta][FudBpp["1", 1, "8", 4]] == 
  (-8*Sqrt[2]*(2*eQED^2 + 3*gQCD^2)*FddApmm["8", 4] - 
    8*Sqrt[10]*(4*eQED^2 - 3*gQCD^2)*FddAppp["8", 4] - 
    4*Sqrt[2]*eQED^2*FddBpmm["8", 4] - 3*Sqrt[2]*gQCD^2*FddBpmm["8", 4] - 
    4*Sqrt[10]*eQED^2*FddBpmp["8", 4] - 3*Sqrt[10]*gQCD^2*FddBpmp["8", 4] - 
    8*Sqrt[2]*eQED^2*FddBppm["8", 4] + 3*Sqrt[2]*gQCD^2*FddBppm["8", 4] - 
    8*Sqrt[10]*eQED^2*FddBppp["8", 4] + 3*Sqrt[10]*gQCD^2*FddBppp["8", 4] - 
    12*Sqrt[6]*eQED^2*FedAp["1", 1, "8", 4] - 12*Sqrt[6]*eQED^2*
     FedBp["1", 1, "8", 4] + 32*eQED^2*FudApm["1", 1, "8", 4] - 
    12*gQCD^2*FudApm["1", 1, "8", 4] + 64*eQED^2*FudApp["1", 1, "8", 4] + 
    12*gQCD^2*FudApp["1", 1, "8", 4] + 32*eQED^2*FudBpm["1", 1, "8", 4] + 
    78*gQCD^2*FudBpm["1", 1, "8", 4] + 136*eQED^2*FudBpp["1", 1, "8", 4] - 
    294*gQCD^2*FudBpp["1", 1, "8", 4])/27, \[Beta][FudBpm["1", 1, "8", 4]] == 
  (-2*(8*Sqrt[2]*(eQED^2 - 3*gQCD^2)*FddApmm["8", 4] + 
     8*Sqrt[10]*(2*eQED^2 + 3*gQCD^2)*FddAppp["8", 4] + 
     2*Sqrt[2]*eQED^2*FddBpmm["8", 4] - 3*Sqrt[2]*gQCD^2*FddBpmm["8", 4] + 
     2*Sqrt[10]*eQED^2*FddBpmp["8", 4] - 3*Sqrt[10]*gQCD^2*FddBpmp["8", 4] + 
     4*Sqrt[2]*eQED^2*FddBppm["8", 4] + 3*Sqrt[2]*gQCD^2*FddBppm["8", 4] + 
     4*Sqrt[10]*eQED^2*FddBppp["8", 4] + 3*Sqrt[10]*gQCD^2*FddBppp["8", 4] + 
     6*Sqrt[6]*eQED^2*FedAp["1", 1, "8", 4] + 6*Sqrt[6]*eQED^2*
      FedBp["1", 1, "8", 4] - 16*eQED^2*FudApm["1", 1, "8", 4] - 
     12*gQCD^2*FudApm["1", 1, "8", 4] - 32*eQED^2*FudApp["1", 1, "8", 4] + 
     12*gQCD^2*FudApp["1", 1, "8", 4] - 52*eQED^2*FudBpm["1", 1, "8", 4] + 
     24*gQCD^2*FudBpm["1", 1, "8", 4] - 32*eQED^2*FudBpp["1", 1, "8", 4] - 
     240*gQCD^2*FudBpp["1", 1, "8", 4]))/27, \[Beta][FddAppp["8", 5]] == 
  (16*Sqrt[5]*(2*eQED^2 - 3*gQCD^2)*FddApmm["8", 5] + 
    16*(38*eQED^2 + 69*gQCD^2)*FddAppp["8", 5] + 
    Sqrt[10]*(Sqrt[2]*(4*eQED^2 - 3*gQCD^2)*FddBpmm["8", 5] + 
      Sqrt[10]*(4*eQED^2 - 3*gQCD^2)*FddBpmp["8", 5] + 
      8*Sqrt[2]*eQED^2*FddBppm["8", 5] + 3*Sqrt[2]*gQCD^2*FddBppm["8", 5] + 
      8*Sqrt[10]*eQED^2*FddBppp["8", 5] + 3*Sqrt[10]*gQCD^2*FddBppp["8", 5] + 
      12*Sqrt[6]*eQED^2*FedAp["1", 1, "8", 5] + 12*Sqrt[6]*eQED^2*
       FedBp["1", 1, "8", 5] - 32*eQED^2*FudApm["1", 1, "8", 5] - 
      12*gQCD^2*FudApm["1", 1, "8", 5] - 64*eQED^2*FudApp["1", 1, "8", 5] + 
      12*gQCD^2*FudApp["1", 1, "8", 5] - 32*eQED^2*FudBpm["1", 1, "8", 5] - 
      12*gQCD^2*FudBpm["1", 1, "8", 5] - 64*eQED^2*FudBpp["1", 1, "8", 5] + 
      12*gQCD^2*FudBpp["1", 1, "8", 5]))/216, \[Beta][FddBppp["8", 5]] == 
  (40*Sqrt[2]*(eQED^2 - 3*gQCD^2)*FddApmm["8", 5] + 
    40*Sqrt[10]*(2*eQED^2 + 3*gQCD^2)*FddAppp["8", 5] + 
    10*Sqrt[2]*eQED^2*FddBpmm["8", 5] - 15*Sqrt[2]*gQCD^2*FddBpmm["8", 5] + 
    10*Sqrt[10]*eQED^2*FddBpmp["8", 5] + 75*Sqrt[10]*gQCD^2*FddBpmp["8", 5] + 
    20*Sqrt[2]*eQED^2*FddBppm["8", 5] + 15*Sqrt[2]*gQCD^2*FddBppm["8", 5] - 
    16*Sqrt[10]*eQED^2*FddBppp["8", 5] - 291*Sqrt[10]*gQCD^2*
     FddBppp["8", 5] + 30*Sqrt[6]*eQED^2*FedAp["1", 1, "8", 5] + 
    30*Sqrt[6]*eQED^2*FedBp["1", 1, "8", 5] - 
    80*eQED^2*FudApm["1", 1, "8", 5] - 60*gQCD^2*FudApm["1", 1, "8", 5] - 
    160*eQED^2*FudApp["1", 1, "8", 5] + 60*gQCD^2*FudApp["1", 1, "8", 5] - 
    80*eQED^2*FudBpm["1", 1, "8", 5] - 60*gQCD^2*FudBpm["1", 1, "8", 5] - 
    160*eQED^2*FudBpp["1", 1, "8", 5] + 60*gQCD^2*FudBpp["1", 1, "8", 5])/
   (27*Sqrt[10]), \[Beta][FddBpmp["8", 5]] == 
  (2*(4*Sqrt[5]*(eQED^2 + 6*gQCD^2)*FddApmm["8", 5] + 
     40*(eQED^2 - 3*gQCD^2)*FddAppp["8", 5] + Sqrt[5]*eQED^2*
      FddBpmm["8", 5] + 3*Sqrt[5]*gQCD^2*FddBpmm["8", 5] - 
     13*eQED^2*FddBpmp["8", 5] - 21*gQCD^2*FddBpmp["8", 5] + 
     2*Sqrt[5]*eQED^2*FddBppm["8", 5] - 3*Sqrt[5]*gQCD^2*FddBppm["8", 5] + 
     10*eQED^2*FddBppp["8", 5] + 237*gQCD^2*FddBppp["8", 5] + 
     3*Sqrt[15]*eQED^2*FedAp["1", 1, "8", 5] + 3*Sqrt[15]*eQED^2*
      FedBp["1", 1, "8", 5] - 4*Sqrt[10]*eQED^2*FudApm["1", 1, "8", 5] + 
     6*Sqrt[10]*gQCD^2*FudApm["1", 1, "8", 5] - 8*Sqrt[10]*eQED^2*
      FudApp["1", 1, "8", 5] - 6*Sqrt[10]*gQCD^2*FudApp["1", 1, "8", 5] - 
     4*Sqrt[10]*eQED^2*FudBpm["1", 1, "8", 5] + 6*Sqrt[10]*gQCD^2*
      FudBpm["1", 1, "8", 5] - 8*Sqrt[10]*eQED^2*FudBpp["1", 1, "8", 5] - 
     6*Sqrt[10]*gQCD^2*FudBpp["1", 1, "8", 5]))/27, 
 \[Beta][FddApmm["8", 5]] == 
  (8*Sqrt[2]*(10*eQED^2 - 51*gQCD^2)*FddApmm["8", 5] + 
    8*Sqrt[10]*(2*eQED^2 - 3*gQCD^2)*FddAppp["8", 5] + 
    2*Sqrt[2]*eQED^2*FddBpmm["8", 5] + 3*Sqrt[2]*gQCD^2*FddBpmm["8", 5] + 
    2*Sqrt[10]*eQED^2*FddBpmp["8", 5] + 3*Sqrt[10]*gQCD^2*FddBpmp["8", 5] + 
    4*Sqrt[2]*eQED^2*FddBppm["8", 5] - 3*Sqrt[2]*gQCD^2*FddBppm["8", 5] + 
    4*Sqrt[10]*eQED^2*FddBppp["8", 5] - 3*Sqrt[10]*gQCD^2*FddBppp["8", 5] + 
    6*Sqrt[6]*eQED^2*FedAp["1", 1, "8", 5] + 6*Sqrt[6]*eQED^2*
     FedBp["1", 1, "8", 5] - 16*eQED^2*FudApm["1", 1, "8", 5] + 
    12*gQCD^2*FudApm["1", 1, "8", 5] - 32*eQED^2*FudApp["1", 1, "8", 5] - 
    12*gQCD^2*FudApp["1", 1, "8", 5] - 16*eQED^2*FudBpm["1", 1, "8", 5] + 
    12*gQCD^2*FudBpm["1", 1, "8", 5] - 32*eQED^2*FudBpp["1", 1, "8", 5] - 
    12*gQCD^2*FudBpp["1", 1, "8", 5])/(54*Sqrt[2]), 
 \[Beta][FddBppm["8", 5]] == (8*Sqrt[2]*(eQED^2 - 3*gQCD^2)*FddApmm["8", 5] + 
    8*Sqrt[10]*(2*eQED^2 + 3*gQCD^2)*FddAppp["8", 5] + 
    2*Sqrt[2]*eQED^2*FddBpmm["8", 5] + 87*Sqrt[2]*gQCD^2*FddBpmm["8", 5] + 
    2*Sqrt[10]*eQED^2*FddBpmp["8", 5] - 3*Sqrt[10]*gQCD^2*FddBpmp["8", 5] - 
    32*Sqrt[2]*eQED^2*FddBppm["8", 5] - 303*Sqrt[2]*gQCD^2*FddBppm["8", 5] + 
    4*Sqrt[10]*eQED^2*FddBppp["8", 5] + 3*Sqrt[10]*gQCD^2*FddBppp["8", 5] + 
    6*Sqrt[6]*eQED^2*FedAp["1", 1, "8", 5] + 6*Sqrt[6]*eQED^2*
     FedBp["1", 1, "8", 5] - 16*eQED^2*FudApm["1", 1, "8", 5] - 
    12*gQCD^2*FudApm["1", 1, "8", 5] - 32*eQED^2*FudApp["1", 1, "8", 5] + 
    12*gQCD^2*FudApp["1", 1, "8", 5] - 16*eQED^2*FudBpm["1", 1, "8", 5] - 
    12*gQCD^2*FudBpm["1", 1, "8", 5] - 32*eQED^2*FudBpp["1", 1, "8", 5] + 
    12*gQCD^2*FudBpp["1", 1, "8", 5])/(27*Sqrt[2]), 
 \[Beta][FddBpmm["8", 5]] == 
  (Sqrt[2]*(4*Sqrt[2]*(eQED^2 + 6*gQCD^2)*FddApmm["8", 5] + 
     8*Sqrt[10]*(eQED^2 - 3*gQCD^2)*FddAppp["8", 5] - 
     17*Sqrt[2]*eQED^2*FddBpmm["8", 5] - 33*Sqrt[2]*gQCD^2*FddBpmm["8", 5] + 
     Sqrt[10]*eQED^2*FddBpmp["8", 5] + 3*Sqrt[10]*gQCD^2*FddBpmp["8", 5] + 
     2*Sqrt[2]*eQED^2*FddBppm["8", 5] + 249*Sqrt[2]*gQCD^2*FddBppm["8", 5] + 
     2*Sqrt[10]*eQED^2*FddBppp["8", 5] - 3*Sqrt[10]*gQCD^2*FddBppp["8", 5] + 
     3*Sqrt[6]*eQED^2*FedAp["1", 1, "8", 5] + 3*Sqrt[6]*eQED^2*
      FedBp["1", 1, "8", 5] - 8*eQED^2*FudApm["1", 1, "8", 5] + 
     12*gQCD^2*FudApm["1", 1, "8", 5] - 16*eQED^2*FudApp["1", 1, "8", 5] - 
     12*gQCD^2*FudApp["1", 1, "8", 5] - 8*eQED^2*FudBpm["1", 1, "8", 5] + 
     12*gQCD^2*FudBpm["1", 1, "8", 5] - 16*eQED^2*FudBpp["1", 1, "8", 5] - 
     12*gQCD^2*FudBpp["1", 1, "8", 5]))/27, \[Beta][FedAp["1", 1, "8", 5]] == 
  (2*Sqrt[2/3]*eQED^2*(4*Sqrt[2]*FddApmm["8", 5] + 
     8*Sqrt[10]*FddAppp["8", 5] + Sqrt[2]*FddBpmm["8", 5] + 
     Sqrt[10]*FddBpmp["8", 5] + 2*Sqrt[2]*FddBppm["8", 5] + 
     2*Sqrt[10]*FddBppp["8", 5] + 6*Sqrt[6]*FedAp["1", 1, "8", 5] + 
     3*Sqrt[6]*FedBp["1", 1, "8", 5] - 8*FudApm["1", 1, "8", 5] - 
     16*FudApp["1", 1, "8", 5] - 8*FudBpm["1", 1, "8", 5] - 
     16*FudBpp["1", 1, "8", 5]))/3, \[Beta][FedBp["1", 1, "8", 5]] == 
  (2*Sqrt[2/3]*eQED^2*(4*Sqrt[2]*FddApmm["8", 5] + 
     8*Sqrt[10]*FddAppp["8", 5] + Sqrt[2]*FddBpmm["8", 5] + 
     Sqrt[10]*FddBpmp["8", 5] + 2*Sqrt[2]*FddBppm["8", 5] + 
     2*Sqrt[10]*FddBppp["8", 5] + 3*Sqrt[6]*FedAp["1", 1, "8", 5] - 
     8*FudApm["1", 1, "8", 5] - 16*FudApp["1", 1, "8", 5] - 
     8*FudBpm["1", 1, "8", 5] - 16*FudBpp["1", 1, "8", 5]))/3, 
 \[Beta][FudApp["1", 1, "8", 5]] == 
  (-8*Sqrt[2]*(2*eQED^2 + 3*gQCD^2)*FddApmm["8", 5] - 
    8*Sqrt[10]*(4*eQED^2 - 3*gQCD^2)*FddAppp["8", 5] - 
    4*Sqrt[2]*eQED^2*FddBpmm["8", 5] - 3*Sqrt[2]*gQCD^2*FddBpmm["8", 5] - 
    4*Sqrt[10]*eQED^2*FddBpmp["8", 5] - 3*Sqrt[10]*gQCD^2*FddBpmp["8", 5] - 
    8*Sqrt[2]*eQED^2*FddBppm["8", 5] + 3*Sqrt[2]*gQCD^2*FddBppm["8", 5] - 
    8*Sqrt[10]*eQED^2*FddBppp["8", 5] + 3*Sqrt[10]*gQCD^2*FddBppp["8", 5] - 
    12*Sqrt[6]*eQED^2*FedAp["1", 1, "8", 5] - 12*Sqrt[6]*eQED^2*
     FedBp["1", 1, "8", 5] + 32*eQED^2*FudApm["1", 1, "8", 5] + 
    60*gQCD^2*FudApm["1", 1, "8", 5] - 8*eQED^2*FudApp["1", 1, "8", 5] + 
    156*gQCD^2*FudApp["1", 1, "8", 5] + 32*eQED^2*FudBpm["1", 1, "8", 5] - 
    12*gQCD^2*FudBpm["1", 1, "8", 5] + 64*eQED^2*FudBpp["1", 1, "8", 5] + 
    12*gQCD^2*FudBpp["1", 1, "8", 5])/27, \[Beta][FudApm["1", 1, "8", 5]] == 
  (-2*(8*Sqrt[2]*(eQED^2 - 3*gQCD^2)*FddApmm["8", 5] + 
     8*Sqrt[10]*(2*eQED^2 + 3*gQCD^2)*FddAppp["8", 5] + 
     2*Sqrt[2]*eQED^2*FddBpmm["8", 5] - 3*Sqrt[2]*gQCD^2*FddBpmm["8", 5] + 
     2*Sqrt[10]*eQED^2*FddBpmp["8", 5] - 3*Sqrt[10]*gQCD^2*FddBpmp["8", 5] + 
     4*Sqrt[2]*eQED^2*FddBppm["8", 5] + 3*Sqrt[2]*gQCD^2*FddBppm["8", 5] + 
     4*Sqrt[10]*eQED^2*FddBppp["8", 5] + 3*Sqrt[10]*gQCD^2*FddBppp["8", 5] + 
     6*Sqrt[6]*eQED^2*FedAp["1", 1, "8", 5] + 6*Sqrt[6]*eQED^2*
      FedBp["1", 1, "8", 5] + 20*eQED^2*FudApm["1", 1, "8", 5] + 
     114*gQCD^2*FudApm["1", 1, "8", 5] - 32*eQED^2*FudApp["1", 1, "8", 5] + 
     102*gQCD^2*FudApp["1", 1, "8", 5] - 16*eQED^2*FudBpm["1", 1, "8", 5] - 
     12*gQCD^2*FudBpm["1", 1, "8", 5] - 32*eQED^2*FudBpp["1", 1, "8", 5] + 
     12*gQCD^2*FudBpp["1", 1, "8", 5]))/27, 
 \[Beta][FudBpp["1", 1, "8", 5]] == 
  (-8*Sqrt[2]*(2*eQED^2 + 3*gQCD^2)*FddApmm["8", 5] - 
    8*Sqrt[10]*(4*eQED^2 - 3*gQCD^2)*FddAppp["8", 5] - 
    4*Sqrt[2]*eQED^2*FddBpmm["8", 5] - 3*Sqrt[2]*gQCD^2*FddBpmm["8", 5] - 
    4*Sqrt[10]*eQED^2*FddBpmp["8", 5] - 3*Sqrt[10]*gQCD^2*FddBpmp["8", 5] - 
    8*Sqrt[2]*eQED^2*FddBppm["8", 5] + 3*Sqrt[2]*gQCD^2*FddBppm["8", 5] - 
    8*Sqrt[10]*eQED^2*FddBppp["8", 5] + 3*Sqrt[10]*gQCD^2*FddBppp["8", 5] - 
    12*Sqrt[6]*eQED^2*FedAp["1", 1, "8", 5] - 12*Sqrt[6]*eQED^2*
     FedBp["1", 1, "8", 5] + 32*eQED^2*FudApm["1", 1, "8", 5] - 
    12*gQCD^2*FudApm["1", 1, "8", 5] + 64*eQED^2*FudApp["1", 1, "8", 5] + 
    12*gQCD^2*FudApp["1", 1, "8", 5] + 32*eQED^2*FudBpm["1", 1, "8", 5] + 
    78*gQCD^2*FudBpm["1", 1, "8", 5] + 136*eQED^2*FudBpp["1", 1, "8", 5] - 
    294*gQCD^2*FudBpp["1", 1, "8", 5])/27, \[Beta][FudBpm["1", 1, "8", 5]] == 
  (-2*(8*Sqrt[2]*(eQED^2 - 3*gQCD^2)*FddApmm["8", 5] + 
     8*Sqrt[10]*(2*eQED^2 + 3*gQCD^2)*FddAppp["8", 5] + 
     2*Sqrt[2]*eQED^2*FddBpmm["8", 5] - 3*Sqrt[2]*gQCD^2*FddBpmm["8", 5] + 
     2*Sqrt[10]*eQED^2*FddBpmp["8", 5] - 3*Sqrt[10]*gQCD^2*FddBpmp["8", 5] + 
     4*Sqrt[2]*eQED^2*FddBppm["8", 5] + 3*Sqrt[2]*gQCD^2*FddBppm["8", 5] + 
     4*Sqrt[10]*eQED^2*FddBppp["8", 5] + 3*Sqrt[10]*gQCD^2*FddBppp["8", 5] + 
     6*Sqrt[6]*eQED^2*FedAp["1", 1, "8", 5] + 6*Sqrt[6]*eQED^2*
      FedBp["1", 1, "8", 5] - 16*eQED^2*FudApm["1", 1, "8", 5] - 
     12*gQCD^2*FudApm["1", 1, "8", 5] - 32*eQED^2*FudApp["1", 1, "8", 5] + 
     12*gQCD^2*FudApp["1", 1, "8", 5] - 52*eQED^2*FudBpm["1", 1, "8", 5] + 
     24*gQCD^2*FudBpm["1", 1, "8", 5] - 32*eQED^2*FudBpp["1", 1, "8", 5] - 
     240*gQCD^2*FudBpp["1", 1, "8", 5]))/27, \[Beta][FddAppp["8", 6]] == 
  (24*Sqrt[5]*(2*eQED^2 - 3*gQCD^2)*FddApmm["8", 6] + 
    24*(38*eQED^2 + 69*gQCD^2)*FddAppp["8", 6] + 
    Sqrt[15]*(Sqrt[3]*(4*eQED^2 - 3*gQCD^2)*FddBpmm["8", 6] + 
      Sqrt[15]*(4*eQED^2 - 3*gQCD^2)*FddBpmp["8", 6] + 
      8*Sqrt[3]*eQED^2*FddBppm["8", 6] + 3*Sqrt[3]*gQCD^2*FddBppm["8", 6] + 
      8*Sqrt[15]*eQED^2*FddBppp["8", 6] + 3*Sqrt[15]*gQCD^2*FddBppp["8", 6] + 
      36*eQED^2*FedAp["1", 1, "8", 6] + 36*eQED^2*FedBp["1", 1, "8", 6] - 
      16*Sqrt[6]*eQED^2*FudApm["1", 1, "8", 6] - 6*Sqrt[6]*gQCD^2*
       FudApm["1", 1, "8", 6] - 32*Sqrt[6]*eQED^2*FudApp["1", 1, "8", 6] + 
      6*Sqrt[6]*gQCD^2*FudApp["1", 1, "8", 6] - 16*Sqrt[6]*eQED^2*
       FudBpm["1", 1, "8", 6] - 6*Sqrt[6]*gQCD^2*FudBpm["1", 1, "8", 6] - 
      32*Sqrt[6]*eQED^2*FudBpp["1", 1, "8", 6] + 6*Sqrt[6]*gQCD^2*
       FudBpp["1", 1, "8", 6]))/324, \[Beta][FddBppp["8", 6]] == 
  (40*Sqrt[3]*(eQED^2 - 3*gQCD^2)*FddApmm["8", 6] + 
    40*Sqrt[15]*(2*eQED^2 + 3*gQCD^2)*FddAppp["8", 6] + 
    10*Sqrt[3]*eQED^2*FddBpmm["8", 6] - 15*Sqrt[3]*gQCD^2*FddBpmm["8", 6] + 
    10*Sqrt[15]*eQED^2*FddBpmp["8", 6] + 75*Sqrt[15]*gQCD^2*FddBpmp["8", 6] + 
    20*Sqrt[3]*eQED^2*FddBppm["8", 6] + 15*Sqrt[3]*gQCD^2*FddBppm["8", 6] - 
    16*Sqrt[15]*eQED^2*FddBppp["8", 6] - 291*Sqrt[15]*gQCD^2*
     FddBppp["8", 6] + 90*eQED^2*FedAp["1", 1, "8", 6] + 
    90*eQED^2*FedBp["1", 1, "8", 6] - 40*Sqrt[6]*eQED^2*
     FudApm["1", 1, "8", 6] - 30*Sqrt[6]*gQCD^2*FudApm["1", 1, "8", 6] - 
    80*Sqrt[6]*eQED^2*FudApp["1", 1, "8", 6] + 30*Sqrt[6]*gQCD^2*
     FudApp["1", 1, "8", 6] - 40*Sqrt[6]*eQED^2*FudBpm["1", 1, "8", 6] - 
    30*Sqrt[6]*gQCD^2*FudBpm["1", 1, "8", 6] - 80*Sqrt[6]*eQED^2*
     FudBpp["1", 1, "8", 6] + 30*Sqrt[6]*gQCD^2*FudBpp["1", 1, "8", 6])/
   (27*Sqrt[15]), \[Beta][FddBpmp["8", 6]] == 
  (40*Sqrt[3]*(eQED^2 + 6*gQCD^2)*FddApmm["8", 6] + 
    80*Sqrt[15]*(eQED^2 - 3*gQCD^2)*FddAppp["8", 6] + 
    10*Sqrt[3]*eQED^2*FddBpmm["8", 6] + 30*Sqrt[3]*gQCD^2*FddBpmm["8", 6] - 
    26*Sqrt[15]*eQED^2*FddBpmp["8", 6] - 42*Sqrt[15]*gQCD^2*FddBpmp["8", 6] + 
    20*Sqrt[3]*eQED^2*FddBppm["8", 6] - 30*Sqrt[3]*gQCD^2*FddBppm["8", 6] + 
    20*Sqrt[15]*eQED^2*FddBppp["8", 6] + 474*Sqrt[15]*gQCD^2*
     FddBppp["8", 6] + 90*eQED^2*FedAp["1", 1, "8", 6] + 
    90*eQED^2*FedBp["1", 1, "8", 6] - 40*Sqrt[6]*eQED^2*
     FudApm["1", 1, "8", 6] + 60*Sqrt[6]*gQCD^2*FudApm["1", 1, "8", 6] - 
    80*Sqrt[6]*eQED^2*FudApp["1", 1, "8", 6] - 60*Sqrt[6]*gQCD^2*
     FudApp["1", 1, "8", 6] - 40*Sqrt[6]*eQED^2*FudBpm["1", 1, "8", 6] + 
    60*Sqrt[6]*gQCD^2*FudBpm["1", 1, "8", 6] - 80*Sqrt[6]*eQED^2*
     FudBpp["1", 1, "8", 6] - 60*Sqrt[6]*gQCD^2*FudBpp["1", 1, "8", 6])/
   (27*Sqrt[15]), \[Beta][FddApmm["8", 6]] == 
  (8*Sqrt[3]*(10*eQED^2 - 51*gQCD^2)*FddApmm["8", 6] + 
    8*Sqrt[15]*(2*eQED^2 - 3*gQCD^2)*FddAppp["8", 6] + 
    2*Sqrt[3]*eQED^2*FddBpmm["8", 6] + 3*Sqrt[3]*gQCD^2*FddBpmm["8", 6] + 
    2*Sqrt[15]*eQED^2*FddBpmp["8", 6] + 3*Sqrt[15]*gQCD^2*FddBpmp["8", 6] + 
    4*Sqrt[3]*eQED^2*FddBppm["8", 6] - 3*Sqrt[3]*gQCD^2*FddBppm["8", 6] + 
    4*Sqrt[15]*eQED^2*FddBppp["8", 6] - 3*Sqrt[15]*gQCD^2*FddBppp["8", 6] + 
    18*eQED^2*FedAp["1", 1, "8", 6] + 18*eQED^2*FedBp["1", 1, "8", 6] - 
    8*Sqrt[6]*eQED^2*FudApm["1", 1, "8", 6] + 6*Sqrt[6]*gQCD^2*
     FudApm["1", 1, "8", 6] - 16*Sqrt[6]*eQED^2*FudApp["1", 1, "8", 6] - 
    6*Sqrt[6]*gQCD^2*FudApp["1", 1, "8", 6] - 8*Sqrt[6]*eQED^2*
     FudBpm["1", 1, "8", 6] + 6*Sqrt[6]*gQCD^2*FudBpm["1", 1, "8", 6] - 
    16*Sqrt[6]*eQED^2*FudBpp["1", 1, "8", 6] - 6*Sqrt[6]*gQCD^2*
     FudBpp["1", 1, "8", 6])/(54*Sqrt[3]), \[Beta][FddBppm["8", 6]] == 
  (8*Sqrt[3]*(eQED^2 - 3*gQCD^2)*FddApmm["8", 6] + 
    8*Sqrt[15]*(2*eQED^2 + 3*gQCD^2)*FddAppp["8", 6] + 
    2*Sqrt[3]*eQED^2*FddBpmm["8", 6] + 87*Sqrt[3]*gQCD^2*FddBpmm["8", 6] + 
    2*Sqrt[15]*eQED^2*FddBpmp["8", 6] - 3*Sqrt[15]*gQCD^2*FddBpmp["8", 6] - 
    32*Sqrt[3]*eQED^2*FddBppm["8", 6] - 303*Sqrt[3]*gQCD^2*FddBppm["8", 6] + 
    4*Sqrt[15]*eQED^2*FddBppp["8", 6] + 3*Sqrt[15]*gQCD^2*FddBppp["8", 6] + 
    18*eQED^2*FedAp["1", 1, "8", 6] + 18*eQED^2*FedBp["1", 1, "8", 6] - 
    8*Sqrt[6]*eQED^2*FudApm["1", 1, "8", 6] - 6*Sqrt[6]*gQCD^2*
     FudApm["1", 1, "8", 6] - 16*Sqrt[6]*eQED^2*FudApp["1", 1, "8", 6] + 
    6*Sqrt[6]*gQCD^2*FudApp["1", 1, "8", 6] - 8*Sqrt[6]*eQED^2*
     FudBpm["1", 1, "8", 6] - 6*Sqrt[6]*gQCD^2*FudBpm["1", 1, "8", 6] - 
    16*Sqrt[6]*eQED^2*FudBpp["1", 1, "8", 6] + 6*Sqrt[6]*gQCD^2*
     FudBpp["1", 1, "8", 6])/(27*Sqrt[3]), \[Beta][FddBpmm["8", 6]] == 
  (2*(4*Sqrt[3]*(eQED^2 + 6*gQCD^2)*FddApmm["8", 6] + 
     8*Sqrt[15]*(eQED^2 - 3*gQCD^2)*FddAppp["8", 6] - 
     17*Sqrt[3]*eQED^2*FddBpmm["8", 6] - 33*Sqrt[3]*gQCD^2*FddBpmm["8", 6] + 
     Sqrt[15]*eQED^2*FddBpmp["8", 6] + 3*Sqrt[15]*gQCD^2*FddBpmp["8", 6] + 
     2*Sqrt[3]*eQED^2*FddBppm["8", 6] + 249*Sqrt[3]*gQCD^2*FddBppm["8", 6] + 
     2*Sqrt[15]*eQED^2*FddBppp["8", 6] - 3*Sqrt[15]*gQCD^2*FddBppp["8", 6] + 
     9*eQED^2*FedAp["1", 1, "8", 6] + 9*eQED^2*FedBp["1", 1, "8", 6] - 
     4*Sqrt[6]*eQED^2*FudApm["1", 1, "8", 6] + 6*Sqrt[6]*gQCD^2*
      FudApm["1", 1, "8", 6] - 8*Sqrt[6]*eQED^2*FudApp["1", 1, "8", 6] - 
     6*Sqrt[6]*gQCD^2*FudApp["1", 1, "8", 6] - 4*Sqrt[6]*eQED^2*
      FudBpm["1", 1, "8", 6] + 6*Sqrt[6]*gQCD^2*FudBpm["1", 1, "8", 6] - 
     8*Sqrt[6]*eQED^2*FudBpp["1", 1, "8", 6] - 6*Sqrt[6]*gQCD^2*
      FudBpp["1", 1, "8", 6]))/(27*Sqrt[3]), 
 \[Beta][FedAp["1", 1, "8", 6]] == 
  (4*eQED^2*(4*Sqrt[3]*FddApmm["8", 6] + 8*Sqrt[15]*FddAppp["8", 6] + 
     Sqrt[3]*FddBpmm["8", 6] + Sqrt[15]*FddBpmp["8", 6] + 
     2*Sqrt[3]*FddBppm["8", 6] + 2*Sqrt[15]*FddBppp["8", 6] + 
     18*FedAp["1", 1, "8", 6] + 9*FedBp["1", 1, "8", 6] - 
     4*Sqrt[6]*FudApm["1", 1, "8", 6] - 8*Sqrt[6]*FudApp["1", 1, "8", 6] - 
     4*Sqrt[6]*FudBpm["1", 1, "8", 6] - 8*Sqrt[6]*FudBpp["1", 1, "8", 6]))/9, 
 \[Beta][FedBp["1", 1, "8", 6]] == 
  (4*eQED^2*(4*Sqrt[3]*FddApmm["8", 6] + 8*Sqrt[15]*FddAppp["8", 6] + 
     Sqrt[3]*FddBpmm["8", 6] + Sqrt[15]*FddBpmp["8", 6] + 
     2*Sqrt[3]*FddBppm["8", 6] + 2*Sqrt[15]*FddBppp["8", 6] + 
     9*FedAp["1", 1, "8", 6] - 4*Sqrt[6]*FudApm["1", 1, "8", 6] - 
     8*Sqrt[6]*FudApp["1", 1, "8", 6] - 4*Sqrt[6]*FudBpm["1", 1, "8", 6] - 
     8*Sqrt[6]*FudBpp["1", 1, "8", 6]))/9, \[Beta][FudApp["1", 1, "8", 6]] == 
  (-8*Sqrt[2]*(2*eQED^2 + 3*gQCD^2)*FddApmm["8", 6] - 
    8*Sqrt[10]*(4*eQED^2 - 3*gQCD^2)*FddAppp["8", 6] - 
    4*Sqrt[2]*eQED^2*FddBpmm["8", 6] - 3*Sqrt[2]*gQCD^2*FddBpmm["8", 6] - 
    4*Sqrt[10]*eQED^2*FddBpmp["8", 6] - 3*Sqrt[10]*gQCD^2*FddBpmp["8", 6] - 
    8*Sqrt[2]*eQED^2*FddBppm["8", 6] + 3*Sqrt[2]*gQCD^2*FddBppm["8", 6] - 
    8*Sqrt[10]*eQED^2*FddBppp["8", 6] + 3*Sqrt[10]*gQCD^2*FddBppp["8", 6] - 
    12*Sqrt[6]*eQED^2*FedAp["1", 1, "8", 6] - 12*Sqrt[6]*eQED^2*
     FedBp["1", 1, "8", 6] + 32*eQED^2*FudApm["1", 1, "8", 6] + 
    60*gQCD^2*FudApm["1", 1, "8", 6] - 8*eQED^2*FudApp["1", 1, "8", 6] + 
    156*gQCD^2*FudApp["1", 1, "8", 6] + 32*eQED^2*FudBpm["1", 1, "8", 6] - 
    12*gQCD^2*FudBpm["1", 1, "8", 6] + 64*eQED^2*FudBpp["1", 1, "8", 6] + 
    12*gQCD^2*FudBpp["1", 1, "8", 6])/27, \[Beta][FudApm["1", 1, "8", 6]] == 
  (-2*(8*Sqrt[2]*(eQED^2 - 3*gQCD^2)*FddApmm["8", 6] + 
     8*Sqrt[10]*(2*eQED^2 + 3*gQCD^2)*FddAppp["8", 6] + 
     2*Sqrt[2]*eQED^2*FddBpmm["8", 6] - 3*Sqrt[2]*gQCD^2*FddBpmm["8", 6] + 
     2*Sqrt[10]*eQED^2*FddBpmp["8", 6] - 3*Sqrt[10]*gQCD^2*FddBpmp["8", 6] + 
     4*Sqrt[2]*eQED^2*FddBppm["8", 6] + 3*Sqrt[2]*gQCD^2*FddBppm["8", 6] + 
     4*Sqrt[10]*eQED^2*FddBppp["8", 6] + 3*Sqrt[10]*gQCD^2*FddBppp["8", 6] + 
     6*Sqrt[6]*eQED^2*FedAp["1", 1, "8", 6] + 6*Sqrt[6]*eQED^2*
      FedBp["1", 1, "8", 6] + 20*eQED^2*FudApm["1", 1, "8", 6] + 
     114*gQCD^2*FudApm["1", 1, "8", 6] - 32*eQED^2*FudApp["1", 1, "8", 6] + 
     102*gQCD^2*FudApp["1", 1, "8", 6] - 16*eQED^2*FudBpm["1", 1, "8", 6] - 
     12*gQCD^2*FudBpm["1", 1, "8", 6] - 32*eQED^2*FudBpp["1", 1, "8", 6] + 
     12*gQCD^2*FudBpp["1", 1, "8", 6]))/27, 
 \[Beta][FudBpp["1", 1, "8", 6]] == 
  (-8*Sqrt[2]*(2*eQED^2 + 3*gQCD^2)*FddApmm["8", 6] - 
    8*Sqrt[10]*(4*eQED^2 - 3*gQCD^2)*FddAppp["8", 6] - 
    4*Sqrt[2]*eQED^2*FddBpmm["8", 6] - 3*Sqrt[2]*gQCD^2*FddBpmm["8", 6] - 
    4*Sqrt[10]*eQED^2*FddBpmp["8", 6] - 3*Sqrt[10]*gQCD^2*FddBpmp["8", 6] - 
    8*Sqrt[2]*eQED^2*FddBppm["8", 6] + 3*Sqrt[2]*gQCD^2*FddBppm["8", 6] - 
    8*Sqrt[10]*eQED^2*FddBppp["8", 6] + 3*Sqrt[10]*gQCD^2*FddBppp["8", 6] - 
    12*Sqrt[6]*eQED^2*FedAp["1", 1, "8", 6] - 12*Sqrt[6]*eQED^2*
     FedBp["1", 1, "8", 6] + 32*eQED^2*FudApm["1", 1, "8", 6] - 
    12*gQCD^2*FudApm["1", 1, "8", 6] + 64*eQED^2*FudApp["1", 1, "8", 6] + 
    12*gQCD^2*FudApp["1", 1, "8", 6] + 32*eQED^2*FudBpm["1", 1, "8", 6] + 
    78*gQCD^2*FudBpm["1", 1, "8", 6] + 136*eQED^2*FudBpp["1", 1, "8", 6] - 
    294*gQCD^2*FudBpp["1", 1, "8", 6])/27, \[Beta][FudBpm["1", 1, "8", 6]] == 
  (-2*(8*Sqrt[2]*(eQED^2 - 3*gQCD^2)*FddApmm["8", 6] + 
     8*Sqrt[10]*(2*eQED^2 + 3*gQCD^2)*FddAppp["8", 6] + 
     2*Sqrt[2]*eQED^2*FddBpmm["8", 6] - 3*Sqrt[2]*gQCD^2*FddBpmm["8", 6] + 
     2*Sqrt[10]*eQED^2*FddBpmp["8", 6] - 3*Sqrt[10]*gQCD^2*FddBpmp["8", 6] + 
     4*Sqrt[2]*eQED^2*FddBppm["8", 6] + 3*Sqrt[2]*gQCD^2*FddBppm["8", 6] + 
     4*Sqrt[10]*eQED^2*FddBppp["8", 6] + 3*Sqrt[10]*gQCD^2*FddBppp["8", 6] + 
     6*Sqrt[6]*eQED^2*FedAp["1", 1, "8", 6] + 6*Sqrt[6]*eQED^2*
      FedBp["1", 1, "8", 6] - 16*eQED^2*FudApm["1", 1, "8", 6] - 
     12*gQCD^2*FudApm["1", 1, "8", 6] - 32*eQED^2*FudApp["1", 1, "8", 6] + 
     12*gQCD^2*FudApp["1", 1, "8", 6] - 52*eQED^2*FudBpm["1", 1, "8", 6] + 
     24*gQCD^2*FudBpm["1", 1, "8", 6] - 32*eQED^2*FudBpp["1", 1, "8", 6] - 
     240*gQCD^2*FudBpp["1", 1, "8", 6]))/27, \[Beta][FddAppp["8", 7]] == 
  (16*Sqrt[5]*(2*eQED^2 - 3*gQCD^2)*FddApmm["8", 7] + 
    16*(38*eQED^2 + 69*gQCD^2)*FddAppp["8", 7] + 
    Sqrt[10]*(Sqrt[2]*(4*eQED^2 - 3*gQCD^2)*FddBpmm["8", 7] + 
      Sqrt[10]*(4*eQED^2 - 3*gQCD^2)*FddBpmp["8", 7] + 
      8*Sqrt[2]*eQED^2*FddBppm["8", 7] + 3*Sqrt[2]*gQCD^2*FddBppm["8", 7] + 
      8*Sqrt[10]*eQED^2*FddBppp["8", 7] + 3*Sqrt[10]*gQCD^2*FddBppp["8", 7] + 
      12*Sqrt[6]*eQED^2*FedAp["1", 1, "8", 7] + 12*Sqrt[6]*eQED^2*
       FedBp["1", 1, "8", 7] - 32*eQED^2*FudApm["1", 1, "8", 7] - 
      12*gQCD^2*FudApm["1", 1, "8", 7] - 64*eQED^2*FudApp["1", 1, "8", 7] + 
      12*gQCD^2*FudApp["1", 1, "8", 7] - 32*eQED^2*FudBpm["1", 1, "8", 7] - 
      12*gQCD^2*FudBpm["1", 1, "8", 7] - 64*eQED^2*FudBpp["1", 1, "8", 7] + 
      12*gQCD^2*FudBpp["1", 1, "8", 7]))/216, \[Beta][FddBppp["8", 7]] == 
  (40*Sqrt[2]*(eQED^2 - 3*gQCD^2)*FddApmm["8", 7] + 
    40*Sqrt[10]*(2*eQED^2 + 3*gQCD^2)*FddAppp["8", 7] + 
    10*Sqrt[2]*eQED^2*FddBpmm["8", 7] - 15*Sqrt[2]*gQCD^2*FddBpmm["8", 7] + 
    10*Sqrt[10]*eQED^2*FddBpmp["8", 7] + 75*Sqrt[10]*gQCD^2*FddBpmp["8", 7] + 
    20*Sqrt[2]*eQED^2*FddBppm["8", 7] + 15*Sqrt[2]*gQCD^2*FddBppm["8", 7] - 
    16*Sqrt[10]*eQED^2*FddBppp["8", 7] - 291*Sqrt[10]*gQCD^2*
     FddBppp["8", 7] + 30*Sqrt[6]*eQED^2*FedAp["1", 1, "8", 7] + 
    30*Sqrt[6]*eQED^2*FedBp["1", 1, "8", 7] - 
    80*eQED^2*FudApm["1", 1, "8", 7] - 60*gQCD^2*FudApm["1", 1, "8", 7] - 
    160*eQED^2*FudApp["1", 1, "8", 7] + 60*gQCD^2*FudApp["1", 1, "8", 7] - 
    80*eQED^2*FudBpm["1", 1, "8", 7] - 60*gQCD^2*FudBpm["1", 1, "8", 7] - 
    160*eQED^2*FudBpp["1", 1, "8", 7] + 60*gQCD^2*FudBpp["1", 1, "8", 7])/
   (27*Sqrt[10]), \[Beta][FddBpmp["8", 7]] == 
  (2*(4*Sqrt[5]*(eQED^2 + 6*gQCD^2)*FddApmm["8", 7] + 
     40*(eQED^2 - 3*gQCD^2)*FddAppp["8", 7] + Sqrt[5]*eQED^2*
      FddBpmm["8", 7] + 3*Sqrt[5]*gQCD^2*FddBpmm["8", 7] - 
     13*eQED^2*FddBpmp["8", 7] - 21*gQCD^2*FddBpmp["8", 7] + 
     2*Sqrt[5]*eQED^2*FddBppm["8", 7] - 3*Sqrt[5]*gQCD^2*FddBppm["8", 7] + 
     10*eQED^2*FddBppp["8", 7] + 237*gQCD^2*FddBppp["8", 7] + 
     3*Sqrt[15]*eQED^2*FedAp["1", 1, "8", 7] + 3*Sqrt[15]*eQED^2*
      FedBp["1", 1, "8", 7] - 4*Sqrt[10]*eQED^2*FudApm["1", 1, "8", 7] + 
     6*Sqrt[10]*gQCD^2*FudApm["1", 1, "8", 7] - 8*Sqrt[10]*eQED^2*
      FudApp["1", 1, "8", 7] - 6*Sqrt[10]*gQCD^2*FudApp["1", 1, "8", 7] - 
     4*Sqrt[10]*eQED^2*FudBpm["1", 1, "8", 7] + 6*Sqrt[10]*gQCD^2*
      FudBpm["1", 1, "8", 7] - 8*Sqrt[10]*eQED^2*FudBpp["1", 1, "8", 7] - 
     6*Sqrt[10]*gQCD^2*FudBpp["1", 1, "8", 7]))/27, 
 \[Beta][FddApmm["8", 7]] == 
  (8*Sqrt[2]*(10*eQED^2 - 51*gQCD^2)*FddApmm["8", 7] + 
    8*Sqrt[10]*(2*eQED^2 - 3*gQCD^2)*FddAppp["8", 7] + 
    2*Sqrt[2]*eQED^2*FddBpmm["8", 7] + 3*Sqrt[2]*gQCD^2*FddBpmm["8", 7] + 
    2*Sqrt[10]*eQED^2*FddBpmp["8", 7] + 3*Sqrt[10]*gQCD^2*FddBpmp["8", 7] + 
    4*Sqrt[2]*eQED^2*FddBppm["8", 7] - 3*Sqrt[2]*gQCD^2*FddBppm["8", 7] + 
    4*Sqrt[10]*eQED^2*FddBppp["8", 7] - 3*Sqrt[10]*gQCD^2*FddBppp["8", 7] + 
    6*Sqrt[6]*eQED^2*FedAp["1", 1, "8", 7] + 6*Sqrt[6]*eQED^2*
     FedBp["1", 1, "8", 7] - 16*eQED^2*FudApm["1", 1, "8", 7] + 
    12*gQCD^2*FudApm["1", 1, "8", 7] - 32*eQED^2*FudApp["1", 1, "8", 7] - 
    12*gQCD^2*FudApp["1", 1, "8", 7] - 16*eQED^2*FudBpm["1", 1, "8", 7] + 
    12*gQCD^2*FudBpm["1", 1, "8", 7] - 32*eQED^2*FudBpp["1", 1, "8", 7] - 
    12*gQCD^2*FudBpp["1", 1, "8", 7])/(54*Sqrt[2]), 
 \[Beta][FddBppm["8", 7]] == (8*Sqrt[2]*(eQED^2 - 3*gQCD^2)*FddApmm["8", 7] + 
    8*Sqrt[10]*(2*eQED^2 + 3*gQCD^2)*FddAppp["8", 7] + 
    2*Sqrt[2]*eQED^2*FddBpmm["8", 7] + 87*Sqrt[2]*gQCD^2*FddBpmm["8", 7] + 
    2*Sqrt[10]*eQED^2*FddBpmp["8", 7] - 3*Sqrt[10]*gQCD^2*FddBpmp["8", 7] - 
    32*Sqrt[2]*eQED^2*FddBppm["8", 7] - 303*Sqrt[2]*gQCD^2*FddBppm["8", 7] + 
    4*Sqrt[10]*eQED^2*FddBppp["8", 7] + 3*Sqrt[10]*gQCD^2*FddBppp["8", 7] + 
    6*Sqrt[6]*eQED^2*FedAp["1", 1, "8", 7] + 6*Sqrt[6]*eQED^2*
     FedBp["1", 1, "8", 7] - 16*eQED^2*FudApm["1", 1, "8", 7] - 
    12*gQCD^2*FudApm["1", 1, "8", 7] - 32*eQED^2*FudApp["1", 1, "8", 7] + 
    12*gQCD^2*FudApp["1", 1, "8", 7] - 16*eQED^2*FudBpm["1", 1, "8", 7] - 
    12*gQCD^2*FudBpm["1", 1, "8", 7] - 32*eQED^2*FudBpp["1", 1, "8", 7] + 
    12*gQCD^2*FudBpp["1", 1, "8", 7])/(27*Sqrt[2]), 
 \[Beta][FddBpmm["8", 7]] == 
  (Sqrt[2]*(4*Sqrt[2]*(eQED^2 + 6*gQCD^2)*FddApmm["8", 7] + 
     8*Sqrt[10]*(eQED^2 - 3*gQCD^2)*FddAppp["8", 7] - 
     17*Sqrt[2]*eQED^2*FddBpmm["8", 7] - 33*Sqrt[2]*gQCD^2*FddBpmm["8", 7] + 
     Sqrt[10]*eQED^2*FddBpmp["8", 7] + 3*Sqrt[10]*gQCD^2*FddBpmp["8", 7] + 
     2*Sqrt[2]*eQED^2*FddBppm["8", 7] + 249*Sqrt[2]*gQCD^2*FddBppm["8", 7] + 
     2*Sqrt[10]*eQED^2*FddBppp["8", 7] - 3*Sqrt[10]*gQCD^2*FddBppp["8", 7] + 
     3*Sqrt[6]*eQED^2*FedAp["1", 1, "8", 7] + 3*Sqrt[6]*eQED^2*
      FedBp["1", 1, "8", 7] - 8*eQED^2*FudApm["1", 1, "8", 7] + 
     12*gQCD^2*FudApm["1", 1, "8", 7] - 16*eQED^2*FudApp["1", 1, "8", 7] - 
     12*gQCD^2*FudApp["1", 1, "8", 7] - 8*eQED^2*FudBpm["1", 1, "8", 7] + 
     12*gQCD^2*FudBpm["1", 1, "8", 7] - 16*eQED^2*FudBpp["1", 1, "8", 7] - 
     12*gQCD^2*FudBpp["1", 1, "8", 7]))/27, \[Beta][FedAp["1", 1, "8", 7]] == 
  (2*Sqrt[2/3]*eQED^2*(4*Sqrt[2]*FddApmm["8", 7] + 
     8*Sqrt[10]*FddAppp["8", 7] + Sqrt[2]*FddBpmm["8", 7] + 
     Sqrt[10]*FddBpmp["8", 7] + 2*Sqrt[2]*FddBppm["8", 7] + 
     2*Sqrt[10]*FddBppp["8", 7] + 6*Sqrt[6]*FedAp["1", 1, "8", 7] + 
     3*Sqrt[6]*FedBp["1", 1, "8", 7] - 8*FudApm["1", 1, "8", 7] - 
     16*FudApp["1", 1, "8", 7] - 8*FudBpm["1", 1, "8", 7] - 
     16*FudBpp["1", 1, "8", 7]))/3, \[Beta][FedBp["1", 1, "8", 7]] == 
  (2*Sqrt[2/3]*eQED^2*(4*Sqrt[2]*FddApmm["8", 7] + 
     8*Sqrt[10]*FddAppp["8", 7] + Sqrt[2]*FddBpmm["8", 7] + 
     Sqrt[10]*FddBpmp["8", 7] + 2*Sqrt[2]*FddBppm["8", 7] + 
     2*Sqrt[10]*FddBppp["8", 7] + 3*Sqrt[6]*FedAp["1", 1, "8", 7] - 
     8*FudApm["1", 1, "8", 7] - 16*FudApp["1", 1, "8", 7] - 
     8*FudBpm["1", 1, "8", 7] - 16*FudBpp["1", 1, "8", 7]))/3, 
 \[Beta][FudApp["1", 1, "8", 7]] == 
  (-8*Sqrt[2]*(2*eQED^2 + 3*gQCD^2)*FddApmm["8", 7] - 
    8*Sqrt[10]*(4*eQED^2 - 3*gQCD^2)*FddAppp["8", 7] - 
    4*Sqrt[2]*eQED^2*FddBpmm["8", 7] - 3*Sqrt[2]*gQCD^2*FddBpmm["8", 7] - 
    4*Sqrt[10]*eQED^2*FddBpmp["8", 7] - 3*Sqrt[10]*gQCD^2*FddBpmp["8", 7] - 
    8*Sqrt[2]*eQED^2*FddBppm["8", 7] + 3*Sqrt[2]*gQCD^2*FddBppm["8", 7] - 
    8*Sqrt[10]*eQED^2*FddBppp["8", 7] + 3*Sqrt[10]*gQCD^2*FddBppp["8", 7] - 
    12*Sqrt[6]*eQED^2*FedAp["1", 1, "8", 7] - 12*Sqrt[6]*eQED^2*
     FedBp["1", 1, "8", 7] + 32*eQED^2*FudApm["1", 1, "8", 7] + 
    60*gQCD^2*FudApm["1", 1, "8", 7] - 8*eQED^2*FudApp["1", 1, "8", 7] + 
    156*gQCD^2*FudApp["1", 1, "8", 7] + 32*eQED^2*FudBpm["1", 1, "8", 7] - 
    12*gQCD^2*FudBpm["1", 1, "8", 7] + 64*eQED^2*FudBpp["1", 1, "8", 7] + 
    12*gQCD^2*FudBpp["1", 1, "8", 7])/27, \[Beta][FudApm["1", 1, "8", 7]] == 
  (-2*(8*Sqrt[2]*(eQED^2 - 3*gQCD^2)*FddApmm["8", 7] + 
     8*Sqrt[10]*(2*eQED^2 + 3*gQCD^2)*FddAppp["8", 7] + 
     2*Sqrt[2]*eQED^2*FddBpmm["8", 7] - 3*Sqrt[2]*gQCD^2*FddBpmm["8", 7] + 
     2*Sqrt[10]*eQED^2*FddBpmp["8", 7] - 3*Sqrt[10]*gQCD^2*FddBpmp["8", 7] + 
     4*Sqrt[2]*eQED^2*FddBppm["8", 7] + 3*Sqrt[2]*gQCD^2*FddBppm["8", 7] + 
     4*Sqrt[10]*eQED^2*FddBppp["8", 7] + 3*Sqrt[10]*gQCD^2*FddBppp["8", 7] + 
     6*Sqrt[6]*eQED^2*FedAp["1", 1, "8", 7] + 6*Sqrt[6]*eQED^2*
      FedBp["1", 1, "8", 7] + 20*eQED^2*FudApm["1", 1, "8", 7] + 
     114*gQCD^2*FudApm["1", 1, "8", 7] - 32*eQED^2*FudApp["1", 1, "8", 7] + 
     102*gQCD^2*FudApp["1", 1, "8", 7] - 16*eQED^2*FudBpm["1", 1, "8", 7] - 
     12*gQCD^2*FudBpm["1", 1, "8", 7] - 32*eQED^2*FudBpp["1", 1, "8", 7] + 
     12*gQCD^2*FudBpp["1", 1, "8", 7]))/27, 
 \[Beta][FudBpp["1", 1, "8", 7]] == 
  (-8*Sqrt[2]*(2*eQED^2 + 3*gQCD^2)*FddApmm["8", 7] - 
    8*Sqrt[10]*(4*eQED^2 - 3*gQCD^2)*FddAppp["8", 7] - 
    4*Sqrt[2]*eQED^2*FddBpmm["8", 7] - 3*Sqrt[2]*gQCD^2*FddBpmm["8", 7] - 
    4*Sqrt[10]*eQED^2*FddBpmp["8", 7] - 3*Sqrt[10]*gQCD^2*FddBpmp["8", 7] - 
    8*Sqrt[2]*eQED^2*FddBppm["8", 7] + 3*Sqrt[2]*gQCD^2*FddBppm["8", 7] - 
    8*Sqrt[10]*eQED^2*FddBppp["8", 7] + 3*Sqrt[10]*gQCD^2*FddBppp["8", 7] - 
    12*Sqrt[6]*eQED^2*FedAp["1", 1, "8", 7] - 12*Sqrt[6]*eQED^2*
     FedBp["1", 1, "8", 7] + 32*eQED^2*FudApm["1", 1, "8", 7] - 
    12*gQCD^2*FudApm["1", 1, "8", 7] + 64*eQED^2*FudApp["1", 1, "8", 7] + 
    12*gQCD^2*FudApp["1", 1, "8", 7] + 32*eQED^2*FudBpm["1", 1, "8", 7] + 
    78*gQCD^2*FudBpm["1", 1, "8", 7] + 136*eQED^2*FudBpp["1", 1, "8", 7] - 
    294*gQCD^2*FudBpp["1", 1, "8", 7])/27, \[Beta][FudBpm["1", 1, "8", 7]] == 
  (-2*(8*Sqrt[2]*(eQED^2 - 3*gQCD^2)*FddApmm["8", 7] + 
     8*Sqrt[10]*(2*eQED^2 + 3*gQCD^2)*FddAppp["8", 7] + 
     2*Sqrt[2]*eQED^2*FddBpmm["8", 7] - 3*Sqrt[2]*gQCD^2*FddBpmm["8", 7] + 
     2*Sqrt[10]*eQED^2*FddBpmp["8", 7] - 3*Sqrt[10]*gQCD^2*FddBpmp["8", 7] + 
     4*Sqrt[2]*eQED^2*FddBppm["8", 7] + 3*Sqrt[2]*gQCD^2*FddBppm["8", 7] + 
     4*Sqrt[10]*eQED^2*FddBppp["8", 7] + 3*Sqrt[10]*gQCD^2*FddBppp["8", 7] + 
     6*Sqrt[6]*eQED^2*FedAp["1", 1, "8", 7] + 6*Sqrt[6]*eQED^2*
      FedBp["1", 1, "8", 7] - 16*eQED^2*FudApm["1", 1, "8", 7] - 
     12*gQCD^2*FudApm["1", 1, "8", 7] - 32*eQED^2*FudApp["1", 1, "8", 7] + 
     12*gQCD^2*FudApp["1", 1, "8", 7] - 52*eQED^2*FudBpm["1", 1, "8", 7] + 
     24*gQCD^2*FudBpm["1", 1, "8", 7] - 32*eQED^2*FudBpp["1", 1, "8", 7] - 
     240*gQCD^2*FudBpp["1", 1, "8", 7]))/27, \[Beta][FddAppp["8", 8]] == 
  (16*Sqrt[5]*(2*eQED^2 - 3*gQCD^2)*FddApmm["8", 8] + 
    16*(38*eQED^2 + 69*gQCD^2)*FddAppp["8", 8] + 
    Sqrt[10]*(Sqrt[2]*(4*eQED^2 - 3*gQCD^2)*FddBpmm["8", 8] + 
      Sqrt[10]*(4*eQED^2 - 3*gQCD^2)*FddBpmp["8", 8] + 
      8*Sqrt[2]*eQED^2*FddBppm["8", 8] + 3*Sqrt[2]*gQCD^2*FddBppm["8", 8] + 
      8*Sqrt[10]*eQED^2*FddBppp["8", 8] + 3*Sqrt[10]*gQCD^2*FddBppp["8", 8] + 
      12*Sqrt[6]*eQED^2*FedAp["1", 1, "8", 8] + 12*Sqrt[6]*eQED^2*
       FedBp["1", 1, "8", 8] - 32*eQED^2*FudApm["1", 1, "8", 8] - 
      12*gQCD^2*FudApm["1", 1, "8", 8] - 64*eQED^2*FudApp["1", 1, "8", 8] + 
      12*gQCD^2*FudApp["1", 1, "8", 8] - 32*eQED^2*FudBpm["1", 1, "8", 8] - 
      12*gQCD^2*FudBpm["1", 1, "8", 8] - 64*eQED^2*FudBpp["1", 1, "8", 8] + 
      12*gQCD^2*FudBpp["1", 1, "8", 8]))/216, \[Beta][FddBppp["8", 8]] == 
  (40*Sqrt[2]*(eQED^2 - 3*gQCD^2)*FddApmm["8", 8] + 
    40*Sqrt[10]*(2*eQED^2 + 3*gQCD^2)*FddAppp["8", 8] + 
    10*Sqrt[2]*eQED^2*FddBpmm["8", 8] - 15*Sqrt[2]*gQCD^2*FddBpmm["8", 8] + 
    10*Sqrt[10]*eQED^2*FddBpmp["8", 8] + 75*Sqrt[10]*gQCD^2*FddBpmp["8", 8] + 
    20*Sqrt[2]*eQED^2*FddBppm["8", 8] + 15*Sqrt[2]*gQCD^2*FddBppm["8", 8] - 
    16*Sqrt[10]*eQED^2*FddBppp["8", 8] - 291*Sqrt[10]*gQCD^2*
     FddBppp["8", 8] + 30*Sqrt[6]*eQED^2*FedAp["1", 1, "8", 8] + 
    30*Sqrt[6]*eQED^2*FedBp["1", 1, "8", 8] - 
    80*eQED^2*FudApm["1", 1, "8", 8] - 60*gQCD^2*FudApm["1", 1, "8", 8] - 
    160*eQED^2*FudApp["1", 1, "8", 8] + 60*gQCD^2*FudApp["1", 1, "8", 8] - 
    80*eQED^2*FudBpm["1", 1, "8", 8] - 60*gQCD^2*FudBpm["1", 1, "8", 8] - 
    160*eQED^2*FudBpp["1", 1, "8", 8] + 60*gQCD^2*FudBpp["1", 1, "8", 8])/
   (27*Sqrt[10]), \[Beta][FddBpmp["8", 8]] == 
  (2*(4*Sqrt[5]*(eQED^2 + 6*gQCD^2)*FddApmm["8", 8] + 
     40*(eQED^2 - 3*gQCD^2)*FddAppp["8", 8] + Sqrt[5]*eQED^2*
      FddBpmm["8", 8] + 3*Sqrt[5]*gQCD^2*FddBpmm["8", 8] - 
     13*eQED^2*FddBpmp["8", 8] - 21*gQCD^2*FddBpmp["8", 8] + 
     2*Sqrt[5]*eQED^2*FddBppm["8", 8] - 3*Sqrt[5]*gQCD^2*FddBppm["8", 8] + 
     10*eQED^2*FddBppp["8", 8] + 237*gQCD^2*FddBppp["8", 8] + 
     3*Sqrt[15]*eQED^2*FedAp["1", 1, "8", 8] + 3*Sqrt[15]*eQED^2*
      FedBp["1", 1, "8", 8] - 4*Sqrt[10]*eQED^2*FudApm["1", 1, "8", 8] + 
     6*Sqrt[10]*gQCD^2*FudApm["1", 1, "8", 8] - 8*Sqrt[10]*eQED^2*
      FudApp["1", 1, "8", 8] - 6*Sqrt[10]*gQCD^2*FudApp["1", 1, "8", 8] - 
     4*Sqrt[10]*eQED^2*FudBpm["1", 1, "8", 8] + 6*Sqrt[10]*gQCD^2*
      FudBpm["1", 1, "8", 8] - 8*Sqrt[10]*eQED^2*FudBpp["1", 1, "8", 8] - 
     6*Sqrt[10]*gQCD^2*FudBpp["1", 1, "8", 8]))/27, 
 \[Beta][FddApmm["8", 8]] == 
  (8*Sqrt[2]*(10*eQED^2 - 51*gQCD^2)*FddApmm["8", 8] + 
    8*Sqrt[10]*(2*eQED^2 - 3*gQCD^2)*FddAppp["8", 8] + 
    2*Sqrt[2]*eQED^2*FddBpmm["8", 8] + 3*Sqrt[2]*gQCD^2*FddBpmm["8", 8] + 
    2*Sqrt[10]*eQED^2*FddBpmp["8", 8] + 3*Sqrt[10]*gQCD^2*FddBpmp["8", 8] + 
    4*Sqrt[2]*eQED^2*FddBppm["8", 8] - 3*Sqrt[2]*gQCD^2*FddBppm["8", 8] + 
    4*Sqrt[10]*eQED^2*FddBppp["8", 8] - 3*Sqrt[10]*gQCD^2*FddBppp["8", 8] + 
    6*Sqrt[6]*eQED^2*FedAp["1", 1, "8", 8] + 6*Sqrt[6]*eQED^2*
     FedBp["1", 1, "8", 8] - 16*eQED^2*FudApm["1", 1, "8", 8] + 
    12*gQCD^2*FudApm["1", 1, "8", 8] - 32*eQED^2*FudApp["1", 1, "8", 8] - 
    12*gQCD^2*FudApp["1", 1, "8", 8] - 16*eQED^2*FudBpm["1", 1, "8", 8] + 
    12*gQCD^2*FudBpm["1", 1, "8", 8] - 32*eQED^2*FudBpp["1", 1, "8", 8] - 
    12*gQCD^2*FudBpp["1", 1, "8", 8])/(54*Sqrt[2]), 
 \[Beta][FddBppm["8", 8]] == (8*Sqrt[2]*(eQED^2 - 3*gQCD^2)*FddApmm["8", 8] + 
    8*Sqrt[10]*(2*eQED^2 + 3*gQCD^2)*FddAppp["8", 8] + 
    2*Sqrt[2]*eQED^2*FddBpmm["8", 8] + 87*Sqrt[2]*gQCD^2*FddBpmm["8", 8] + 
    2*Sqrt[10]*eQED^2*FddBpmp["8", 8] - 3*Sqrt[10]*gQCD^2*FddBpmp["8", 8] - 
    32*Sqrt[2]*eQED^2*FddBppm["8", 8] - 303*Sqrt[2]*gQCD^2*FddBppm["8", 8] + 
    4*Sqrt[10]*eQED^2*FddBppp["8", 8] + 3*Sqrt[10]*gQCD^2*FddBppp["8", 8] + 
    6*Sqrt[6]*eQED^2*FedAp["1", 1, "8", 8] + 6*Sqrt[6]*eQED^2*
     FedBp["1", 1, "8", 8] - 16*eQED^2*FudApm["1", 1, "8", 8] - 
    12*gQCD^2*FudApm["1", 1, "8", 8] - 32*eQED^2*FudApp["1", 1, "8", 8] + 
    12*gQCD^2*FudApp["1", 1, "8", 8] - 16*eQED^2*FudBpm["1", 1, "8", 8] - 
    12*gQCD^2*FudBpm["1", 1, "8", 8] - 32*eQED^2*FudBpp["1", 1, "8", 8] + 
    12*gQCD^2*FudBpp["1", 1, "8", 8])/(27*Sqrt[2]), 
 \[Beta][FddBpmm["8", 8]] == 
  (Sqrt[2]*(4*Sqrt[2]*(eQED^2 + 6*gQCD^2)*FddApmm["8", 8] + 
     8*Sqrt[10]*(eQED^2 - 3*gQCD^2)*FddAppp["8", 8] - 
     17*Sqrt[2]*eQED^2*FddBpmm["8", 8] - 33*Sqrt[2]*gQCD^2*FddBpmm["8", 8] + 
     Sqrt[10]*eQED^2*FddBpmp["8", 8] + 3*Sqrt[10]*gQCD^2*FddBpmp["8", 8] + 
     2*Sqrt[2]*eQED^2*FddBppm["8", 8] + 249*Sqrt[2]*gQCD^2*FddBppm["8", 8] + 
     2*Sqrt[10]*eQED^2*FddBppp["8", 8] - 3*Sqrt[10]*gQCD^2*FddBppp["8", 8] + 
     3*Sqrt[6]*eQED^2*FedAp["1", 1, "8", 8] + 3*Sqrt[6]*eQED^2*
      FedBp["1", 1, "8", 8] - 8*eQED^2*FudApm["1", 1, "8", 8] + 
     12*gQCD^2*FudApm["1", 1, "8", 8] - 16*eQED^2*FudApp["1", 1, "8", 8] - 
     12*gQCD^2*FudApp["1", 1, "8", 8] - 8*eQED^2*FudBpm["1", 1, "8", 8] + 
     12*gQCD^2*FudBpm["1", 1, "8", 8] - 16*eQED^2*FudBpp["1", 1, "8", 8] - 
     12*gQCD^2*FudBpp["1", 1, "8", 8]))/27, \[Beta][FedAp["1", 1, "8", 8]] == 
  (2*Sqrt[2/3]*eQED^2*(4*Sqrt[2]*FddApmm["8", 8] + 
     8*Sqrt[10]*FddAppp["8", 8] + Sqrt[2]*FddBpmm["8", 8] + 
     Sqrt[10]*FddBpmp["8", 8] + 2*Sqrt[2]*FddBppm["8", 8] + 
     2*Sqrt[10]*FddBppp["8", 8] + 6*Sqrt[6]*FedAp["1", 1, "8", 8] + 
     3*Sqrt[6]*FedBp["1", 1, "8", 8] - 8*FudApm["1", 1, "8", 8] - 
     16*FudApp["1", 1, "8", 8] - 8*FudBpm["1", 1, "8", 8] - 
     16*FudBpp["1", 1, "8", 8]))/3, \[Beta][FedBp["1", 1, "8", 8]] == 
  (2*Sqrt[2/3]*eQED^2*(4*Sqrt[2]*FddApmm["8", 8] + 
     8*Sqrt[10]*FddAppp["8", 8] + Sqrt[2]*FddBpmm["8", 8] + 
     Sqrt[10]*FddBpmp["8", 8] + 2*Sqrt[2]*FddBppm["8", 8] + 
     2*Sqrt[10]*FddBppp["8", 8] + 3*Sqrt[6]*FedAp["1", 1, "8", 8] - 
     8*FudApm["1", 1, "8", 8] - 16*FudApp["1", 1, "8", 8] - 
     8*FudBpm["1", 1, "8", 8] - 16*FudBpp["1", 1, "8", 8]))/3, 
 \[Beta][FudApp["1", 1, "8", 8]] == 
  (-8*Sqrt[2]*(2*eQED^2 + 3*gQCD^2)*FddApmm["8", 8] - 
    8*Sqrt[10]*(4*eQED^2 - 3*gQCD^2)*FddAppp["8", 8] - 
    4*Sqrt[2]*eQED^2*FddBpmm["8", 8] - 3*Sqrt[2]*gQCD^2*FddBpmm["8", 8] - 
    4*Sqrt[10]*eQED^2*FddBpmp["8", 8] - 3*Sqrt[10]*gQCD^2*FddBpmp["8", 8] - 
    8*Sqrt[2]*eQED^2*FddBppm["8", 8] + 3*Sqrt[2]*gQCD^2*FddBppm["8", 8] - 
    8*Sqrt[10]*eQED^2*FddBppp["8", 8] + 3*Sqrt[10]*gQCD^2*FddBppp["8", 8] - 
    12*Sqrt[6]*eQED^2*FedAp["1", 1, "8", 8] - 12*Sqrt[6]*eQED^2*
     FedBp["1", 1, "8", 8] + 32*eQED^2*FudApm["1", 1, "8", 8] + 
    60*gQCD^2*FudApm["1", 1, "8", 8] - 8*eQED^2*FudApp["1", 1, "8", 8] + 
    156*gQCD^2*FudApp["1", 1, "8", 8] + 32*eQED^2*FudBpm["1", 1, "8", 8] - 
    12*gQCD^2*FudBpm["1", 1, "8", 8] + 64*eQED^2*FudBpp["1", 1, "8", 8] + 
    12*gQCD^2*FudBpp["1", 1, "8", 8])/27, \[Beta][FudApm["1", 1, "8", 8]] == 
  (-2*(8*Sqrt[2]*(eQED^2 - 3*gQCD^2)*FddApmm["8", 8] + 
     8*Sqrt[10]*(2*eQED^2 + 3*gQCD^2)*FddAppp["8", 8] + 
     2*Sqrt[2]*eQED^2*FddBpmm["8", 8] - 3*Sqrt[2]*gQCD^2*FddBpmm["8", 8] + 
     2*Sqrt[10]*eQED^2*FddBpmp["8", 8] - 3*Sqrt[10]*gQCD^2*FddBpmp["8", 8] + 
     4*Sqrt[2]*eQED^2*FddBppm["8", 8] + 3*Sqrt[2]*gQCD^2*FddBppm["8", 8] + 
     4*Sqrt[10]*eQED^2*FddBppp["8", 8] + 3*Sqrt[10]*gQCD^2*FddBppp["8", 8] + 
     6*Sqrt[6]*eQED^2*FedAp["1", 1, "8", 8] + 6*Sqrt[6]*eQED^2*
      FedBp["1", 1, "8", 8] + 20*eQED^2*FudApm["1", 1, "8", 8] + 
     114*gQCD^2*FudApm["1", 1, "8", 8] - 32*eQED^2*FudApp["1", 1, "8", 8] + 
     102*gQCD^2*FudApp["1", 1, "8", 8] - 16*eQED^2*FudBpm["1", 1, "8", 8] - 
     12*gQCD^2*FudBpm["1", 1, "8", 8] - 32*eQED^2*FudBpp["1", 1, "8", 8] + 
     12*gQCD^2*FudBpp["1", 1, "8", 8]))/27, 
 \[Beta][FudBpp["1", 1, "8", 8]] == 
  (-8*Sqrt[2]*(2*eQED^2 + 3*gQCD^2)*FddApmm["8", 8] - 
    8*Sqrt[10]*(4*eQED^2 - 3*gQCD^2)*FddAppp["8", 8] - 
    4*Sqrt[2]*eQED^2*FddBpmm["8", 8] - 3*Sqrt[2]*gQCD^2*FddBpmm["8", 8] - 
    4*Sqrt[10]*eQED^2*FddBpmp["8", 8] - 3*Sqrt[10]*gQCD^2*FddBpmp["8", 8] - 
    8*Sqrt[2]*eQED^2*FddBppm["8", 8] + 3*Sqrt[2]*gQCD^2*FddBppm["8", 8] - 
    8*Sqrt[10]*eQED^2*FddBppp["8", 8] + 3*Sqrt[10]*gQCD^2*FddBppp["8", 8] - 
    12*Sqrt[6]*eQED^2*FedAp["1", 1, "8", 8] - 12*Sqrt[6]*eQED^2*
     FedBp["1", 1, "8", 8] + 32*eQED^2*FudApm["1", 1, "8", 8] - 
    12*gQCD^2*FudApm["1", 1, "8", 8] + 64*eQED^2*FudApp["1", 1, "8", 8] + 
    12*gQCD^2*FudApp["1", 1, "8", 8] + 32*eQED^2*FudBpm["1", 1, "8", 8] + 
    78*gQCD^2*FudBpm["1", 1, "8", 8] + 136*eQED^2*FudBpp["1", 1, "8", 8] - 
    294*gQCD^2*FudBpp["1", 1, "8", 8])/27, \[Beta][FudBpm["1", 1, "8", 8]] == 
  (-2*(8*Sqrt[2]*(eQED^2 - 3*gQCD^2)*FddApmm["8", 8] + 
     8*Sqrt[10]*(2*eQED^2 + 3*gQCD^2)*FddAppp["8", 8] + 
     2*Sqrt[2]*eQED^2*FddBpmm["8", 8] - 3*Sqrt[2]*gQCD^2*FddBpmm["8", 8] + 
     2*Sqrt[10]*eQED^2*FddBpmp["8", 8] - 3*Sqrt[10]*gQCD^2*FddBpmp["8", 8] + 
     4*Sqrt[2]*eQED^2*FddBppm["8", 8] + 3*Sqrt[2]*gQCD^2*FddBppm["8", 8] + 
     4*Sqrt[10]*eQED^2*FddBppp["8", 8] + 3*Sqrt[10]*gQCD^2*FddBppp["8", 8] + 
     6*Sqrt[6]*eQED^2*FedAp["1", 1, "8", 8] + 6*Sqrt[6]*eQED^2*
      FedBp["1", 1, "8", 8] - 16*eQED^2*FudApm["1", 1, "8", 8] - 
     12*gQCD^2*FudApm["1", 1, "8", 8] - 32*eQED^2*FudApp["1", 1, "8", 8] + 
     12*gQCD^2*FudApp["1", 1, "8", 8] - 52*eQED^2*FudBpm["1", 1, "8", 8] + 
     24*gQCD^2*FudBpm["1", 1, "8", 8] - 32*eQED^2*FudBpp["1", 1, "8", 8] - 
     240*gQCD^2*FudBpp["1", 1, "8", 8]))/27, \[Beta][FddAppp["1", 1]] == 
  (-8*Sqrt[2]*(2*eQED^2 - 3*gQCD^2)*FddApmm["1", 1] + 
    4*(25*eQED^2 + 39*gQCD^2)*FddAppp["1", 1] - 
    4*Sqrt[2]*eQED^2*FddBpmm["1", 1] + 3*Sqrt[2]*gQCD^2*FddBpmm["1", 1] + 
    8*eQED^2*FddBpmp["1", 1] - 6*gQCD^2*FddBpmp["1", 1] - 
    8*Sqrt[2]*eQED^2*FddBppm["1", 1] - 3*Sqrt[2]*gQCD^2*FddBppm["1", 1] + 
    16*eQED^2*FddBppp["1", 1] + 6*gQCD^2*FddBppp["1", 1] + 
    6*Sqrt[6]*eQED^2*FedAp["1", 1, "1", 1] + 6*Sqrt[6]*eQED^2*
     FedBp["1", 1, "1", 1] - 16*eQED^2*FudApm["1", 1, "1", 1] - 
    6*gQCD^2*FudApm["1", 1, "1", 1] - 32*eQED^2*FudApp["1", 1, "1", 1] + 
    6*gQCD^2*FudApp["1", 1, "1", 1] - 16*eQED^2*FudBpm["1", 1, "1", 1] - 
    6*gQCD^2*FudBpm["1", 1, "1", 1] - 32*eQED^2*FudBpp["1", 1, "1", 1] + 
    6*gQCD^2*FudBpp["1", 1, "1", 1])/27, \[Beta][FddBppp["1", 1]] == 
  (-2*(16*Sqrt[2]*(eQED^2 - 3*gQCD^2)*FddApmm["1", 1] - 
     32*(2*eQED^2 + 3*gQCD^2)*FddAppp["1", 1] + 4*Sqrt[2]*eQED^2*
      FddBpmm["1", 1] - 6*Sqrt[2]*gQCD^2*FddBpmm["1", 1] - 
     8*eQED^2*FddBpmp["1", 1] - 33*gQCD^2*FddBpmp["1", 1] + 
     8*Sqrt[2]*eQED^2*FddBppm["1", 1] + 6*Sqrt[2]*gQCD^2*FddBppm["1", 1] + 
     2*eQED^2*FddBppp["1", 1] + 141*gQCD^2*FddBppp["1", 1] - 
     6*Sqrt[6]*eQED^2*FedAp["1", 1, "1", 1] - 6*Sqrt[6]*eQED^2*
      FedBp["1", 1, "1", 1] + 16*eQED^2*FudApm["1", 1, "1", 1] + 
     12*gQCD^2*FudApm["1", 1, "1", 1] + 32*eQED^2*FudApp["1", 1, "1", 1] - 
     12*gQCD^2*FudApp["1", 1, "1", 1] + 16*eQED^2*FudBpm["1", 1, "1", 1] + 
     12*gQCD^2*FudBpm["1", 1, "1", 1] + 32*eQED^2*FudBpp["1", 1, "1", 1] - 
     12*gQCD^2*FudBpp["1", 1, "1", 1]))/27, \[Beta][FddBpmp["1", 1]] == 
  (-4*(8*Sqrt[2]*(eQED^2 + 6*gQCD^2)*FddApmm["1", 1] - 
     32*(eQED^2 - 3*gQCD^2)*FddAppp["1", 1] + 2*Sqrt[2]*eQED^2*
      FddBpmm["1", 1] + 6*Sqrt[2]*gQCD^2*FddBpmm["1", 1] + 
     5*eQED^2*FddBpmp["1", 1] + 6*gQCD^2*FddBpmp["1", 1] + 
     4*Sqrt[2]*eQED^2*FddBppm["1", 1] - 6*Sqrt[2]*gQCD^2*FddBppm["1", 1] - 
     8*eQED^2*FddBppp["1", 1] - 114*gQCD^2*FddBppp["1", 1] - 
     3*Sqrt[6]*eQED^2*FedAp["1", 1, "1", 1] - 3*Sqrt[6]*eQED^2*
      FedBp["1", 1, "1", 1] + 8*eQED^2*FudApm["1", 1, "1", 1] - 
     12*gQCD^2*FudApm["1", 1, "1", 1] + 16*eQED^2*FudApp["1", 1, "1", 1] + 
     12*gQCD^2*FudApp["1", 1, "1", 1] + 8*eQED^2*FudBpm["1", 1, "1", 1] - 
     12*gQCD^2*FudBpm["1", 1, "1", 1] + 16*eQED^2*FudBpp["1", 1, "1", 1] + 
     12*gQCD^2*FudBpp["1", 1, "1", 1]))/27, \[Beta][FddApmm["1", 1]] == 
  (2*((26*eQED^2 - 84*gQCD^2)*FddApmm["1", 1] - 
     8*Sqrt[2]*(2*eQED^2 - 3*gQCD^2)*FddAppp["1", 1] + 
     2*eQED^2*FddBpmm["1", 1] + 3*gQCD^2*FddBpmm["1", 1] - 
     2*Sqrt[2]*eQED^2*FddBpmp["1", 1] - 3*Sqrt[2]*gQCD^2*FddBpmp["1", 1] + 
     4*eQED^2*FddBppm["1", 1] - 3*gQCD^2*FddBppm["1", 1] - 
     4*Sqrt[2]*eQED^2*FddBppp["1", 1] + 3*Sqrt[2]*gQCD^2*FddBppp["1", 1] - 
     3*Sqrt[3]*eQED^2*FedAp["1", 1, "1", 1] - 3*Sqrt[3]*eQED^2*
      FedBp["1", 1, "1", 1] + 4*Sqrt[2]*eQED^2*FudApm["1", 1, "1", 1] - 
     3*Sqrt[2]*gQCD^2*FudApm["1", 1, "1", 1] + 8*Sqrt[2]*eQED^2*
      FudApp["1", 1, "1", 1] + 3*Sqrt[2]*gQCD^2*FudApp["1", 1, "1", 1] + 
     4*Sqrt[2]*eQED^2*FudBpm["1", 1, "1", 1] - 3*Sqrt[2]*gQCD^2*
      FudBpm["1", 1, "1", 1] + 8*Sqrt[2]*eQED^2*FudBpp["1", 1, "1", 1] + 
     3*Sqrt[2]*gQCD^2*FudBpp["1", 1, "1", 1]))/27, 
 \[Beta][FddBppm["1", 1]] == 
  (2*(16*(eQED^2 - 3*gQCD^2)*FddApmm["1", 1] - 
     16*Sqrt[2]*(2*eQED^2 + 3*gQCD^2)*FddAppp["1", 1] + 
     4*eQED^2*FddBpmm["1", 1] + 39*gQCD^2*FddBpmm["1", 1] - 
     4*Sqrt[2]*eQED^2*FddBpmp["1", 1] + 6*Sqrt[2]*gQCD^2*FddBpmp["1", 1] - 
     10*eQED^2*FddBppm["1", 1] - 147*gQCD^2*FddBppm["1", 1] - 
     8*Sqrt[2]*eQED^2*FddBppp["1", 1] - 6*Sqrt[2]*gQCD^2*FddBppp["1", 1] - 
     6*Sqrt[3]*eQED^2*FedAp["1", 1, "1", 1] - 6*Sqrt[3]*eQED^2*
      FedBp["1", 1, "1", 1] + 8*Sqrt[2]*eQED^2*FudApm["1", 1, "1", 1] + 
     6*Sqrt[2]*gQCD^2*FudApm["1", 1, "1", 1] + 16*Sqrt[2]*eQED^2*
      FudApp["1", 1, "1", 1] - 6*Sqrt[2]*gQCD^2*FudApp["1", 1, "1", 1] + 
     8*Sqrt[2]*eQED^2*FudBpm["1", 1, "1", 1] + 6*Sqrt[2]*gQCD^2*
      FudBpm["1", 1, "1", 1] + 16*Sqrt[2]*eQED^2*FudBpp["1", 1, "1", 1] - 
     6*Sqrt[2]*gQCD^2*FudBpp["1", 1, "1", 1]))/27, 
 \[Beta][FddBpmm["1", 1]] == 
  (4*(8*(eQED^2 + 6*gQCD^2)*FddApmm["1", 1] - 16*Sqrt[2]*(eQED^2 - 3*gQCD^2)*
      FddAppp["1", 1] - 7*eQED^2*FddBpmm["1", 1] - 
     12*gQCD^2*FddBpmm["1", 1] - 2*Sqrt[2]*eQED^2*FddBpmp["1", 1] - 
     6*Sqrt[2]*gQCD^2*FddBpmp["1", 1] + 4*eQED^2*FddBppm["1", 1] + 
     120*gQCD^2*FddBppm["1", 1] - 4*Sqrt[2]*eQED^2*FddBppp["1", 1] + 
     6*Sqrt[2]*gQCD^2*FddBppp["1", 1] - 3*Sqrt[3]*eQED^2*
      FedAp["1", 1, "1", 1] - 3*Sqrt[3]*eQED^2*FedBp["1", 1, "1", 1] + 
     4*Sqrt[2]*eQED^2*FudApm["1", 1, "1", 1] - 6*Sqrt[2]*gQCD^2*
      FudApm["1", 1, "1", 1] + 8*Sqrt[2]*eQED^2*FudApp["1", 1, "1", 1] + 
     6*Sqrt[2]*gQCD^2*FudApp["1", 1, "1", 1] + 4*Sqrt[2]*eQED^2*
      FudBpm["1", 1, "1", 1] - 6*Sqrt[2]*gQCD^2*FudBpm["1", 1, "1", 1] + 
     8*Sqrt[2]*eQED^2*FudBpp["1", 1, "1", 1] + 6*Sqrt[2]*gQCD^2*
      FudBpp["1", 1, "1", 1]))/27, \[Beta][FedAp["1", 1, "1", 1]] == 
  (-2*Sqrt[2]*eQED^2*(8*Sqrt[6]*FddApmm["1", 1] - 
     32*Sqrt[3]*FddAppp["1", 1] + 2*Sqrt[6]*FddBpmm["1", 1] - 
     4*Sqrt[3]*FddBpmp["1", 1] + 4*Sqrt[6]*FddBppm["1", 1] - 
     8*Sqrt[3]*FddBppp["1", 1] - 21*Sqrt[2]*FedAp["1", 1, "1", 1] - 
     12*Sqrt[2]*FedBp["1", 1, "1", 1] - 8*Sqrt[3]*FeeAppp["1", 1] + 
     Sqrt[6]*FeeBppm["1", 1] - 2*Sqrt[3]*FeeBppp["1", 1] + 
     4*Sqrt[3]*FeuAp["1", 1, "1", 1] + 4*Sqrt[3]*FeuBp["1", 1, "1", 1] + 
     8*Sqrt[3]*FudApm["1", 1, "1", 1] + 16*Sqrt[3]*FudApp["1", 1, "1", 1] + 
     8*Sqrt[3]*FudBpm["1", 1, "1", 1] + 16*Sqrt[3]*FudBpp["1", 1, "1", 1]))/
   9, \[Beta][FedBp["1", 1, "1", 1]] == 
  (-2*Sqrt[2]*eQED^2*(8*Sqrt[6]*FddApmm["1", 1] - 
     32*Sqrt[3]*FddAppp["1", 1] + 2*Sqrt[6]*FddBpmm["1", 1] - 
     4*Sqrt[3]*FddBpmp["1", 1] + 4*Sqrt[6]*FddBppm["1", 1] - 
     8*Sqrt[3]*FddBppp["1", 1] - 12*Sqrt[2]*FedAp["1", 1, "1", 1] - 
     3*Sqrt[2]*FedBp["1", 1, "1", 1] - 8*Sqrt[3]*FeeAppp["1", 1] + 
     Sqrt[6]*FeeBppm["1", 1] - 2*Sqrt[3]*FeeBppp["1", 1] + 
     4*Sqrt[3]*FeuAp["1", 1, "1", 1] + 4*Sqrt[3]*FeuBp["1", 1, "1", 1] + 
     8*Sqrt[3]*FudApm["1", 1, "1", 1] + 16*Sqrt[3]*FudApp["1", 1, "1", 1] + 
     8*Sqrt[3]*FudBpm["1", 1, "1", 1] + 16*Sqrt[3]*FudBpp["1", 1, "1", 1]))/
   9, \[Beta][FeeAppp["1", 1]] == 
  (4*eQED^2*(Sqrt[6]*FedAp["1", 1, "1", 1] + Sqrt[6]*FedBp["1", 1, "1", 1] + 
     17*FeeAppp["1", 1] - Sqrt[2]*FeeBppm["1", 1] + 2*FeeBppp["1", 1] - 
     4*FeuAp["1", 1, "1", 1] - 4*FeuBp["1", 1, "1", 1]))/3, 
 \[Beta][FeeBppp["1", 1]] == 
  (4*eQED^2*(2*Sqrt[6]*FedAp["1", 1, "1", 1] + 
     2*Sqrt[6]*FedBp["1", 1, "1", 1] + 16*FeeAppp["1", 1] - 
     2*Sqrt[2]*FeeBppm["1", 1] - 5*FeeBppp["1", 1] - 
     8*FeuAp["1", 1, "1", 1] - 8*FeuBp["1", 1, "1", 1]))/3, 
 \[Beta][FeeBppm["1", 1]] == 
  (-2*Sqrt[2/3]*eQED^2*(6*Sqrt[2]*FedAp["1", 1, "1", 1] + 
     6*Sqrt[2]*FedBp["1", 1, "1", 1] + Sqrt[3]*(16*FeeAppp["1", 1] + 
       7*Sqrt[2]*FeeBppm["1", 1] + 4*FeeBppp["1", 1] - 
       8*FeuAp["1", 1, "1", 1] - 8*FeuBp["1", 1, "1", 1])))/3, 
 \[Beta][FeuAp["1", 1, "1", 1]] == 
  (-4*eQED^2*(6*Sqrt[2]*FedAp["1", 1, "1", 1] + 
     6*Sqrt[2]*FedBp["1", 1, "1", 1] + 16*Sqrt[3]*FeeAppp["1", 1] - 
     2*Sqrt[6]*FeeBppm["1", 1] + 4*Sqrt[3]*FeeBppp["1", 1] + 
     Sqrt[3]*FeuAp["1", 1, "1", 1] - 17*Sqrt[3]*FeuBp["1", 1, "1", 1] - 
     6*Sqrt[3]*FudApm["1", 1, "1", 1] - 12*Sqrt[3]*FudApp["1", 1, "1", 1] - 
     6*Sqrt[3]*FudBpm["1", 1, "1", 1] - 12*Sqrt[3]*FudBpp["1", 1, "1", 1] + 
     24*Sqrt[2]*FuuApmm["1", 1] + 48*Sqrt[6]*FuuAppp["1", 1] + 
     6*Sqrt[2]*FuuBpmm["1", 1] + 6*Sqrt[6]*FuuBpmp["1", 1] + 
     12*Sqrt[2]*FuuBppm["1", 1] + 12*Sqrt[6]*FuuBppp["1", 1]))/(9*Sqrt[3]), 
 \[Beta][FeuBp["1", 1, "1", 1]] == 
  (-4*eQED^2*(6*Sqrt[2]*FedAp["1", 1, "1", 1] + 
     6*Sqrt[2]*FedBp["1", 1, "1", 1] + 16*Sqrt[3]*FeeAppp["1", 1] - 
     2*Sqrt[6]*FeeBppm["1", 1] + 4*Sqrt[3]*FeeBppp["1", 1] - 
     17*Sqrt[3]*FeuAp["1", 1, "1", 1] - 35*Sqrt[3]*FeuBp["1", 1, "1", 1] - 
     6*Sqrt[3]*FudApm["1", 1, "1", 1] - 12*Sqrt[3]*FudApp["1", 1, "1", 1] - 
     6*Sqrt[3]*FudBpm["1", 1, "1", 1] - 12*Sqrt[3]*FudBpp["1", 1, "1", 1] + 
     24*Sqrt[2]*FuuApmm["1", 1] + 48*Sqrt[6]*FuuAppp["1", 1] + 
     6*Sqrt[2]*FuuBpmm["1", 1] + 6*Sqrt[6]*FuuBpmp["1", 1] + 
     12*Sqrt[2]*FuuBppm["1", 1] + 12*Sqrt[6]*FuuBppp["1", 1]))/(9*Sqrt[3]), 
 \[Beta][FuuAppp["1", 1]] == (-24*Sqrt[3]*eQED^2*FeuAp["1", 1, "1", 1] - 
    24*Sqrt[3]*eQED^2*FeuBp["1", 1, "1", 1] - 16*Sqrt[3]*eQED^2*
     FudApm["1", 1, "1", 1] - 6*Sqrt[3]*gQCD^2*FudApm["1", 1, "1", 1] - 
    32*Sqrt[3]*eQED^2*FudApp["1", 1, "1", 1] + 6*Sqrt[3]*gQCD^2*
     FudApp["1", 1, "1", 1] - 16*Sqrt[3]*eQED^2*FudBpm["1", 1, "1", 1] - 
    6*Sqrt[3]*gQCD^2*FudBpm["1", 1, "1", 1] - 32*Sqrt[3]*eQED^2*
     FudBpp["1", 1, "1", 1] + 6*Sqrt[3]*gQCD^2*FudBpp["1", 1, "1", 1] + 
    64*Sqrt[2]*eQED^2*FuuApmm["1", 1] - 24*Sqrt[2]*gQCD^2*FuuApmm["1", 1] + 
    224*Sqrt[6]*eQED^2*FuuAppp["1", 1] + 96*Sqrt[6]*gQCD^2*FuuAppp["1", 1] + 
    16*Sqrt[2]*eQED^2*FuuBpmm["1", 1] - 3*Sqrt[2]*gQCD^2*FuuBpmm["1", 1] + 
    16*Sqrt[6]*eQED^2*FuuBpmp["1", 1] - 3*Sqrt[6]*gQCD^2*FuuBpmp["1", 1] + 
    32*Sqrt[2]*eQED^2*FuuBppm["1", 1] + 3*Sqrt[2]*gQCD^2*FuuBppm["1", 1] + 
    32*Sqrt[6]*eQED^2*FuuBppp["1", 1] + 3*Sqrt[6]*gQCD^2*FuuBppp["1", 1])/
   (18*Sqrt[6]), \[Beta][FuuBppp["1", 1]] == 
  (Sqrt[2/3]*(-12*Sqrt[3]*eQED^2*FeuAp["1", 1, "1", 1] - 
     12*Sqrt[3]*eQED^2*FeuBp["1", 1, "1", 1] - 8*Sqrt[3]*eQED^2*
      FudApm["1", 1, "1", 1] - 6*Sqrt[3]*gQCD^2*FudApm["1", 1, "1", 1] - 
     16*Sqrt[3]*eQED^2*FudApp["1", 1, "1", 1] + 6*Sqrt[3]*gQCD^2*
      FudApp["1", 1, "1", 1] - 8*Sqrt[3]*eQED^2*FudBpm["1", 1, "1", 1] - 
     6*Sqrt[3]*gQCD^2*FudBpm["1", 1, "1", 1] - 16*Sqrt[3]*eQED^2*
      FudBpp["1", 1, "1", 1] + 6*Sqrt[3]*gQCD^2*FudBpp["1", 1, "1", 1] + 
     32*Sqrt[2]*eQED^2*FuuApmm["1", 1] - 24*Sqrt[2]*gQCD^2*FuuApmm["1", 1] + 
     64*Sqrt[6]*eQED^2*FuuAppp["1", 1] + 24*Sqrt[6]*gQCD^2*FuuAppp["1", 1] + 
     8*Sqrt[2]*eQED^2*FuuBpmm["1", 1] - 3*Sqrt[2]*gQCD^2*FuuBpmm["1", 1] + 
     8*Sqrt[6]*eQED^2*FuuBpmp["1", 1] + 12*Sqrt[6]*gQCD^2*FuuBpmp["1", 1] + 
     16*Sqrt[2]*eQED^2*FuuBppm["1", 1] + 3*Sqrt[2]*gQCD^2*FuuBppm["1", 1] - 
     8*Sqrt[6]*eQED^2*FuuBppp["1", 1] - 48*Sqrt[6]*gQCD^2*FuuBppp["1", 1]))/
   9, \[Beta][FuuBpmp["1", 1]] == 
  (-4*(9*Sqrt[2]*eQED^2*FeuAp["1", 1, "1", 1] + 9*Sqrt[2]*eQED^2*
      FeuBp["1", 1, "1", 1] + 6*Sqrt[2]*eQED^2*FudApm["1", 1, "1", 1] - 
     9*Sqrt[2]*gQCD^2*FudApm["1", 1, "1", 1] + 12*Sqrt[2]*eQED^2*
      FudApp["1", 1, "1", 1] + 9*Sqrt[2]*gQCD^2*FudApp["1", 1, "1", 1] + 
     6*Sqrt[2]*eQED^2*FudBpm["1", 1, "1", 1] - 9*Sqrt[2]*gQCD^2*
      FudBpm["1", 1, "1", 1] + 12*Sqrt[2]*eQED^2*FudBpp["1", 1, "1", 1] + 
     9*Sqrt[2]*gQCD^2*FudBpp["1", 1, "1", 1] - 16*Sqrt[3]*eQED^2*
      FuuApmm["1", 1] - 24*Sqrt[3]*gQCD^2*FuuApmm["1", 1] - 
     96*eQED^2*FuuAppp["1", 1] + 72*gQCD^2*FuuAppp["1", 1] - 
     4*Sqrt[3]*eQED^2*FuuBpmm["1", 1] - 3*Sqrt[3]*gQCD^2*FuuBpmm["1", 1] + 
     24*eQED^2*FuuBpmp["1", 1] + 9*gQCD^2*FuuBpmp["1", 1] - 
     8*Sqrt[3]*eQED^2*FuuBppm["1", 1] + 3*Sqrt[3]*gQCD^2*FuuBppm["1", 1] - 
     24*eQED^2*FuuBppp["1", 1] - 117*gQCD^2*FuuBppp["1", 1]))/27, 
 \[Beta][FuuApmm["1", 1]] == 
  -1/27*(12*Sqrt[3]*eQED^2*FeuAp["1", 1, "1", 1] + 
     12*Sqrt[3]*eQED^2*FeuBp["1", 1, "1", 1] + 8*Sqrt[3]*eQED^2*
      FudApm["1", 1, "1", 1] - 6*Sqrt[3]*gQCD^2*FudApm["1", 1, "1", 1] + 
     16*Sqrt[3]*eQED^2*FudApp["1", 1, "1", 1] + 6*Sqrt[3]*gQCD^2*
      FudApp["1", 1, "1", 1] + 8*Sqrt[3]*eQED^2*FudBpm["1", 1, "1", 1] - 
     6*Sqrt[3]*gQCD^2*FudBpm["1", 1, "1", 1] + 16*Sqrt[3]*eQED^2*
      FudBpp["1", 1, "1", 1] + 6*Sqrt[3]*gQCD^2*FudBpp["1", 1, "1", 1] - 
     176*Sqrt[2]*eQED^2*FuuApmm["1", 1] + 192*Sqrt[2]*gQCD^2*
      FuuApmm["1", 1] - 64*Sqrt[6]*eQED^2*FuuAppp["1", 1] + 
     24*Sqrt[6]*gQCD^2*FuuAppp["1", 1] - 8*Sqrt[2]*eQED^2*FuuBpmm["1", 1] - 
     3*Sqrt[2]*gQCD^2*FuuBpmm["1", 1] - 8*Sqrt[6]*eQED^2*FuuBpmp["1", 1] - 
     3*Sqrt[6]*gQCD^2*FuuBpmp["1", 1] - 16*Sqrt[2]*eQED^2*FuuBppm["1", 1] + 
     3*Sqrt[2]*gQCD^2*FuuBppm["1", 1] - 16*Sqrt[6]*eQED^2*FuuBppp["1", 1] + 
     3*Sqrt[6]*gQCD^2*FuuBppp["1", 1])/Sqrt[2], 
 \[Beta][FuuBppm["1", 1]] == 
  (Sqrt[2]*(-12*Sqrt[3]*eQED^2*FeuAp["1", 1, "1", 1] - 
     12*Sqrt[3]*eQED^2*FeuBp["1", 1, "1", 1] - 8*Sqrt[3]*eQED^2*
      FudApm["1", 1, "1", 1] - 6*Sqrt[3]*gQCD^2*FudApm["1", 1, "1", 1] - 
     16*Sqrt[3]*eQED^2*FudApp["1", 1, "1", 1] + 6*Sqrt[3]*gQCD^2*
      FudApp["1", 1, "1", 1] - 8*Sqrt[3]*eQED^2*FudBpm["1", 1, "1", 1] - 
     6*Sqrt[3]*gQCD^2*FudBpm["1", 1, "1", 1] - 16*Sqrt[3]*eQED^2*
      FudBpp["1", 1, "1", 1] + 6*Sqrt[3]*gQCD^2*FudBpp["1", 1, "1", 1] + 
     32*Sqrt[2]*eQED^2*FuuApmm["1", 1] - 24*Sqrt[2]*gQCD^2*FuuApmm["1", 1] + 
     64*Sqrt[6]*eQED^2*FuuAppp["1", 1] + 24*Sqrt[6]*gQCD^2*FuuAppp["1", 1] + 
     8*Sqrt[2]*eQED^2*FuuBpmm["1", 1] + 42*Sqrt[2]*gQCD^2*FuuBpmm["1", 1] + 
     8*Sqrt[6]*eQED^2*FuuBpmp["1", 1] - 3*Sqrt[6]*gQCD^2*FuuBpmp["1", 1] - 
     56*Sqrt[2]*eQED^2*FuuBppm["1", 1] - 150*Sqrt[2]*gQCD^2*FuuBppm["1", 1] + 
     16*Sqrt[6]*eQED^2*FuuBppp["1", 1] + 3*Sqrt[6]*gQCD^2*FuuBppp["1", 1]))/
   27, \[Beta][FuuBpmm["1", 1]] == 
  (2*Sqrt[2]*(-6*Sqrt[3]*eQED^2*FeuAp["1", 1, "1", 1] - 
     6*Sqrt[3]*eQED^2*FeuBp["1", 1, "1", 1] - 4*Sqrt[3]*eQED^2*
      FudApm["1", 1, "1", 1] + 6*Sqrt[3]*gQCD^2*FudApm["1", 1, "1", 1] - 
     8*Sqrt[3]*eQED^2*FudApp["1", 1, "1", 1] - 6*Sqrt[3]*gQCD^2*
      FudApp["1", 1, "1", 1] - 4*Sqrt[3]*eQED^2*FudBpm["1", 1, "1", 1] + 
     6*Sqrt[3]*gQCD^2*FudBpm["1", 1, "1", 1] - 8*Sqrt[3]*eQED^2*
      FudBpp["1", 1, "1", 1] - 6*Sqrt[3]*gQCD^2*FudBpp["1", 1, "1", 1] + 
     16*Sqrt[2]*eQED^2*FuuApmm["1", 1] + 24*Sqrt[2]*gQCD^2*FuuApmm["1", 1] + 
     32*Sqrt[6]*eQED^2*FuuAppp["1", 1] - 24*Sqrt[6]*gQCD^2*FuuAppp["1", 1] - 
     32*Sqrt[2]*eQED^2*FuuBpmm["1", 1] - 15*Sqrt[2]*gQCD^2*FuuBpmm["1", 1] + 
     4*Sqrt[6]*eQED^2*FuuBpmp["1", 1] + 3*Sqrt[6]*gQCD^2*FuuBpmp["1", 1] + 
     8*Sqrt[2]*eQED^2*FuuBppm["1", 1] + 123*Sqrt[2]*gQCD^2*FuuBppm["1", 1] + 
     8*Sqrt[6]*eQED^2*FuuBppp["1", 1] - 3*Sqrt[6]*gQCD^2*FuuBppp["1", 1]))/
   27, \[Beta][FudApp["1", 1, "1", 1]] == 
  (16*Sqrt[2]*(2*eQED^2 + 3*gQCD^2)*FddApmm["1", 1] - 
    32*(4*eQED^2 - 3*gQCD^2)*FddAppp["1", 1] + 8*Sqrt[2]*eQED^2*
     FddBpmm["1", 1] + 6*Sqrt[2]*gQCD^2*FddBpmm["1", 1] - 
    16*eQED^2*FddBpmp["1", 1] - 12*gQCD^2*FddBpmp["1", 1] + 
    16*Sqrt[2]*eQED^2*FddBppm["1", 1] - 6*Sqrt[2]*gQCD^2*FddBppm["1", 1] - 
    32*eQED^2*FddBppp["1", 1] + 12*gQCD^2*FddBppp["1", 1] - 
    12*Sqrt[6]*eQED^2*FedAp["1", 1, "1", 1] - 12*Sqrt[6]*eQED^2*
     FedBp["1", 1, "1", 1] + 18*eQED^2*FeuAp["1", 1, "1", 1] + 
    18*eQED^2*FeuBp["1", 1, "1", 1] + 44*eQED^2*FudApm["1", 1, "1", 1] + 
    42*gQCD^2*FudApm["1", 1, "1", 1] + 16*eQED^2*FudApp["1", 1, "1", 1] + 
    174*gQCD^2*FudApp["1", 1, "1", 1] + 44*eQED^2*FudBpm["1", 1, "1", 1] - 
    30*gQCD^2*FudBpm["1", 1, "1", 1] + 88*eQED^2*FudBpp["1", 1, "1", 1] + 
    30*gQCD^2*FudBpp["1", 1, "1", 1] - 16*Sqrt[6]*eQED^2*FuuApmm["1", 1] - 
    24*Sqrt[6]*gQCD^2*FuuApmm["1", 1] - 96*Sqrt[2]*eQED^2*FuuAppp["1", 1] + 
    72*Sqrt[2]*gQCD^2*FuuAppp["1", 1] - 4*Sqrt[6]*eQED^2*FuuBpmm["1", 1] - 
    3*Sqrt[6]*gQCD^2*FuuBpmm["1", 1] - 12*Sqrt[2]*eQED^2*FuuBpmp["1", 1] - 
    9*Sqrt[2]*gQCD^2*FuuBpmp["1", 1] - 8*Sqrt[6]*eQED^2*FuuBppm["1", 1] + 
    3*Sqrt[6]*gQCD^2*FuuBppm["1", 1] - 24*Sqrt[2]*eQED^2*FuuBppp["1", 1] + 
    9*Sqrt[2]*gQCD^2*FuuBppp["1", 1])/27, \[Beta][FudApm["1", 1, "1", 1]] == 
  (2*(16*Sqrt[6]*(eQED^2 - 3*gQCD^2)*FddApmm["1", 1] - 
     32*Sqrt[3]*(2*eQED^2 + 3*gQCD^2)*FddAppp["1", 1] + 
     4*Sqrt[6]*eQED^2*FddBpmm["1", 1] - 6*Sqrt[6]*gQCD^2*FddBpmm["1", 1] - 
     8*Sqrt[3]*eQED^2*FddBpmp["1", 1] + 12*Sqrt[3]*gQCD^2*FddBpmp["1", 1] + 
     8*Sqrt[6]*eQED^2*FddBppm["1", 1] + 6*Sqrt[6]*gQCD^2*FddBppm["1", 1] - 
     16*Sqrt[3]*eQED^2*FddBppp["1", 1] - 12*Sqrt[3]*gQCD^2*FddBppp["1", 1] - 
     18*Sqrt[2]*eQED^2*FedAp["1", 1, "1", 1] - 18*Sqrt[2]*eQED^2*
      FedBp["1", 1, "1", 1] + 9*Sqrt[3]*eQED^2*FeuAp["1", 1, "1", 1] + 
     9*Sqrt[3]*eQED^2*FeuBp["1", 1, "1", 1] - 14*Sqrt[3]*eQED^2*
      FudApm["1", 1, "1", 1] - 96*Sqrt[3]*gQCD^2*FudApm["1", 1, "1", 1] + 
     44*Sqrt[3]*eQED^2*FudApp["1", 1, "1", 1] - 120*Sqrt[3]*gQCD^2*
      FudApp["1", 1, "1", 1] + 22*Sqrt[3]*eQED^2*FudBpm["1", 1, "1", 1] + 
     30*Sqrt[3]*gQCD^2*FudBpm["1", 1, "1", 1] + 44*Sqrt[3]*eQED^2*
      FudBpp["1", 1, "1", 1] - 30*Sqrt[3]*gQCD^2*FudBpp["1", 1, "1", 1] - 
     24*Sqrt[2]*eQED^2*FuuApmm["1", 1] + 72*Sqrt[2]*gQCD^2*FuuApmm["1", 1] - 
     48*Sqrt[6]*eQED^2*FuuAppp["1", 1] - 72*Sqrt[6]*gQCD^2*FuuAppp["1", 1] - 
     6*Sqrt[2]*eQED^2*FuuBpmm["1", 1] + 9*Sqrt[2]*gQCD^2*FuuBpmm["1", 1] - 
     6*Sqrt[6]*eQED^2*FuuBpmp["1", 1] + 9*Sqrt[6]*gQCD^2*FuuBpmp["1", 1] - 
     12*Sqrt[2]*eQED^2*FuuBppm["1", 1] - 9*Sqrt[2]*gQCD^2*FuuBppm["1", 1] - 
     12*Sqrt[6]*eQED^2*FuuBppp["1", 1] - 9*Sqrt[6]*gQCD^2*FuuBppp["1", 1]))/
   (27*Sqrt[3]), \[Beta][FudBpp["1", 1, "1", 1]] == 
  (16*Sqrt[2]*(2*eQED^2 + 3*gQCD^2)*FddApmm["1", 1] - 
    32*(4*eQED^2 - 3*gQCD^2)*FddAppp["1", 1] + 8*Sqrt[2]*eQED^2*
     FddBpmm["1", 1] + 6*Sqrt[2]*gQCD^2*FddBpmm["1", 1] - 
    16*eQED^2*FddBpmp["1", 1] - 12*gQCD^2*FddBpmp["1", 1] + 
    16*Sqrt[2]*eQED^2*FddBppm["1", 1] - 6*Sqrt[2]*gQCD^2*FddBppm["1", 1] - 
    32*eQED^2*FddBppp["1", 1] + 12*gQCD^2*FddBppp["1", 1] - 
    12*Sqrt[6]*eQED^2*FedAp["1", 1, "1", 1] - 12*Sqrt[6]*eQED^2*
     FedBp["1", 1, "1", 1] + 18*eQED^2*FeuAp["1", 1, "1", 1] + 
    18*eQED^2*FeuBp["1", 1, "1", 1] + 44*eQED^2*FudApm["1", 1, "1", 1] - 
    30*gQCD^2*FudApm["1", 1, "1", 1] + 88*eQED^2*FudApp["1", 1, "1", 1] + 
    30*gQCD^2*FudApp["1", 1, "1", 1] + 44*eQED^2*FudBpm["1", 1, "1", 1] + 
    60*gQCD^2*FudBpm["1", 1, "1", 1] + 160*eQED^2*FudBpp["1", 1, "1", 1] - 
    276*gQCD^2*FudBpp["1", 1, "1", 1] - 16*Sqrt[6]*eQED^2*FuuApmm["1", 1] - 
    24*Sqrt[6]*gQCD^2*FuuApmm["1", 1] - 96*Sqrt[2]*eQED^2*FuuAppp["1", 1] + 
    72*Sqrt[2]*gQCD^2*FuuAppp["1", 1] - 4*Sqrt[6]*eQED^2*FuuBpmm["1", 1] - 
    3*Sqrt[6]*gQCD^2*FuuBpmm["1", 1] - 12*Sqrt[2]*eQED^2*FuuBpmp["1", 1] - 
    9*Sqrt[2]*gQCD^2*FuuBpmp["1", 1] - 8*Sqrt[6]*eQED^2*FuuBppm["1", 1] + 
    3*Sqrt[6]*gQCD^2*FuuBppm["1", 1] - 24*Sqrt[2]*eQED^2*FuuBppp["1", 1] + 
    9*Sqrt[2]*gQCD^2*FuuBppp["1", 1])/27, \[Beta][FudBpm["1", 1, "1", 1]] == 
  (2*(16*Sqrt[6]*(eQED^2 - 3*gQCD^2)*FddApmm["1", 1] - 
     32*Sqrt[3]*(2*eQED^2 + 3*gQCD^2)*FddAppp["1", 1] + 
     4*Sqrt[6]*eQED^2*FddBpmm["1", 1] - 6*Sqrt[6]*gQCD^2*FddBpmm["1", 1] - 
     8*Sqrt[3]*eQED^2*FddBpmp["1", 1] + 12*Sqrt[3]*gQCD^2*FddBpmp["1", 1] + 
     8*Sqrt[6]*eQED^2*FddBppm["1", 1] + 6*Sqrt[6]*gQCD^2*FddBppm["1", 1] - 
     16*Sqrt[3]*eQED^2*FddBppp["1", 1] - 12*Sqrt[3]*gQCD^2*FddBppp["1", 1] - 
     18*Sqrt[2]*eQED^2*FedAp["1", 1, "1", 1] - 18*Sqrt[2]*eQED^2*
      FedBp["1", 1, "1", 1] + 9*Sqrt[3]*eQED^2*FeuAp["1", 1, "1", 1] + 
     9*Sqrt[3]*eQED^2*FeuBp["1", 1, "1", 1] + 22*Sqrt[3]*eQED^2*
      FudApm["1", 1, "1", 1] + 30*Sqrt[3]*gQCD^2*FudApm["1", 1, "1", 1] + 
     44*Sqrt[3]*eQED^2*FudApp["1", 1, "1", 1] - 30*Sqrt[3]*gQCD^2*
      FudApp["1", 1, "1", 1] + 58*Sqrt[3]*eQED^2*FudBpm["1", 1, "1", 1] - 
     6*Sqrt[3]*gQCD^2*FudBpm["1", 1, "1", 1] + 44*Sqrt[3]*eQED^2*
      FudBpp["1", 1, "1", 1] + 222*Sqrt[3]*gQCD^2*FudBpp["1", 1, "1", 1] - 
     24*Sqrt[2]*eQED^2*FuuApmm["1", 1] + 72*Sqrt[2]*gQCD^2*FuuApmm["1", 1] - 
     48*Sqrt[6]*eQED^2*FuuAppp["1", 1] - 72*Sqrt[6]*gQCD^2*FuuAppp["1", 1] - 
     6*Sqrt[2]*eQED^2*FuuBpmm["1", 1] + 9*Sqrt[2]*gQCD^2*FuuBpmm["1", 1] - 
     6*Sqrt[6]*eQED^2*FuuBpmp["1", 1] + 9*Sqrt[6]*gQCD^2*FuuBpmp["1", 1] - 
     12*Sqrt[2]*eQED^2*FuuBppm["1", 1] - 9*Sqrt[2]*gQCD^2*FuuBppm["1", 1] - 
     12*Sqrt[6]*eQED^2*FuuBppp["1", 1] - 9*Sqrt[6]*gQCD^2*FuuBppp["1", 1]))/
   (27*Sqrt[3]), \[Beta][FddAmpp["27", 1]] == 
  (4*(eQED^2 + 3*gQCD^2)*FddAmpp["27", 1])/3, \[Beta][FddAmpp["27", 2]] == 
  (4*(eQED^2 + 3*gQCD^2)*FddAmpp["27", 2])/3, \[Beta][FddAmpp["27", 3]] == 
  (4*(eQED^2 + 3*gQCD^2)*FddAmpp["27", 3])/3, \[Beta][FddAmpp["27", 4]] == 
  (4*(eQED^2 + 3*gQCD^2)*FddAmpp["27", 4])/3, \[Beta][FddAmpp["27", 5]] == 
  (4*(eQED^2 + 3*gQCD^2)*FddAmpp["27", 5])/3, \[Beta][FddAmpp["27", 6]] == 
  (4*(eQED^2 + 3*gQCD^2)*FddAmpp["27", 6])/3, \[Beta][FddAmpp["27", 7]] == 
  (4*(eQED^2 + 3*gQCD^2)*FddAmpp["27", 7])/3, \[Beta][FddAmpp["27", 8]] == 
  (4*(eQED^2 + 3*gQCD^2)*FddAmpp["27", 8])/3, \[Beta][FddAmpp["27", 9]] == 
  (4*(eQED^2 + 3*gQCD^2)*FddAmpp["27", 9])/3, \[Beta][FddAmpp["27", 10]] == 
  (4*(eQED^2 + 3*gQCD^2)*FddAmpp["27", 10])/3, 
 \[Beta][FddAmpp["27", 11]] == (4*(eQED^2 + 3*gQCD^2)*FddAmpp["27", 11])/3, 
 \[Beta][FddAmpp["27", 12]] == (4*(eQED^2 + 3*gQCD^2)*FddAmpp["27", 12])/3, 
 \[Beta][FddAmpp["27", 13]] == (4*(eQED^2 + 3*gQCD^2)*FddAmpp["27", 13])/3, 
 \[Beta][FddAmpp["27", 14]] == (4*(eQED^2 + 3*gQCD^2)*FddAmpp["27", 14])/3, 
 \[Beta][FddAmpp["27", 15]] == (4*(eQED^2 + 3*gQCD^2)*FddAmpp["27", 15])/3, 
 \[Beta][FddAmpp["27", 16]] == (4*(eQED^2 + 3*gQCD^2)*FddAmpp["27", 16])/3, 
 \[Beta][FddAmpp["27", 17]] == (4*(eQED^2 + 3*gQCD^2)*FddAmpp["27", 17])/3, 
 \[Beta][FddAmpp["27", 18]] == (4*(eQED^2 + 3*gQCD^2)*FddAmpp["27", 18])/3, 
 \[Beta][FddAmpp["27", 19]] == (4*(eQED^2 + 3*gQCD^2)*FddAmpp["27", 19])/3, 
 \[Beta][FddAmpp["27", 20]] == (4*(eQED^2 + 3*gQCD^2)*FddAmpp["27", 20])/3, 
 \[Beta][FddAmpp["27", 21]] == (4*(eQED^2 + 3*gQCD^2)*FddAmpp["27", 21])/3, 
 \[Beta][FddAmpp["27", 22]] == (4*(eQED^2 + 3*gQCD^2)*FddAmpp["27", 22])/3, 
 \[Beta][FddAmpp["27", 23]] == (4*(eQED^2 + 3*gQCD^2)*FddAmpp["27", 23])/3, 
 \[Beta][FddAmpp["27", 24]] == (4*(eQED^2 + 3*gQCD^2)*FddAmpp["27", 24])/3, 
 \[Beta][FddAmpp["27", 25]] == (4*(eQED^2 + 3*gQCD^2)*FddAmpp["27", 25])/3, 
 \[Beta][FddAmpp["27", 26]] == (4*(eQED^2 + 3*gQCD^2)*FddAmpp["27", 26])/3, 
 \[Beta][FddAmpp["27", 27]] == (4*(eQED^2 + 3*gQCD^2)*FddAmpp["27", 27])/3, 
 \[Beta][FddAmpp["8", 1]] == 
  (16*Sqrt[5]*(2*eQED^2 - 3*gQCD^2)*FddAmmm["8", 1] + 
    16*(38*eQED^2 + 69*gQCD^2)*FddAmpp["8", 1] + 
    Sqrt[10]*(Sqrt[6]*(4*eQED^2 - 3*gQCD^2)*FddBmmm["8", 1] + 
      Sqrt[6]*(4*eQED^2 - 3*gQCD^2)*FddBmmp["8", 1] + 
      8*Sqrt[6]*eQED^2*FddBmpm["8", 1] + 3*Sqrt[6]*gQCD^2*FddBmpm["8", 1] + 
      8*Sqrt[6]*eQED^2*FddBmpp["8", 1] + 3*Sqrt[6]*gQCD^2*FddBmpp["8", 1] + 
      12*Sqrt[6]*eQED^2*FedAm["1", 1, "8", 1] + 12*Sqrt[6]*eQED^2*
       FedBm["1", 1, "8", 1] - 32*eQED^2*FudAmm["1", 1, "8", 1] - 
      12*gQCD^2*FudAmm["1", 1, "8", 1] - 64*eQED^2*FudAmp["1", 1, "8", 1] + 
      12*gQCD^2*FudAmp["1", 1, "8", 1] - 32*eQED^2*FudBmm["1", 1, "8", 1] - 
      12*gQCD^2*FudBmm["1", 1, "8", 1] - 64*eQED^2*FudBmp["1", 1, "8", 1] + 
      12*gQCD^2*FudBmp["1", 1, "8", 1]))/216, \[Beta][FddAmmm["8", 1]] == 
  (8*Sqrt[2]*(10*eQED^2 - 51*gQCD^2)*FddAmmm["8", 1] + 
    8*Sqrt[10]*(2*eQED^2 - 3*gQCD^2)*FddAmpp["8", 1] + 
    2*Sqrt[6]*eQED^2*FddBmmm["8", 1] + 3*Sqrt[6]*gQCD^2*FddBmmm["8", 1] + 
    2*Sqrt[6]*eQED^2*FddBmmp["8", 1] + 3*Sqrt[6]*gQCD^2*FddBmmp["8", 1] + 
    4*Sqrt[6]*eQED^2*FddBmpm["8", 1] - 3*Sqrt[6]*gQCD^2*FddBmpm["8", 1] + 
    4*Sqrt[6]*eQED^2*FddBmpp["8", 1] - 3*Sqrt[6]*gQCD^2*FddBmpp["8", 1] + 
    6*Sqrt[6]*eQED^2*FedAm["1", 1, "8", 1] + 6*Sqrt[6]*eQED^2*
     FedBm["1", 1, "8", 1] - 16*eQED^2*FudAmm["1", 1, "8", 1] + 
    12*gQCD^2*FudAmm["1", 1, "8", 1] - 32*eQED^2*FudAmp["1", 1, "8", 1] - 
    12*gQCD^2*FudAmp["1", 1, "8", 1] - 16*eQED^2*FudBmm["1", 1, "8", 1] + 
    12*gQCD^2*FudBmm["1", 1, "8", 1] - 32*eQED^2*FudBmp["1", 1, "8", 1] - 
    12*gQCD^2*FudBmp["1", 1, "8", 1])/(54*Sqrt[2]), 
 \[Beta][FddBmpp["8", 1]] == (8*Sqrt[2]*(eQED^2 - 3*gQCD^2)*FddAmmm["8", 1] + 
    8*Sqrt[10]*(2*eQED^2 + 3*gQCD^2)*FddAmpp["8", 1] + 
    2*Sqrt[6]*eQED^2*FddBmmm["8", 1] - 3*Sqrt[6]*gQCD^2*FddBmmm["8", 1] + 
    2*Sqrt[6]*eQED^2*FddBmmp["8", 1] + 27*Sqrt[6]*gQCD^2*FddBmmp["8", 1] + 
    4*Sqrt[6]*eQED^2*FddBmpm["8", 1] + 3*Sqrt[6]*gQCD^2*FddBmpm["8", 1] - 
    8*Sqrt[6]*eQED^2*FddBmpp["8", 1] - 99*Sqrt[6]*gQCD^2*FddBmpp["8", 1] + 
    6*Sqrt[6]*eQED^2*FedAm["1", 1, "8", 1] + 6*Sqrt[6]*eQED^2*
     FedBm["1", 1, "8", 1] - 16*eQED^2*FudAmm["1", 1, "8", 1] - 
    12*gQCD^2*FudAmm["1", 1, "8", 1] - 32*eQED^2*FudAmp["1", 1, "8", 1] + 
    12*gQCD^2*FudAmp["1", 1, "8", 1] - 16*eQED^2*FudBmm["1", 1, "8", 1] - 
    12*gQCD^2*FudBmm["1", 1, "8", 1] - 32*eQED^2*FudBmp["1", 1, "8", 1] + 
    12*gQCD^2*FudBmp["1", 1, "8", 1])/(9*Sqrt[6]), 
 \[Beta][FddBmmp["8", 1]] == 
  (2*(4*Sqrt[3]*(eQED^2 + 6*gQCD^2)*FddAmmm["8", 1] + 
     8*Sqrt[15]*(eQED^2 - 3*gQCD^2)*FddAmpp["8", 1] + 
     3*eQED^2*FddBmmm["8", 1] + 9*gQCD^2*FddBmmm["8", 1] - 
     15*eQED^2*FddBmmp["8", 1] - 27*gQCD^2*FddBmmp["8", 1] + 
     6*eQED^2*FddBmpm["8", 1] - 9*gQCD^2*FddBmpm["8", 1] + 
     6*eQED^2*FddBmpp["8", 1] + 243*gQCD^2*FddBmpp["8", 1] + 
     9*eQED^2*FedAm["1", 1, "8", 1] + 9*eQED^2*FedBm["1", 1, "8", 1] - 
     4*Sqrt[6]*eQED^2*FudAmm["1", 1, "8", 1] + 6*Sqrt[6]*gQCD^2*
      FudAmm["1", 1, "8", 1] - 8*Sqrt[6]*eQED^2*FudAmp["1", 1, "8", 1] - 
     6*Sqrt[6]*gQCD^2*FudAmp["1", 1, "8", 1] - 4*Sqrt[6]*eQED^2*
      FudBmm["1", 1, "8", 1] + 6*Sqrt[6]*gQCD^2*FudBmm["1", 1, "8", 1] - 
     8*Sqrt[6]*eQED^2*FudBmp["1", 1, "8", 1] - 6*Sqrt[6]*gQCD^2*
      FudBmp["1", 1, "8", 1]))/27, \[Beta][FddBmpm["8", 1]] == 
  (8*Sqrt[2]*(eQED^2 - 3*gQCD^2)*FddAmmm["8", 1] + 
    8*Sqrt[10]*(2*eQED^2 + 3*gQCD^2)*FddAmpp["8", 1] + 
    2*Sqrt[6]*eQED^2*FddBmmm["8", 1] + 27*Sqrt[6]*gQCD^2*FddBmmm["8", 1] + 
    2*Sqrt[6]*eQED^2*FddBmmp["8", 1] - 3*Sqrt[6]*gQCD^2*FddBmmp["8", 1] - 
    8*Sqrt[6]*eQED^2*FddBmpm["8", 1] - 99*Sqrt[6]*gQCD^2*FddBmpm["8", 1] + 
    4*Sqrt[6]*eQED^2*FddBmpp["8", 1] + 3*Sqrt[6]*gQCD^2*FddBmpp["8", 1] + 
    6*Sqrt[6]*eQED^2*FedAm["1", 1, "8", 1] + 6*Sqrt[6]*eQED^2*
     FedBm["1", 1, "8", 1] - 16*eQED^2*FudAmm["1", 1, "8", 1] - 
    12*gQCD^2*FudAmm["1", 1, "8", 1] - 32*eQED^2*FudAmp["1", 1, "8", 1] + 
    12*gQCD^2*FudAmp["1", 1, "8", 1] - 16*eQED^2*FudBmm["1", 1, "8", 1] - 
    12*gQCD^2*FudBmm["1", 1, "8", 1] - 32*eQED^2*FudBmp["1", 1, "8", 1] + 
    12*gQCD^2*FudBmp["1", 1, "8", 1])/(9*Sqrt[6]), 
 \[Beta][FddBmmm["8", 1]] == 
  (2*(4*Sqrt[3]*(eQED^2 + 6*gQCD^2)*FddAmmm["8", 1] + 
     8*Sqrt[15]*(eQED^2 - 3*gQCD^2)*FddAmpp["8", 1] - 
     15*eQED^2*FddBmmm["8", 1] - 27*gQCD^2*FddBmmm["8", 1] + 
     3*eQED^2*FddBmmp["8", 1] + 9*gQCD^2*FddBmmp["8", 1] + 
     6*eQED^2*FddBmpm["8", 1] + 243*gQCD^2*FddBmpm["8", 1] + 
     6*eQED^2*FddBmpp["8", 1] - 9*gQCD^2*FddBmpp["8", 1] + 
     9*eQED^2*FedAm["1", 1, "8", 1] + 9*eQED^2*FedBm["1", 1, "8", 1] - 
     4*Sqrt[6]*eQED^2*FudAmm["1", 1, "8", 1] + 6*Sqrt[6]*gQCD^2*
      FudAmm["1", 1, "8", 1] - 8*Sqrt[6]*eQED^2*FudAmp["1", 1, "8", 1] - 
     6*Sqrt[6]*gQCD^2*FudAmp["1", 1, "8", 1] - 4*Sqrt[6]*eQED^2*
      FudBmm["1", 1, "8", 1] + 6*Sqrt[6]*gQCD^2*FudBmm["1", 1, "8", 1] - 
     8*Sqrt[6]*eQED^2*FudBmp["1", 1, "8", 1] - 6*Sqrt[6]*gQCD^2*
      FudBmp["1", 1, "8", 1]))/27, \[Beta][FedAm["1", 1, "8", 1]] == 
  (2*Sqrt[2/3]*eQED^2*(4*Sqrt[2]*FddAmmm["8", 1] + 
     8*Sqrt[10]*FddAmpp["8", 1] + Sqrt[6]*FddBmmm["8", 1] + 
     Sqrt[6]*FddBmmp["8", 1] + 2*Sqrt[6]*FddBmpm["8", 1] + 
     2*Sqrt[6]*FddBmpp["8", 1] + 6*Sqrt[6]*FedAm["1", 1, "8", 1] + 
     3*Sqrt[6]*FedBm["1", 1, "8", 1] - 8*FudAmm["1", 1, "8", 1] - 
     16*FudAmp["1", 1, "8", 1] - 8*FudBmm["1", 1, "8", 1] - 
     16*FudBmp["1", 1, "8", 1]))/3, \[Beta][FedBm["1", 1, "8", 1]] == 
  (2*Sqrt[2/3]*eQED^2*(4*Sqrt[2]*FddAmmm["8", 1] + 
     8*Sqrt[10]*FddAmpp["8", 1] + Sqrt[6]*FddBmmm["8", 1] + 
     Sqrt[6]*FddBmmp["8", 1] + 2*Sqrt[6]*FddBmpm["8", 1] + 
     2*Sqrt[6]*FddBmpp["8", 1] + 3*Sqrt[6]*FedAm["1", 1, "8", 1] - 
     8*FudAmm["1", 1, "8", 1] - 16*FudAmp["1", 1, "8", 1] - 
     8*FudBmm["1", 1, "8", 1] - 16*FudBmp["1", 1, "8", 1]))/3, 
 \[Beta][FudAmp["1", 1, "8", 1]] == 
  (-8*Sqrt[2]*(2*eQED^2 + 3*gQCD^2)*FddAmmm["8", 1] - 
    8*Sqrt[10]*(4*eQED^2 - 3*gQCD^2)*FddAmpp["8", 1] - 
    4*Sqrt[6]*eQED^2*FddBmmm["8", 1] - 3*Sqrt[6]*gQCD^2*FddBmmm["8", 1] - 
    4*Sqrt[6]*eQED^2*FddBmmp["8", 1] - 3*Sqrt[6]*gQCD^2*FddBmmp["8", 1] - 
    8*Sqrt[6]*eQED^2*FddBmpm["8", 1] + 3*Sqrt[6]*gQCD^2*FddBmpm["8", 1] - 
    8*Sqrt[6]*eQED^2*FddBmpp["8", 1] + 3*Sqrt[6]*gQCD^2*FddBmpp["8", 1] - 
    12*Sqrt[6]*eQED^2*FedAm["1", 1, "8", 1] - 12*Sqrt[6]*eQED^2*
     FedBm["1", 1, "8", 1] + 32*eQED^2*FudAmm["1", 1, "8", 1] + 
    60*gQCD^2*FudAmm["1", 1, "8", 1] - 8*eQED^2*FudAmp["1", 1, "8", 1] + 
    156*gQCD^2*FudAmp["1", 1, "8", 1] + 32*eQED^2*FudBmm["1", 1, "8", 1] - 
    12*gQCD^2*FudBmm["1", 1, "8", 1] + 64*eQED^2*FudBmp["1", 1, "8", 1] + 
    12*gQCD^2*FudBmp["1", 1, "8", 1])/27, \[Beta][FudAmm["1", 1, "8", 1]] == 
  (-2*(8*Sqrt[2]*(eQED^2 - 3*gQCD^2)*FddAmmm["8", 1] + 
     8*Sqrt[10]*(2*eQED^2 + 3*gQCD^2)*FddAmpp["8", 1] + 
     2*Sqrt[6]*eQED^2*FddBmmm["8", 1] - 3*Sqrt[6]*gQCD^2*FddBmmm["8", 1] + 
     2*Sqrt[6]*eQED^2*FddBmmp["8", 1] - 3*Sqrt[6]*gQCD^2*FddBmmp["8", 1] + 
     4*Sqrt[6]*eQED^2*FddBmpm["8", 1] + 3*Sqrt[6]*gQCD^2*FddBmpm["8", 1] + 
     4*Sqrt[6]*eQED^2*FddBmpp["8", 1] + 3*Sqrt[6]*gQCD^2*FddBmpp["8", 1] + 
     6*Sqrt[6]*eQED^2*FedAm["1", 1, "8", 1] + 6*Sqrt[6]*eQED^2*
      FedBm["1", 1, "8", 1] + 20*eQED^2*FudAmm["1", 1, "8", 1] + 
     114*gQCD^2*FudAmm["1", 1, "8", 1] - 32*eQED^2*FudAmp["1", 1, "8", 1] + 
     102*gQCD^2*FudAmp["1", 1, "8", 1] - 16*eQED^2*FudBmm["1", 1, "8", 1] - 
     12*gQCD^2*FudBmm["1", 1, "8", 1] - 32*eQED^2*FudBmp["1", 1, "8", 1] + 
     12*gQCD^2*FudBmp["1", 1, "8", 1]))/27, 
 \[Beta][FudBmp["1", 1, "8", 1]] == 
  (-8*Sqrt[2]*(2*eQED^2 + 3*gQCD^2)*FddAmmm["8", 1] - 
    8*Sqrt[10]*(4*eQED^2 - 3*gQCD^2)*FddAmpp["8", 1] - 
    4*Sqrt[6]*eQED^2*FddBmmm["8", 1] - 3*Sqrt[6]*gQCD^2*FddBmmm["8", 1] - 
    4*Sqrt[6]*eQED^2*FddBmmp["8", 1] - 3*Sqrt[6]*gQCD^2*FddBmmp["8", 1] - 
    8*Sqrt[6]*eQED^2*FddBmpm["8", 1] + 3*Sqrt[6]*gQCD^2*FddBmpm["8", 1] - 
    8*Sqrt[6]*eQED^2*FddBmpp["8", 1] + 3*Sqrt[6]*gQCD^2*FddBmpp["8", 1] - 
    12*Sqrt[6]*eQED^2*FedAm["1", 1, "8", 1] - 12*Sqrt[6]*eQED^2*
     FedBm["1", 1, "8", 1] + 32*eQED^2*FudAmm["1", 1, "8", 1] - 
    12*gQCD^2*FudAmm["1", 1, "8", 1] + 64*eQED^2*FudAmp["1", 1, "8", 1] + 
    12*gQCD^2*FudAmp["1", 1, "8", 1] + 32*eQED^2*FudBmm["1", 1, "8", 1] + 
    78*gQCD^2*FudBmm["1", 1, "8", 1] + 136*eQED^2*FudBmp["1", 1, "8", 1] - 
    294*gQCD^2*FudBmp["1", 1, "8", 1])/27, \[Beta][FudBmm["1", 1, "8", 1]] == 
  (-2*(8*Sqrt[2]*(eQED^2 - 3*gQCD^2)*FddAmmm["8", 1] + 
     8*Sqrt[10]*(2*eQED^2 + 3*gQCD^2)*FddAmpp["8", 1] + 
     2*Sqrt[6]*eQED^2*FddBmmm["8", 1] - 3*Sqrt[6]*gQCD^2*FddBmmm["8", 1] + 
     2*Sqrt[6]*eQED^2*FddBmmp["8", 1] - 3*Sqrt[6]*gQCD^2*FddBmmp["8", 1] + 
     4*Sqrt[6]*eQED^2*FddBmpm["8", 1] + 3*Sqrt[6]*gQCD^2*FddBmpm["8", 1] + 
     4*Sqrt[6]*eQED^2*FddBmpp["8", 1] + 3*Sqrt[6]*gQCD^2*FddBmpp["8", 1] + 
     6*Sqrt[6]*eQED^2*FedAm["1", 1, "8", 1] + 6*Sqrt[6]*eQED^2*
      FedBm["1", 1, "8", 1] - 16*eQED^2*FudAmm["1", 1, "8", 1] - 
     12*gQCD^2*FudAmm["1", 1, "8", 1] - 32*eQED^2*FudAmp["1", 1, "8", 1] + 
     12*gQCD^2*FudAmp["1", 1, "8", 1] - 52*eQED^2*FudBmm["1", 1, "8", 1] + 
     24*gQCD^2*FudBmm["1", 1, "8", 1] - 32*eQED^2*FudBmp["1", 1, "8", 1] - 
     240*gQCD^2*FudBmp["1", 1, "8", 1]))/27, \[Beta][FddAmpp["8", 2]] == 
  (16*Sqrt[5]*(2*eQED^2 - 3*gQCD^2)*FddAmmm["8", 2] + 
    16*(38*eQED^2 + 69*gQCD^2)*FddAmpp["8", 2] + 
    Sqrt[10]*(Sqrt[6]*(4*eQED^2 - 3*gQCD^2)*FddBmmm["8", 2] + 
      Sqrt[6]*(4*eQED^2 - 3*gQCD^2)*FddBmmp["8", 2] + 
      8*Sqrt[6]*eQED^2*FddBmpm["8", 2] + 3*Sqrt[6]*gQCD^2*FddBmpm["8", 2] + 
      8*Sqrt[6]*eQED^2*FddBmpp["8", 2] + 3*Sqrt[6]*gQCD^2*FddBmpp["8", 2] + 
      12*Sqrt[6]*eQED^2*FedAm["1", 1, "8", 2] + 12*Sqrt[6]*eQED^2*
       FedBm["1", 1, "8", 2] - 32*eQED^2*FudAmm["1", 1, "8", 2] - 
      12*gQCD^2*FudAmm["1", 1, "8", 2] - 64*eQED^2*FudAmp["1", 1, "8", 2] + 
      12*gQCD^2*FudAmp["1", 1, "8", 2] - 32*eQED^2*FudBmm["1", 1, "8", 2] - 
      12*gQCD^2*FudBmm["1", 1, "8", 2] - 64*eQED^2*FudBmp["1", 1, "8", 2] + 
      12*gQCD^2*FudBmp["1", 1, "8", 2]))/216, \[Beta][FddAmmm["8", 2]] == 
  (8*Sqrt[2]*(10*eQED^2 - 51*gQCD^2)*FddAmmm["8", 2] + 
    8*Sqrt[10]*(2*eQED^2 - 3*gQCD^2)*FddAmpp["8", 2] + 
    2*Sqrt[6]*eQED^2*FddBmmm["8", 2] + 3*Sqrt[6]*gQCD^2*FddBmmm["8", 2] + 
    2*Sqrt[6]*eQED^2*FddBmmp["8", 2] + 3*Sqrt[6]*gQCD^2*FddBmmp["8", 2] + 
    4*Sqrt[6]*eQED^2*FddBmpm["8", 2] - 3*Sqrt[6]*gQCD^2*FddBmpm["8", 2] + 
    4*Sqrt[6]*eQED^2*FddBmpp["8", 2] - 3*Sqrt[6]*gQCD^2*FddBmpp["8", 2] + 
    6*Sqrt[6]*eQED^2*FedAm["1", 1, "8", 2] + 6*Sqrt[6]*eQED^2*
     FedBm["1", 1, "8", 2] - 16*eQED^2*FudAmm["1", 1, "8", 2] + 
    12*gQCD^2*FudAmm["1", 1, "8", 2] - 32*eQED^2*FudAmp["1", 1, "8", 2] - 
    12*gQCD^2*FudAmp["1", 1, "8", 2] - 16*eQED^2*FudBmm["1", 1, "8", 2] + 
    12*gQCD^2*FudBmm["1", 1, "8", 2] - 32*eQED^2*FudBmp["1", 1, "8", 2] - 
    12*gQCD^2*FudBmp["1", 1, "8", 2])/(54*Sqrt[2]), 
 \[Beta][FddBmpp["8", 2]] == (8*Sqrt[2]*(eQED^2 - 3*gQCD^2)*FddAmmm["8", 2] + 
    8*Sqrt[10]*(2*eQED^2 + 3*gQCD^2)*FddAmpp["8", 2] + 
    2*Sqrt[6]*eQED^2*FddBmmm["8", 2] - 3*Sqrt[6]*gQCD^2*FddBmmm["8", 2] + 
    2*Sqrt[6]*eQED^2*FddBmmp["8", 2] + 27*Sqrt[6]*gQCD^2*FddBmmp["8", 2] + 
    4*Sqrt[6]*eQED^2*FddBmpm["8", 2] + 3*Sqrt[6]*gQCD^2*FddBmpm["8", 2] - 
    8*Sqrt[6]*eQED^2*FddBmpp["8", 2] - 99*Sqrt[6]*gQCD^2*FddBmpp["8", 2] + 
    6*Sqrt[6]*eQED^2*FedAm["1", 1, "8", 2] + 6*Sqrt[6]*eQED^2*
     FedBm["1", 1, "8", 2] - 16*eQED^2*FudAmm["1", 1, "8", 2] - 
    12*gQCD^2*FudAmm["1", 1, "8", 2] - 32*eQED^2*FudAmp["1", 1, "8", 2] + 
    12*gQCD^2*FudAmp["1", 1, "8", 2] - 16*eQED^2*FudBmm["1", 1, "8", 2] - 
    12*gQCD^2*FudBmm["1", 1, "8", 2] - 32*eQED^2*FudBmp["1", 1, "8", 2] + 
    12*gQCD^2*FudBmp["1", 1, "8", 2])/(9*Sqrt[6]), 
 \[Beta][FddBmmp["8", 2]] == 
  (2*(4*Sqrt[3]*(eQED^2 + 6*gQCD^2)*FddAmmm["8", 2] + 
     8*Sqrt[15]*(eQED^2 - 3*gQCD^2)*FddAmpp["8", 2] + 
     3*eQED^2*FddBmmm["8", 2] + 9*gQCD^2*FddBmmm["8", 2] - 
     15*eQED^2*FddBmmp["8", 2] - 27*gQCD^2*FddBmmp["8", 2] + 
     6*eQED^2*FddBmpm["8", 2] - 9*gQCD^2*FddBmpm["8", 2] + 
     6*eQED^2*FddBmpp["8", 2] + 243*gQCD^2*FddBmpp["8", 2] + 
     9*eQED^2*FedAm["1", 1, "8", 2] + 9*eQED^2*FedBm["1", 1, "8", 2] - 
     4*Sqrt[6]*eQED^2*FudAmm["1", 1, "8", 2] + 6*Sqrt[6]*gQCD^2*
      FudAmm["1", 1, "8", 2] - 8*Sqrt[6]*eQED^2*FudAmp["1", 1, "8", 2] - 
     6*Sqrt[6]*gQCD^2*FudAmp["1", 1, "8", 2] - 4*Sqrt[6]*eQED^2*
      FudBmm["1", 1, "8", 2] + 6*Sqrt[6]*gQCD^2*FudBmm["1", 1, "8", 2] - 
     8*Sqrt[6]*eQED^2*FudBmp["1", 1, "8", 2] - 6*Sqrt[6]*gQCD^2*
      FudBmp["1", 1, "8", 2]))/27, \[Beta][FddBmpm["8", 2]] == 
  (8*Sqrt[2]*(eQED^2 - 3*gQCD^2)*FddAmmm["8", 2] + 
    8*Sqrt[10]*(2*eQED^2 + 3*gQCD^2)*FddAmpp["8", 2] + 
    2*Sqrt[6]*eQED^2*FddBmmm["8", 2] + 27*Sqrt[6]*gQCD^2*FddBmmm["8", 2] + 
    2*Sqrt[6]*eQED^2*FddBmmp["8", 2] - 3*Sqrt[6]*gQCD^2*FddBmmp["8", 2] - 
    8*Sqrt[6]*eQED^2*FddBmpm["8", 2] - 99*Sqrt[6]*gQCD^2*FddBmpm["8", 2] + 
    4*Sqrt[6]*eQED^2*FddBmpp["8", 2] + 3*Sqrt[6]*gQCD^2*FddBmpp["8", 2] + 
    6*Sqrt[6]*eQED^2*FedAm["1", 1, "8", 2] + 6*Sqrt[6]*eQED^2*
     FedBm["1", 1, "8", 2] - 16*eQED^2*FudAmm["1", 1, "8", 2] - 
    12*gQCD^2*FudAmm["1", 1, "8", 2] - 32*eQED^2*FudAmp["1", 1, "8", 2] + 
    12*gQCD^2*FudAmp["1", 1, "8", 2] - 16*eQED^2*FudBmm["1", 1, "8", 2] - 
    12*gQCD^2*FudBmm["1", 1, "8", 2] - 32*eQED^2*FudBmp["1", 1, "8", 2] + 
    12*gQCD^2*FudBmp["1", 1, "8", 2])/(9*Sqrt[6]), 
 \[Beta][FddBmmm["8", 2]] == 
  (2*(4*Sqrt[3]*(eQED^2 + 6*gQCD^2)*FddAmmm["8", 2] + 
     8*Sqrt[15]*(eQED^2 - 3*gQCD^2)*FddAmpp["8", 2] - 
     15*eQED^2*FddBmmm["8", 2] - 27*gQCD^2*FddBmmm["8", 2] + 
     3*eQED^2*FddBmmp["8", 2] + 9*gQCD^2*FddBmmp["8", 2] + 
     6*eQED^2*FddBmpm["8", 2] + 243*gQCD^2*FddBmpm["8", 2] + 
     6*eQED^2*FddBmpp["8", 2] - 9*gQCD^2*FddBmpp["8", 2] + 
     9*eQED^2*FedAm["1", 1, "8", 2] + 9*eQED^2*FedBm["1", 1, "8", 2] - 
     4*Sqrt[6]*eQED^2*FudAmm["1", 1, "8", 2] + 6*Sqrt[6]*gQCD^2*
      FudAmm["1", 1, "8", 2] - 8*Sqrt[6]*eQED^2*FudAmp["1", 1, "8", 2] - 
     6*Sqrt[6]*gQCD^2*FudAmp["1", 1, "8", 2] - 4*Sqrt[6]*eQED^2*
      FudBmm["1", 1, "8", 2] + 6*Sqrt[6]*gQCD^2*FudBmm["1", 1, "8", 2] - 
     8*Sqrt[6]*eQED^2*FudBmp["1", 1, "8", 2] - 6*Sqrt[6]*gQCD^2*
      FudBmp["1", 1, "8", 2]))/27, \[Beta][FedAm["1", 1, "8", 2]] == 
  (2*Sqrt[2/3]*eQED^2*(4*Sqrt[2]*FddAmmm["8", 2] + 
     8*Sqrt[10]*FddAmpp["8", 2] + Sqrt[6]*FddBmmm["8", 2] + 
     Sqrt[6]*FddBmmp["8", 2] + 2*Sqrt[6]*FddBmpm["8", 2] + 
     2*Sqrt[6]*FddBmpp["8", 2] + 6*Sqrt[6]*FedAm["1", 1, "8", 2] + 
     3*Sqrt[6]*FedBm["1", 1, "8", 2] - 8*FudAmm["1", 1, "8", 2] - 
     16*FudAmp["1", 1, "8", 2] - 8*FudBmm["1", 1, "8", 2] - 
     16*FudBmp["1", 1, "8", 2]))/3, \[Beta][FedBm["1", 1, "8", 2]] == 
  (2*Sqrt[2/3]*eQED^2*(4*Sqrt[2]*FddAmmm["8", 2] + 
     8*Sqrt[10]*FddAmpp["8", 2] + Sqrt[6]*FddBmmm["8", 2] + 
     Sqrt[6]*FddBmmp["8", 2] + 2*Sqrt[6]*FddBmpm["8", 2] + 
     2*Sqrt[6]*FddBmpp["8", 2] + 3*Sqrt[6]*FedAm["1", 1, "8", 2] - 
     8*FudAmm["1", 1, "8", 2] - 16*FudAmp["1", 1, "8", 2] - 
     8*FudBmm["1", 1, "8", 2] - 16*FudBmp["1", 1, "8", 2]))/3, 
 \[Beta][FudAmp["1", 1, "8", 2]] == 
  (-8*Sqrt[2]*(2*eQED^2 + 3*gQCD^2)*FddAmmm["8", 2] - 
    8*Sqrt[10]*(4*eQED^2 - 3*gQCD^2)*FddAmpp["8", 2] - 
    4*Sqrt[6]*eQED^2*FddBmmm["8", 2] - 3*Sqrt[6]*gQCD^2*FddBmmm["8", 2] - 
    4*Sqrt[6]*eQED^2*FddBmmp["8", 2] - 3*Sqrt[6]*gQCD^2*FddBmmp["8", 2] - 
    8*Sqrt[6]*eQED^2*FddBmpm["8", 2] + 3*Sqrt[6]*gQCD^2*FddBmpm["8", 2] - 
    8*Sqrt[6]*eQED^2*FddBmpp["8", 2] + 3*Sqrt[6]*gQCD^2*FddBmpp["8", 2] - 
    12*Sqrt[6]*eQED^2*FedAm["1", 1, "8", 2] - 12*Sqrt[6]*eQED^2*
     FedBm["1", 1, "8", 2] + 32*eQED^2*FudAmm["1", 1, "8", 2] + 
    60*gQCD^2*FudAmm["1", 1, "8", 2] - 8*eQED^2*FudAmp["1", 1, "8", 2] + 
    156*gQCD^2*FudAmp["1", 1, "8", 2] + 32*eQED^2*FudBmm["1", 1, "8", 2] - 
    12*gQCD^2*FudBmm["1", 1, "8", 2] + 64*eQED^2*FudBmp["1", 1, "8", 2] + 
    12*gQCD^2*FudBmp["1", 1, "8", 2])/27, \[Beta][FudAmm["1", 1, "8", 2]] == 
  (-2*(8*Sqrt[2]*(eQED^2 - 3*gQCD^2)*FddAmmm["8", 2] + 
     8*Sqrt[10]*(2*eQED^2 + 3*gQCD^2)*FddAmpp["8", 2] + 
     2*Sqrt[6]*eQED^2*FddBmmm["8", 2] - 3*Sqrt[6]*gQCD^2*FddBmmm["8", 2] + 
     2*Sqrt[6]*eQED^2*FddBmmp["8", 2] - 3*Sqrt[6]*gQCD^2*FddBmmp["8", 2] + 
     4*Sqrt[6]*eQED^2*FddBmpm["8", 2] + 3*Sqrt[6]*gQCD^2*FddBmpm["8", 2] + 
     4*Sqrt[6]*eQED^2*FddBmpp["8", 2] + 3*Sqrt[6]*gQCD^2*FddBmpp["8", 2] + 
     6*Sqrt[6]*eQED^2*FedAm["1", 1, "8", 2] + 6*Sqrt[6]*eQED^2*
      FedBm["1", 1, "8", 2] + 20*eQED^2*FudAmm["1", 1, "8", 2] + 
     114*gQCD^2*FudAmm["1", 1, "8", 2] - 32*eQED^2*FudAmp["1", 1, "8", 2] + 
     102*gQCD^2*FudAmp["1", 1, "8", 2] - 16*eQED^2*FudBmm["1", 1, "8", 2] - 
     12*gQCD^2*FudBmm["1", 1, "8", 2] - 32*eQED^2*FudBmp["1", 1, "8", 2] + 
     12*gQCD^2*FudBmp["1", 1, "8", 2]))/27, 
 \[Beta][FudBmp["1", 1, "8", 2]] == 
  (-8*Sqrt[2]*(2*eQED^2 + 3*gQCD^2)*FddAmmm["8", 2] - 
    8*Sqrt[10]*(4*eQED^2 - 3*gQCD^2)*FddAmpp["8", 2] - 
    4*Sqrt[6]*eQED^2*FddBmmm["8", 2] - 3*Sqrt[6]*gQCD^2*FddBmmm["8", 2] - 
    4*Sqrt[6]*eQED^2*FddBmmp["8", 2] - 3*Sqrt[6]*gQCD^2*FddBmmp["8", 2] - 
    8*Sqrt[6]*eQED^2*FddBmpm["8", 2] + 3*Sqrt[6]*gQCD^2*FddBmpm["8", 2] - 
    8*Sqrt[6]*eQED^2*FddBmpp["8", 2] + 3*Sqrt[6]*gQCD^2*FddBmpp["8", 2] - 
    12*Sqrt[6]*eQED^2*FedAm["1", 1, "8", 2] - 12*Sqrt[6]*eQED^2*
     FedBm["1", 1, "8", 2] + 32*eQED^2*FudAmm["1", 1, "8", 2] - 
    12*gQCD^2*FudAmm["1", 1, "8", 2] + 64*eQED^2*FudAmp["1", 1, "8", 2] + 
    12*gQCD^2*FudAmp["1", 1, "8", 2] + 32*eQED^2*FudBmm["1", 1, "8", 2] + 
    78*gQCD^2*FudBmm["1", 1, "8", 2] + 136*eQED^2*FudBmp["1", 1, "8", 2] - 
    294*gQCD^2*FudBmp["1", 1, "8", 2])/27, \[Beta][FudBmm["1", 1, "8", 2]] == 
  (-2*(8*Sqrt[2]*(eQED^2 - 3*gQCD^2)*FddAmmm["8", 2] + 
     8*Sqrt[10]*(2*eQED^2 + 3*gQCD^2)*FddAmpp["8", 2] + 
     2*Sqrt[6]*eQED^2*FddBmmm["8", 2] - 3*Sqrt[6]*gQCD^2*FddBmmm["8", 2] + 
     2*Sqrt[6]*eQED^2*FddBmmp["8", 2] - 3*Sqrt[6]*gQCD^2*FddBmmp["8", 2] + 
     4*Sqrt[6]*eQED^2*FddBmpm["8", 2] + 3*Sqrt[6]*gQCD^2*FddBmpm["8", 2] + 
     4*Sqrt[6]*eQED^2*FddBmpp["8", 2] + 3*Sqrt[6]*gQCD^2*FddBmpp["8", 2] + 
     6*Sqrt[6]*eQED^2*FedAm["1", 1, "8", 2] + 6*Sqrt[6]*eQED^2*
      FedBm["1", 1, "8", 2] - 16*eQED^2*FudAmm["1", 1, "8", 2] - 
     12*gQCD^2*FudAmm["1", 1, "8", 2] - 32*eQED^2*FudAmp["1", 1, "8", 2] + 
     12*gQCD^2*FudAmp["1", 1, "8", 2] - 52*eQED^2*FudBmm["1", 1, "8", 2] + 
     24*gQCD^2*FudBmm["1", 1, "8", 2] - 32*eQED^2*FudBmp["1", 1, "8", 2] - 
     240*gQCD^2*FudBmp["1", 1, "8", 2]))/27, \[Beta][FddAmpp["8", 3]] == 
  (16*Sqrt[5]*(2*eQED^2 - 3*gQCD^2)*FddAmmm["8", 3] + 
    16*(38*eQED^2 + 69*gQCD^2)*FddAmpp["8", 3] + 
    Sqrt[10]*(Sqrt[6]*(4*eQED^2 - 3*gQCD^2)*FddBmmm["8", 3] + 
      Sqrt[6]*(4*eQED^2 - 3*gQCD^2)*FddBmmp["8", 3] + 
      8*Sqrt[6]*eQED^2*FddBmpm["8", 3] + 3*Sqrt[6]*gQCD^2*FddBmpm["8", 3] + 
      8*Sqrt[6]*eQED^2*FddBmpp["8", 3] + 3*Sqrt[6]*gQCD^2*FddBmpp["8", 3] + 
      12*Sqrt[6]*eQED^2*FedAm["1", 1, "8", 3] + 12*Sqrt[6]*eQED^2*
       FedBm["1", 1, "8", 3] - 32*eQED^2*FudAmm["1", 1, "8", 3] - 
      12*gQCD^2*FudAmm["1", 1, "8", 3] - 64*eQED^2*FudAmp["1", 1, "8", 3] + 
      12*gQCD^2*FudAmp["1", 1, "8", 3] - 32*eQED^2*FudBmm["1", 1, "8", 3] - 
      12*gQCD^2*FudBmm["1", 1, "8", 3] - 64*eQED^2*FudBmp["1", 1, "8", 3] + 
      12*gQCD^2*FudBmp["1", 1, "8", 3]))/216, \[Beta][FddAmmm["8", 3]] == 
  (8*Sqrt[2]*(10*eQED^2 - 51*gQCD^2)*FddAmmm["8", 3] + 
    8*Sqrt[10]*(2*eQED^2 - 3*gQCD^2)*FddAmpp["8", 3] + 
    2*Sqrt[6]*eQED^2*FddBmmm["8", 3] + 3*Sqrt[6]*gQCD^2*FddBmmm["8", 3] + 
    2*Sqrt[6]*eQED^2*FddBmmp["8", 3] + 3*Sqrt[6]*gQCD^2*FddBmmp["8", 3] + 
    4*Sqrt[6]*eQED^2*FddBmpm["8", 3] - 3*Sqrt[6]*gQCD^2*FddBmpm["8", 3] + 
    4*Sqrt[6]*eQED^2*FddBmpp["8", 3] - 3*Sqrt[6]*gQCD^2*FddBmpp["8", 3] + 
    6*Sqrt[6]*eQED^2*FedAm["1", 1, "8", 3] + 6*Sqrt[6]*eQED^2*
     FedBm["1", 1, "8", 3] - 16*eQED^2*FudAmm["1", 1, "8", 3] + 
    12*gQCD^2*FudAmm["1", 1, "8", 3] - 32*eQED^2*FudAmp["1", 1, "8", 3] - 
    12*gQCD^2*FudAmp["1", 1, "8", 3] - 16*eQED^2*FudBmm["1", 1, "8", 3] + 
    12*gQCD^2*FudBmm["1", 1, "8", 3] - 32*eQED^2*FudBmp["1", 1, "8", 3] - 
    12*gQCD^2*FudBmp["1", 1, "8", 3])/(54*Sqrt[2]), 
 \[Beta][FddBmpp["8", 3]] == (8*Sqrt[2]*(eQED^2 - 3*gQCD^2)*FddAmmm["8", 3] + 
    8*Sqrt[10]*(2*eQED^2 + 3*gQCD^2)*FddAmpp["8", 3] + 
    2*Sqrt[6]*eQED^2*FddBmmm["8", 3] - 3*Sqrt[6]*gQCD^2*FddBmmm["8", 3] + 
    2*Sqrt[6]*eQED^2*FddBmmp["8", 3] + 27*Sqrt[6]*gQCD^2*FddBmmp["8", 3] + 
    4*Sqrt[6]*eQED^2*FddBmpm["8", 3] + 3*Sqrt[6]*gQCD^2*FddBmpm["8", 3] - 
    8*Sqrt[6]*eQED^2*FddBmpp["8", 3] - 99*Sqrt[6]*gQCD^2*FddBmpp["8", 3] + 
    6*Sqrt[6]*eQED^2*FedAm["1", 1, "8", 3] + 6*Sqrt[6]*eQED^2*
     FedBm["1", 1, "8", 3] - 16*eQED^2*FudAmm["1", 1, "8", 3] - 
    12*gQCD^2*FudAmm["1", 1, "8", 3] - 32*eQED^2*FudAmp["1", 1, "8", 3] + 
    12*gQCD^2*FudAmp["1", 1, "8", 3] - 16*eQED^2*FudBmm["1", 1, "8", 3] - 
    12*gQCD^2*FudBmm["1", 1, "8", 3] - 32*eQED^2*FudBmp["1", 1, "8", 3] + 
    12*gQCD^2*FudBmp["1", 1, "8", 3])/(9*Sqrt[6]), 
 \[Beta][FddBmmp["8", 3]] == 
  (2*(4*Sqrt[3]*(eQED^2 + 6*gQCD^2)*FddAmmm["8", 3] + 
     8*Sqrt[15]*(eQED^2 - 3*gQCD^2)*FddAmpp["8", 3] + 
     3*eQED^2*FddBmmm["8", 3] + 9*gQCD^2*FddBmmm["8", 3] - 
     15*eQED^2*FddBmmp["8", 3] - 27*gQCD^2*FddBmmp["8", 3] + 
     6*eQED^2*FddBmpm["8", 3] - 9*gQCD^2*FddBmpm["8", 3] + 
     6*eQED^2*FddBmpp["8", 3] + 243*gQCD^2*FddBmpp["8", 3] + 
     9*eQED^2*FedAm["1", 1, "8", 3] + 9*eQED^2*FedBm["1", 1, "8", 3] - 
     4*Sqrt[6]*eQED^2*FudAmm["1", 1, "8", 3] + 6*Sqrt[6]*gQCD^2*
      FudAmm["1", 1, "8", 3] - 8*Sqrt[6]*eQED^2*FudAmp["1", 1, "8", 3] - 
     6*Sqrt[6]*gQCD^2*FudAmp["1", 1, "8", 3] - 4*Sqrt[6]*eQED^2*
      FudBmm["1", 1, "8", 3] + 6*Sqrt[6]*gQCD^2*FudBmm["1", 1, "8", 3] - 
     8*Sqrt[6]*eQED^2*FudBmp["1", 1, "8", 3] - 6*Sqrt[6]*gQCD^2*
      FudBmp["1", 1, "8", 3]))/27, \[Beta][FddBmpm["8", 3]] == 
  (8*Sqrt[2]*(eQED^2 - 3*gQCD^2)*FddAmmm["8", 3] + 
    8*Sqrt[10]*(2*eQED^2 + 3*gQCD^2)*FddAmpp["8", 3] + 
    2*Sqrt[6]*eQED^2*FddBmmm["8", 3] + 27*Sqrt[6]*gQCD^2*FddBmmm["8", 3] + 
    2*Sqrt[6]*eQED^2*FddBmmp["8", 3] - 3*Sqrt[6]*gQCD^2*FddBmmp["8", 3] - 
    8*Sqrt[6]*eQED^2*FddBmpm["8", 3] - 99*Sqrt[6]*gQCD^2*FddBmpm["8", 3] + 
    4*Sqrt[6]*eQED^2*FddBmpp["8", 3] + 3*Sqrt[6]*gQCD^2*FddBmpp["8", 3] + 
    6*Sqrt[6]*eQED^2*FedAm["1", 1, "8", 3] + 6*Sqrt[6]*eQED^2*
     FedBm["1", 1, "8", 3] - 16*eQED^2*FudAmm["1", 1, "8", 3] - 
    12*gQCD^2*FudAmm["1", 1, "8", 3] - 32*eQED^2*FudAmp["1", 1, "8", 3] + 
    12*gQCD^2*FudAmp["1", 1, "8", 3] - 16*eQED^2*FudBmm["1", 1, "8", 3] - 
    12*gQCD^2*FudBmm["1", 1, "8", 3] - 32*eQED^2*FudBmp["1", 1, "8", 3] + 
    12*gQCD^2*FudBmp["1", 1, "8", 3])/(9*Sqrt[6]), 
 \[Beta][FddBmmm["8", 3]] == 
  (2*(4*Sqrt[3]*(eQED^2 + 6*gQCD^2)*FddAmmm["8", 3] + 
     8*Sqrt[15]*(eQED^2 - 3*gQCD^2)*FddAmpp["8", 3] - 
     15*eQED^2*FddBmmm["8", 3] - 27*gQCD^2*FddBmmm["8", 3] + 
     3*eQED^2*FddBmmp["8", 3] + 9*gQCD^2*FddBmmp["8", 3] + 
     6*eQED^2*FddBmpm["8", 3] + 243*gQCD^2*FddBmpm["8", 3] + 
     6*eQED^2*FddBmpp["8", 3] - 9*gQCD^2*FddBmpp["8", 3] + 
     9*eQED^2*FedAm["1", 1, "8", 3] + 9*eQED^2*FedBm["1", 1, "8", 3] - 
     4*Sqrt[6]*eQED^2*FudAmm["1", 1, "8", 3] + 6*Sqrt[6]*gQCD^2*
      FudAmm["1", 1, "8", 3] - 8*Sqrt[6]*eQED^2*FudAmp["1", 1, "8", 3] - 
     6*Sqrt[6]*gQCD^2*FudAmp["1", 1, "8", 3] - 4*Sqrt[6]*eQED^2*
      FudBmm["1", 1, "8", 3] + 6*Sqrt[6]*gQCD^2*FudBmm["1", 1, "8", 3] - 
     8*Sqrt[6]*eQED^2*FudBmp["1", 1, "8", 3] - 6*Sqrt[6]*gQCD^2*
      FudBmp["1", 1, "8", 3]))/27, \[Beta][FedAm["1", 1, "8", 3]] == 
  (2*Sqrt[2/3]*eQED^2*(4*Sqrt[2]*FddAmmm["8", 3] + 
     8*Sqrt[10]*FddAmpp["8", 3] + Sqrt[6]*FddBmmm["8", 3] + 
     Sqrt[6]*FddBmmp["8", 3] + 2*Sqrt[6]*FddBmpm["8", 3] + 
     2*Sqrt[6]*FddBmpp["8", 3] + 6*Sqrt[6]*FedAm["1", 1, "8", 3] + 
     3*Sqrt[6]*FedBm["1", 1, "8", 3] - 8*FudAmm["1", 1, "8", 3] - 
     16*FudAmp["1", 1, "8", 3] - 8*FudBmm["1", 1, "8", 3] - 
     16*FudBmp["1", 1, "8", 3]))/3, \[Beta][FedBm["1", 1, "8", 3]] == 
  (2*Sqrt[2/3]*eQED^2*(4*Sqrt[2]*FddAmmm["8", 3] + 
     8*Sqrt[10]*FddAmpp["8", 3] + Sqrt[6]*FddBmmm["8", 3] + 
     Sqrt[6]*FddBmmp["8", 3] + 2*Sqrt[6]*FddBmpm["8", 3] + 
     2*Sqrt[6]*FddBmpp["8", 3] + 3*Sqrt[6]*FedAm["1", 1, "8", 3] - 
     8*FudAmm["1", 1, "8", 3] - 16*FudAmp["1", 1, "8", 3] - 
     8*FudBmm["1", 1, "8", 3] - 16*FudBmp["1", 1, "8", 3]))/3, 
 \[Beta][FudAmp["1", 1, "8", 3]] == 
  (-8*Sqrt[2]*(2*eQED^2 + 3*gQCD^2)*FddAmmm["8", 3] - 
    8*Sqrt[10]*(4*eQED^2 - 3*gQCD^2)*FddAmpp["8", 3] - 
    4*Sqrt[6]*eQED^2*FddBmmm["8", 3] - 3*Sqrt[6]*gQCD^2*FddBmmm["8", 3] - 
    4*Sqrt[6]*eQED^2*FddBmmp["8", 3] - 3*Sqrt[6]*gQCD^2*FddBmmp["8", 3] - 
    8*Sqrt[6]*eQED^2*FddBmpm["8", 3] + 3*Sqrt[6]*gQCD^2*FddBmpm["8", 3] - 
    8*Sqrt[6]*eQED^2*FddBmpp["8", 3] + 3*Sqrt[6]*gQCD^2*FddBmpp["8", 3] - 
    12*Sqrt[6]*eQED^2*FedAm["1", 1, "8", 3] - 12*Sqrt[6]*eQED^2*
     FedBm["1", 1, "8", 3] + 32*eQED^2*FudAmm["1", 1, "8", 3] + 
    60*gQCD^2*FudAmm["1", 1, "8", 3] - 8*eQED^2*FudAmp["1", 1, "8", 3] + 
    156*gQCD^2*FudAmp["1", 1, "8", 3] + 32*eQED^2*FudBmm["1", 1, "8", 3] - 
    12*gQCD^2*FudBmm["1", 1, "8", 3] + 64*eQED^2*FudBmp["1", 1, "8", 3] + 
    12*gQCD^2*FudBmp["1", 1, "8", 3])/27, \[Beta][FudAmm["1", 1, "8", 3]] == 
  (-2*(8*Sqrt[2]*(eQED^2 - 3*gQCD^2)*FddAmmm["8", 3] + 
     8*Sqrt[10]*(2*eQED^2 + 3*gQCD^2)*FddAmpp["8", 3] + 
     2*Sqrt[6]*eQED^2*FddBmmm["8", 3] - 3*Sqrt[6]*gQCD^2*FddBmmm["8", 3] + 
     2*Sqrt[6]*eQED^2*FddBmmp["8", 3] - 3*Sqrt[6]*gQCD^2*FddBmmp["8", 3] + 
     4*Sqrt[6]*eQED^2*FddBmpm["8", 3] + 3*Sqrt[6]*gQCD^2*FddBmpm["8", 3] + 
     4*Sqrt[6]*eQED^2*FddBmpp["8", 3] + 3*Sqrt[6]*gQCD^2*FddBmpp["8", 3] + 
     6*Sqrt[6]*eQED^2*FedAm["1", 1, "8", 3] + 6*Sqrt[6]*eQED^2*
      FedBm["1", 1, "8", 3] + 20*eQED^2*FudAmm["1", 1, "8", 3] + 
     114*gQCD^2*FudAmm["1", 1, "8", 3] - 32*eQED^2*FudAmp["1", 1, "8", 3] + 
     102*gQCD^2*FudAmp["1", 1, "8", 3] - 16*eQED^2*FudBmm["1", 1, "8", 3] - 
     12*gQCD^2*FudBmm["1", 1, "8", 3] - 32*eQED^2*FudBmp["1", 1, "8", 3] + 
     12*gQCD^2*FudBmp["1", 1, "8", 3]))/27, 
 \[Beta][FudBmp["1", 1, "8", 3]] == 
  (-8*Sqrt[2]*(2*eQED^2 + 3*gQCD^2)*FddAmmm["8", 3] - 
    8*Sqrt[10]*(4*eQED^2 - 3*gQCD^2)*FddAmpp["8", 3] - 
    4*Sqrt[6]*eQED^2*FddBmmm["8", 3] - 3*Sqrt[6]*gQCD^2*FddBmmm["8", 3] - 
    4*Sqrt[6]*eQED^2*FddBmmp["8", 3] - 3*Sqrt[6]*gQCD^2*FddBmmp["8", 3] - 
    8*Sqrt[6]*eQED^2*FddBmpm["8", 3] + 3*Sqrt[6]*gQCD^2*FddBmpm["8", 3] - 
    8*Sqrt[6]*eQED^2*FddBmpp["8", 3] + 3*Sqrt[6]*gQCD^2*FddBmpp["8", 3] - 
    12*Sqrt[6]*eQED^2*FedAm["1", 1, "8", 3] - 12*Sqrt[6]*eQED^2*
     FedBm["1", 1, "8", 3] + 32*eQED^2*FudAmm["1", 1, "8", 3] - 
    12*gQCD^2*FudAmm["1", 1, "8", 3] + 64*eQED^2*FudAmp["1", 1, "8", 3] + 
    12*gQCD^2*FudAmp["1", 1, "8", 3] + 32*eQED^2*FudBmm["1", 1, "8", 3] + 
    78*gQCD^2*FudBmm["1", 1, "8", 3] + 136*eQED^2*FudBmp["1", 1, "8", 3] - 
    294*gQCD^2*FudBmp["1", 1, "8", 3])/27, \[Beta][FudBmm["1", 1, "8", 3]] == 
  (-2*(8*Sqrt[2]*(eQED^2 - 3*gQCD^2)*FddAmmm["8", 3] + 
     8*Sqrt[10]*(2*eQED^2 + 3*gQCD^2)*FddAmpp["8", 3] + 
     2*Sqrt[6]*eQED^2*FddBmmm["8", 3] - 3*Sqrt[6]*gQCD^2*FddBmmm["8", 3] + 
     2*Sqrt[6]*eQED^2*FddBmmp["8", 3] - 3*Sqrt[6]*gQCD^2*FddBmmp["8", 3] + 
     4*Sqrt[6]*eQED^2*FddBmpm["8", 3] + 3*Sqrt[6]*gQCD^2*FddBmpm["8", 3] + 
     4*Sqrt[6]*eQED^2*FddBmpp["8", 3] + 3*Sqrt[6]*gQCD^2*FddBmpp["8", 3] + 
     6*Sqrt[6]*eQED^2*FedAm["1", 1, "8", 3] + 6*Sqrt[6]*eQED^2*
      FedBm["1", 1, "8", 3] - 16*eQED^2*FudAmm["1", 1, "8", 3] - 
     12*gQCD^2*FudAmm["1", 1, "8", 3] - 32*eQED^2*FudAmp["1", 1, "8", 3] + 
     12*gQCD^2*FudAmp["1", 1, "8", 3] - 52*eQED^2*FudBmm["1", 1, "8", 3] + 
     24*gQCD^2*FudBmm["1", 1, "8", 3] - 32*eQED^2*FudBmp["1", 1, "8", 3] - 
     240*gQCD^2*FudBmp["1", 1, "8", 3]))/27, \[Beta][FddAmpp["8", 4]] == 
  (40*(2*eQED^2 - 3*gQCD^2)*FddAmmm["8", 4] + 
    8*Sqrt[5]*(38*eQED^2 + 69*gQCD^2)*FddAmpp["8", 4] + 
    5*(Sqrt[3]*(4*eQED^2 - 3*gQCD^2)*FddBmmm["8", 4] + 
      Sqrt[3]*(4*eQED^2 - 3*gQCD^2)*FddBmmp["8", 4] + 
      8*Sqrt[3]*eQED^2*FddBmpm["8", 4] + 3*Sqrt[3]*gQCD^2*FddBmpm["8", 4] + 
      8*Sqrt[3]*eQED^2*FddBmpp["8", 4] + 3*Sqrt[3]*gQCD^2*FddBmpp["8", 4] + 
      12*Sqrt[3]*eQED^2*FedAm["1", 1, "8", 4] + 12*Sqrt[3]*eQED^2*
       FedBm["1", 1, "8", 4] - 16*Sqrt[2]*eQED^2*FudAmm["1", 1, "8", 4] - 
      6*Sqrt[2]*gQCD^2*FudAmm["1", 1, "8", 4] - 32*Sqrt[2]*eQED^2*
       FudAmp["1", 1, "8", 4] + 6*Sqrt[2]*gQCD^2*FudAmp["1", 1, "8", 4] - 
      16*Sqrt[2]*eQED^2*FudBmm["1", 1, "8", 4] - 6*Sqrt[2]*gQCD^2*
       FudBmm["1", 1, "8", 4] - 32*Sqrt[2]*eQED^2*FudBmp["1", 1, "8", 4] + 
      6*Sqrt[2]*gQCD^2*FudBmp["1", 1, "8", 4]))/(108*Sqrt[5]), 
 \[Beta][FddAmmm["8", 4]] == (8*(10*eQED^2 - 51*gQCD^2)*FddAmmm["8", 4] + 
    8*Sqrt[5]*(2*eQED^2 - 3*gQCD^2)*FddAmpp["8", 4] + 
    2*Sqrt[3]*eQED^2*FddBmmm["8", 4] + 3*Sqrt[3]*gQCD^2*FddBmmm["8", 4] + 
    2*Sqrt[3]*eQED^2*FddBmmp["8", 4] + 3*Sqrt[3]*gQCD^2*FddBmmp["8", 4] + 
    4*Sqrt[3]*eQED^2*FddBmpm["8", 4] - 3*Sqrt[3]*gQCD^2*FddBmpm["8", 4] + 
    4*Sqrt[3]*eQED^2*FddBmpp["8", 4] - 3*Sqrt[3]*gQCD^2*FddBmpp["8", 4] + 
    6*Sqrt[3]*eQED^2*FedAm["1", 1, "8", 4] + 6*Sqrt[3]*eQED^2*
     FedBm["1", 1, "8", 4] - 8*Sqrt[2]*eQED^2*FudAmm["1", 1, "8", 4] + 
    6*Sqrt[2]*gQCD^2*FudAmm["1", 1, "8", 4] - 16*Sqrt[2]*eQED^2*
     FudAmp["1", 1, "8", 4] - 6*Sqrt[2]*gQCD^2*FudAmp["1", 1, "8", 4] - 
    8*Sqrt[2]*eQED^2*FudBmm["1", 1, "8", 4] + 6*Sqrt[2]*gQCD^2*
     FudBmm["1", 1, "8", 4] - 16*Sqrt[2]*eQED^2*FudBmp["1", 1, "8", 4] - 
    6*Sqrt[2]*gQCD^2*FudBmp["1", 1, "8", 4])/54, 
 \[Beta][FddBmpp["8", 4]] == (8*Sqrt[3]*(eQED^2 - 3*gQCD^2)*FddAmmm["8", 4] + 
    8*Sqrt[15]*(2*eQED^2 + 3*gQCD^2)*FddAmpp["8", 4] + 
    6*eQED^2*FddBmmm["8", 4] - 9*gQCD^2*FddBmmm["8", 4] + 
    6*eQED^2*FddBmmp["8", 4] + 81*gQCD^2*FddBmmp["8", 4] + 
    12*eQED^2*FddBmpm["8", 4] + 9*gQCD^2*FddBmpm["8", 4] - 
    24*eQED^2*FddBmpp["8", 4] - 297*gQCD^2*FddBmpp["8", 4] + 
    18*eQED^2*FedAm["1", 1, "8", 4] + 18*eQED^2*FedBm["1", 1, "8", 4] - 
    8*Sqrt[6]*eQED^2*FudAmm["1", 1, "8", 4] - 6*Sqrt[6]*gQCD^2*
     FudAmm["1", 1, "8", 4] - 16*Sqrt[6]*eQED^2*FudAmp["1", 1, "8", 4] + 
    6*Sqrt[6]*gQCD^2*FudAmp["1", 1, "8", 4] - 8*Sqrt[6]*eQED^2*
     FudBmm["1", 1, "8", 4] - 6*Sqrt[6]*gQCD^2*FudBmm["1", 1, "8", 4] - 
    16*Sqrt[6]*eQED^2*FudBmp["1", 1, "8", 4] + 6*Sqrt[6]*gQCD^2*
     FudBmp["1", 1, "8", 4])/27, \[Beta][FddBmmp["8", 4]] == 
  (2*(4*(eQED^2 + 6*gQCD^2)*FddAmmm["8", 4] + 8*Sqrt[5]*(eQED^2 - 3*gQCD^2)*
      FddAmpp["8", 4] + Sqrt[3]*eQED^2*FddBmmm["8", 4] + 
     3*Sqrt[3]*gQCD^2*FddBmmm["8", 4] - 5*Sqrt[3]*eQED^2*FddBmmp["8", 4] - 
     9*Sqrt[3]*gQCD^2*FddBmmp["8", 4] + 2*Sqrt[3]*eQED^2*FddBmpm["8", 4] - 
     3*Sqrt[3]*gQCD^2*FddBmpm["8", 4] + 2*Sqrt[3]*eQED^2*FddBmpp["8", 4] + 
     81*Sqrt[3]*gQCD^2*FddBmpp["8", 4] + 3*Sqrt[3]*eQED^2*
      FedAm["1", 1, "8", 4] + 3*Sqrt[3]*eQED^2*FedBm["1", 1, "8", 4] - 
     4*Sqrt[2]*eQED^2*FudAmm["1", 1, "8", 4] + 6*Sqrt[2]*gQCD^2*
      FudAmm["1", 1, "8", 4] - 8*Sqrt[2]*eQED^2*FudAmp["1", 1, "8", 4] - 
     6*Sqrt[2]*gQCD^2*FudAmp["1", 1, "8", 4] - 4*Sqrt[2]*eQED^2*
      FudBmm["1", 1, "8", 4] + 6*Sqrt[2]*gQCD^2*FudBmm["1", 1, "8", 4] - 
     8*Sqrt[2]*eQED^2*FudBmp["1", 1, "8", 4] - 6*Sqrt[2]*gQCD^2*
      FudBmp["1", 1, "8", 4]))/(9*Sqrt[3]), \[Beta][FddBmpm["8", 4]] == 
  (8*Sqrt[3]*(eQED^2 - 3*gQCD^2)*FddAmmm["8", 4] + 
    8*Sqrt[15]*(2*eQED^2 + 3*gQCD^2)*FddAmpp["8", 4] + 
    6*eQED^2*FddBmmm["8", 4] + 81*gQCD^2*FddBmmm["8", 4] + 
    6*eQED^2*FddBmmp["8", 4] - 9*gQCD^2*FddBmmp["8", 4] - 
    24*eQED^2*FddBmpm["8", 4] - 297*gQCD^2*FddBmpm["8", 4] + 
    12*eQED^2*FddBmpp["8", 4] + 9*gQCD^2*FddBmpp["8", 4] + 
    18*eQED^2*FedAm["1", 1, "8", 4] + 18*eQED^2*FedBm["1", 1, "8", 4] - 
    8*Sqrt[6]*eQED^2*FudAmm["1", 1, "8", 4] - 6*Sqrt[6]*gQCD^2*
     FudAmm["1", 1, "8", 4] - 16*Sqrt[6]*eQED^2*FudAmp["1", 1, "8", 4] + 
    6*Sqrt[6]*gQCD^2*FudAmp["1", 1, "8", 4] - 8*Sqrt[6]*eQED^2*
     FudBmm["1", 1, "8", 4] - 6*Sqrt[6]*gQCD^2*FudBmm["1", 1, "8", 4] - 
    16*Sqrt[6]*eQED^2*FudBmp["1", 1, "8", 4] + 6*Sqrt[6]*gQCD^2*
     FudBmp["1", 1, "8", 4])/27, \[Beta][FddBmmm["8", 4]] == 
  (2*(4*(eQED^2 + 6*gQCD^2)*FddAmmm["8", 4] + 8*Sqrt[5]*(eQED^2 - 3*gQCD^2)*
      FddAmpp["8", 4] - 5*Sqrt[3]*eQED^2*FddBmmm["8", 4] - 
     9*Sqrt[3]*gQCD^2*FddBmmm["8", 4] + Sqrt[3]*eQED^2*FddBmmp["8", 4] + 
     3*Sqrt[3]*gQCD^2*FddBmmp["8", 4] + 2*Sqrt[3]*eQED^2*FddBmpm["8", 4] + 
     81*Sqrt[3]*gQCD^2*FddBmpm["8", 4] + 2*Sqrt[3]*eQED^2*FddBmpp["8", 4] - 
     3*Sqrt[3]*gQCD^2*FddBmpp["8", 4] + 3*Sqrt[3]*eQED^2*
      FedAm["1", 1, "8", 4] + 3*Sqrt[3]*eQED^2*FedBm["1", 1, "8", 4] - 
     4*Sqrt[2]*eQED^2*FudAmm["1", 1, "8", 4] + 6*Sqrt[2]*gQCD^2*
      FudAmm["1", 1, "8", 4] - 8*Sqrt[2]*eQED^2*FudAmp["1", 1, "8", 4] - 
     6*Sqrt[2]*gQCD^2*FudAmp["1", 1, "8", 4] - 4*Sqrt[2]*eQED^2*
      FudBmm["1", 1, "8", 4] + 6*Sqrt[2]*gQCD^2*FudBmm["1", 1, "8", 4] - 
     8*Sqrt[2]*eQED^2*FudBmp["1", 1, "8", 4] - 6*Sqrt[2]*gQCD^2*
      FudBmp["1", 1, "8", 4]))/(9*Sqrt[3]), \[Beta][FedAm["1", 1, "8", 4]] == 
  (4*eQED^2*(4*FddAmmm["8", 4] + 8*Sqrt[5]*FddAmpp["8", 4] + 
     Sqrt[3]*FddBmmm["8", 4] + Sqrt[3]*FddBmmp["8", 4] + 
     2*Sqrt[3]*FddBmpm["8", 4] + 2*Sqrt[3]*FddBmpp["8", 4] + 
     6*Sqrt[3]*FedAm["1", 1, "8", 4] + 3*Sqrt[3]*FedBm["1", 1, "8", 4] - 
     4*Sqrt[2]*FudAmm["1", 1, "8", 4] - 8*Sqrt[2]*FudAmp["1", 1, "8", 4] - 
     4*Sqrt[2]*FudBmm["1", 1, "8", 4] - 8*Sqrt[2]*FudBmp["1", 1, "8", 4]))/
   (3*Sqrt[3]), \[Beta][FedBm["1", 1, "8", 4]] == 
  (4*eQED^2*(4*FddAmmm["8", 4] + 8*Sqrt[5]*FddAmpp["8", 4] + 
     Sqrt[3]*FddBmmm["8", 4] + Sqrt[3]*FddBmmp["8", 4] + 
     2*Sqrt[3]*FddBmpm["8", 4] + 2*Sqrt[3]*FddBmpp["8", 4] + 
     3*Sqrt[3]*FedAm["1", 1, "8", 4] - 4*Sqrt[2]*FudAmm["1", 1, "8", 4] - 
     8*Sqrt[2]*FudAmp["1", 1, "8", 4] - 4*Sqrt[2]*FudBmm["1", 1, "8", 4] - 
     8*Sqrt[2]*FudBmp["1", 1, "8", 4]))/(3*Sqrt[3]), 
 \[Beta][FudAmp["1", 1, "8", 4]] == 
  (-8*Sqrt[2]*(2*eQED^2 + 3*gQCD^2)*FddAmmm["8", 4] - 
    8*Sqrt[10]*(4*eQED^2 - 3*gQCD^2)*FddAmpp["8", 4] - 
    4*Sqrt[6]*eQED^2*FddBmmm["8", 4] - 3*Sqrt[6]*gQCD^2*FddBmmm["8", 4] - 
    4*Sqrt[6]*eQED^2*FddBmmp["8", 4] - 3*Sqrt[6]*gQCD^2*FddBmmp["8", 4] - 
    8*Sqrt[6]*eQED^2*FddBmpm["8", 4] + 3*Sqrt[6]*gQCD^2*FddBmpm["8", 4] - 
    8*Sqrt[6]*eQED^2*FddBmpp["8", 4] + 3*Sqrt[6]*gQCD^2*FddBmpp["8", 4] - 
    12*Sqrt[6]*eQED^2*FedAm["1", 1, "8", 4] - 12*Sqrt[6]*eQED^2*
     FedBm["1", 1, "8", 4] + 32*eQED^2*FudAmm["1", 1, "8", 4] + 
    60*gQCD^2*FudAmm["1", 1, "8", 4] - 8*eQED^2*FudAmp["1", 1, "8", 4] + 
    156*gQCD^2*FudAmp["1", 1, "8", 4] + 32*eQED^2*FudBmm["1", 1, "8", 4] - 
    12*gQCD^2*FudBmm["1", 1, "8", 4] + 64*eQED^2*FudBmp["1", 1, "8", 4] + 
    12*gQCD^2*FudBmp["1", 1, "8", 4])/27, \[Beta][FudAmm["1", 1, "8", 4]] == 
  (-2*(8*Sqrt[2]*(eQED^2 - 3*gQCD^2)*FddAmmm["8", 4] + 
     8*Sqrt[10]*(2*eQED^2 + 3*gQCD^2)*FddAmpp["8", 4] + 
     2*Sqrt[6]*eQED^2*FddBmmm["8", 4] - 3*Sqrt[6]*gQCD^2*FddBmmm["8", 4] + 
     2*Sqrt[6]*eQED^2*FddBmmp["8", 4] - 3*Sqrt[6]*gQCD^2*FddBmmp["8", 4] + 
     4*Sqrt[6]*eQED^2*FddBmpm["8", 4] + 3*Sqrt[6]*gQCD^2*FddBmpm["8", 4] + 
     4*Sqrt[6]*eQED^2*FddBmpp["8", 4] + 3*Sqrt[6]*gQCD^2*FddBmpp["8", 4] + 
     6*Sqrt[6]*eQED^2*FedAm["1", 1, "8", 4] + 6*Sqrt[6]*eQED^2*
      FedBm["1", 1, "8", 4] + 20*eQED^2*FudAmm["1", 1, "8", 4] + 
     114*gQCD^2*FudAmm["1", 1, "8", 4] - 32*eQED^2*FudAmp["1", 1, "8", 4] + 
     102*gQCD^2*FudAmp["1", 1, "8", 4] - 16*eQED^2*FudBmm["1", 1, "8", 4] - 
     12*gQCD^2*FudBmm["1", 1, "8", 4] - 32*eQED^2*FudBmp["1", 1, "8", 4] + 
     12*gQCD^2*FudBmp["1", 1, "8", 4]))/27, 
 \[Beta][FudBmp["1", 1, "8", 4]] == 
  (-8*Sqrt[2]*(2*eQED^2 + 3*gQCD^2)*FddAmmm["8", 4] - 
    8*Sqrt[10]*(4*eQED^2 - 3*gQCD^2)*FddAmpp["8", 4] - 
    4*Sqrt[6]*eQED^2*FddBmmm["8", 4] - 3*Sqrt[6]*gQCD^2*FddBmmm["8", 4] - 
    4*Sqrt[6]*eQED^2*FddBmmp["8", 4] - 3*Sqrt[6]*gQCD^2*FddBmmp["8", 4] - 
    8*Sqrt[6]*eQED^2*FddBmpm["8", 4] + 3*Sqrt[6]*gQCD^2*FddBmpm["8", 4] - 
    8*Sqrt[6]*eQED^2*FddBmpp["8", 4] + 3*Sqrt[6]*gQCD^2*FddBmpp["8", 4] - 
    12*Sqrt[6]*eQED^2*FedAm["1", 1, "8", 4] - 12*Sqrt[6]*eQED^2*
     FedBm["1", 1, "8", 4] + 32*eQED^2*FudAmm["1", 1, "8", 4] - 
    12*gQCD^2*FudAmm["1", 1, "8", 4] + 64*eQED^2*FudAmp["1", 1, "8", 4] + 
    12*gQCD^2*FudAmp["1", 1, "8", 4] + 32*eQED^2*FudBmm["1", 1, "8", 4] + 
    78*gQCD^2*FudBmm["1", 1, "8", 4] + 136*eQED^2*FudBmp["1", 1, "8", 4] - 
    294*gQCD^2*FudBmp["1", 1, "8", 4])/27, \[Beta][FudBmm["1", 1, "8", 4]] == 
  (-2*(8*Sqrt[2]*(eQED^2 - 3*gQCD^2)*FddAmmm["8", 4] + 
     8*Sqrt[10]*(2*eQED^2 + 3*gQCD^2)*FddAmpp["8", 4] + 
     2*Sqrt[6]*eQED^2*FddBmmm["8", 4] - 3*Sqrt[6]*gQCD^2*FddBmmm["8", 4] + 
     2*Sqrt[6]*eQED^2*FddBmmp["8", 4] - 3*Sqrt[6]*gQCD^2*FddBmmp["8", 4] + 
     4*Sqrt[6]*eQED^2*FddBmpm["8", 4] + 3*Sqrt[6]*gQCD^2*FddBmpm["8", 4] + 
     4*Sqrt[6]*eQED^2*FddBmpp["8", 4] + 3*Sqrt[6]*gQCD^2*FddBmpp["8", 4] + 
     6*Sqrt[6]*eQED^2*FedAm["1", 1, "8", 4] + 6*Sqrt[6]*eQED^2*
      FedBm["1", 1, "8", 4] - 16*eQED^2*FudAmm["1", 1, "8", 4] - 
     12*gQCD^2*FudAmm["1", 1, "8", 4] - 32*eQED^2*FudAmp["1", 1, "8", 4] + 
     12*gQCD^2*FudAmp["1", 1, "8", 4] - 52*eQED^2*FudBmm["1", 1, "8", 4] + 
     24*gQCD^2*FudBmm["1", 1, "8", 4] - 32*eQED^2*FudBmp["1", 1, "8", 4] - 
     240*gQCD^2*FudBmp["1", 1, "8", 4]))/27, \[Beta][FddAmpp["8", 5]] == 
  (16*Sqrt[5]*(2*eQED^2 - 3*gQCD^2)*FddAmmm["8", 5] + 
    16*(38*eQED^2 + 69*gQCD^2)*FddAmpp["8", 5] + 
    Sqrt[10]*(Sqrt[6]*(4*eQED^2 - 3*gQCD^2)*FddBmmm["8", 5] + 
      Sqrt[6]*(4*eQED^2 - 3*gQCD^2)*FddBmmp["8", 5] + 
      8*Sqrt[6]*eQED^2*FddBmpm["8", 5] + 3*Sqrt[6]*gQCD^2*FddBmpm["8", 5] + 
      8*Sqrt[6]*eQED^2*FddBmpp["8", 5] + 3*Sqrt[6]*gQCD^2*FddBmpp["8", 5] + 
      12*Sqrt[6]*eQED^2*FedAm["1", 1, "8", 5] + 12*Sqrt[6]*eQED^2*
       FedBm["1", 1, "8", 5] - 32*eQED^2*FudAmm["1", 1, "8", 5] - 
      12*gQCD^2*FudAmm["1", 1, "8", 5] - 64*eQED^2*FudAmp["1", 1, "8", 5] + 
      12*gQCD^2*FudAmp["1", 1, "8", 5] - 32*eQED^2*FudBmm["1", 1, "8", 5] - 
      12*gQCD^2*FudBmm["1", 1, "8", 5] - 64*eQED^2*FudBmp["1", 1, "8", 5] + 
      12*gQCD^2*FudBmp["1", 1, "8", 5]))/216, \[Beta][FddAmmm["8", 5]] == 
  (8*Sqrt[2]*(10*eQED^2 - 51*gQCD^2)*FddAmmm["8", 5] + 
    8*Sqrt[10]*(2*eQED^2 - 3*gQCD^2)*FddAmpp["8", 5] + 
    2*Sqrt[6]*eQED^2*FddBmmm["8", 5] + 3*Sqrt[6]*gQCD^2*FddBmmm["8", 5] + 
    2*Sqrt[6]*eQED^2*FddBmmp["8", 5] + 3*Sqrt[6]*gQCD^2*FddBmmp["8", 5] + 
    4*Sqrt[6]*eQED^2*FddBmpm["8", 5] - 3*Sqrt[6]*gQCD^2*FddBmpm["8", 5] + 
    4*Sqrt[6]*eQED^2*FddBmpp["8", 5] - 3*Sqrt[6]*gQCD^2*FddBmpp["8", 5] + 
    6*Sqrt[6]*eQED^2*FedAm["1", 1, "8", 5] + 6*Sqrt[6]*eQED^2*
     FedBm["1", 1, "8", 5] - 16*eQED^2*FudAmm["1", 1, "8", 5] + 
    12*gQCD^2*FudAmm["1", 1, "8", 5] - 32*eQED^2*FudAmp["1", 1, "8", 5] - 
    12*gQCD^2*FudAmp["1", 1, "8", 5] - 16*eQED^2*FudBmm["1", 1, "8", 5] + 
    12*gQCD^2*FudBmm["1", 1, "8", 5] - 32*eQED^2*FudBmp["1", 1, "8", 5] - 
    12*gQCD^2*FudBmp["1", 1, "8", 5])/(54*Sqrt[2]), 
 \[Beta][FddBmpp["8", 5]] == (8*Sqrt[2]*(eQED^2 - 3*gQCD^2)*FddAmmm["8", 5] + 
    8*Sqrt[10]*(2*eQED^2 + 3*gQCD^2)*FddAmpp["8", 5] + 
    2*Sqrt[6]*eQED^2*FddBmmm["8", 5] - 3*Sqrt[6]*gQCD^2*FddBmmm["8", 5] + 
    2*Sqrt[6]*eQED^2*FddBmmp["8", 5] + 27*Sqrt[6]*gQCD^2*FddBmmp["8", 5] + 
    4*Sqrt[6]*eQED^2*FddBmpm["8", 5] + 3*Sqrt[6]*gQCD^2*FddBmpm["8", 5] - 
    8*Sqrt[6]*eQED^2*FddBmpp["8", 5] - 99*Sqrt[6]*gQCD^2*FddBmpp["8", 5] + 
    6*Sqrt[6]*eQED^2*FedAm["1", 1, "8", 5] + 6*Sqrt[6]*eQED^2*
     FedBm["1", 1, "8", 5] - 16*eQED^2*FudAmm["1", 1, "8", 5] - 
    12*gQCD^2*FudAmm["1", 1, "8", 5] - 32*eQED^2*FudAmp["1", 1, "8", 5] + 
    12*gQCD^2*FudAmp["1", 1, "8", 5] - 16*eQED^2*FudBmm["1", 1, "8", 5] - 
    12*gQCD^2*FudBmm["1", 1, "8", 5] - 32*eQED^2*FudBmp["1", 1, "8", 5] + 
    12*gQCD^2*FudBmp["1", 1, "8", 5])/(9*Sqrt[6]), 
 \[Beta][FddBmmp["8", 5]] == 
  (2*(4*Sqrt[3]*(eQED^2 + 6*gQCD^2)*FddAmmm["8", 5] + 
     8*Sqrt[15]*(eQED^2 - 3*gQCD^2)*FddAmpp["8", 5] + 
     3*eQED^2*FddBmmm["8", 5] + 9*gQCD^2*FddBmmm["8", 5] - 
     15*eQED^2*FddBmmp["8", 5] - 27*gQCD^2*FddBmmp["8", 5] + 
     6*eQED^2*FddBmpm["8", 5] - 9*gQCD^2*FddBmpm["8", 5] + 
     6*eQED^2*FddBmpp["8", 5] + 243*gQCD^2*FddBmpp["8", 5] + 
     9*eQED^2*FedAm["1", 1, "8", 5] + 9*eQED^2*FedBm["1", 1, "8", 5] - 
     4*Sqrt[6]*eQED^2*FudAmm["1", 1, "8", 5] + 6*Sqrt[6]*gQCD^2*
      FudAmm["1", 1, "8", 5] - 8*Sqrt[6]*eQED^2*FudAmp["1", 1, "8", 5] - 
     6*Sqrt[6]*gQCD^2*FudAmp["1", 1, "8", 5] - 4*Sqrt[6]*eQED^2*
      FudBmm["1", 1, "8", 5] + 6*Sqrt[6]*gQCD^2*FudBmm["1", 1, "8", 5] - 
     8*Sqrt[6]*eQED^2*FudBmp["1", 1, "8", 5] - 6*Sqrt[6]*gQCD^2*
      FudBmp["1", 1, "8", 5]))/27, \[Beta][FddBmpm["8", 5]] == 
  (8*Sqrt[2]*(eQED^2 - 3*gQCD^2)*FddAmmm["8", 5] + 
    8*Sqrt[10]*(2*eQED^2 + 3*gQCD^2)*FddAmpp["8", 5] + 
    2*Sqrt[6]*eQED^2*FddBmmm["8", 5] + 27*Sqrt[6]*gQCD^2*FddBmmm["8", 5] + 
    2*Sqrt[6]*eQED^2*FddBmmp["8", 5] - 3*Sqrt[6]*gQCD^2*FddBmmp["8", 5] - 
    8*Sqrt[6]*eQED^2*FddBmpm["8", 5] - 99*Sqrt[6]*gQCD^2*FddBmpm["8", 5] + 
    4*Sqrt[6]*eQED^2*FddBmpp["8", 5] + 3*Sqrt[6]*gQCD^2*FddBmpp["8", 5] + 
    6*Sqrt[6]*eQED^2*FedAm["1", 1, "8", 5] + 6*Sqrt[6]*eQED^2*
     FedBm["1", 1, "8", 5] - 16*eQED^2*FudAmm["1", 1, "8", 5] - 
    12*gQCD^2*FudAmm["1", 1, "8", 5] - 32*eQED^2*FudAmp["1", 1, "8", 5] + 
    12*gQCD^2*FudAmp["1", 1, "8", 5] - 16*eQED^2*FudBmm["1", 1, "8", 5] - 
    12*gQCD^2*FudBmm["1", 1, "8", 5] - 32*eQED^2*FudBmp["1", 1, "8", 5] + 
    12*gQCD^2*FudBmp["1", 1, "8", 5])/(9*Sqrt[6]), 
 \[Beta][FddBmmm["8", 5]] == 
  (2*(4*Sqrt[3]*(eQED^2 + 6*gQCD^2)*FddAmmm["8", 5] + 
     8*Sqrt[15]*(eQED^2 - 3*gQCD^2)*FddAmpp["8", 5] - 
     15*eQED^2*FddBmmm["8", 5] - 27*gQCD^2*FddBmmm["8", 5] + 
     3*eQED^2*FddBmmp["8", 5] + 9*gQCD^2*FddBmmp["8", 5] + 
     6*eQED^2*FddBmpm["8", 5] + 243*gQCD^2*FddBmpm["8", 5] + 
     6*eQED^2*FddBmpp["8", 5] - 9*gQCD^2*FddBmpp["8", 5] + 
     9*eQED^2*FedAm["1", 1, "8", 5] + 9*eQED^2*FedBm["1", 1, "8", 5] - 
     4*Sqrt[6]*eQED^2*FudAmm["1", 1, "8", 5] + 6*Sqrt[6]*gQCD^2*
      FudAmm["1", 1, "8", 5] - 8*Sqrt[6]*eQED^2*FudAmp["1", 1, "8", 5] - 
     6*Sqrt[6]*gQCD^2*FudAmp["1", 1, "8", 5] - 4*Sqrt[6]*eQED^2*
      FudBmm["1", 1, "8", 5] + 6*Sqrt[6]*gQCD^2*FudBmm["1", 1, "8", 5] - 
     8*Sqrt[6]*eQED^2*FudBmp["1", 1, "8", 5] - 6*Sqrt[6]*gQCD^2*
      FudBmp["1", 1, "8", 5]))/27, \[Beta][FedAm["1", 1, "8", 5]] == 
  (2*Sqrt[2/3]*eQED^2*(4*Sqrt[2]*FddAmmm["8", 5] + 
     8*Sqrt[10]*FddAmpp["8", 5] + Sqrt[6]*FddBmmm["8", 5] + 
     Sqrt[6]*FddBmmp["8", 5] + 2*Sqrt[6]*FddBmpm["8", 5] + 
     2*Sqrt[6]*FddBmpp["8", 5] + 6*Sqrt[6]*FedAm["1", 1, "8", 5] + 
     3*Sqrt[6]*FedBm["1", 1, "8", 5] - 8*FudAmm["1", 1, "8", 5] - 
     16*FudAmp["1", 1, "8", 5] - 8*FudBmm["1", 1, "8", 5] - 
     16*FudBmp["1", 1, "8", 5]))/3, \[Beta][FedBm["1", 1, "8", 5]] == 
  (2*Sqrt[2/3]*eQED^2*(4*Sqrt[2]*FddAmmm["8", 5] + 
     8*Sqrt[10]*FddAmpp["8", 5] + Sqrt[6]*FddBmmm["8", 5] + 
     Sqrt[6]*FddBmmp["8", 5] + 2*Sqrt[6]*FddBmpm["8", 5] + 
     2*Sqrt[6]*FddBmpp["8", 5] + 3*Sqrt[6]*FedAm["1", 1, "8", 5] - 
     8*FudAmm["1", 1, "8", 5] - 16*FudAmp["1", 1, "8", 5] - 
     8*FudBmm["1", 1, "8", 5] - 16*FudBmp["1", 1, "8", 5]))/3, 
 \[Beta][FudAmp["1", 1, "8", 5]] == 
  (-8*Sqrt[2]*(2*eQED^2 + 3*gQCD^2)*FddAmmm["8", 5] - 
    8*Sqrt[10]*(4*eQED^2 - 3*gQCD^2)*FddAmpp["8", 5] - 
    4*Sqrt[6]*eQED^2*FddBmmm["8", 5] - 3*Sqrt[6]*gQCD^2*FddBmmm["8", 5] - 
    4*Sqrt[6]*eQED^2*FddBmmp["8", 5] - 3*Sqrt[6]*gQCD^2*FddBmmp["8", 5] - 
    8*Sqrt[6]*eQED^2*FddBmpm["8", 5] + 3*Sqrt[6]*gQCD^2*FddBmpm["8", 5] - 
    8*Sqrt[6]*eQED^2*FddBmpp["8", 5] + 3*Sqrt[6]*gQCD^2*FddBmpp["8", 5] - 
    12*Sqrt[6]*eQED^2*FedAm["1", 1, "8", 5] - 12*Sqrt[6]*eQED^2*
     FedBm["1", 1, "8", 5] + 32*eQED^2*FudAmm["1", 1, "8", 5] + 
    60*gQCD^2*FudAmm["1", 1, "8", 5] - 8*eQED^2*FudAmp["1", 1, "8", 5] + 
    156*gQCD^2*FudAmp["1", 1, "8", 5] + 32*eQED^2*FudBmm["1", 1, "8", 5] - 
    12*gQCD^2*FudBmm["1", 1, "8", 5] + 64*eQED^2*FudBmp["1", 1, "8", 5] + 
    12*gQCD^2*FudBmp["1", 1, "8", 5])/27, \[Beta][FudAmm["1", 1, "8", 5]] == 
  (-2*(8*Sqrt[2]*(eQED^2 - 3*gQCD^2)*FddAmmm["8", 5] + 
     8*Sqrt[10]*(2*eQED^2 + 3*gQCD^2)*FddAmpp["8", 5] + 
     2*Sqrt[6]*eQED^2*FddBmmm["8", 5] - 3*Sqrt[6]*gQCD^2*FddBmmm["8", 5] + 
     2*Sqrt[6]*eQED^2*FddBmmp["8", 5] - 3*Sqrt[6]*gQCD^2*FddBmmp["8", 5] + 
     4*Sqrt[6]*eQED^2*FddBmpm["8", 5] + 3*Sqrt[6]*gQCD^2*FddBmpm["8", 5] + 
     4*Sqrt[6]*eQED^2*FddBmpp["8", 5] + 3*Sqrt[6]*gQCD^2*FddBmpp["8", 5] + 
     6*Sqrt[6]*eQED^2*FedAm["1", 1, "8", 5] + 6*Sqrt[6]*eQED^2*
      FedBm["1", 1, "8", 5] + 20*eQED^2*FudAmm["1", 1, "8", 5] + 
     114*gQCD^2*FudAmm["1", 1, "8", 5] - 32*eQED^2*FudAmp["1", 1, "8", 5] + 
     102*gQCD^2*FudAmp["1", 1, "8", 5] - 16*eQED^2*FudBmm["1", 1, "8", 5] - 
     12*gQCD^2*FudBmm["1", 1, "8", 5] - 32*eQED^2*FudBmp["1", 1, "8", 5] + 
     12*gQCD^2*FudBmp["1", 1, "8", 5]))/27, 
 \[Beta][FudBmp["1", 1, "8", 5]] == 
  (-8*Sqrt[2]*(2*eQED^2 + 3*gQCD^2)*FddAmmm["8", 5] - 
    8*Sqrt[10]*(4*eQED^2 - 3*gQCD^2)*FddAmpp["8", 5] - 
    4*Sqrt[6]*eQED^2*FddBmmm["8", 5] - 3*Sqrt[6]*gQCD^2*FddBmmm["8", 5] - 
    4*Sqrt[6]*eQED^2*FddBmmp["8", 5] - 3*Sqrt[6]*gQCD^2*FddBmmp["8", 5] - 
    8*Sqrt[6]*eQED^2*FddBmpm["8", 5] + 3*Sqrt[6]*gQCD^2*FddBmpm["8", 5] - 
    8*Sqrt[6]*eQED^2*FddBmpp["8", 5] + 3*Sqrt[6]*gQCD^2*FddBmpp["8", 5] - 
    12*Sqrt[6]*eQED^2*FedAm["1", 1, "8", 5] - 12*Sqrt[6]*eQED^2*
     FedBm["1", 1, "8", 5] + 32*eQED^2*FudAmm["1", 1, "8", 5] - 
    12*gQCD^2*FudAmm["1", 1, "8", 5] + 64*eQED^2*FudAmp["1", 1, "8", 5] + 
    12*gQCD^2*FudAmp["1", 1, "8", 5] + 32*eQED^2*FudBmm["1", 1, "8", 5] + 
    78*gQCD^2*FudBmm["1", 1, "8", 5] + 136*eQED^2*FudBmp["1", 1, "8", 5] - 
    294*gQCD^2*FudBmp["1", 1, "8", 5])/27, \[Beta][FudBmm["1", 1, "8", 5]] == 
  (-2*(8*Sqrt[2]*(eQED^2 - 3*gQCD^2)*FddAmmm["8", 5] + 
     8*Sqrt[10]*(2*eQED^2 + 3*gQCD^2)*FddAmpp["8", 5] + 
     2*Sqrt[6]*eQED^2*FddBmmm["8", 5] - 3*Sqrt[6]*gQCD^2*FddBmmm["8", 5] + 
     2*Sqrt[6]*eQED^2*FddBmmp["8", 5] - 3*Sqrt[6]*gQCD^2*FddBmmp["8", 5] + 
     4*Sqrt[6]*eQED^2*FddBmpm["8", 5] + 3*Sqrt[6]*gQCD^2*FddBmpm["8", 5] + 
     4*Sqrt[6]*eQED^2*FddBmpp["8", 5] + 3*Sqrt[6]*gQCD^2*FddBmpp["8", 5] + 
     6*Sqrt[6]*eQED^2*FedAm["1", 1, "8", 5] + 6*Sqrt[6]*eQED^2*
      FedBm["1", 1, "8", 5] - 16*eQED^2*FudAmm["1", 1, "8", 5] - 
     12*gQCD^2*FudAmm["1", 1, "8", 5] - 32*eQED^2*FudAmp["1", 1, "8", 5] + 
     12*gQCD^2*FudAmp["1", 1, "8", 5] - 52*eQED^2*FudBmm["1", 1, "8", 5] + 
     24*gQCD^2*FudBmm["1", 1, "8", 5] - 32*eQED^2*FudBmp["1", 1, "8", 5] - 
     240*gQCD^2*FudBmp["1", 1, "8", 5]))/27, \[Beta][FddAmpp["8", 6]] == 
  (24*Sqrt[5]*(2*eQED^2 - 3*gQCD^2)*FddAmmm["8", 6] + 
    24*(38*eQED^2 + 69*gQCD^2)*FddAmpp["8", 6] + 
    Sqrt[15]*(3*(4*eQED^2 - 3*gQCD^2)*FddBmmm["8", 6] + 
      3*(4*eQED^2 - 3*gQCD^2)*FddBmmp["8", 6] + 24*eQED^2*FddBmpm["8", 6] + 
      9*gQCD^2*FddBmpm["8", 6] + 24*eQED^2*FddBmpp["8", 6] + 
      9*gQCD^2*FddBmpp["8", 6] + 36*eQED^2*FedAm["1", 1, "8", 6] + 
      36*eQED^2*FedBm["1", 1, "8", 6] - 16*Sqrt[6]*eQED^2*
       FudAmm["1", 1, "8", 6] - 6*Sqrt[6]*gQCD^2*FudAmm["1", 1, "8", 6] - 
      32*Sqrt[6]*eQED^2*FudAmp["1", 1, "8", 6] + 6*Sqrt[6]*gQCD^2*
       FudAmp["1", 1, "8", 6] - 16*Sqrt[6]*eQED^2*FudBmm["1", 1, "8", 6] - 
      6*Sqrt[6]*gQCD^2*FudBmm["1", 1, "8", 6] - 32*Sqrt[6]*eQED^2*
       FudBmp["1", 1, "8", 6] + 6*Sqrt[6]*gQCD^2*FudBmp["1", 1, "8", 6]))/
   324, \[Beta][FddAmmm["8", 6]] == 
  (8*Sqrt[3]*(10*eQED^2 - 51*gQCD^2)*FddAmmm["8", 6] + 
    8*Sqrt[15]*(2*eQED^2 - 3*gQCD^2)*FddAmpp["8", 6] + 
    6*eQED^2*FddBmmm["8", 6] + 9*gQCD^2*FddBmmm["8", 6] + 
    6*eQED^2*FddBmmp["8", 6] + 9*gQCD^2*FddBmmp["8", 6] + 
    12*eQED^2*FddBmpm["8", 6] - 9*gQCD^2*FddBmpm["8", 6] + 
    12*eQED^2*FddBmpp["8", 6] - 9*gQCD^2*FddBmpp["8", 6] + 
    18*eQED^2*FedAm["1", 1, "8", 6] + 18*eQED^2*FedBm["1", 1, "8", 6] - 
    8*Sqrt[6]*eQED^2*FudAmm["1", 1, "8", 6] + 6*Sqrt[6]*gQCD^2*
     FudAmm["1", 1, "8", 6] - 16*Sqrt[6]*eQED^2*FudAmp["1", 1, "8", 6] - 
    6*Sqrt[6]*gQCD^2*FudAmp["1", 1, "8", 6] - 8*Sqrt[6]*eQED^2*
     FudBmm["1", 1, "8", 6] + 6*Sqrt[6]*gQCD^2*FudBmm["1", 1, "8", 6] - 
    16*Sqrt[6]*eQED^2*FudBmp["1", 1, "8", 6] - 6*Sqrt[6]*gQCD^2*
     FudBmp["1", 1, "8", 6])/(54*Sqrt[3]), \[Beta][FddBmpp["8", 6]] == 
  (8*Sqrt[3]*(eQED^2 - 3*gQCD^2)*FddAmmm["8", 6] + 
    8*Sqrt[15]*(2*eQED^2 + 3*gQCD^2)*FddAmpp["8", 6] + 
    6*eQED^2*FddBmmm["8", 6] - 9*gQCD^2*FddBmmm["8", 6] + 
    6*eQED^2*FddBmmp["8", 6] + 81*gQCD^2*FddBmmp["8", 6] + 
    12*eQED^2*FddBmpm["8", 6] + 9*gQCD^2*FddBmpm["8", 6] - 
    24*eQED^2*FddBmpp["8", 6] - 297*gQCD^2*FddBmpp["8", 6] + 
    18*eQED^2*FedAm["1", 1, "8", 6] + 18*eQED^2*FedBm["1", 1, "8", 6] - 
    8*Sqrt[6]*eQED^2*FudAmm["1", 1, "8", 6] - 6*Sqrt[6]*gQCD^2*
     FudAmm["1", 1, "8", 6] - 16*Sqrt[6]*eQED^2*FudAmp["1", 1, "8", 6] + 
    6*Sqrt[6]*gQCD^2*FudAmp["1", 1, "8", 6] - 8*Sqrt[6]*eQED^2*
     FudBmm["1", 1, "8", 6] - 6*Sqrt[6]*gQCD^2*FudBmm["1", 1, "8", 6] - 
    16*Sqrt[6]*eQED^2*FudBmp["1", 1, "8", 6] + 6*Sqrt[6]*gQCD^2*
     FudBmp["1", 1, "8", 6])/27, \[Beta][FddBmmp["8", 6]] == 
  (2*(4*Sqrt[3]*(eQED^2 + 6*gQCD^2)*FddAmmm["8", 6] + 
     8*Sqrt[15]*(eQED^2 - 3*gQCD^2)*FddAmpp["8", 6] + 
     3*eQED^2*FddBmmm["8", 6] + 9*gQCD^2*FddBmmm["8", 6] - 
     15*eQED^2*FddBmmp["8", 6] - 27*gQCD^2*FddBmmp["8", 6] + 
     6*eQED^2*FddBmpm["8", 6] - 9*gQCD^2*FddBmpm["8", 6] + 
     6*eQED^2*FddBmpp["8", 6] + 243*gQCD^2*FddBmpp["8", 6] + 
     9*eQED^2*FedAm["1", 1, "8", 6] + 9*eQED^2*FedBm["1", 1, "8", 6] - 
     4*Sqrt[6]*eQED^2*FudAmm["1", 1, "8", 6] + 6*Sqrt[6]*gQCD^2*
      FudAmm["1", 1, "8", 6] - 8*Sqrt[6]*eQED^2*FudAmp["1", 1, "8", 6] - 
     6*Sqrt[6]*gQCD^2*FudAmp["1", 1, "8", 6] - 4*Sqrt[6]*eQED^2*
      FudBmm["1", 1, "8", 6] + 6*Sqrt[6]*gQCD^2*FudBmm["1", 1, "8", 6] - 
     8*Sqrt[6]*eQED^2*FudBmp["1", 1, "8", 6] - 6*Sqrt[6]*gQCD^2*
      FudBmp["1", 1, "8", 6]))/27, \[Beta][FddBmpm["8", 6]] == 
  (8*Sqrt[3]*(eQED^2 - 3*gQCD^2)*FddAmmm["8", 6] + 
    8*Sqrt[15]*(2*eQED^2 + 3*gQCD^2)*FddAmpp["8", 6] + 
    6*eQED^2*FddBmmm["8", 6] + 81*gQCD^2*FddBmmm["8", 6] + 
    6*eQED^2*FddBmmp["8", 6] - 9*gQCD^2*FddBmmp["8", 6] - 
    24*eQED^2*FddBmpm["8", 6] - 297*gQCD^2*FddBmpm["8", 6] + 
    12*eQED^2*FddBmpp["8", 6] + 9*gQCD^2*FddBmpp["8", 6] + 
    18*eQED^2*FedAm["1", 1, "8", 6] + 18*eQED^2*FedBm["1", 1, "8", 6] - 
    8*Sqrt[6]*eQED^2*FudAmm["1", 1, "8", 6] - 6*Sqrt[6]*gQCD^2*
     FudAmm["1", 1, "8", 6] - 16*Sqrt[6]*eQED^2*FudAmp["1", 1, "8", 6] + 
    6*Sqrt[6]*gQCD^2*FudAmp["1", 1, "8", 6] - 8*Sqrt[6]*eQED^2*
     FudBmm["1", 1, "8", 6] - 6*Sqrt[6]*gQCD^2*FudBmm["1", 1, "8", 6] - 
    16*Sqrt[6]*eQED^2*FudBmp["1", 1, "8", 6] + 6*Sqrt[6]*gQCD^2*
     FudBmp["1", 1, "8", 6])/27, \[Beta][FddBmmm["8", 6]] == 
  (2*(4*Sqrt[3]*(eQED^2 + 6*gQCD^2)*FddAmmm["8", 6] + 
     8*Sqrt[15]*(eQED^2 - 3*gQCD^2)*FddAmpp["8", 6] - 
     15*eQED^2*FddBmmm["8", 6] - 27*gQCD^2*FddBmmm["8", 6] + 
     3*eQED^2*FddBmmp["8", 6] + 9*gQCD^2*FddBmmp["8", 6] + 
     6*eQED^2*FddBmpm["8", 6] + 243*gQCD^2*FddBmpm["8", 6] + 
     6*eQED^2*FddBmpp["8", 6] - 9*gQCD^2*FddBmpp["8", 6] + 
     9*eQED^2*FedAm["1", 1, "8", 6] + 9*eQED^2*FedBm["1", 1, "8", 6] - 
     4*Sqrt[6]*eQED^2*FudAmm["1", 1, "8", 6] + 6*Sqrt[6]*gQCD^2*
      FudAmm["1", 1, "8", 6] - 8*Sqrt[6]*eQED^2*FudAmp["1", 1, "8", 6] - 
     6*Sqrt[6]*gQCD^2*FudAmp["1", 1, "8", 6] - 4*Sqrt[6]*eQED^2*
      FudBmm["1", 1, "8", 6] + 6*Sqrt[6]*gQCD^2*FudBmm["1", 1, "8", 6] - 
     8*Sqrt[6]*eQED^2*FudBmp["1", 1, "8", 6] - 6*Sqrt[6]*gQCD^2*
      FudBmp["1", 1, "8", 6]))/27, \[Beta][FedAm["1", 1, "8", 6]] == 
  (4*eQED^2*(4*Sqrt[3]*FddAmmm["8", 6] + 8*Sqrt[15]*FddAmpp["8", 6] + 
     3*FddBmmm["8", 6] + 3*FddBmmp["8", 6] + 6*FddBmpm["8", 6] + 
     6*FddBmpp["8", 6] + 18*FedAm["1", 1, "8", 6] + 9*FedBm["1", 1, "8", 6] - 
     4*Sqrt[6]*FudAmm["1", 1, "8", 6] - 8*Sqrt[6]*FudAmp["1", 1, "8", 6] - 
     4*Sqrt[6]*FudBmm["1", 1, "8", 6] - 8*Sqrt[6]*FudBmp["1", 1, "8", 6]))/9, 
 \[Beta][FedBm["1", 1, "8", 6]] == 
  (4*eQED^2*(4*Sqrt[3]*FddAmmm["8", 6] + 8*Sqrt[15]*FddAmpp["8", 6] + 
     3*FddBmmm["8", 6] + 3*FddBmmp["8", 6] + 6*FddBmpm["8", 6] + 
     6*FddBmpp["8", 6] + 9*FedAm["1", 1, "8", 6] - 
     4*Sqrt[6]*FudAmm["1", 1, "8", 6] - 8*Sqrt[6]*FudAmp["1", 1, "8", 6] - 
     4*Sqrt[6]*FudBmm["1", 1, "8", 6] - 8*Sqrt[6]*FudBmp["1", 1, "8", 6]))/9, 
 \[Beta][FudAmp["1", 1, "8", 6]] == 
  (Sqrt[2/3]*(-8*Sqrt[3]*(2*eQED^2 + 3*gQCD^2)*FddAmmm["8", 6] - 
     8*Sqrt[15]*(4*eQED^2 - 3*gQCD^2)*FddAmpp["8", 6] - 
     12*eQED^2*FddBmmm["8", 6] - 9*gQCD^2*FddBmmm["8", 6] - 
     12*eQED^2*FddBmmp["8", 6] - 9*gQCD^2*FddBmmp["8", 6] - 
     24*eQED^2*FddBmpm["8", 6] + 9*gQCD^2*FddBmpm["8", 6] - 
     24*eQED^2*FddBmpp["8", 6] + 9*gQCD^2*FddBmpp["8", 6] - 
     36*eQED^2*FedAm["1", 1, "8", 6] - 36*eQED^2*FedBm["1", 1, "8", 6] + 
     16*Sqrt[6]*eQED^2*FudAmm["1", 1, "8", 6] + 30*Sqrt[6]*gQCD^2*
      FudAmm["1", 1, "8", 6] - 4*Sqrt[6]*eQED^2*FudAmp["1", 1, "8", 6] + 
     78*Sqrt[6]*gQCD^2*FudAmp["1", 1, "8", 6] + 16*Sqrt[6]*eQED^2*
      FudBmm["1", 1, "8", 6] - 6*Sqrt[6]*gQCD^2*FudBmm["1", 1, "8", 6] + 
     32*Sqrt[6]*eQED^2*FudBmp["1", 1, "8", 6] + 6*Sqrt[6]*gQCD^2*
      FudBmp["1", 1, "8", 6]))/27, \[Beta][FudAmm["1", 1, "8", 6]] == 
  (-2*Sqrt[2/3]*(8*Sqrt[3]*(eQED^2 - 3*gQCD^2)*FddAmmm["8", 6] + 
     8*Sqrt[15]*(2*eQED^2 + 3*gQCD^2)*FddAmpp["8", 6] + 
     6*eQED^2*FddBmmm["8", 6] - 9*gQCD^2*FddBmmm["8", 6] + 
     6*eQED^2*FddBmmp["8", 6] - 9*gQCD^2*FddBmmp["8", 6] + 
     12*eQED^2*FddBmpm["8", 6] + 9*gQCD^2*FddBmpm["8", 6] + 
     12*eQED^2*FddBmpp["8", 6] + 9*gQCD^2*FddBmpp["8", 6] + 
     18*eQED^2*FedAm["1", 1, "8", 6] + 18*eQED^2*FedBm["1", 1, "8", 6] + 
     10*Sqrt[6]*eQED^2*FudAmm["1", 1, "8", 6] + 57*Sqrt[6]*gQCD^2*
      FudAmm["1", 1, "8", 6] - 16*Sqrt[6]*eQED^2*FudAmp["1", 1, "8", 6] + 
     51*Sqrt[6]*gQCD^2*FudAmp["1", 1, "8", 6] - 8*Sqrt[6]*eQED^2*
      FudBmm["1", 1, "8", 6] - 6*Sqrt[6]*gQCD^2*FudBmm["1", 1, "8", 6] - 
     16*Sqrt[6]*eQED^2*FudBmp["1", 1, "8", 6] + 6*Sqrt[6]*gQCD^2*
      FudBmp["1", 1, "8", 6]))/27, \[Beta][FudBmp["1", 1, "8", 6]] == 
  (Sqrt[2/3]*(-8*Sqrt[3]*(2*eQED^2 + 3*gQCD^2)*FddAmmm["8", 6] - 
     8*Sqrt[15]*(4*eQED^2 - 3*gQCD^2)*FddAmpp["8", 6] - 
     12*eQED^2*FddBmmm["8", 6] - 9*gQCD^2*FddBmmm["8", 6] - 
     12*eQED^2*FddBmmp["8", 6] - 9*gQCD^2*FddBmmp["8", 6] - 
     24*eQED^2*FddBmpm["8", 6] + 9*gQCD^2*FddBmpm["8", 6] - 
     24*eQED^2*FddBmpp["8", 6] + 9*gQCD^2*FddBmpp["8", 6] - 
     36*eQED^2*FedAm["1", 1, "8", 6] - 36*eQED^2*FedBm["1", 1, "8", 6] + 
     16*Sqrt[6]*eQED^2*FudAmm["1", 1, "8", 6] - 6*Sqrt[6]*gQCD^2*
      FudAmm["1", 1, "8", 6] + 32*Sqrt[6]*eQED^2*FudAmp["1", 1, "8", 6] + 
     6*Sqrt[6]*gQCD^2*FudAmp["1", 1, "8", 6] + 16*Sqrt[6]*eQED^2*
      FudBmm["1", 1, "8", 6] + 39*Sqrt[6]*gQCD^2*FudBmm["1", 1, "8", 6] + 
     68*Sqrt[6]*eQED^2*FudBmp["1", 1, "8", 6] - 147*Sqrt[6]*gQCD^2*
      FudBmp["1", 1, "8", 6]))/27, \[Beta][FudBmm["1", 1, "8", 6]] == 
  (2*Sqrt[2/3]*(-8*Sqrt[3]*(eQED^2 - 3*gQCD^2)*FddAmmm["8", 6] - 
     8*Sqrt[15]*(2*eQED^2 + 3*gQCD^2)*FddAmpp["8", 6] - 
     6*eQED^2*FddBmmm["8", 6] + 9*gQCD^2*FddBmmm["8", 6] - 
     6*eQED^2*FddBmmp["8", 6] + 9*gQCD^2*FddBmmp["8", 6] - 
     12*eQED^2*FddBmpm["8", 6] - 9*gQCD^2*FddBmpm["8", 6] - 
     12*eQED^2*FddBmpp["8", 6] - 9*gQCD^2*FddBmpp["8", 6] - 
     18*eQED^2*FedAm["1", 1, "8", 6] - 18*eQED^2*FedBm["1", 1, "8", 6] + 
     8*Sqrt[6]*eQED^2*FudAmm["1", 1, "8", 6] + 6*Sqrt[6]*gQCD^2*
      FudAmm["1", 1, "8", 6] + 16*Sqrt[6]*eQED^2*FudAmp["1", 1, "8", 6] - 
     6*Sqrt[6]*gQCD^2*FudAmp["1", 1, "8", 6] + 26*Sqrt[6]*eQED^2*
      FudBmm["1", 1, "8", 6] - 12*Sqrt[6]*gQCD^2*FudBmm["1", 1, "8", 6] + 
     16*Sqrt[6]*eQED^2*FudBmp["1", 1, "8", 6] + 120*Sqrt[6]*gQCD^2*
      FudBmp["1", 1, "8", 6]))/27, \[Beta][FddAmpp["8", 7]] == 
  (16*Sqrt[5]*(2*eQED^2 - 3*gQCD^2)*FddAmmm["8", 7] + 
    16*(38*eQED^2 + 69*gQCD^2)*FddAmpp["8", 7] + 
    Sqrt[10]*(Sqrt[6]*(4*eQED^2 - 3*gQCD^2)*FddBmmm["8", 7] + 
      Sqrt[6]*(4*eQED^2 - 3*gQCD^2)*FddBmmp["8", 7] + 
      8*Sqrt[6]*eQED^2*FddBmpm["8", 7] + 3*Sqrt[6]*gQCD^2*FddBmpm["8", 7] + 
      8*Sqrt[6]*eQED^2*FddBmpp["8", 7] + 3*Sqrt[6]*gQCD^2*FddBmpp["8", 7] + 
      12*Sqrt[6]*eQED^2*FedAm["1", 1, "8", 7] + 12*Sqrt[6]*eQED^2*
       FedBm["1", 1, "8", 7] - 32*eQED^2*FudAmm["1", 1, "8", 7] - 
      12*gQCD^2*FudAmm["1", 1, "8", 7] - 64*eQED^2*FudAmp["1", 1, "8", 7] + 
      12*gQCD^2*FudAmp["1", 1, "8", 7] - 32*eQED^2*FudBmm["1", 1, "8", 7] - 
      12*gQCD^2*FudBmm["1", 1, "8", 7] - 64*eQED^2*FudBmp["1", 1, "8", 7] + 
      12*gQCD^2*FudBmp["1", 1, "8", 7]))/216, \[Beta][FddAmmm["8", 7]] == 
  (8*Sqrt[2]*(10*eQED^2 - 51*gQCD^2)*FddAmmm["8", 7] + 
    8*Sqrt[10]*(2*eQED^2 - 3*gQCD^2)*FddAmpp["8", 7] + 
    2*Sqrt[6]*eQED^2*FddBmmm["8", 7] + 3*Sqrt[6]*gQCD^2*FddBmmm["8", 7] + 
    2*Sqrt[6]*eQED^2*FddBmmp["8", 7] + 3*Sqrt[6]*gQCD^2*FddBmmp["8", 7] + 
    4*Sqrt[6]*eQED^2*FddBmpm["8", 7] - 3*Sqrt[6]*gQCD^2*FddBmpm["8", 7] + 
    4*Sqrt[6]*eQED^2*FddBmpp["8", 7] - 3*Sqrt[6]*gQCD^2*FddBmpp["8", 7] + 
    6*Sqrt[6]*eQED^2*FedAm["1", 1, "8", 7] + 6*Sqrt[6]*eQED^2*
     FedBm["1", 1, "8", 7] - 16*eQED^2*FudAmm["1", 1, "8", 7] + 
    12*gQCD^2*FudAmm["1", 1, "8", 7] - 32*eQED^2*FudAmp["1", 1, "8", 7] - 
    12*gQCD^2*FudAmp["1", 1, "8", 7] - 16*eQED^2*FudBmm["1", 1, "8", 7] + 
    12*gQCD^2*FudBmm["1", 1, "8", 7] - 32*eQED^2*FudBmp["1", 1, "8", 7] - 
    12*gQCD^2*FudBmp["1", 1, "8", 7])/(54*Sqrt[2]), 
 \[Beta][FddBmpp["8", 7]] == (8*Sqrt[2]*(eQED^2 - 3*gQCD^2)*FddAmmm["8", 7] + 
    8*Sqrt[10]*(2*eQED^2 + 3*gQCD^2)*FddAmpp["8", 7] + 
    2*Sqrt[6]*eQED^2*FddBmmm["8", 7] - 3*Sqrt[6]*gQCD^2*FddBmmm["8", 7] + 
    2*Sqrt[6]*eQED^2*FddBmmp["8", 7] + 27*Sqrt[6]*gQCD^2*FddBmmp["8", 7] + 
    4*Sqrt[6]*eQED^2*FddBmpm["8", 7] + 3*Sqrt[6]*gQCD^2*FddBmpm["8", 7] - 
    8*Sqrt[6]*eQED^2*FddBmpp["8", 7] - 99*Sqrt[6]*gQCD^2*FddBmpp["8", 7] + 
    6*Sqrt[6]*eQED^2*FedAm["1", 1, "8", 7] + 6*Sqrt[6]*eQED^2*
     FedBm["1", 1, "8", 7] - 16*eQED^2*FudAmm["1", 1, "8", 7] - 
    12*gQCD^2*FudAmm["1", 1, "8", 7] - 32*eQED^2*FudAmp["1", 1, "8", 7] + 
    12*gQCD^2*FudAmp["1", 1, "8", 7] - 16*eQED^2*FudBmm["1", 1, "8", 7] - 
    12*gQCD^2*FudBmm["1", 1, "8", 7] - 32*eQED^2*FudBmp["1", 1, "8", 7] + 
    12*gQCD^2*FudBmp["1", 1, "8", 7])/(9*Sqrt[6]), 
 \[Beta][FddBmmp["8", 7]] == 
  (2*(4*Sqrt[3]*(eQED^2 + 6*gQCD^2)*FddAmmm["8", 7] + 
     8*Sqrt[15]*(eQED^2 - 3*gQCD^2)*FddAmpp["8", 7] + 
     3*eQED^2*FddBmmm["8", 7] + 9*gQCD^2*FddBmmm["8", 7] - 
     15*eQED^2*FddBmmp["8", 7] - 27*gQCD^2*FddBmmp["8", 7] + 
     6*eQED^2*FddBmpm["8", 7] - 9*gQCD^2*FddBmpm["8", 7] + 
     6*eQED^2*FddBmpp["8", 7] + 243*gQCD^2*FddBmpp["8", 7] + 
     9*eQED^2*FedAm["1", 1, "8", 7] + 9*eQED^2*FedBm["1", 1, "8", 7] - 
     4*Sqrt[6]*eQED^2*FudAmm["1", 1, "8", 7] + 6*Sqrt[6]*gQCD^2*
      FudAmm["1", 1, "8", 7] - 8*Sqrt[6]*eQED^2*FudAmp["1", 1, "8", 7] - 
     6*Sqrt[6]*gQCD^2*FudAmp["1", 1, "8", 7] - 4*Sqrt[6]*eQED^2*
      FudBmm["1", 1, "8", 7] + 6*Sqrt[6]*gQCD^2*FudBmm["1", 1, "8", 7] - 
     8*Sqrt[6]*eQED^2*FudBmp["1", 1, "8", 7] - 6*Sqrt[6]*gQCD^2*
      FudBmp["1", 1, "8", 7]))/27, \[Beta][FddBmpm["8", 7]] == 
  (8*Sqrt[2]*(eQED^2 - 3*gQCD^2)*FddAmmm["8", 7] + 
    8*Sqrt[10]*(2*eQED^2 + 3*gQCD^2)*FddAmpp["8", 7] + 
    2*Sqrt[6]*eQED^2*FddBmmm["8", 7] + 27*Sqrt[6]*gQCD^2*FddBmmm["8", 7] + 
    2*Sqrt[6]*eQED^2*FddBmmp["8", 7] - 3*Sqrt[6]*gQCD^2*FddBmmp["8", 7] - 
    8*Sqrt[6]*eQED^2*FddBmpm["8", 7] - 99*Sqrt[6]*gQCD^2*FddBmpm["8", 7] + 
    4*Sqrt[6]*eQED^2*FddBmpp["8", 7] + 3*Sqrt[6]*gQCD^2*FddBmpp["8", 7] + 
    6*Sqrt[6]*eQED^2*FedAm["1", 1, "8", 7] + 6*Sqrt[6]*eQED^2*
     FedBm["1", 1, "8", 7] - 16*eQED^2*FudAmm["1", 1, "8", 7] - 
    12*gQCD^2*FudAmm["1", 1, "8", 7] - 32*eQED^2*FudAmp["1", 1, "8", 7] + 
    12*gQCD^2*FudAmp["1", 1, "8", 7] - 16*eQED^2*FudBmm["1", 1, "8", 7] - 
    12*gQCD^2*FudBmm["1", 1, "8", 7] - 32*eQED^2*FudBmp["1", 1, "8", 7] + 
    12*gQCD^2*FudBmp["1", 1, "8", 7])/(9*Sqrt[6]), 
 \[Beta][FddBmmm["8", 7]] == 
  (2*(4*Sqrt[3]*(eQED^2 + 6*gQCD^2)*FddAmmm["8", 7] + 
     8*Sqrt[15]*(eQED^2 - 3*gQCD^2)*FddAmpp["8", 7] - 
     15*eQED^2*FddBmmm["8", 7] - 27*gQCD^2*FddBmmm["8", 7] + 
     3*eQED^2*FddBmmp["8", 7] + 9*gQCD^2*FddBmmp["8", 7] + 
     6*eQED^2*FddBmpm["8", 7] + 243*gQCD^2*FddBmpm["8", 7] + 
     6*eQED^2*FddBmpp["8", 7] - 9*gQCD^2*FddBmpp["8", 7] + 
     9*eQED^2*FedAm["1", 1, "8", 7] + 9*eQED^2*FedBm["1", 1, "8", 7] - 
     4*Sqrt[6]*eQED^2*FudAmm["1", 1, "8", 7] + 6*Sqrt[6]*gQCD^2*
      FudAmm["1", 1, "8", 7] - 8*Sqrt[6]*eQED^2*FudAmp["1", 1, "8", 7] - 
     6*Sqrt[6]*gQCD^2*FudAmp["1", 1, "8", 7] - 4*Sqrt[6]*eQED^2*
      FudBmm["1", 1, "8", 7] + 6*Sqrt[6]*gQCD^2*FudBmm["1", 1, "8", 7] - 
     8*Sqrt[6]*eQED^2*FudBmp["1", 1, "8", 7] - 6*Sqrt[6]*gQCD^2*
      FudBmp["1", 1, "8", 7]))/27, \[Beta][FedAm["1", 1, "8", 7]] == 
  (2*Sqrt[2/3]*eQED^2*(4*Sqrt[2]*FddAmmm["8", 7] + 
     8*Sqrt[10]*FddAmpp["8", 7] + Sqrt[6]*FddBmmm["8", 7] + 
     Sqrt[6]*FddBmmp["8", 7] + 2*Sqrt[6]*FddBmpm["8", 7] + 
     2*Sqrt[6]*FddBmpp["8", 7] + 6*Sqrt[6]*FedAm["1", 1, "8", 7] + 
     3*Sqrt[6]*FedBm["1", 1, "8", 7] - 8*FudAmm["1", 1, "8", 7] - 
     16*FudAmp["1", 1, "8", 7] - 8*FudBmm["1", 1, "8", 7] - 
     16*FudBmp["1", 1, "8", 7]))/3, \[Beta][FedBm["1", 1, "8", 7]] == 
  (2*Sqrt[2/3]*eQED^2*(4*Sqrt[2]*FddAmmm["8", 7] + 
     8*Sqrt[10]*FddAmpp["8", 7] + Sqrt[6]*FddBmmm["8", 7] + 
     Sqrt[6]*FddBmmp["8", 7] + 2*Sqrt[6]*FddBmpm["8", 7] + 
     2*Sqrt[6]*FddBmpp["8", 7] + 3*Sqrt[6]*FedAm["1", 1, "8", 7] - 
     8*FudAmm["1", 1, "8", 7] - 16*FudAmp["1", 1, "8", 7] - 
     8*FudBmm["1", 1, "8", 7] - 16*FudBmp["1", 1, "8", 7]))/3, 
 \[Beta][FudAmp["1", 1, "8", 7]] == 
  (-8*Sqrt[2]*(2*eQED^2 + 3*gQCD^2)*FddAmmm["8", 7] - 
    8*Sqrt[10]*(4*eQED^2 - 3*gQCD^2)*FddAmpp["8", 7] - 
    4*Sqrt[6]*eQED^2*FddBmmm["8", 7] - 3*Sqrt[6]*gQCD^2*FddBmmm["8", 7] - 
    4*Sqrt[6]*eQED^2*FddBmmp["8", 7] - 3*Sqrt[6]*gQCD^2*FddBmmp["8", 7] - 
    8*Sqrt[6]*eQED^2*FddBmpm["8", 7] + 3*Sqrt[6]*gQCD^2*FddBmpm["8", 7] - 
    8*Sqrt[6]*eQED^2*FddBmpp["8", 7] + 3*Sqrt[6]*gQCD^2*FddBmpp["8", 7] - 
    12*Sqrt[6]*eQED^2*FedAm["1", 1, "8", 7] - 12*Sqrt[6]*eQED^2*
     FedBm["1", 1, "8", 7] + 32*eQED^2*FudAmm["1", 1, "8", 7] + 
    60*gQCD^2*FudAmm["1", 1, "8", 7] - 8*eQED^2*FudAmp["1", 1, "8", 7] + 
    156*gQCD^2*FudAmp["1", 1, "8", 7] + 32*eQED^2*FudBmm["1", 1, "8", 7] - 
    12*gQCD^2*FudBmm["1", 1, "8", 7] + 64*eQED^2*FudBmp["1", 1, "8", 7] + 
    12*gQCD^2*FudBmp["1", 1, "8", 7])/27, \[Beta][FudAmm["1", 1, "8", 7]] == 
  (-2*(8*Sqrt[2]*(eQED^2 - 3*gQCD^2)*FddAmmm["8", 7] + 
     8*Sqrt[10]*(2*eQED^2 + 3*gQCD^2)*FddAmpp["8", 7] + 
     2*Sqrt[6]*eQED^2*FddBmmm["8", 7] - 3*Sqrt[6]*gQCD^2*FddBmmm["8", 7] + 
     2*Sqrt[6]*eQED^2*FddBmmp["8", 7] - 3*Sqrt[6]*gQCD^2*FddBmmp["8", 7] + 
     4*Sqrt[6]*eQED^2*FddBmpm["8", 7] + 3*Sqrt[6]*gQCD^2*FddBmpm["8", 7] + 
     4*Sqrt[6]*eQED^2*FddBmpp["8", 7] + 3*Sqrt[6]*gQCD^2*FddBmpp["8", 7] + 
     6*Sqrt[6]*eQED^2*FedAm["1", 1, "8", 7] + 6*Sqrt[6]*eQED^2*
      FedBm["1", 1, "8", 7] + 20*eQED^2*FudAmm["1", 1, "8", 7] + 
     114*gQCD^2*FudAmm["1", 1, "8", 7] - 32*eQED^2*FudAmp["1", 1, "8", 7] + 
     102*gQCD^2*FudAmp["1", 1, "8", 7] - 16*eQED^2*FudBmm["1", 1, "8", 7] - 
     12*gQCD^2*FudBmm["1", 1, "8", 7] - 32*eQED^2*FudBmp["1", 1, "8", 7] + 
     12*gQCD^2*FudBmp["1", 1, "8", 7]))/27, 
 \[Beta][FudBmp["1", 1, "8", 7]] == 
  (-8*Sqrt[2]*(2*eQED^2 + 3*gQCD^2)*FddAmmm["8", 7] - 
    8*Sqrt[10]*(4*eQED^2 - 3*gQCD^2)*FddAmpp["8", 7] - 
    4*Sqrt[6]*eQED^2*FddBmmm["8", 7] - 3*Sqrt[6]*gQCD^2*FddBmmm["8", 7] - 
    4*Sqrt[6]*eQED^2*FddBmmp["8", 7] - 3*Sqrt[6]*gQCD^2*FddBmmp["8", 7] - 
    8*Sqrt[6]*eQED^2*FddBmpm["8", 7] + 3*Sqrt[6]*gQCD^2*FddBmpm["8", 7] - 
    8*Sqrt[6]*eQED^2*FddBmpp["8", 7] + 3*Sqrt[6]*gQCD^2*FddBmpp["8", 7] - 
    12*Sqrt[6]*eQED^2*FedAm["1", 1, "8", 7] - 12*Sqrt[6]*eQED^2*
     FedBm["1", 1, "8", 7] + 32*eQED^2*FudAmm["1", 1, "8", 7] - 
    12*gQCD^2*FudAmm["1", 1, "8", 7] + 64*eQED^2*FudAmp["1", 1, "8", 7] + 
    12*gQCD^2*FudAmp["1", 1, "8", 7] + 32*eQED^2*FudBmm["1", 1, "8", 7] + 
    78*gQCD^2*FudBmm["1", 1, "8", 7] + 136*eQED^2*FudBmp["1", 1, "8", 7] - 
    294*gQCD^2*FudBmp["1", 1, "8", 7])/27, \[Beta][FudBmm["1", 1, "8", 7]] == 
  (-2*(8*Sqrt[2]*(eQED^2 - 3*gQCD^2)*FddAmmm["8", 7] + 
     8*Sqrt[10]*(2*eQED^2 + 3*gQCD^2)*FddAmpp["8", 7] + 
     2*Sqrt[6]*eQED^2*FddBmmm["8", 7] - 3*Sqrt[6]*gQCD^2*FddBmmm["8", 7] + 
     2*Sqrt[6]*eQED^2*FddBmmp["8", 7] - 3*Sqrt[6]*gQCD^2*FddBmmp["8", 7] + 
     4*Sqrt[6]*eQED^2*FddBmpm["8", 7] + 3*Sqrt[6]*gQCD^2*FddBmpm["8", 7] + 
     4*Sqrt[6]*eQED^2*FddBmpp["8", 7] + 3*Sqrt[6]*gQCD^2*FddBmpp["8", 7] + 
     6*Sqrt[6]*eQED^2*FedAm["1", 1, "8", 7] + 6*Sqrt[6]*eQED^2*
      FedBm["1", 1, "8", 7] - 16*eQED^2*FudAmm["1", 1, "8", 7] - 
     12*gQCD^2*FudAmm["1", 1, "8", 7] - 32*eQED^2*FudAmp["1", 1, "8", 7] + 
     12*gQCD^2*FudAmp["1", 1, "8", 7] - 52*eQED^2*FudBmm["1", 1, "8", 7] + 
     24*gQCD^2*FudBmm["1", 1, "8", 7] - 32*eQED^2*FudBmp["1", 1, "8", 7] - 
     240*gQCD^2*FudBmp["1", 1, "8", 7]))/27, \[Beta][FddAmpp["8", 8]] == 
  (16*Sqrt[5]*(2*eQED^2 - 3*gQCD^2)*FddAmmm["8", 8] + 
    16*(38*eQED^2 + 69*gQCD^2)*FddAmpp["8", 8] + 
    Sqrt[10]*(Sqrt[6]*(4*eQED^2 - 3*gQCD^2)*FddBmmm["8", 8] + 
      Sqrt[6]*(4*eQED^2 - 3*gQCD^2)*FddBmmp["8", 8] + 
      8*Sqrt[6]*eQED^2*FddBmpm["8", 8] + 3*Sqrt[6]*gQCD^2*FddBmpm["8", 8] + 
      8*Sqrt[6]*eQED^2*FddBmpp["8", 8] + 3*Sqrt[6]*gQCD^2*FddBmpp["8", 8] + 
      12*Sqrt[6]*eQED^2*FedAm["1", 1, "8", 8] + 12*Sqrt[6]*eQED^2*
       FedBm["1", 1, "8", 8] - 32*eQED^2*FudAmm["1", 1, "8", 8] - 
      12*gQCD^2*FudAmm["1", 1, "8", 8] - 64*eQED^2*FudAmp["1", 1, "8", 8] + 
      12*gQCD^2*FudAmp["1", 1, "8", 8] - 32*eQED^2*FudBmm["1", 1, "8", 8] - 
      12*gQCD^2*FudBmm["1", 1, "8", 8] - 64*eQED^2*FudBmp["1", 1, "8", 8] + 
      12*gQCD^2*FudBmp["1", 1, "8", 8]))/216, \[Beta][FddAmmm["8", 8]] == 
  (8*Sqrt[2]*(10*eQED^2 - 51*gQCD^2)*FddAmmm["8", 8] + 
    8*Sqrt[10]*(2*eQED^2 - 3*gQCD^2)*FddAmpp["8", 8] + 
    2*Sqrt[6]*eQED^2*FddBmmm["8", 8] + 3*Sqrt[6]*gQCD^2*FddBmmm["8", 8] + 
    2*Sqrt[6]*eQED^2*FddBmmp["8", 8] + 3*Sqrt[6]*gQCD^2*FddBmmp["8", 8] + 
    4*Sqrt[6]*eQED^2*FddBmpm["8", 8] - 3*Sqrt[6]*gQCD^2*FddBmpm["8", 8] + 
    4*Sqrt[6]*eQED^2*FddBmpp["8", 8] - 3*Sqrt[6]*gQCD^2*FddBmpp["8", 8] + 
    6*Sqrt[6]*eQED^2*FedAm["1", 1, "8", 8] + 6*Sqrt[6]*eQED^2*
     FedBm["1", 1, "8", 8] - 16*eQED^2*FudAmm["1", 1, "8", 8] + 
    12*gQCD^2*FudAmm["1", 1, "8", 8] - 32*eQED^2*FudAmp["1", 1, "8", 8] - 
    12*gQCD^2*FudAmp["1", 1, "8", 8] - 16*eQED^2*FudBmm["1", 1, "8", 8] + 
    12*gQCD^2*FudBmm["1", 1, "8", 8] - 32*eQED^2*FudBmp["1", 1, "8", 8] - 
    12*gQCD^2*FudBmp["1", 1, "8", 8])/(54*Sqrt[2]), 
 \[Beta][FddBmpp["8", 8]] == (8*Sqrt[2]*(eQED^2 - 3*gQCD^2)*FddAmmm["8", 8] + 
    8*Sqrt[10]*(2*eQED^2 + 3*gQCD^2)*FddAmpp["8", 8] + 
    2*Sqrt[6]*eQED^2*FddBmmm["8", 8] - 3*Sqrt[6]*gQCD^2*FddBmmm["8", 8] + 
    2*Sqrt[6]*eQED^2*FddBmmp["8", 8] + 27*Sqrt[6]*gQCD^2*FddBmmp["8", 8] + 
    4*Sqrt[6]*eQED^2*FddBmpm["8", 8] + 3*Sqrt[6]*gQCD^2*FddBmpm["8", 8] - 
    8*Sqrt[6]*eQED^2*FddBmpp["8", 8] - 99*Sqrt[6]*gQCD^2*FddBmpp["8", 8] + 
    6*Sqrt[6]*eQED^2*FedAm["1", 1, "8", 8] + 6*Sqrt[6]*eQED^2*
     FedBm["1", 1, "8", 8] - 16*eQED^2*FudAmm["1", 1, "8", 8] - 
    12*gQCD^2*FudAmm["1", 1, "8", 8] - 32*eQED^2*FudAmp["1", 1, "8", 8] + 
    12*gQCD^2*FudAmp["1", 1, "8", 8] - 16*eQED^2*FudBmm["1", 1, "8", 8] - 
    12*gQCD^2*FudBmm["1", 1, "8", 8] - 32*eQED^2*FudBmp["1", 1, "8", 8] + 
    12*gQCD^2*FudBmp["1", 1, "8", 8])/(9*Sqrt[6]), 
 \[Beta][FddBmmp["8", 8]] == 
  (2*(4*Sqrt[3]*(eQED^2 + 6*gQCD^2)*FddAmmm["8", 8] + 
     8*Sqrt[15]*(eQED^2 - 3*gQCD^2)*FddAmpp["8", 8] + 
     3*eQED^2*FddBmmm["8", 8] + 9*gQCD^2*FddBmmm["8", 8] - 
     15*eQED^2*FddBmmp["8", 8] - 27*gQCD^2*FddBmmp["8", 8] + 
     6*eQED^2*FddBmpm["8", 8] - 9*gQCD^2*FddBmpm["8", 8] + 
     6*eQED^2*FddBmpp["8", 8] + 243*gQCD^2*FddBmpp["8", 8] + 
     9*eQED^2*FedAm["1", 1, "8", 8] + 9*eQED^2*FedBm["1", 1, "8", 8] - 
     4*Sqrt[6]*eQED^2*FudAmm["1", 1, "8", 8] + 6*Sqrt[6]*gQCD^2*
      FudAmm["1", 1, "8", 8] - 8*Sqrt[6]*eQED^2*FudAmp["1", 1, "8", 8] - 
     6*Sqrt[6]*gQCD^2*FudAmp["1", 1, "8", 8] - 4*Sqrt[6]*eQED^2*
      FudBmm["1", 1, "8", 8] + 6*Sqrt[6]*gQCD^2*FudBmm["1", 1, "8", 8] - 
     8*Sqrt[6]*eQED^2*FudBmp["1", 1, "8", 8] - 6*Sqrt[6]*gQCD^2*
      FudBmp["1", 1, "8", 8]))/27, \[Beta][FddBmpm["8", 8]] == 
  (8*Sqrt[2]*(eQED^2 - 3*gQCD^2)*FddAmmm["8", 8] + 
    8*Sqrt[10]*(2*eQED^2 + 3*gQCD^2)*FddAmpp["8", 8] + 
    2*Sqrt[6]*eQED^2*FddBmmm["8", 8] + 27*Sqrt[6]*gQCD^2*FddBmmm["8", 8] + 
    2*Sqrt[6]*eQED^2*FddBmmp["8", 8] - 3*Sqrt[6]*gQCD^2*FddBmmp["8", 8] - 
    8*Sqrt[6]*eQED^2*FddBmpm["8", 8] - 99*Sqrt[6]*gQCD^2*FddBmpm["8", 8] + 
    4*Sqrt[6]*eQED^2*FddBmpp["8", 8] + 3*Sqrt[6]*gQCD^2*FddBmpp["8", 8] + 
    6*Sqrt[6]*eQED^2*FedAm["1", 1, "8", 8] + 6*Sqrt[6]*eQED^2*
     FedBm["1", 1, "8", 8] - 16*eQED^2*FudAmm["1", 1, "8", 8] - 
    12*gQCD^2*FudAmm["1", 1, "8", 8] - 32*eQED^2*FudAmp["1", 1, "8", 8] + 
    12*gQCD^2*FudAmp["1", 1, "8", 8] - 16*eQED^2*FudBmm["1", 1, "8", 8] - 
    12*gQCD^2*FudBmm["1", 1, "8", 8] - 32*eQED^2*FudBmp["1", 1, "8", 8] + 
    12*gQCD^2*FudBmp["1", 1, "8", 8])/(9*Sqrt[6]), 
 \[Beta][FddBmmm["8", 8]] == 
  (2*(4*Sqrt[3]*(eQED^2 + 6*gQCD^2)*FddAmmm["8", 8] + 
     8*Sqrt[15]*(eQED^2 - 3*gQCD^2)*FddAmpp["8", 8] - 
     15*eQED^2*FddBmmm["8", 8] - 27*gQCD^2*FddBmmm["8", 8] + 
     3*eQED^2*FddBmmp["8", 8] + 9*gQCD^2*FddBmmp["8", 8] + 
     6*eQED^2*FddBmpm["8", 8] + 243*gQCD^2*FddBmpm["8", 8] + 
     6*eQED^2*FddBmpp["8", 8] - 9*gQCD^2*FddBmpp["8", 8] + 
     9*eQED^2*FedAm["1", 1, "8", 8] + 9*eQED^2*FedBm["1", 1, "8", 8] - 
     4*Sqrt[6]*eQED^2*FudAmm["1", 1, "8", 8] + 6*Sqrt[6]*gQCD^2*
      FudAmm["1", 1, "8", 8] - 8*Sqrt[6]*eQED^2*FudAmp["1", 1, "8", 8] - 
     6*Sqrt[6]*gQCD^2*FudAmp["1", 1, "8", 8] - 4*Sqrt[6]*eQED^2*
      FudBmm["1", 1, "8", 8] + 6*Sqrt[6]*gQCD^2*FudBmm["1", 1, "8", 8] - 
     8*Sqrt[6]*eQED^2*FudBmp["1", 1, "8", 8] - 6*Sqrt[6]*gQCD^2*
      FudBmp["1", 1, "8", 8]))/27, \[Beta][FedAm["1", 1, "8", 8]] == 
  (2*Sqrt[2/3]*eQED^2*(4*Sqrt[2]*FddAmmm["8", 8] + 
     8*Sqrt[10]*FddAmpp["8", 8] + Sqrt[6]*FddBmmm["8", 8] + 
     Sqrt[6]*FddBmmp["8", 8] + 2*Sqrt[6]*FddBmpm["8", 8] + 
     2*Sqrt[6]*FddBmpp["8", 8] + 6*Sqrt[6]*FedAm["1", 1, "8", 8] + 
     3*Sqrt[6]*FedBm["1", 1, "8", 8] - 8*FudAmm["1", 1, "8", 8] - 
     16*FudAmp["1", 1, "8", 8] - 8*FudBmm["1", 1, "8", 8] - 
     16*FudBmp["1", 1, "8", 8]))/3, \[Beta][FedBm["1", 1, "8", 8]] == 
  (2*Sqrt[2/3]*eQED^2*(4*Sqrt[2]*FddAmmm["8", 8] + 
     8*Sqrt[10]*FddAmpp["8", 8] + Sqrt[6]*FddBmmm["8", 8] + 
     Sqrt[6]*FddBmmp["8", 8] + 2*Sqrt[6]*FddBmpm["8", 8] + 
     2*Sqrt[6]*FddBmpp["8", 8] + 3*Sqrt[6]*FedAm["1", 1, "8", 8] - 
     8*FudAmm["1", 1, "8", 8] - 16*FudAmp["1", 1, "8", 8] - 
     8*FudBmm["1", 1, "8", 8] - 16*FudBmp["1", 1, "8", 8]))/3, 
 \[Beta][FudAmp["1", 1, "8", 8]] == 
  (-8*Sqrt[2]*(2*eQED^2 + 3*gQCD^2)*FddAmmm["8", 8] - 
    8*Sqrt[10]*(4*eQED^2 - 3*gQCD^2)*FddAmpp["8", 8] - 
    4*Sqrt[6]*eQED^2*FddBmmm["8", 8] - 3*Sqrt[6]*gQCD^2*FddBmmm["8", 8] - 
    4*Sqrt[6]*eQED^2*FddBmmp["8", 8] - 3*Sqrt[6]*gQCD^2*FddBmmp["8", 8] - 
    8*Sqrt[6]*eQED^2*FddBmpm["8", 8] + 3*Sqrt[6]*gQCD^2*FddBmpm["8", 8] - 
    8*Sqrt[6]*eQED^2*FddBmpp["8", 8] + 3*Sqrt[6]*gQCD^2*FddBmpp["8", 8] - 
    12*Sqrt[6]*eQED^2*FedAm["1", 1, "8", 8] - 12*Sqrt[6]*eQED^2*
     FedBm["1", 1, "8", 8] + 32*eQED^2*FudAmm["1", 1, "8", 8] + 
    60*gQCD^2*FudAmm["1", 1, "8", 8] - 8*eQED^2*FudAmp["1", 1, "8", 8] + 
    156*gQCD^2*FudAmp["1", 1, "8", 8] + 32*eQED^2*FudBmm["1", 1, "8", 8] - 
    12*gQCD^2*FudBmm["1", 1, "8", 8] + 64*eQED^2*FudBmp["1", 1, "8", 8] + 
    12*gQCD^2*FudBmp["1", 1, "8", 8])/27, \[Beta][FudAmm["1", 1, "8", 8]] == 
  (-2*(8*Sqrt[2]*(eQED^2 - 3*gQCD^2)*FddAmmm["8", 8] + 
     8*Sqrt[10]*(2*eQED^2 + 3*gQCD^2)*FddAmpp["8", 8] + 
     2*Sqrt[6]*eQED^2*FddBmmm["8", 8] - 3*Sqrt[6]*gQCD^2*FddBmmm["8", 8] + 
     2*Sqrt[6]*eQED^2*FddBmmp["8", 8] - 3*Sqrt[6]*gQCD^2*FddBmmp["8", 8] + 
     4*Sqrt[6]*eQED^2*FddBmpm["8", 8] + 3*Sqrt[6]*gQCD^2*FddBmpm["8", 8] + 
     4*Sqrt[6]*eQED^2*FddBmpp["8", 8] + 3*Sqrt[6]*gQCD^2*FddBmpp["8", 8] + 
     6*Sqrt[6]*eQED^2*FedAm["1", 1, "8", 8] + 6*Sqrt[6]*eQED^2*
      FedBm["1", 1, "8", 8] + 20*eQED^2*FudAmm["1", 1, "8", 8] + 
     114*gQCD^2*FudAmm["1", 1, "8", 8] - 32*eQED^2*FudAmp["1", 1, "8", 8] + 
     102*gQCD^2*FudAmp["1", 1, "8", 8] - 16*eQED^2*FudBmm["1", 1, "8", 8] - 
     12*gQCD^2*FudBmm["1", 1, "8", 8] - 32*eQED^2*FudBmp["1", 1, "8", 8] + 
     12*gQCD^2*FudBmp["1", 1, "8", 8]))/27, 
 \[Beta][FudBmp["1", 1, "8", 8]] == 
  (-8*Sqrt[2]*(2*eQED^2 + 3*gQCD^2)*FddAmmm["8", 8] - 
    8*Sqrt[10]*(4*eQED^2 - 3*gQCD^2)*FddAmpp["8", 8] - 
    4*Sqrt[6]*eQED^2*FddBmmm["8", 8] - 3*Sqrt[6]*gQCD^2*FddBmmm["8", 8] - 
    4*Sqrt[6]*eQED^2*FddBmmp["8", 8] - 3*Sqrt[6]*gQCD^2*FddBmmp["8", 8] - 
    8*Sqrt[6]*eQED^2*FddBmpm["8", 8] + 3*Sqrt[6]*gQCD^2*FddBmpm["8", 8] - 
    8*Sqrt[6]*eQED^2*FddBmpp["8", 8] + 3*Sqrt[6]*gQCD^2*FddBmpp["8", 8] - 
    12*Sqrt[6]*eQED^2*FedAm["1", 1, "8", 8] - 12*Sqrt[6]*eQED^2*
     FedBm["1", 1, "8", 8] + 32*eQED^2*FudAmm["1", 1, "8", 8] - 
    12*gQCD^2*FudAmm["1", 1, "8", 8] + 64*eQED^2*FudAmp["1", 1, "8", 8] + 
    12*gQCD^2*FudAmp["1", 1, "8", 8] + 32*eQED^2*FudBmm["1", 1, "8", 8] + 
    78*gQCD^2*FudBmm["1", 1, "8", 8] + 136*eQED^2*FudBmp["1", 1, "8", 8] - 
    294*gQCD^2*FudBmp["1", 1, "8", 8])/27, \[Beta][FudBmm["1", 1, "8", 8]] == 
  (-2*(8*Sqrt[2]*(eQED^2 - 3*gQCD^2)*FddAmmm["8", 8] + 
     8*Sqrt[10]*(2*eQED^2 + 3*gQCD^2)*FddAmpp["8", 8] + 
     2*Sqrt[6]*eQED^2*FddBmmm["8", 8] - 3*Sqrt[6]*gQCD^2*FddBmmm["8", 8] + 
     2*Sqrt[6]*eQED^2*FddBmmp["8", 8] - 3*Sqrt[6]*gQCD^2*FddBmmp["8", 8] + 
     4*Sqrt[6]*eQED^2*FddBmpm["8", 8] + 3*Sqrt[6]*gQCD^2*FddBmpm["8", 8] + 
     4*Sqrt[6]*eQED^2*FddBmpp["8", 8] + 3*Sqrt[6]*gQCD^2*FddBmpp["8", 8] + 
     6*Sqrt[6]*eQED^2*FedAm["1", 1, "8", 8] + 6*Sqrt[6]*eQED^2*
      FedBm["1", 1, "8", 8] - 16*eQED^2*FudAmm["1", 1, "8", 8] - 
     12*gQCD^2*FudAmm["1", 1, "8", 8] - 32*eQED^2*FudAmp["1", 1, "8", 8] + 
     12*gQCD^2*FudAmp["1", 1, "8", 8] - 52*eQED^2*FudBmm["1", 1, "8", 8] + 
     24*gQCD^2*FudBmm["1", 1, "8", 8] - 32*eQED^2*FudBmp["1", 1, "8", 8] - 
     240*gQCD^2*FudBmp["1", 1, "8", 8]))/27, \[Beta][FddAmpp["1", 1]] == 
  (-2*(4*Sqrt[2]*(2*eQED^2 - 3*gQCD^2)*FddAmmm["1", 1] - 
     2*(25*eQED^2 + 39*gQCD^2)*FddAmpp["1", 1] - 3*Sqrt[6]*eQED^2*
      FedAm["1", 1, "1", 1] - 3*Sqrt[6]*eQED^2*FedBm["1", 1, "1", 1] + 
     8*eQED^2*FudAmm["1", 1, "1", 1] + 3*gQCD^2*FudAmm["1", 1, "1", 1] + 
     16*eQED^2*FudAmp["1", 1, "1", 1] - 3*gQCD^2*FudAmp["1", 1, "1", 1] + 
     8*eQED^2*FudBmm["1", 1, "1", 1] + 3*gQCD^2*FudBmm["1", 1, "1", 1] + 
     16*eQED^2*FudBmp["1", 1, "1", 1] - 3*gQCD^2*FudBmp["1", 1, "1", 1]))/27, 
 \[Beta][FddAmmm["1", 1]] == 
  (2*((26*eQED^2 - 84*gQCD^2)*FddAmmm["1", 1] - 
     8*Sqrt[2]*(2*eQED^2 - 3*gQCD^2)*FddAmpp["1", 1] - 
     3*Sqrt[3]*eQED^2*FedAm["1", 1, "1", 1] - 3*Sqrt[3]*eQED^2*
      FedBm["1", 1, "1", 1] + 4*Sqrt[2]*eQED^2*FudAmm["1", 1, "1", 1] - 
     3*Sqrt[2]*gQCD^2*FudAmm["1", 1, "1", 1] + 8*Sqrt[2]*eQED^2*
      FudAmp["1", 1, "1", 1] + 3*Sqrt[2]*gQCD^2*FudAmp["1", 1, "1", 1] + 
     4*Sqrt[2]*eQED^2*FudBmm["1", 1, "1", 1] - 3*Sqrt[2]*gQCD^2*
      FudBmm["1", 1, "1", 1] + 8*Sqrt[2]*eQED^2*FudBmp["1", 1, "1", 1] + 
     3*Sqrt[2]*gQCD^2*FudBmp["1", 1, "1", 1]))/27, 
 \[Beta][FedAm["1", 1, "1", 1]] == 
  (-2*Sqrt[2]*eQED^2*(8*Sqrt[6]*FddAmmm["1", 1] - 
     32*Sqrt[3]*FddAmpp["1", 1] - 21*Sqrt[2]*FedAm["1", 1, "1", 1] - 
     6*Sqrt[2]*FedBm["1", 1, "1", 1] - 8*Sqrt[3]*FeeAmpp["1", 1] + 
     4*Sqrt[3]*FeuAm["1", 1, "1", 1] - 4*Sqrt[3]*FeuBm["1", 1, "1", 1] + 
     8*Sqrt[3]*FudAmm["1", 1, "1", 1] + 16*Sqrt[3]*FudAmp["1", 1, "1", 1] + 
     8*Sqrt[3]*FudBmm["1", 1, "1", 1] + 16*Sqrt[3]*FudBmp["1", 1, "1", 1]))/
   9, \[Beta][FedBm["1", 1, "1", 1]] == 
  (-2*Sqrt[2]*eQED^2*(8*Sqrt[6]*FddAmmm["1", 1] - 
     32*Sqrt[3]*FddAmpp["1", 1] - 6*Sqrt[2]*FedAm["1", 1, "1", 1] - 
     3*Sqrt[2]*FedBm["1", 1, "1", 1] + 8*Sqrt[3]*FeeAmpp["1", 1] - 
     4*Sqrt[3]*FeuAm["1", 1, "1", 1] + 4*Sqrt[3]*FeuBm["1", 1, "1", 1] + 
     8*Sqrt[3]*FudAmm["1", 1, "1", 1] + 16*Sqrt[3]*FudAmp["1", 1, "1", 1] + 
     8*Sqrt[3]*FudBmm["1", 1, "1", 1] + 16*Sqrt[3]*FudBmp["1", 1, "1", 1]))/
   9, \[Beta][FeeAmpp["1", 1]] == 
  (4*eQED^2*(Sqrt[6]*FedAm["1", 1, "1", 1] - Sqrt[6]*FedBm["1", 1, "1", 1] + 
     17*FeeAmpp["1", 1] - 4*FeuAm["1", 1, "1", 1] + 4*FeuBm["1", 1, "1", 1]))/
   3, \[Beta][FeuAm["1", 1, "1", 1]] == 
  (-4*eQED^2*(6*Sqrt[2]*FedAm["1", 1, "1", 1] - 
     6*Sqrt[2]*FedBm["1", 1, "1", 1] + 16*Sqrt[3]*FeeAmpp["1", 1] + 
     Sqrt[3]*FeuAm["1", 1, "1", 1] - Sqrt[3]*FeuBm["1", 1, "1", 1] - 
     6*Sqrt[3]*FudAmm["1", 1, "1", 1] - 12*Sqrt[3]*FudAmp["1", 1, "1", 1] + 
     6*Sqrt[3]*FudBmm["1", 1, "1", 1] + 12*Sqrt[3]*FudBmp["1", 1, "1", 1] + 
     24*Sqrt[2]*FuuAmmm["1", 1] + 48*Sqrt[6]*FuuAmpp["1", 1]))/(9*Sqrt[3]), 
 \[Beta][FeuBm["1", 1, "1", 1]] == 
  (4*eQED^2*(6*Sqrt[2]*FedAm["1", 1, "1", 1] - 
     6*Sqrt[2]*FedBm["1", 1, "1", 1] + 16*Sqrt[3]*FeeAmpp["1", 1] + 
     Sqrt[3]*FeuAm["1", 1, "1", 1] + 35*Sqrt[3]*FeuBm["1", 1, "1", 1] + 
     6*Sqrt[3]*FudAmm["1", 1, "1", 1] + 12*Sqrt[3]*FudAmp["1", 1, "1", 1] - 
     6*Sqrt[3]*FudBmm["1", 1, "1", 1] - 12*Sqrt[3]*FudBmp["1", 1, "1", 1] - 
     24*Sqrt[2]*FuuAmmm["1", 1] - 48*Sqrt[6]*FuuAmpp["1", 1]))/(9*Sqrt[3]), 
 \[Beta][FuuAmpp["1", 1]] == (-12*Sqrt[3]*eQED^2*FeuAm["1", 1, "1", 1] - 
    12*Sqrt[3]*eQED^2*FeuBm["1", 1, "1", 1] - 8*Sqrt[3]*eQED^2*
     FudAmm["1", 1, "1", 1] - 3*Sqrt[3]*gQCD^2*FudAmm["1", 1, "1", 1] - 
    16*Sqrt[3]*eQED^2*FudAmp["1", 1, "1", 1] + 3*Sqrt[3]*gQCD^2*
     FudAmp["1", 1, "1", 1] + 8*Sqrt[3]*eQED^2*FudBmm["1", 1, "1", 1] + 
    3*Sqrt[3]*gQCD^2*FudBmm["1", 1, "1", 1] + 16*Sqrt[3]*eQED^2*
     FudBmp["1", 1, "1", 1] - 3*Sqrt[3]*gQCD^2*FudBmp["1", 1, "1", 1] + 
    32*Sqrt[2]*eQED^2*FuuAmmm["1", 1] - 12*Sqrt[2]*gQCD^2*FuuAmmm["1", 1] + 
    112*Sqrt[6]*eQED^2*FuuAmpp["1", 1] + 48*Sqrt[6]*gQCD^2*FuuAmpp["1", 1])/
   (9*Sqrt[6]), \[Beta][FuuAmmm["1", 1]] == 
  (Sqrt[2]*(-6*Sqrt[3]*eQED^2*FeuAm["1", 1, "1", 1] - 
     6*Sqrt[3]*eQED^2*FeuBm["1", 1, "1", 1] - 4*Sqrt[3]*eQED^2*
      FudAmm["1", 1, "1", 1] + 3*Sqrt[3]*gQCD^2*FudAmm["1", 1, "1", 1] - 
     8*Sqrt[3]*eQED^2*FudAmp["1", 1, "1", 1] - 3*Sqrt[3]*gQCD^2*
      FudAmp["1", 1, "1", 1] + 4*Sqrt[3]*eQED^2*FudBmm["1", 1, "1", 1] - 
     3*Sqrt[3]*gQCD^2*FudBmm["1", 1, "1", 1] + 8*Sqrt[3]*eQED^2*
      FudBmp["1", 1, "1", 1] + 3*Sqrt[3]*gQCD^2*FudBmp["1", 1, "1", 1] + 
     88*Sqrt[2]*eQED^2*FuuAmmm["1", 1] - 96*Sqrt[2]*gQCD^2*FuuAmmm["1", 1] + 
     32*Sqrt[6]*eQED^2*FuuAmpp["1", 1] - 12*Sqrt[6]*gQCD^2*FuuAmpp["1", 1]))/
   27, \[Beta][FudAmp["1", 1, "1", 1]] == 
  (2*(8*Sqrt[2]*(2*eQED^2 + 3*gQCD^2)*FddAmmm["1", 1] + 
     (-64*eQED^2 + 48*gQCD^2)*FddAmpp["1", 1] - 6*Sqrt[6]*eQED^2*
      FedAm["1", 1, "1", 1] - 6*Sqrt[6]*eQED^2*FedBm["1", 1, "1", 1] + 
     9*eQED^2*FeuAm["1", 1, "1", 1] + 9*eQED^2*FeuBm["1", 1, "1", 1] + 
     22*eQED^2*FudAmm["1", 1, "1", 1] + 21*gQCD^2*FudAmm["1", 1, "1", 1] + 
     8*eQED^2*FudAmp["1", 1, "1", 1] + 87*gQCD^2*FudAmp["1", 1, "1", 1] + 
     10*eQED^2*FudBmm["1", 1, "1", 1] + 3*gQCD^2*FudBmm["1", 1, "1", 1] + 
     20*eQED^2*FudBmp["1", 1, "1", 1] - 3*gQCD^2*FudBmp["1", 1, "1", 1] - 
     8*Sqrt[6]*eQED^2*FuuAmmm["1", 1] - 12*Sqrt[6]*gQCD^2*FuuAmmm["1", 1] - 
     48*Sqrt[2]*eQED^2*FuuAmpp["1", 1] + 36*Sqrt[2]*gQCD^2*FuuAmpp["1", 1]))/
   27, \[Beta][FudAmm["1", 1, "1", 1]] == 
  (2*(16*Sqrt[2]*(eQED^2 - 3*gQCD^2)*FddAmmm["1", 1] - 
     32*(2*eQED^2 + 3*gQCD^2)*FddAmpp["1", 1] - 6*Sqrt[6]*eQED^2*
      FedAm["1", 1, "1", 1] - 6*Sqrt[6]*eQED^2*FedBm["1", 1, "1", 1] + 
     9*eQED^2*FeuAm["1", 1, "1", 1] + 9*eQED^2*FeuBm["1", 1, "1", 1] - 
     14*eQED^2*FudAmm["1", 1, "1", 1] - 96*gQCD^2*FudAmm["1", 1, "1", 1] + 
     44*eQED^2*FudAmp["1", 1, "1", 1] - 120*gQCD^2*FudAmp["1", 1, "1", 1] + 
     10*eQED^2*FudBmm["1", 1, "1", 1] - 6*gQCD^2*FudBmm["1", 1, "1", 1] + 
     20*eQED^2*FudBmp["1", 1, "1", 1] + 6*gQCD^2*FudBmp["1", 1, "1", 1] - 
     8*Sqrt[6]*eQED^2*FuuAmmm["1", 1] + 24*Sqrt[6]*gQCD^2*FuuAmmm["1", 1] - 
     48*Sqrt[2]*eQED^2*FuuAmpp["1", 1] - 72*Sqrt[2]*gQCD^2*FuuAmpp["1", 1]))/
   27, \[Beta][FudBmp["1", 1, "1", 1]] == 
  (2*(8*Sqrt[2]*(2*eQED^2 + 3*gQCD^2)*FddAmmm["1", 1] + 
     (-64*eQED^2 + 48*gQCD^2)*FddAmpp["1", 1] - 6*Sqrt[6]*eQED^2*
      FedAm["1", 1, "1", 1] - 6*Sqrt[6]*eQED^2*FedBm["1", 1, "1", 1] - 
     9*eQED^2*FeuAm["1", 1, "1", 1] - 9*eQED^2*FeuBm["1", 1, "1", 1] + 
     10*eQED^2*FudAmm["1", 1, "1", 1] + 3*gQCD^2*FudAmm["1", 1, "1", 1] + 
     20*eQED^2*FudAmp["1", 1, "1", 1] - 3*gQCD^2*FudAmp["1", 1, "1", 1] + 
     22*eQED^2*FudBmm["1", 1, "1", 1] + 30*gQCD^2*FudBmm["1", 1, "1", 1] + 
     80*eQED^2*FudBmp["1", 1, "1", 1] - 138*gQCD^2*FudBmp["1", 1, "1", 1] + 
     8*Sqrt[6]*eQED^2*FuuAmmm["1", 1] + 12*Sqrt[6]*gQCD^2*FuuAmmm["1", 1] + 
     48*Sqrt[2]*eQED^2*FuuAmpp["1", 1] - 36*Sqrt[2]*gQCD^2*FuuAmpp["1", 1]))/
   27, \[Beta][FudBmm["1", 1, "1", 1]] == 
  (2*(16*Sqrt[2]*(eQED^2 - 3*gQCD^2)*FddAmmm["1", 1] - 
     32*(2*eQED^2 + 3*gQCD^2)*FddAmpp["1", 1] - 6*Sqrt[6]*eQED^2*
      FedAm["1", 1, "1", 1] - 6*Sqrt[6]*eQED^2*FedBm["1", 1, "1", 1] - 
     9*eQED^2*FeuAm["1", 1, "1", 1] - 9*eQED^2*FeuBm["1", 1, "1", 1] + 
     10*eQED^2*FudAmm["1", 1, "1", 1] - 6*gQCD^2*FudAmm["1", 1, "1", 1] + 
     20*eQED^2*FudAmp["1", 1, "1", 1] + 6*gQCD^2*FudAmp["1", 1, "1", 1] + 
     58*eQED^2*FudBmm["1", 1, "1", 1] - 6*gQCD^2*FudBmm["1", 1, "1", 1] + 
     44*eQED^2*FudBmp["1", 1, "1", 1] + 222*gQCD^2*FudBmp["1", 1, "1", 1] + 
     8*Sqrt[6]*eQED^2*FuuAmmm["1", 1] - 24*Sqrt[6]*gQCD^2*FuuAmmm["1", 1] + 
     48*Sqrt[2]*eQED^2*FuuAmpp["1", 1] + 72*Sqrt[2]*gQCD^2*FuuAmpp["1", 1]))/
   27, \[Beta][FddBmpp["10", 1]] == 
  (-2*(-5*gQCD^2*FddBmmp["10", 1] + (2*eQED^2 + 17*gQCD^2)*FddBmpp["10", 1]))/
   3, \[Beta][FddBmmp["10", 1]] == 
  (-4*((eQED^2 + 2*gQCD^2)*FddBmmp["10", 1] - 14*gQCD^2*FddBmpp["10", 1]))/3, 
 \[Beta][FddBmpp["10", 2]] == 
  (2*(5*gQCD^2*FddBmmp["10", 2] - (2*eQED^2 + 17*gQCD^2)*FddBmpp["10", 2]))/
   3, \[Beta][FddBmmp["10", 2]] == 
  (-4*((eQED^2 + 2*gQCD^2)*FddBmmp["10", 2] - 14*gQCD^2*FddBmpp["10", 2]))/3, 
 \[Beta][FddBmpp["10", 3]] == 
  (2*(5*gQCD^2*FddBmmp["10", 3] - (2*eQED^2 + 17*gQCD^2)*FddBmpp["10", 3]))/
   3, \[Beta][FddBmmp["10", 3]] == 
  (-4*((eQED^2 + 2*gQCD^2)*FddBmmp["10", 3] - 14*gQCD^2*FddBmpp["10", 3]))/3, 
 \[Beta][FddBmpp["10", 4]] == 
  (-2*(-5*gQCD^2*FddBmmp["10", 4] + (2*eQED^2 + 17*gQCD^2)*FddBmpp["10", 4]))/
   3, \[Beta][FddBmmp["10", 4]] == 
  (-4*((eQED^2 + 2*gQCD^2)*FddBmmp["10", 4] - 14*gQCD^2*FddBmpp["10", 4]))/3, 
 \[Beta][FddBmpp["10", 5]] == 
  (2*(5*gQCD^2*FddBmmp["10", 5] - (2*eQED^2 + 17*gQCD^2)*FddBmpp["10", 5]))/
   3, \[Beta][FddBmmp["10", 5]] == 
  (-4*((eQED^2 + 2*gQCD^2)*FddBmmp["10", 5] - 14*gQCD^2*FddBmpp["10", 5]))/3, 
 \[Beta][FddBmpp["10", 6]] == 
  (-2*(-5*gQCD^2*FddBmmp["10", 6] + (2*eQED^2 + 17*gQCD^2)*FddBmpp["10", 6]))/
   3, \[Beta][FddBmmp["10", 6]] == 
  (-4*((eQED^2 + 2*gQCD^2)*FddBmmp["10", 6] - 14*gQCD^2*FddBmpp["10", 6]))/3, 
 \[Beta][FddBmpp["10", 7]] == 
  (2*(5*gQCD^2*FddBmmp["10", 7] - (2*eQED^2 + 17*gQCD^2)*FddBmpp["10", 7]))/
   3, \[Beta][FddBmmp["10", 7]] == 
  (-4*((eQED^2 + 2*gQCD^2)*FddBmmp["10", 7] - 14*gQCD^2*FddBmpp["10", 7]))/3, 
 \[Beta][FddBmpp["10", 8]] == 
  (-2*(-5*gQCD^2*FddBmmp["10", 8] + (2*eQED^2 + 17*gQCD^2)*FddBmpp["10", 8]))/
   3, \[Beta][FddBmmp["10", 8]] == 
  (-4*((eQED^2 + 2*gQCD^2)*FddBmmp["10", 8] - 14*gQCD^2*FddBmpp["10", 8]))/3, 
 \[Beta][FddBmpp["10", 9]] == 
  (2*(5*gQCD^2*FddBmmp["10", 9] - (2*eQED^2 + 17*gQCD^2)*FddBmpp["10", 9]))/
   3, \[Beta][FddBmmp["10", 9]] == 
  (-4*((eQED^2 + 2*gQCD^2)*FddBmmp["10", 9] - 14*gQCD^2*FddBmpp["10", 9]))/3, 
 \[Beta][FddBmpp["10", 10]] == 
  (-2*(-5*gQCD^2*FddBmmp["10", 10] + (2*eQED^2 + 17*gQCD^2)*
      FddBmpp["10", 10]))/3, \[Beta][FddBmmp["10", 10]] == 
  (-4*((eQED^2 + 2*gQCD^2)*FddBmmp["10", 10] - 14*gQCD^2*FddBmpp["10", 10]))/
   3, \[Beta][FddBmpm["10bar", 1]] == 
  (-2*(-5*gQCD^2*FddBmmm["10bar", 1] + (2*eQED^2 + 17*gQCD^2)*
      FddBmpm["10bar", 1]))/3, \[Beta][FddBmmm["10bar", 1]] == 
  (-4*((eQED^2 + 2*gQCD^2)*FddBmmm["10bar", 1] - 
     14*gQCD^2*FddBmpm["10bar", 1]))/3, \[Beta][FddBmpm["10bar", 2]] == 
  (2*(5*gQCD^2*FddBmmm["10bar", 2] - (2*eQED^2 + 17*gQCD^2)*
      FddBmpm["10bar", 2]))/3, \[Beta][FddBmmm["10bar", 2]] == 
  (-4*((eQED^2 + 2*gQCD^2)*FddBmmm["10bar", 2] - 
     14*gQCD^2*FddBmpm["10bar", 2]))/3, \[Beta][FddBmpm["10bar", 3]] == 
  (-2*(-5*gQCD^2*FddBmmm["10bar", 3] + (2*eQED^2 + 17*gQCD^2)*
      FddBmpm["10bar", 3]))/3, \[Beta][FddBmmm["10bar", 3]] == 
  (-4*((eQED^2 + 2*gQCD^2)*FddBmmm["10bar", 3] - 
     14*gQCD^2*FddBmpm["10bar", 3]))/3, \[Beta][FddBmpm["10bar", 4]] == 
  (-2*(-5*gQCD^2*FddBmmm["10bar", 4] + (2*eQED^2 + 17*gQCD^2)*
      FddBmpm["10bar", 4]))/3, \[Beta][FddBmmm["10bar", 4]] == 
  (-4*((eQED^2 + 2*gQCD^2)*FddBmmm["10bar", 4] - 
     14*gQCD^2*FddBmpm["10bar", 4]))/3, \[Beta][FddBmpm["10bar", 5]] == 
  (2*(5*gQCD^2*FddBmmm["10bar", 5] - (2*eQED^2 + 17*gQCD^2)*
      FddBmpm["10bar", 5]))/3, \[Beta][FddBmmm["10bar", 5]] == 
  (-4*((eQED^2 + 2*gQCD^2)*FddBmmm["10bar", 5] - 
     14*gQCD^2*FddBmpm["10bar", 5]))/3, \[Beta][FddBmpm["10bar", 6]] == 
  (-2*(-5*gQCD^2*FddBmmm["10bar", 6] + (2*eQED^2 + 17*gQCD^2)*
      FddBmpm["10bar", 6]))/3, \[Beta][FddBmmm["10bar", 6]] == 
  (-4*((eQED^2 + 2*gQCD^2)*FddBmmm["10bar", 6] - 
     14*gQCD^2*FddBmpm["10bar", 6]))/3, \[Beta][FddBmpm["10bar", 7]] == 
  (2*(5*gQCD^2*FddBmmm["10bar", 7] - (2*eQED^2 + 17*gQCD^2)*
      FddBmpm["10bar", 7]))/3, \[Beta][FddBmmm["10bar", 7]] == 
  (-4*((eQED^2 + 2*gQCD^2)*FddBmmm["10bar", 7] - 
     14*gQCD^2*FddBmpm["10bar", 7]))/3, \[Beta][FddBmpm["10bar", 8]] == 
  (2*(5*gQCD^2*FddBmmm["10bar", 8] - (2*eQED^2 + 17*gQCD^2)*
      FddBmpm["10bar", 8]))/3, \[Beta][FddBmmm["10bar", 8]] == 
  (-4*((eQED^2 + 2*gQCD^2)*FddBmmm["10bar", 8] - 
     14*gQCD^2*FddBmpm["10bar", 8]))/3, \[Beta][FddBmpm["10bar", 9]] == 
  (2*(5*gQCD^2*FddBmmm["10bar", 9] - (2*eQED^2 + 17*gQCD^2)*
      FddBmpm["10bar", 9]))/3, \[Beta][FddBmmm["10bar", 9]] == 
  (-4*((eQED^2 + 2*gQCD^2)*FddBmmm["10bar", 9] - 
     14*gQCD^2*FddBmpm["10bar", 9]))/3, \[Beta][FddBmpm["10bar", 10]] == 
  (-2*(-5*gQCD^2*FddBmmm["10bar", 10] + (2*eQED^2 + 17*gQCD^2)*
      FddBmpm["10bar", 10]))/3, \[Beta][FddBmmm["10bar", 10]] == 
  (-4*((eQED^2 + 2*gQCD^2)*FddBmmm["10bar", 10] - 
     14*gQCD^2*FddBmpm["10bar", 10]))/3, \[Beta][FedAp["8", 1, "8", 1]] == 
  4*eQED^2*FedAp["8", 1, "8", 1], \[Beta][FedBp["8", 1, "8", 1]] == 
  -4*eQED^2*FedBp["8", 1, "8", 1], \[Beta][FedAm["8", 1, "8", 1]] == 
  4*eQED^2*FedAm["8", 1, "8", 1], \[Beta][FedBm["8", 1, "8", 1]] == 
  -4*eQED^2*FedBm["8", 1, "8", 1], \[Beta][FedAp["8", 2, "8", 1]] == 
  4*eQED^2*FedAp["8", 2, "8", 1], \[Beta][FedBp["8", 2, "8", 1]] == 
  -4*eQED^2*FedBp["8", 2, "8", 1], \[Beta][FedAm["8", 2, "8", 1]] == 
  4*eQED^2*FedAm["8", 2, "8", 1], \[Beta][FedBm["8", 2, "8", 1]] == 
  -4*eQED^2*FedBm["8", 2, "8", 1], \[Beta][FedAp["8", 3, "8", 1]] == 
  4*eQED^2*FedAp["8", 3, "8", 1], \[Beta][FedBp["8", 3, "8", 1]] == 
  -4*eQED^2*FedBp["8", 3, "8", 1], \[Beta][FedAm["8", 3, "8", 1]] == 
  4*eQED^2*FedAm["8", 3, "8", 1], \[Beta][FedBm["8", 3, "8", 1]] == 
  -4*eQED^2*FedBm["8", 3, "8", 1], \[Beta][FedAp["8", 4, "8", 1]] == 
  4*eQED^2*FedAp["8", 4, "8", 1], \[Beta][FedBp["8", 4, "8", 1]] == 
  -4*eQED^2*FedBp["8", 4, "8", 1], \[Beta][FedAm["8", 4, "8", 1]] == 
  4*eQED^2*FedAm["8", 4, "8", 1], \[Beta][FedBm["8", 4, "8", 1]] == 
  -4*eQED^2*FedBm["8", 4, "8", 1], \[Beta][FedAp["8", 5, "8", 1]] == 
  4*eQED^2*FedAp["8", 5, "8", 1], \[Beta][FedBp["8", 5, "8", 1]] == 
  -4*eQED^2*FedBp["8", 5, "8", 1], \[Beta][FedAm["8", 5, "8", 1]] == 
  4*eQED^2*FedAm["8", 5, "8", 1], \[Beta][FedBm["8", 5, "8", 1]] == 
  -4*eQED^2*FedBm["8", 5, "8", 1], \[Beta][FedAp["8", 6, "8", 1]] == 
  4*eQED^2*FedAp["8", 6, "8", 1], \[Beta][FedBp["8", 6, "8", 1]] == 
  -4*eQED^2*FedBp["8", 6, "8", 1], \[Beta][FedAm["8", 6, "8", 1]] == 
  4*eQED^2*FedAm["8", 6, "8", 1], \[Beta][FedBm["8", 6, "8", 1]] == 
  -4*eQED^2*FedBm["8", 6, "8", 1], \[Beta][FedAp["8", 7, "8", 1]] == 
  4*eQED^2*FedAp["8", 7, "8", 1], \[Beta][FedBp["8", 7, "8", 1]] == 
  -4*eQED^2*FedBp["8", 7, "8", 1], \[Beta][FedAm["8", 7, "8", 1]] == 
  4*eQED^2*FedAm["8", 7, "8", 1], \[Beta][FedBm["8", 7, "8", 1]] == 
  -4*eQED^2*FedBm["8", 7, "8", 1], \[Beta][FedAp["8", 8, "8", 1]] == 
  4*eQED^2*FedAp["8", 8, "8", 1], \[Beta][FedBp["8", 8, "8", 1]] == 
  -4*eQED^2*FedBp["8", 8, "8", 1], \[Beta][FedAm["8", 8, "8", 1]] == 
  4*eQED^2*FedAm["8", 8, "8", 1], \[Beta][FedBm["8", 8, "8", 1]] == 
  -4*eQED^2*FedBm["8", 8, "8", 1], \[Beta][FedAp["8", 1, "8", 2]] == 
  4*eQED^2*FedAp["8", 1, "8", 2], \[Beta][FedBp["8", 1, "8", 2]] == 
  -4*eQED^2*FedBp["8", 1, "8", 2], \[Beta][FedAm["8", 1, "8", 2]] == 
  4*eQED^2*FedAm["8", 1, "8", 2], \[Beta][FedBm["8", 1, "8", 2]] == 
  -4*eQED^2*FedBm["8", 1, "8", 2], \[Beta][FedAp["8", 2, "8", 2]] == 
  4*eQED^2*FedAp["8", 2, "8", 2], \[Beta][FedBp["8", 2, "8", 2]] == 
  -4*eQED^2*FedBp["8", 2, "8", 2], \[Beta][FedAm["8", 2, "8", 2]] == 
  4*eQED^2*FedAm["8", 2, "8", 2], \[Beta][FedBm["8", 2, "8", 2]] == 
  -4*eQED^2*FedBm["8", 2, "8", 2], \[Beta][FedAp["8", 3, "8", 2]] == 
  4*eQED^2*FedAp["8", 3, "8", 2], \[Beta][FedBp["8", 3, "8", 2]] == 
  -4*eQED^2*FedBp["8", 3, "8", 2], \[Beta][FedAm["8", 3, "8", 2]] == 
  4*eQED^2*FedAm["8", 3, "8", 2], \[Beta][FedBm["8", 3, "8", 2]] == 
  -4*eQED^2*FedBm["8", 3, "8", 2], \[Beta][FedAp["8", 4, "8", 2]] == 
  4*eQED^2*FedAp["8", 4, "8", 2], \[Beta][FedBp["8", 4, "8", 2]] == 
  -4*eQED^2*FedBp["8", 4, "8", 2], \[Beta][FedAm["8", 4, "8", 2]] == 
  4*eQED^2*FedAm["8", 4, "8", 2], \[Beta][FedBm["8", 4, "8", 2]] == 
  -4*eQED^2*FedBm["8", 4, "8", 2], \[Beta][FedAp["8", 5, "8", 2]] == 
  4*eQED^2*FedAp["8", 5, "8", 2], \[Beta][FedBp["8", 5, "8", 2]] == 
  -4*eQED^2*FedBp["8", 5, "8", 2], \[Beta][FedAm["8", 5, "8", 2]] == 
  4*eQED^2*FedAm["8", 5, "8", 2], \[Beta][FedBm["8", 5, "8", 2]] == 
  -4*eQED^2*FedBm["8", 5, "8", 2], \[Beta][FedAp["8", 6, "8", 2]] == 
  4*eQED^2*FedAp["8", 6, "8", 2], \[Beta][FedBp["8", 6, "8", 2]] == 
  -4*eQED^2*FedBp["8", 6, "8", 2], \[Beta][FedAm["8", 6, "8", 2]] == 
  4*eQED^2*FedAm["8", 6, "8", 2], \[Beta][FedBm["8", 6, "8", 2]] == 
  -4*eQED^2*FedBm["8", 6, "8", 2], \[Beta][FedAp["8", 7, "8", 2]] == 
  4*eQED^2*FedAp["8", 7, "8", 2], \[Beta][FedBp["8", 7, "8", 2]] == 
  -4*eQED^2*FedBp["8", 7, "8", 2], \[Beta][FedAm["8", 7, "8", 2]] == 
  4*eQED^2*FedAm["8", 7, "8", 2], \[Beta][FedBm["8", 7, "8", 2]] == 
  -4*eQED^2*FedBm["8", 7, "8", 2], \[Beta][FedAp["8", 8, "8", 2]] == 
  4*eQED^2*FedAp["8", 8, "8", 2], \[Beta][FedBp["8", 8, "8", 2]] == 
  -4*eQED^2*FedBp["8", 8, "8", 2], \[Beta][FedAm["8", 8, "8", 2]] == 
  4*eQED^2*FedAm["8", 8, "8", 2], \[Beta][FedBm["8", 8, "8", 2]] == 
  -4*eQED^2*FedBm["8", 8, "8", 2], \[Beta][FedAp["8", 1, "8", 3]] == 
  4*eQED^2*FedAp["8", 1, "8", 3], \[Beta][FedBp["8", 1, "8", 3]] == 
  -4*eQED^2*FedBp["8", 1, "8", 3], \[Beta][FedAm["8", 1, "8", 3]] == 
  4*eQED^2*FedAm["8", 1, "8", 3], \[Beta][FedBm["8", 1, "8", 3]] == 
  -4*eQED^2*FedBm["8", 1, "8", 3], \[Beta][FedAp["8", 2, "8", 3]] == 
  4*eQED^2*FedAp["8", 2, "8", 3], \[Beta][FedBp["8", 2, "8", 3]] == 
  -4*eQED^2*FedBp["8", 2, "8", 3], \[Beta][FedAm["8", 2, "8", 3]] == 
  4*eQED^2*FedAm["8", 2, "8", 3], \[Beta][FedBm["8", 2, "8", 3]] == 
  -4*eQED^2*FedBm["8", 2, "8", 3], \[Beta][FedAp["8", 3, "8", 3]] == 
  4*eQED^2*FedAp["8", 3, "8", 3], \[Beta][FedBp["8", 3, "8", 3]] == 
  -4*eQED^2*FedBp["8", 3, "8", 3], \[Beta][FedAm["8", 3, "8", 3]] == 
  4*eQED^2*FedAm["8", 3, "8", 3], \[Beta][FedBm["8", 3, "8", 3]] == 
  -4*eQED^2*FedBm["8", 3, "8", 3], \[Beta][FedAp["8", 4, "8", 3]] == 
  4*eQED^2*FedAp["8", 4, "8", 3], \[Beta][FedBp["8", 4, "8", 3]] == 
  -4*eQED^2*FedBp["8", 4, "8", 3], \[Beta][FedAm["8", 4, "8", 3]] == 
  4*eQED^2*FedAm["8", 4, "8", 3], \[Beta][FedBm["8", 4, "8", 3]] == 
  -4*eQED^2*FedBm["8", 4, "8", 3], \[Beta][FedAp["8", 5, "8", 3]] == 
  4*eQED^2*FedAp["8", 5, "8", 3], \[Beta][FedBp["8", 5, "8", 3]] == 
  -4*eQED^2*FedBp["8", 5, "8", 3], \[Beta][FedAm["8", 5, "8", 3]] == 
  4*eQED^2*FedAm["8", 5, "8", 3], \[Beta][FedBm["8", 5, "8", 3]] == 
  -4*eQED^2*FedBm["8", 5, "8", 3], \[Beta][FedAp["8", 6, "8", 3]] == 
  4*eQED^2*FedAp["8", 6, "8", 3], \[Beta][FedBp["8", 6, "8", 3]] == 
  -4*eQED^2*FedBp["8", 6, "8", 3], \[Beta][FedAm["8", 6, "8", 3]] == 
  4*eQED^2*FedAm["8", 6, "8", 3], \[Beta][FedBm["8", 6, "8", 3]] == 
  -4*eQED^2*FedBm["8", 6, "8", 3], \[Beta][FedAp["8", 7, "8", 3]] == 
  4*eQED^2*FedAp["8", 7, "8", 3], \[Beta][FedBp["8", 7, "8", 3]] == 
  -4*eQED^2*FedBp["8", 7, "8", 3], \[Beta][FedAm["8", 7, "8", 3]] == 
  4*eQED^2*FedAm["8", 7, "8", 3], \[Beta][FedBm["8", 7, "8", 3]] == 
  -4*eQED^2*FedBm["8", 7, "8", 3], \[Beta][FedAp["8", 8, "8", 3]] == 
  4*eQED^2*FedAp["8", 8, "8", 3], \[Beta][FedBp["8", 8, "8", 3]] == 
  -4*eQED^2*FedBp["8", 8, "8", 3], \[Beta][FedAm["8", 8, "8", 3]] == 
  4*eQED^2*FedAm["8", 8, "8", 3], \[Beta][FedBm["8", 8, "8", 3]] == 
  -4*eQED^2*FedBm["8", 8, "8", 3], \[Beta][FedAp["8", 1, "8", 4]] == 
  4*eQED^2*FedAp["8", 1, "8", 4], \[Beta][FedBp["8", 1, "8", 4]] == 
  -4*eQED^2*FedBp["8", 1, "8", 4], \[Beta][FedAm["8", 1, "8", 4]] == 
  4*eQED^2*FedAm["8", 1, "8", 4], \[Beta][FedBm["8", 1, "8", 4]] == 
  -4*eQED^2*FedBm["8", 1, "8", 4], \[Beta][FedAp["8", 2, "8", 4]] == 
  4*eQED^2*FedAp["8", 2, "8", 4], \[Beta][FedBp["8", 2, "8", 4]] == 
  -4*eQED^2*FedBp["8", 2, "8", 4], \[Beta][FedAm["8", 2, "8", 4]] == 
  4*eQED^2*FedAm["8", 2, "8", 4], \[Beta][FedBm["8", 2, "8", 4]] == 
  -4*eQED^2*FedBm["8", 2, "8", 4], \[Beta][FedAp["8", 3, "8", 4]] == 
  4*eQED^2*FedAp["8", 3, "8", 4], \[Beta][FedBp["8", 3, "8", 4]] == 
  -4*eQED^2*FedBp["8", 3, "8", 4], \[Beta][FedAm["8", 3, "8", 4]] == 
  4*eQED^2*FedAm["8", 3, "8", 4], \[Beta][FedBm["8", 3, "8", 4]] == 
  -4*eQED^2*FedBm["8", 3, "8", 4], \[Beta][FedAp["8", 4, "8", 4]] == 
  4*eQED^2*FedAp["8", 4, "8", 4], \[Beta][FedBp["8", 4, "8", 4]] == 
  -4*eQED^2*FedBp["8", 4, "8", 4], \[Beta][FedAm["8", 4, "8", 4]] == 
  4*eQED^2*FedAm["8", 4, "8", 4], \[Beta][FedBm["8", 4, "8", 4]] == 
  -4*eQED^2*FedBm["8", 4, "8", 4], \[Beta][FedAp["8", 5, "8", 4]] == 
  4*eQED^2*FedAp["8", 5, "8", 4], \[Beta][FedBp["8", 5, "8", 4]] == 
  -4*eQED^2*FedBp["8", 5, "8", 4], \[Beta][FedAm["8", 5, "8", 4]] == 
  4*eQED^2*FedAm["8", 5, "8", 4], \[Beta][FedBm["8", 5, "8", 4]] == 
  -4*eQED^2*FedBm["8", 5, "8", 4], \[Beta][FedAp["8", 6, "8", 4]] == 
  4*eQED^2*FedAp["8", 6, "8", 4], \[Beta][FedBp["8", 6, "8", 4]] == 
  -4*eQED^2*FedBp["8", 6, "8", 4], \[Beta][FedAm["8", 6, "8", 4]] == 
  4*eQED^2*FedAm["8", 6, "8", 4], \[Beta][FedBm["8", 6, "8", 4]] == 
  -4*eQED^2*FedBm["8", 6, "8", 4], \[Beta][FedAp["8", 7, "8", 4]] == 
  4*eQED^2*FedAp["8", 7, "8", 4], \[Beta][FedBp["8", 7, "8", 4]] == 
  -4*eQED^2*FedBp["8", 7, "8", 4], \[Beta][FedAm["8", 7, "8", 4]] == 
  4*eQED^2*FedAm["8", 7, "8", 4], \[Beta][FedBm["8", 7, "8", 4]] == 
  -4*eQED^2*FedBm["8", 7, "8", 4], \[Beta][FedAp["8", 8, "8", 4]] == 
  4*eQED^2*FedAp["8", 8, "8", 4], \[Beta][FedBp["8", 8, "8", 4]] == 
  -4*eQED^2*FedBp["8", 8, "8", 4], \[Beta][FedAm["8", 8, "8", 4]] == 
  4*eQED^2*FedAm["8", 8, "8", 4], \[Beta][FedBm["8", 8, "8", 4]] == 
  -4*eQED^2*FedBm["8", 8, "8", 4], \[Beta][FedAp["8", 1, "8", 5]] == 
  4*eQED^2*FedAp["8", 1, "8", 5], \[Beta][FedBp["8", 1, "8", 5]] == 
  -4*eQED^2*FedBp["8", 1, "8", 5], \[Beta][FedAm["8", 1, "8", 5]] == 
  4*eQED^2*FedAm["8", 1, "8", 5], \[Beta][FedBm["8", 1, "8", 5]] == 
  -4*eQED^2*FedBm["8", 1, "8", 5], \[Beta][FedAp["8", 2, "8", 5]] == 
  4*eQED^2*FedAp["8", 2, "8", 5], \[Beta][FedBp["8", 2, "8", 5]] == 
  -4*eQED^2*FedBp["8", 2, "8", 5], \[Beta][FedAm["8", 2, "8", 5]] == 
  4*eQED^2*FedAm["8", 2, "8", 5], \[Beta][FedBm["8", 2, "8", 5]] == 
  -4*eQED^2*FedBm["8", 2, "8", 5], \[Beta][FedAp["8", 3, "8", 5]] == 
  4*eQED^2*FedAp["8", 3, "8", 5], \[Beta][FedBp["8", 3, "8", 5]] == 
  -4*eQED^2*FedBp["8", 3, "8", 5], \[Beta][FedAm["8", 3, "8", 5]] == 
  4*eQED^2*FedAm["8", 3, "8", 5], \[Beta][FedBm["8", 3, "8", 5]] == 
  -4*eQED^2*FedBm["8", 3, "8", 5], \[Beta][FedAp["8", 4, "8", 5]] == 
  4*eQED^2*FedAp["8", 4, "8", 5], \[Beta][FedBp["8", 4, "8", 5]] == 
  -4*eQED^2*FedBp["8", 4, "8", 5], \[Beta][FedAm["8", 4, "8", 5]] == 
  4*eQED^2*FedAm["8", 4, "8", 5], \[Beta][FedBm["8", 4, "8", 5]] == 
  -4*eQED^2*FedBm["8", 4, "8", 5], \[Beta][FedAp["8", 5, "8", 5]] == 
  4*eQED^2*FedAp["8", 5, "8", 5], \[Beta][FedBp["8", 5, "8", 5]] == 
  -4*eQED^2*FedBp["8", 5, "8", 5], \[Beta][FedAm["8", 5, "8", 5]] == 
  4*eQED^2*FedAm["8", 5, "8", 5], \[Beta][FedBm["8", 5, "8", 5]] == 
  -4*eQED^2*FedBm["8", 5, "8", 5], \[Beta][FedAp["8", 6, "8", 5]] == 
  4*eQED^2*FedAp["8", 6, "8", 5], \[Beta][FedBp["8", 6, "8", 5]] == 
  -4*eQED^2*FedBp["8", 6, "8", 5], \[Beta][FedAm["8", 6, "8", 5]] == 
  4*eQED^2*FedAm["8", 6, "8", 5], \[Beta][FedBm["8", 6, "8", 5]] == 
  -4*eQED^2*FedBm["8", 6, "8", 5], \[Beta][FedAp["8", 7, "8", 5]] == 
  4*eQED^2*FedAp["8", 7, "8", 5], \[Beta][FedBp["8", 7, "8", 5]] == 
  -4*eQED^2*FedBp["8", 7, "8", 5], \[Beta][FedAm["8", 7, "8", 5]] == 
  4*eQED^2*FedAm["8", 7, "8", 5], \[Beta][FedBm["8", 7, "8", 5]] == 
  -4*eQED^2*FedBm["8", 7, "8", 5], \[Beta][FedAp["8", 8, "8", 5]] == 
  4*eQED^2*FedAp["8", 8, "8", 5], \[Beta][FedBp["8", 8, "8", 5]] == 
  -4*eQED^2*FedBp["8", 8, "8", 5], \[Beta][FedAm["8", 8, "8", 5]] == 
  4*eQED^2*FedAm["8", 8, "8", 5], \[Beta][FedBm["8", 8, "8", 5]] == 
  -4*eQED^2*FedBm["8", 8, "8", 5], \[Beta][FedAp["8", 1, "8", 6]] == 
  4*eQED^2*FedAp["8", 1, "8", 6], \[Beta][FedBp["8", 1, "8", 6]] == 
  -4*eQED^2*FedBp["8", 1, "8", 6], \[Beta][FedAm["8", 1, "8", 6]] == 
  4*eQED^2*FedAm["8", 1, "8", 6], \[Beta][FedBm["8", 1, "8", 6]] == 
  -4*eQED^2*FedBm["8", 1, "8", 6], \[Beta][FedAp["8", 2, "8", 6]] == 
  4*eQED^2*FedAp["8", 2, "8", 6], \[Beta][FedBp["8", 2, "8", 6]] == 
  -4*eQED^2*FedBp["8", 2, "8", 6], \[Beta][FedAm["8", 2, "8", 6]] == 
  4*eQED^2*FedAm["8", 2, "8", 6], \[Beta][FedBm["8", 2, "8", 6]] == 
  -4*eQED^2*FedBm["8", 2, "8", 6], \[Beta][FedAp["8", 3, "8", 6]] == 
  4*eQED^2*FedAp["8", 3, "8", 6], \[Beta][FedBp["8", 3, "8", 6]] == 
  -4*eQED^2*FedBp["8", 3, "8", 6], \[Beta][FedAm["8", 3, "8", 6]] == 
  4*eQED^2*FedAm["8", 3, "8", 6], \[Beta][FedBm["8", 3, "8", 6]] == 
  -4*eQED^2*FedBm["8", 3, "8", 6], \[Beta][FedAp["8", 4, "8", 6]] == 
  4*eQED^2*FedAp["8", 4, "8", 6], \[Beta][FedBp["8", 4, "8", 6]] == 
  -4*eQED^2*FedBp["8", 4, "8", 6], \[Beta][FedAm["8", 4, "8", 6]] == 
  4*eQED^2*FedAm["8", 4, "8", 6], \[Beta][FedBm["8", 4, "8", 6]] == 
  -4*eQED^2*FedBm["8", 4, "8", 6], \[Beta][FedAp["8", 5, "8", 6]] == 
  4*eQED^2*FedAp["8", 5, "8", 6], \[Beta][FedBp["8", 5, "8", 6]] == 
  -4*eQED^2*FedBp["8", 5, "8", 6], \[Beta][FedAm["8", 5, "8", 6]] == 
  4*eQED^2*FedAm["8", 5, "8", 6], \[Beta][FedBm["8", 5, "8", 6]] == 
  -4*eQED^2*FedBm["8", 5, "8", 6], \[Beta][FedAp["8", 6, "8", 6]] == 
  4*eQED^2*FedAp["8", 6, "8", 6], \[Beta][FedBp["8", 6, "8", 6]] == 
  -4*eQED^2*FedBp["8", 6, "8", 6], \[Beta][FedAm["8", 6, "8", 6]] == 
  4*eQED^2*FedAm["8", 6, "8", 6], \[Beta][FedBm["8", 6, "8", 6]] == 
  -4*eQED^2*FedBm["8", 6, "8", 6], \[Beta][FedAp["8", 7, "8", 6]] == 
  4*eQED^2*FedAp["8", 7, "8", 6], \[Beta][FedBp["8", 7, "8", 6]] == 
  -4*eQED^2*FedBp["8", 7, "8", 6], \[Beta][FedAm["8", 7, "8", 6]] == 
  4*eQED^2*FedAm["8", 7, "8", 6], \[Beta][FedBm["8", 7, "8", 6]] == 
  -4*eQED^2*FedBm["8", 7, "8", 6], \[Beta][FedAp["8", 8, "8", 6]] == 
  4*eQED^2*FedAp["8", 8, "8", 6], \[Beta][FedBp["8", 8, "8", 6]] == 
  -4*eQED^2*FedBp["8", 8, "8", 6], \[Beta][FedAm["8", 8, "8", 6]] == 
  4*eQED^2*FedAm["8", 8, "8", 6], \[Beta][FedBm["8", 8, "8", 6]] == 
  -4*eQED^2*FedBm["8", 8, "8", 6], \[Beta][FedAp["8", 1, "8", 7]] == 
  4*eQED^2*FedAp["8", 1, "8", 7], \[Beta][FedBp["8", 1, "8", 7]] == 
  -4*eQED^2*FedBp["8", 1, "8", 7], \[Beta][FedAm["8", 1, "8", 7]] == 
  4*eQED^2*FedAm["8", 1, "8", 7], \[Beta][FedBm["8", 1, "8", 7]] == 
  -4*eQED^2*FedBm["8", 1, "8", 7], \[Beta][FedAp["8", 2, "8", 7]] == 
  4*eQED^2*FedAp["8", 2, "8", 7], \[Beta][FedBp["8", 2, "8", 7]] == 
  -4*eQED^2*FedBp["8", 2, "8", 7], \[Beta][FedAm["8", 2, "8", 7]] == 
  4*eQED^2*FedAm["8", 2, "8", 7], \[Beta][FedBm["8", 2, "8", 7]] == 
  -4*eQED^2*FedBm["8", 2, "8", 7], \[Beta][FedAp["8", 3, "8", 7]] == 
  4*eQED^2*FedAp["8", 3, "8", 7], \[Beta][FedBp["8", 3, "8", 7]] == 
  -4*eQED^2*FedBp["8", 3, "8", 7], \[Beta][FedAm["8", 3, "8", 7]] == 
  4*eQED^2*FedAm["8", 3, "8", 7], \[Beta][FedBm["8", 3, "8", 7]] == 
  -4*eQED^2*FedBm["8", 3, "8", 7], \[Beta][FedAp["8", 4, "8", 7]] == 
  4*eQED^2*FedAp["8", 4, "8", 7], \[Beta][FedBp["8", 4, "8", 7]] == 
  -4*eQED^2*FedBp["8", 4, "8", 7], \[Beta][FedAm["8", 4, "8", 7]] == 
  4*eQED^2*FedAm["8", 4, "8", 7], \[Beta][FedBm["8", 4, "8", 7]] == 
  -4*eQED^2*FedBm["8", 4, "8", 7], \[Beta][FedAp["8", 5, "8", 7]] == 
  4*eQED^2*FedAp["8", 5, "8", 7], \[Beta][FedBp["8", 5, "8", 7]] == 
  -4*eQED^2*FedBp["8", 5, "8", 7], \[Beta][FedAm["8", 5, "8", 7]] == 
  4*eQED^2*FedAm["8", 5, "8", 7], \[Beta][FedBm["8", 5, "8", 7]] == 
  -4*eQED^2*FedBm["8", 5, "8", 7], \[Beta][FedAp["8", 6, "8", 7]] == 
  4*eQED^2*FedAp["8", 6, "8", 7], \[Beta][FedBp["8", 6, "8", 7]] == 
  -4*eQED^2*FedBp["8", 6, "8", 7], \[Beta][FedAm["8", 6, "8", 7]] == 
  4*eQED^2*FedAm["8", 6, "8", 7], \[Beta][FedBm["8", 6, "8", 7]] == 
  -4*eQED^2*FedBm["8", 6, "8", 7], \[Beta][FedAp["8", 7, "8", 7]] == 
  4*eQED^2*FedAp["8", 7, "8", 7], \[Beta][FedBp["8", 7, "8", 7]] == 
  -4*eQED^2*FedBp["8", 7, "8", 7], \[Beta][FedAm["8", 7, "8", 7]] == 
  4*eQED^2*FedAm["8", 7, "8", 7], \[Beta][FedBm["8", 7, "8", 7]] == 
  -4*eQED^2*FedBm["8", 7, "8", 7], \[Beta][FedAp["8", 8, "8", 7]] == 
  4*eQED^2*FedAp["8", 8, "8", 7], \[Beta][FedBp["8", 8, "8", 7]] == 
  -4*eQED^2*FedBp["8", 8, "8", 7], \[Beta][FedAm["8", 8, "8", 7]] == 
  4*eQED^2*FedAm["8", 8, "8", 7], \[Beta][FedBm["8", 8, "8", 7]] == 
  -4*eQED^2*FedBm["8", 8, "8", 7], \[Beta][FedAp["8", 1, "8", 8]] == 
  4*eQED^2*FedAp["8", 1, "8", 8], \[Beta][FedBp["8", 1, "8", 8]] == 
  -4*eQED^2*FedBp["8", 1, "8", 8], \[Beta][FedAm["8", 1, "8", 8]] == 
  4*eQED^2*FedAm["8", 1, "8", 8], \[Beta][FedBm["8", 1, "8", 8]] == 
  -4*eQED^2*FedBm["8", 1, "8", 8], \[Beta][FedAp["8", 2, "8", 8]] == 
  4*eQED^2*FedAp["8", 2, "8", 8], \[Beta][FedBp["8", 2, "8", 8]] == 
  -4*eQED^2*FedBp["8", 2, "8", 8], \[Beta][FedAm["8", 2, "8", 8]] == 
  4*eQED^2*FedAm["8", 2, "8", 8], \[Beta][FedBm["8", 2, "8", 8]] == 
  -4*eQED^2*FedBm["8", 2, "8", 8], \[Beta][FedAp["8", 3, "8", 8]] == 
  4*eQED^2*FedAp["8", 3, "8", 8], \[Beta][FedBp["8", 3, "8", 8]] == 
  -4*eQED^2*FedBp["8", 3, "8", 8], \[Beta][FedAm["8", 3, "8", 8]] == 
  4*eQED^2*FedAm["8", 3, "8", 8], \[Beta][FedBm["8", 3, "8", 8]] == 
  -4*eQED^2*FedBm["8", 3, "8", 8], \[Beta][FedAp["8", 4, "8", 8]] == 
  4*eQED^2*FedAp["8", 4, "8", 8], \[Beta][FedBp["8", 4, "8", 8]] == 
  -4*eQED^2*FedBp["8", 4, "8", 8], \[Beta][FedAm["8", 4, "8", 8]] == 
  4*eQED^2*FedAm["8", 4, "8", 8], \[Beta][FedBm["8", 4, "8", 8]] == 
  -4*eQED^2*FedBm["8", 4, "8", 8], \[Beta][FedAp["8", 5, "8", 8]] == 
  4*eQED^2*FedAp["8", 5, "8", 8], \[Beta][FedBp["8", 5, "8", 8]] == 
  -4*eQED^2*FedBp["8", 5, "8", 8], \[Beta][FedAm["8", 5, "8", 8]] == 
  4*eQED^2*FedAm["8", 5, "8", 8], \[Beta][FedBm["8", 5, "8", 8]] == 
  -4*eQED^2*FedBm["8", 5, "8", 8], \[Beta][FedAp["8", 6, "8", 8]] == 
  4*eQED^2*FedAp["8", 6, "8", 8], \[Beta][FedBp["8", 6, "8", 8]] == 
  -4*eQED^2*FedBp["8", 6, "8", 8], \[Beta][FedAm["8", 6, "8", 8]] == 
  4*eQED^2*FedAm["8", 6, "8", 8], \[Beta][FedBm["8", 6, "8", 8]] == 
  -4*eQED^2*FedBm["8", 6, "8", 8], \[Beta][FedAp["8", 7, "8", 8]] == 
  4*eQED^2*FedAp["8", 7, "8", 8], \[Beta][FedBp["8", 7, "8", 8]] == 
  -4*eQED^2*FedBp["8", 7, "8", 8], \[Beta][FedAm["8", 7, "8", 8]] == 
  4*eQED^2*FedAm["8", 7, "8", 8], \[Beta][FedBm["8", 7, "8", 8]] == 
  -4*eQED^2*FedBm["8", 7, "8", 8], \[Beta][FedAp["8", 8, "8", 8]] == 
  4*eQED^2*FedAp["8", 8, "8", 8], \[Beta][FedBp["8", 8, "8", 8]] == 
  -4*eQED^2*FedBp["8", 8, "8", 8], \[Beta][FedAm["8", 8, "8", 8]] == 
  4*eQED^2*FedAm["8", 8, "8", 8], \[Beta][FedBm["8", 8, "8", 8]] == 
  -4*eQED^2*FedBm["8", 8, "8", 8], \[Beta][FedAp["8", 1, "1", 1]] == 
  (Sqrt[2/3]*eQED^2*(8*Sqrt[6]*FedAp["8", 1, "1", 1] + 
     2*Sqrt[6]*FedBp["8", 1, "1", 1] + 4*Sqrt[10]*FeeAppp["8", 1] + 
     Sqrt[2]*FeeBppm["8", 1] + Sqrt[10]*FeeBppp["8", 1] - 
     8*FeuAp["8", 1, "1", 1] - 8*FeuBp["8", 1, "1", 1]))/3, 
 \[Beta][FedBp["8", 1, "1", 1]] == 
  (Sqrt[2/3]*eQED^2*(2*Sqrt[6]*FedAp["8", 1, "1", 1] - 
     4*Sqrt[6]*FedBp["8", 1, "1", 1] + 4*Sqrt[10]*FeeAppp["8", 1] + 
     Sqrt[2]*FeeBppm["8", 1] + Sqrt[10]*FeeBppp["8", 1] - 
     8*FeuAp["8", 1, "1", 1] - 8*FeuBp["8", 1, "1", 1]))/3, 
 \[Beta][FeeAppp["8", 1]] == 
  (eQED^2*(10*Sqrt[6]*FedAp["8", 1, "1", 1] + 
     10*Sqrt[6]*FedBp["8", 1, "1", 1] + 56*Sqrt[10]*FeeAppp["8", 1] + 
     5*Sqrt[2]*FeeBppm["8", 1] + 5*Sqrt[10]*FeeBppp["8", 1] - 
     40*FeuAp["8", 1, "1", 1] - 40*FeuBp["8", 1, "1", 1]))/(3*Sqrt[10]), 
 \[Beta][FeeBppp["8", 1]] == 
  (Sqrt[2/5]*eQED^2*(10*Sqrt[6]*FedAp["8", 1, "1", 1] + 
     10*Sqrt[6]*FedBp["8", 1, "1", 1] + 20*Sqrt[10]*FeeAppp["8", 1] + 
     5*Sqrt[2]*FeeBppm["8", 1] - 13*Sqrt[10]*FeeBppp["8", 1] - 
     40*FeuAp["8", 1, "1", 1] - 40*FeuBp["8", 1, "1", 1]))/3, 
 \[Beta][FeeBppm["8", 1]] == 
  (Sqrt[2]*eQED^2*(2*Sqrt[6]*FedAp["8", 1, "1", 1] + 
     2*Sqrt[6]*FedBp["8", 1, "1", 1] + 4*Sqrt[10]*FeeAppp["8", 1] - 
     17*Sqrt[2]*FeeBppm["8", 1] + Sqrt[10]*FeeBppp["8", 1] - 
     8*FeuAp["8", 1, "1", 1] - 8*FeuBp["8", 1, "1", 1]))/3, 
 \[Beta][FeuAp["8", 1, "1", 1]] == 
  (-4*eQED^2*(2*Sqrt[6]*FedAp["8", 1, "1", 1] + 
     2*Sqrt[6]*FedBp["8", 1, "1", 1] + 4*Sqrt[10]*FeeAppp["8", 1] + 
     Sqrt[2]*FeeBppm["8", 1] + Sqrt[10]*FeeBppp["8", 1] + 
     10*FeuAp["8", 1, "1", 1] - 8*FeuBp["8", 1, "1", 1]))/9, 
 \[Beta][FeuBp["8", 1, "1", 1]] == 
  (-4*eQED^2*(2*Sqrt[6]*FedAp["8", 1, "1", 1] + 
     2*Sqrt[6]*FedBp["8", 1, "1", 1] + 4*Sqrt[10]*FeeAppp["8", 1] + 
     Sqrt[2]*FeeBppm["8", 1] + Sqrt[10]*FeeBppp["8", 1] - 
     8*FeuAp["8", 1, "1", 1] - 26*FeuBp["8", 1, "1", 1]))/9, 
 \[Beta][FedAm["8", 1, "1", 1]] == 
  (Sqrt[2/3]*eQED^2*(8*Sqrt[6]*FedAm["8", 1, "1", 1] - 
     2*Sqrt[6]*FedBm["8", 1, "1", 1] + 4*Sqrt[10]*FeeAmpp["8", 1] + 
     Sqrt[6]*FeeBmpm["8", 1] + Sqrt[6]*FeeBmpp["8", 1] - 
     8*FeuAm["8", 1, "1", 1] + 8*FeuBm["8", 1, "1", 1]))/3, 
 \[Beta][FedBm["8", 1, "1", 1]] == 
  -1/3*(Sqrt[2/3]*eQED^2*(2*Sqrt[6]*FedAm["8", 1, "1", 1] + 
     4*Sqrt[6]*FedBm["8", 1, "1", 1] + 4*Sqrt[10]*FeeAmpp["8", 1] + 
     Sqrt[6]*FeeBmpm["8", 1] + Sqrt[6]*FeeBmpp["8", 1] - 
     8*FeuAm["8", 1, "1", 1] + 8*FeuBm["8", 1, "1", 1])), 
 \[Beta][FeeAmpp["8", 1]] == 
  (eQED^2*(10*Sqrt[6]*FedAm["8", 1, "1", 1] - 
     10*Sqrt[6]*FedBm["8", 1, "1", 1] + 56*Sqrt[10]*FeeAmpp["8", 1] + 
     5*Sqrt[6]*FeeBmpm["8", 1] + 5*Sqrt[6]*FeeBmpp["8", 1] - 
     40*FeuAm["8", 1, "1", 1] + 40*FeuBm["8", 1, "1", 1]))/(3*Sqrt[10]), 
 \[Beta][FeeBmpp["8", 1]] == Sqrt[2/3]*eQED^2*
   (2*Sqrt[6]*FedAm["8", 1, "1", 1] - 2*Sqrt[6]*FedBm["8", 1, "1", 1] + 
    4*Sqrt[10]*FeeAmpp["8", 1] + Sqrt[6]*FeeBmpm["8", 1] - 
    5*Sqrt[6]*FeeBmpp["8", 1] - 8*FeuAm["8", 1, "1", 1] + 
    8*FeuBm["8", 1, "1", 1]), \[Beta][FeeBmpm["8", 1]] == 
  Sqrt[2/3]*eQED^2*(2*Sqrt[6]*FedAm["8", 1, "1", 1] - 
    2*Sqrt[6]*FedBm["8", 1, "1", 1] + 4*Sqrt[10]*FeeAmpp["8", 1] - 
    5*Sqrt[6]*FeeBmpm["8", 1] + Sqrt[6]*FeeBmpp["8", 1] - 
    8*FeuAm["8", 1, "1", 1] + 8*FeuBm["8", 1, "1", 1]), 
 \[Beta][FeuAm["8", 1, "1", 1]] == 
  (-4*eQED^2*(2*Sqrt[6]*FedAm["8", 1, "1", 1] - 
     2*Sqrt[6]*FedBm["8", 1, "1", 1] + 4*Sqrt[10]*FeeAmpp["8", 1] + 
     Sqrt[6]*FeeBmpm["8", 1] + Sqrt[6]*FeeBmpp["8", 1] + 
     10*FeuAm["8", 1, "1", 1] + 8*FeuBm["8", 1, "1", 1]))/9, 
 \[Beta][FeuBm["8", 1, "1", 1]] == 
  (4*eQED^2*(2*Sqrt[6]*FedAm["8", 1, "1", 1] - 
     2*Sqrt[6]*FedBm["8", 1, "1", 1] + 4*Sqrt[10]*FeeAmpp["8", 1] + 
     Sqrt[6]*FeeBmpm["8", 1] + Sqrt[6]*FeeBmpp["8", 1] - 
     8*FeuAm["8", 1, "1", 1] + 26*FeuBm["8", 1, "1", 1]))/9, 
 \[Beta][FedAp["8", 2, "1", 1]] == 
  (Sqrt[2/3]*eQED^2*(8*Sqrt[6]*FedAp["8", 2, "1", 1] + 
     2*Sqrt[6]*FedBp["8", 2, "1", 1] + 4*Sqrt[10]*FeeAppp["8", 2] + 
     Sqrt[2]*FeeBppm["8", 2] + Sqrt[10]*FeeBppp["8", 2] - 
     8*FeuAp["8", 2, "1", 1] - 8*FeuBp["8", 2, "1", 1]))/3, 
 \[Beta][FedBp["8", 2, "1", 1]] == 
  (Sqrt[2/3]*eQED^2*(2*Sqrt[6]*FedAp["8", 2, "1", 1] - 
     4*Sqrt[6]*FedBp["8", 2, "1", 1] + 4*Sqrt[10]*FeeAppp["8", 2] + 
     Sqrt[2]*FeeBppm["8", 2] + Sqrt[10]*FeeBppp["8", 2] - 
     8*FeuAp["8", 2, "1", 1] - 8*FeuBp["8", 2, "1", 1]))/3, 
 \[Beta][FeeAppp["8", 2]] == 
  (eQED^2*(10*Sqrt[6]*FedAp["8", 2, "1", 1] + 
     10*Sqrt[6]*FedBp["8", 2, "1", 1] + 56*Sqrt[10]*FeeAppp["8", 2] + 
     5*Sqrt[2]*FeeBppm["8", 2] + 5*Sqrt[10]*FeeBppp["8", 2] - 
     40*FeuAp["8", 2, "1", 1] - 40*FeuBp["8", 2, "1", 1]))/(3*Sqrt[10]), 
 \[Beta][FeeBppp["8", 2]] == 
  (Sqrt[2/5]*eQED^2*(10*Sqrt[6]*FedAp["8", 2, "1", 1] + 
     10*Sqrt[6]*FedBp["8", 2, "1", 1] + 20*Sqrt[10]*FeeAppp["8", 2] + 
     5*Sqrt[2]*FeeBppm["8", 2] - 13*Sqrt[10]*FeeBppp["8", 2] - 
     40*FeuAp["8", 2, "1", 1] - 40*FeuBp["8", 2, "1", 1]))/3, 
 \[Beta][FeeBppm["8", 2]] == 
  (Sqrt[2]*eQED^2*(2*Sqrt[6]*FedAp["8", 2, "1", 1] + 
     2*Sqrt[6]*FedBp["8", 2, "1", 1] + 4*Sqrt[10]*FeeAppp["8", 2] - 
     17*Sqrt[2]*FeeBppm["8", 2] + Sqrt[10]*FeeBppp["8", 2] - 
     8*FeuAp["8", 2, "1", 1] - 8*FeuBp["8", 2, "1", 1]))/3, 
 \[Beta][FeuAp["8", 2, "1", 1]] == 
  (-4*eQED^2*(2*Sqrt[6]*FedAp["8", 2, "1", 1] + 
     2*Sqrt[6]*FedBp["8", 2, "1", 1] + 4*Sqrt[10]*FeeAppp["8", 2] + 
     Sqrt[2]*FeeBppm["8", 2] + Sqrt[10]*FeeBppp["8", 2] + 
     10*FeuAp["8", 2, "1", 1] - 8*FeuBp["8", 2, "1", 1]))/9, 
 \[Beta][FeuBp["8", 2, "1", 1]] == 
  (-4*eQED^2*(2*Sqrt[6]*FedAp["8", 2, "1", 1] + 
     2*Sqrt[6]*FedBp["8", 2, "1", 1] + 4*Sqrt[10]*FeeAppp["8", 2] + 
     Sqrt[2]*FeeBppm["8", 2] + Sqrt[10]*FeeBppp["8", 2] - 
     8*FeuAp["8", 2, "1", 1] - 26*FeuBp["8", 2, "1", 1]))/9, 
 \[Beta][FedAm["8", 2, "1", 1]] == 
  (Sqrt[2/3]*eQED^2*(8*Sqrt[6]*FedAm["8", 2, "1", 1] - 
     2*Sqrt[6]*FedBm["8", 2, "1", 1] + 4*Sqrt[10]*FeeAmpp["8", 2] + 
     Sqrt[6]*FeeBmpm["8", 2] + Sqrt[6]*FeeBmpp["8", 2] - 
     8*FeuAm["8", 2, "1", 1] + 8*FeuBm["8", 2, "1", 1]))/3, 
 \[Beta][FedBm["8", 2, "1", 1]] == 
  -1/3*(Sqrt[2/3]*eQED^2*(2*Sqrt[6]*FedAm["8", 2, "1", 1] + 
     4*Sqrt[6]*FedBm["8", 2, "1", 1] + 4*Sqrt[10]*FeeAmpp["8", 2] + 
     Sqrt[6]*FeeBmpm["8", 2] + Sqrt[6]*FeeBmpp["8", 2] - 
     8*FeuAm["8", 2, "1", 1] + 8*FeuBm["8", 2, "1", 1])), 
 \[Beta][FeeAmpp["8", 2]] == 
  (eQED^2*(10*Sqrt[6]*FedAm["8", 2, "1", 1] - 
     10*Sqrt[6]*FedBm["8", 2, "1", 1] + 56*Sqrt[10]*FeeAmpp["8", 2] + 
     5*Sqrt[6]*FeeBmpm["8", 2] + 5*Sqrt[6]*FeeBmpp["8", 2] - 
     40*FeuAm["8", 2, "1", 1] + 40*FeuBm["8", 2, "1", 1]))/(3*Sqrt[10]), 
 \[Beta][FeeBmpp["8", 2]] == Sqrt[2/3]*eQED^2*
   (2*Sqrt[6]*FedAm["8", 2, "1", 1] - 2*Sqrt[6]*FedBm["8", 2, "1", 1] + 
    4*Sqrt[10]*FeeAmpp["8", 2] + Sqrt[6]*FeeBmpm["8", 2] - 
    5*Sqrt[6]*FeeBmpp["8", 2] - 8*FeuAm["8", 2, "1", 1] + 
    8*FeuBm["8", 2, "1", 1]), \[Beta][FeeBmpm["8", 2]] == 
  Sqrt[2/3]*eQED^2*(2*Sqrt[6]*FedAm["8", 2, "1", 1] - 
    2*Sqrt[6]*FedBm["8", 2, "1", 1] + 4*Sqrt[10]*FeeAmpp["8", 2] - 
    5*Sqrt[6]*FeeBmpm["8", 2] + Sqrt[6]*FeeBmpp["8", 2] - 
    8*FeuAm["8", 2, "1", 1] + 8*FeuBm["8", 2, "1", 1]), 
 \[Beta][FeuAm["8", 2, "1", 1]] == 
  (-4*eQED^2*(2*Sqrt[6]*FedAm["8", 2, "1", 1] - 
     2*Sqrt[6]*FedBm["8", 2, "1", 1] + 4*Sqrt[10]*FeeAmpp["8", 2] + 
     Sqrt[6]*FeeBmpm["8", 2] + Sqrt[6]*FeeBmpp["8", 2] + 
     10*FeuAm["8", 2, "1", 1] + 8*FeuBm["8", 2, "1", 1]))/9, 
 \[Beta][FeuBm["8", 2, "1", 1]] == 
  (4*eQED^2*(2*Sqrt[6]*FedAm["8", 2, "1", 1] - 
     2*Sqrt[6]*FedBm["8", 2, "1", 1] + 4*Sqrt[10]*FeeAmpp["8", 2] + 
     Sqrt[6]*FeeBmpm["8", 2] + Sqrt[6]*FeeBmpp["8", 2] - 
     8*FeuAm["8", 2, "1", 1] + 26*FeuBm["8", 2, "1", 1]))/9, 
 \[Beta][FedAp["8", 3, "1", 1]] == 
  (Sqrt[2/3]*eQED^2*(8*Sqrt[6]*FedAp["8", 3, "1", 1] + 
     2*Sqrt[6]*FedBp["8", 3, "1", 1] + 4*Sqrt[10]*FeeAppp["8", 3] + 
     Sqrt[2]*FeeBppm["8", 3] + Sqrt[10]*FeeBppp["8", 3] - 
     8*FeuAp["8", 3, "1", 1] - 8*FeuBp["8", 3, "1", 1]))/3, 
 \[Beta][FedBp["8", 3, "1", 1]] == 
  (Sqrt[2/3]*eQED^2*(2*Sqrt[6]*FedAp["8", 3, "1", 1] - 
     4*Sqrt[6]*FedBp["8", 3, "1", 1] + 4*Sqrt[10]*FeeAppp["8", 3] + 
     Sqrt[2]*FeeBppm["8", 3] + Sqrt[10]*FeeBppp["8", 3] - 
     8*FeuAp["8", 3, "1", 1] - 8*FeuBp["8", 3, "1", 1]))/3, 
 \[Beta][FeeAppp["8", 3]] == 
  (eQED^2*(10*Sqrt[6]*FedAp["8", 3, "1", 1] + 
     10*Sqrt[6]*FedBp["8", 3, "1", 1] + 56*Sqrt[10]*FeeAppp["8", 3] + 
     5*Sqrt[2]*FeeBppm["8", 3] + 5*Sqrt[10]*FeeBppp["8", 3] - 
     40*FeuAp["8", 3, "1", 1] - 40*FeuBp["8", 3, "1", 1]))/(3*Sqrt[10]), 
 \[Beta][FeeBppp["8", 3]] == 
  (Sqrt[2/5]*eQED^2*(10*Sqrt[6]*FedAp["8", 3, "1", 1] + 
     10*Sqrt[6]*FedBp["8", 3, "1", 1] + 20*Sqrt[10]*FeeAppp["8", 3] + 
     5*Sqrt[2]*FeeBppm["8", 3] - 13*Sqrt[10]*FeeBppp["8", 3] - 
     40*FeuAp["8", 3, "1", 1] - 40*FeuBp["8", 3, "1", 1]))/3, 
 \[Beta][FeeBppm["8", 3]] == 
  (Sqrt[2]*eQED^2*(2*Sqrt[6]*FedAp["8", 3, "1", 1] + 
     2*Sqrt[6]*FedBp["8", 3, "1", 1] + 4*Sqrt[10]*FeeAppp["8", 3] - 
     17*Sqrt[2]*FeeBppm["8", 3] + Sqrt[10]*FeeBppp["8", 3] - 
     8*FeuAp["8", 3, "1", 1] - 8*FeuBp["8", 3, "1", 1]))/3, 
 \[Beta][FeuAp["8", 3, "1", 1]] == 
  (-4*eQED^2*(2*Sqrt[6]*FedAp["8", 3, "1", 1] + 
     2*Sqrt[6]*FedBp["8", 3, "1", 1] + 4*Sqrt[10]*FeeAppp["8", 3] + 
     Sqrt[2]*FeeBppm["8", 3] + Sqrt[10]*FeeBppp["8", 3] + 
     10*FeuAp["8", 3, "1", 1] - 8*FeuBp["8", 3, "1", 1]))/9, 
 \[Beta][FeuBp["8", 3, "1", 1]] == 
  (-4*eQED^2*(2*Sqrt[6]*FedAp["8", 3, "1", 1] + 
     2*Sqrt[6]*FedBp["8", 3, "1", 1] + 4*Sqrt[10]*FeeAppp["8", 3] + 
     Sqrt[2]*FeeBppm["8", 3] + Sqrt[10]*FeeBppp["8", 3] - 
     8*FeuAp["8", 3, "1", 1] - 26*FeuBp["8", 3, "1", 1]))/9, 
 \[Beta][FedAm["8", 3, "1", 1]] == 
  (Sqrt[2/3]*eQED^2*(8*Sqrt[6]*FedAm["8", 3, "1", 1] - 
     2*Sqrt[6]*FedBm["8", 3, "1", 1] + 4*Sqrt[10]*FeeAmpp["8", 3] + 
     Sqrt[6]*FeeBmpm["8", 3] + Sqrt[6]*FeeBmpp["8", 3] - 
     8*FeuAm["8", 3, "1", 1] + 8*FeuBm["8", 3, "1", 1]))/3, 
 \[Beta][FedBm["8", 3, "1", 1]] == 
  -1/3*(Sqrt[2/3]*eQED^2*(2*Sqrt[6]*FedAm["8", 3, "1", 1] + 
     4*Sqrt[6]*FedBm["8", 3, "1", 1] + 4*Sqrt[10]*FeeAmpp["8", 3] + 
     Sqrt[6]*FeeBmpm["8", 3] + Sqrt[6]*FeeBmpp["8", 3] - 
     8*FeuAm["8", 3, "1", 1] + 8*FeuBm["8", 3, "1", 1])), 
 \[Beta][FeeAmpp["8", 3]] == 
  (eQED^2*(10*Sqrt[6]*FedAm["8", 3, "1", 1] - 
     10*Sqrt[6]*FedBm["8", 3, "1", 1] + 56*Sqrt[10]*FeeAmpp["8", 3] + 
     5*Sqrt[6]*FeeBmpm["8", 3] + 5*Sqrt[6]*FeeBmpp["8", 3] - 
     40*FeuAm["8", 3, "1", 1] + 40*FeuBm["8", 3, "1", 1]))/(3*Sqrt[10]), 
 \[Beta][FeeBmpp["8", 3]] == Sqrt[2/3]*eQED^2*
   (2*Sqrt[6]*FedAm["8", 3, "1", 1] - 2*Sqrt[6]*FedBm["8", 3, "1", 1] + 
    4*Sqrt[10]*FeeAmpp["8", 3] + Sqrt[6]*FeeBmpm["8", 3] - 
    5*Sqrt[6]*FeeBmpp["8", 3] - 8*FeuAm["8", 3, "1", 1] + 
    8*FeuBm["8", 3, "1", 1]), \[Beta][FeeBmpm["8", 3]] == 
  Sqrt[2/3]*eQED^2*(2*Sqrt[6]*FedAm["8", 3, "1", 1] - 
    2*Sqrt[6]*FedBm["8", 3, "1", 1] + 4*Sqrt[10]*FeeAmpp["8", 3] - 
    5*Sqrt[6]*FeeBmpm["8", 3] + Sqrt[6]*FeeBmpp["8", 3] - 
    8*FeuAm["8", 3, "1", 1] + 8*FeuBm["8", 3, "1", 1]), 
 \[Beta][FeuAm["8", 3, "1", 1]] == 
  (-4*eQED^2*(2*Sqrt[6]*FedAm["8", 3, "1", 1] - 
     2*Sqrt[6]*FedBm["8", 3, "1", 1] + 4*Sqrt[10]*FeeAmpp["8", 3] + 
     Sqrt[6]*FeeBmpm["8", 3] + Sqrt[6]*FeeBmpp["8", 3] + 
     10*FeuAm["8", 3, "1", 1] + 8*FeuBm["8", 3, "1", 1]))/9, 
 \[Beta][FeuBm["8", 3, "1", 1]] == 
  (4*eQED^2*(2*Sqrt[6]*FedAm["8", 3, "1", 1] - 
     2*Sqrt[6]*FedBm["8", 3, "1", 1] + 4*Sqrt[10]*FeeAmpp["8", 3] + 
     Sqrt[6]*FeeBmpm["8", 3] + Sqrt[6]*FeeBmpp["8", 3] - 
     8*FeuAm["8", 3, "1", 1] + 26*FeuBm["8", 3, "1", 1]))/9, 
 \[Beta][FedAp["8", 4, "1", 1]] == 
  (2*eQED^2*(8*Sqrt[3]*FedAp["8", 4, "1", 1] + 
     2*Sqrt[3]*FedBp["8", 4, "1", 1] + 4*Sqrt[5]*FeeAppp["8", 4] + 
     FeeBppm["8", 4] + Sqrt[5]*FeeBppp["8", 4] - 
     4*Sqrt[2]*FeuAp["8", 4, "1", 1] - 4*Sqrt[2]*FeuBp["8", 4, "1", 1]))/
   (3*Sqrt[3]), \[Beta][FedBp["8", 4, "1", 1]] == 
  (2*eQED^2*(2*Sqrt[3]*FedAp["8", 4, "1", 1] - 
     4*Sqrt[3]*FedBp["8", 4, "1", 1] + 4*Sqrt[5]*FeeAppp["8", 4] + 
     FeeBppm["8", 4] + Sqrt[5]*FeeBppp["8", 4] - 
     4*Sqrt[2]*FeuAp["8", 4, "1", 1] - 4*Sqrt[2]*FeuBp["8", 4, "1", 1]))/
   (3*Sqrt[3]), \[Beta][FeeAppp["8", 4]] == 
  (eQED^2*(10*Sqrt[3]*FedAp["8", 4, "1", 1] + 
     10*Sqrt[3]*FedBp["8", 4, "1", 1] + 56*Sqrt[5]*FeeAppp["8", 4] + 
     5*FeeBppm["8", 4] + 5*Sqrt[5]*FeeBppp["8", 4] - 
     20*Sqrt[2]*FeuAp["8", 4, "1", 1] - 20*Sqrt[2]*FeuBp["8", 4, "1", 1]))/
   (3*Sqrt[5]), \[Beta][FeeBppp["8", 4]] == 
  (2*eQED^2*(10*Sqrt[3]*FedAp["8", 4, "1", 1] + 
     10*Sqrt[3]*FedBp["8", 4, "1", 1] + 20*Sqrt[5]*FeeAppp["8", 4] + 
     5*FeeBppm["8", 4] - 13*Sqrt[5]*FeeBppp["8", 4] - 
     20*Sqrt[2]*FeuAp["8", 4, "1", 1] - 20*Sqrt[2]*FeuBp["8", 4, "1", 1]))/
   (3*Sqrt[5]), \[Beta][FeeBppm["8", 4]] == 
  (2*eQED^2*(2*Sqrt[3]*FedAp["8", 4, "1", 1] + 
     2*Sqrt[3]*FedBp["8", 4, "1", 1] + 4*Sqrt[5]*FeeAppp["8", 4] - 
     17*FeeBppm["8", 4] + Sqrt[5]*FeeBppp["8", 4] - 
     4*Sqrt[2]*FeuAp["8", 4, "1", 1] - 4*Sqrt[2]*FeuBp["8", 4, "1", 1]))/3, 
 \[Beta][FeuAp["8", 4, "1", 1]] == 
  (-4*Sqrt[2]*eQED^2*(2*Sqrt[3]*FedAp["8", 4, "1", 1] + 
     2*Sqrt[3]*FedBp["8", 4, "1", 1] + 4*Sqrt[5]*FeeAppp["8", 4] + 
     FeeBppm["8", 4] + Sqrt[5]*FeeBppp["8", 4] + 
     5*Sqrt[2]*FeuAp["8", 4, "1", 1] - 4*Sqrt[2]*FeuBp["8", 4, "1", 1]))/9, 
 \[Beta][FeuBp["8", 4, "1", 1]] == 
  (4*Sqrt[2]*eQED^2*(-2*Sqrt[3]*FedAp["8", 4, "1", 1] - 
     2*Sqrt[3]*FedBp["8", 4, "1", 1] - 4*Sqrt[5]*FeeAppp["8", 4] - 
     FeeBppm["8", 4] - Sqrt[5]*FeeBppp["8", 4] + 
     4*Sqrt[2]*FeuAp["8", 4, "1", 1] + 13*Sqrt[2]*FeuBp["8", 4, "1", 1]))/9, 
 \[Beta][FedAm["8", 4, "1", 1]] == 
  (Sqrt[2/3]*eQED^2*(8*Sqrt[6]*FedAm["8", 4, "1", 1] - 
     2*Sqrt[6]*FedBm["8", 4, "1", 1] + 4*Sqrt[10]*FeeAmpp["8", 4] + 
     Sqrt[6]*FeeBmpm["8", 4] + Sqrt[6]*FeeBmpp["8", 4] - 
     8*FeuAm["8", 4, "1", 1] + 8*FeuBm["8", 4, "1", 1]))/3, 
 \[Beta][FedBm["8", 4, "1", 1]] == 
  -1/3*(Sqrt[2/3]*eQED^2*(2*Sqrt[6]*FedAm["8", 4, "1", 1] + 
     4*Sqrt[6]*FedBm["8", 4, "1", 1] + 4*Sqrt[10]*FeeAmpp["8", 4] + 
     Sqrt[6]*FeeBmpm["8", 4] + Sqrt[6]*FeeBmpp["8", 4] - 
     8*FeuAm["8", 4, "1", 1] + 8*FeuBm["8", 4, "1", 1])), 
 \[Beta][FeeAmpp["8", 4]] == 
  (eQED^2*(10*Sqrt[6]*FedAm["8", 4, "1", 1] - 
     10*Sqrt[6]*FedBm["8", 4, "1", 1] + 56*Sqrt[10]*FeeAmpp["8", 4] + 
     5*Sqrt[6]*FeeBmpm["8", 4] + 5*Sqrt[6]*FeeBmpp["8", 4] - 
     40*FeuAm["8", 4, "1", 1] + 40*FeuBm["8", 4, "1", 1]))/(3*Sqrt[10]), 
 \[Beta][FeeBmpp["8", 4]] == Sqrt[2/3]*eQED^2*
   (2*Sqrt[6]*FedAm["8", 4, "1", 1] - 2*Sqrt[6]*FedBm["8", 4, "1", 1] + 
    4*Sqrt[10]*FeeAmpp["8", 4] + Sqrt[6]*FeeBmpm["8", 4] - 
    5*Sqrt[6]*FeeBmpp["8", 4] - 8*FeuAm["8", 4, "1", 1] + 
    8*FeuBm["8", 4, "1", 1]), \[Beta][FeeBmpm["8", 4]] == 
  Sqrt[2/3]*eQED^2*(2*Sqrt[6]*FedAm["8", 4, "1", 1] - 
    2*Sqrt[6]*FedBm["8", 4, "1", 1] + 4*Sqrt[10]*FeeAmpp["8", 4] - 
    5*Sqrt[6]*FeeBmpm["8", 4] + Sqrt[6]*FeeBmpp["8", 4] - 
    8*FeuAm["8", 4, "1", 1] + 8*FeuBm["8", 4, "1", 1]), 
 \[Beta][FeuAm["8", 4, "1", 1]] == 
  (-4*eQED^2*(2*Sqrt[6]*FedAm["8", 4, "1", 1] - 
     2*Sqrt[6]*FedBm["8", 4, "1", 1] + 4*Sqrt[10]*FeeAmpp["8", 4] + 
     Sqrt[6]*FeeBmpm["8", 4] + Sqrt[6]*FeeBmpp["8", 4] + 
     10*FeuAm["8", 4, "1", 1] + 8*FeuBm["8", 4, "1", 1]))/9, 
 \[Beta][FeuBm["8", 4, "1", 1]] == 
  (4*eQED^2*(2*Sqrt[6]*FedAm["8", 4, "1", 1] - 
     2*Sqrt[6]*FedBm["8", 4, "1", 1] + 4*Sqrt[10]*FeeAmpp["8", 4] + 
     Sqrt[6]*FeeBmpm["8", 4] + Sqrt[6]*FeeBmpp["8", 4] - 
     8*FeuAm["8", 4, "1", 1] + 26*FeuBm["8", 4, "1", 1]))/9, 
 \[Beta][FedAp["8", 5, "1", 1]] == 
  (Sqrt[2/3]*eQED^2*(8*Sqrt[6]*FedAp["8", 5, "1", 1] + 
     2*Sqrt[6]*FedBp["8", 5, "1", 1] + 4*Sqrt[10]*FeeAppp["8", 5] + 
     Sqrt[2]*FeeBppm["8", 5] + Sqrt[10]*FeeBppp["8", 5] - 
     8*FeuAp["8", 5, "1", 1] - 8*FeuBp["8", 5, "1", 1]))/3, 
 \[Beta][FedBp["8", 5, "1", 1]] == 
  (Sqrt[2/3]*eQED^2*(2*Sqrt[6]*FedAp["8", 5, "1", 1] - 
     4*Sqrt[6]*FedBp["8", 5, "1", 1] + 4*Sqrt[10]*FeeAppp["8", 5] + 
     Sqrt[2]*FeeBppm["8", 5] + Sqrt[10]*FeeBppp["8", 5] - 
     8*FeuAp["8", 5, "1", 1] - 8*FeuBp["8", 5, "1", 1]))/3, 
 \[Beta][FeeAppp["8", 5]] == 
  (eQED^2*(10*Sqrt[6]*FedAp["8", 5, "1", 1] + 
     10*Sqrt[6]*FedBp["8", 5, "1", 1] + 56*Sqrt[10]*FeeAppp["8", 5] + 
     5*Sqrt[2]*FeeBppm["8", 5] + 5*Sqrt[10]*FeeBppp["8", 5] - 
     40*FeuAp["8", 5, "1", 1] - 40*FeuBp["8", 5, "1", 1]))/(3*Sqrt[10]), 
 \[Beta][FeeBppp["8", 5]] == 
  (Sqrt[2/5]*eQED^2*(10*Sqrt[6]*FedAp["8", 5, "1", 1] + 
     10*Sqrt[6]*FedBp["8", 5, "1", 1] + 20*Sqrt[10]*FeeAppp["8", 5] + 
     5*Sqrt[2]*FeeBppm["8", 5] - 13*Sqrt[10]*FeeBppp["8", 5] - 
     40*FeuAp["8", 5, "1", 1] - 40*FeuBp["8", 5, "1", 1]))/3, 
 \[Beta][FeeBppm["8", 5]] == 
  (Sqrt[2]*eQED^2*(2*Sqrt[6]*FedAp["8", 5, "1", 1] + 
     2*Sqrt[6]*FedBp["8", 5, "1", 1] + 4*Sqrt[10]*FeeAppp["8", 5] - 
     17*Sqrt[2]*FeeBppm["8", 5] + Sqrt[10]*FeeBppp["8", 5] - 
     8*FeuAp["8", 5, "1", 1] - 8*FeuBp["8", 5, "1", 1]))/3, 
 \[Beta][FeuAp["8", 5, "1", 1]] == 
  (-4*eQED^2*(2*Sqrt[6]*FedAp["8", 5, "1", 1] + 
     2*Sqrt[6]*FedBp["8", 5, "1", 1] + 4*Sqrt[10]*FeeAppp["8", 5] + 
     Sqrt[2]*FeeBppm["8", 5] + Sqrt[10]*FeeBppp["8", 5] + 
     10*FeuAp["8", 5, "1", 1] - 8*FeuBp["8", 5, "1", 1]))/9, 
 \[Beta][FeuBp["8", 5, "1", 1]] == 
  (-4*eQED^2*(2*Sqrt[6]*FedAp["8", 5, "1", 1] + 
     2*Sqrt[6]*FedBp["8", 5, "1", 1] + 4*Sqrt[10]*FeeAppp["8", 5] + 
     Sqrt[2]*FeeBppm["8", 5] + Sqrt[10]*FeeBppp["8", 5] - 
     8*FeuAp["8", 5, "1", 1] - 26*FeuBp["8", 5, "1", 1]))/9, 
 \[Beta][FedAm["8", 5, "1", 1]] == 
  (Sqrt[2/3]*eQED^2*(8*Sqrt[6]*FedAm["8", 5, "1", 1] - 
     2*Sqrt[6]*FedBm["8", 5, "1", 1] + 4*Sqrt[10]*FeeAmpp["8", 5] + 
     Sqrt[6]*FeeBmpm["8", 5] + Sqrt[6]*FeeBmpp["8", 5] - 
     8*FeuAm["8", 5, "1", 1] + 8*FeuBm["8", 5, "1", 1]))/3, 
 \[Beta][FedBm["8", 5, "1", 1]] == 
  -1/3*(Sqrt[2/3]*eQED^2*(2*Sqrt[6]*FedAm["8", 5, "1", 1] + 
     4*Sqrt[6]*FedBm["8", 5, "1", 1] + 4*Sqrt[10]*FeeAmpp["8", 5] + 
     Sqrt[6]*FeeBmpm["8", 5] + Sqrt[6]*FeeBmpp["8", 5] - 
     8*FeuAm["8", 5, "1", 1] + 8*FeuBm["8", 5, "1", 1])), 
 \[Beta][FeeAmpp["8", 5]] == 
  (eQED^2*(10*Sqrt[6]*FedAm["8", 5, "1", 1] - 
     10*Sqrt[6]*FedBm["8", 5, "1", 1] + 56*Sqrt[10]*FeeAmpp["8", 5] + 
     5*Sqrt[6]*FeeBmpm["8", 5] + 5*Sqrt[6]*FeeBmpp["8", 5] - 
     40*FeuAm["8", 5, "1", 1] + 40*FeuBm["8", 5, "1", 1]))/(3*Sqrt[10]), 
 \[Beta][FeeBmpp["8", 5]] == Sqrt[2/3]*eQED^2*
   (2*Sqrt[6]*FedAm["8", 5, "1", 1] - 2*Sqrt[6]*FedBm["8", 5, "1", 1] + 
    4*Sqrt[10]*FeeAmpp["8", 5] + Sqrt[6]*FeeBmpm["8", 5] - 
    5*Sqrt[6]*FeeBmpp["8", 5] - 8*FeuAm["8", 5, "1", 1] + 
    8*FeuBm["8", 5, "1", 1]), \[Beta][FeeBmpm["8", 5]] == 
  Sqrt[2/3]*eQED^2*(2*Sqrt[6]*FedAm["8", 5, "1", 1] - 
    2*Sqrt[6]*FedBm["8", 5, "1", 1] + 4*Sqrt[10]*FeeAmpp["8", 5] - 
    5*Sqrt[6]*FeeBmpm["8", 5] + Sqrt[6]*FeeBmpp["8", 5] - 
    8*FeuAm["8", 5, "1", 1] + 8*FeuBm["8", 5, "1", 1]), 
 \[Beta][FeuAm["8", 5, "1", 1]] == 
  (-4*eQED^2*(2*Sqrt[6]*FedAm["8", 5, "1", 1] - 
     2*Sqrt[6]*FedBm["8", 5, "1", 1] + 4*Sqrt[10]*FeeAmpp["8", 5] + 
     Sqrt[6]*FeeBmpm["8", 5] + Sqrt[6]*FeeBmpp["8", 5] + 
     10*FeuAm["8", 5, "1", 1] + 8*FeuBm["8", 5, "1", 1]))/9, 
 \[Beta][FeuBm["8", 5, "1", 1]] == 
  (4*eQED^2*(2*Sqrt[6]*FedAm["8", 5, "1", 1] - 
     2*Sqrt[6]*FedBm["8", 5, "1", 1] + 4*Sqrt[10]*FeeAmpp["8", 5] + 
     Sqrt[6]*FeeBmpm["8", 5] + Sqrt[6]*FeeBmpp["8", 5] - 
     8*FeuAm["8", 5, "1", 1] + 26*FeuBm["8", 5, "1", 1]))/9, 
 \[Beta][FedAp["8", 6, "1", 1]] == 
  (2*eQED^2*(24*FedAp["8", 6, "1", 1] + 6*FedBp["8", 6, "1", 1] + 
     Sqrt[3]*(4*Sqrt[5]*FeeAppp["8", 6] + FeeBppm["8", 6] + 
       Sqrt[5]*FeeBppp["8", 6] - 4*Sqrt[2]*FeuAp["8", 6, "1", 1] - 
       4*Sqrt[2]*FeuBp["8", 6, "1", 1])))/9, 
 \[Beta][FedBp["8", 6, "1", 1]] == 
  (2*eQED^2*(6*FedAp["8", 6, "1", 1] - 12*FedBp["8", 6, "1", 1] + 
     Sqrt[3]*(4*Sqrt[5]*FeeAppp["8", 6] + FeeBppm["8", 6] + 
       Sqrt[5]*FeeBppp["8", 6] - 4*Sqrt[2]*FeuAp["8", 6, "1", 1] - 
       4*Sqrt[2]*FeuBp["8", 6, "1", 1])))/9, \[Beta][FeeAppp["8", 6]] == 
  (eQED^2*(30*FedAp["8", 6, "1", 1] + 30*FedBp["8", 6, "1", 1] + 
     Sqrt[3]*(56*Sqrt[5]*FeeAppp["8", 6] + 5*FeeBppm["8", 6] + 
       5*Sqrt[5]*FeeBppp["8", 6] - 20*Sqrt[2]*FeuAp["8", 6, "1", 1] - 
       20*Sqrt[2]*FeuBp["8", 6, "1", 1])))/(3*Sqrt[15]), 
 \[Beta][FeeBppp["8", 6]] == 
  (2*eQED^2*(30*FedAp["8", 6, "1", 1] + 30*FedBp["8", 6, "1", 1] + 
     Sqrt[3]*(20*Sqrt[5]*FeeAppp["8", 6] + 5*FeeBppm["8", 6] - 
       13*Sqrt[5]*FeeBppp["8", 6] - 20*Sqrt[2]*FeuAp["8", 6, "1", 1] - 
       20*Sqrt[2]*FeuBp["8", 6, "1", 1])))/(3*Sqrt[15]), 
 \[Beta][FeeBppm["8", 6]] == 
  (2*eQED^2*(6*FedAp["8", 6, "1", 1] + 6*FedBp["8", 6, "1", 1] + 
     Sqrt[3]*(4*Sqrt[5]*FeeAppp["8", 6] - 17*FeeBppm["8", 6] + 
       Sqrt[5]*FeeBppp["8", 6] - 4*Sqrt[2]*FeuAp["8", 6, "1", 1] - 
       4*Sqrt[2]*FeuBp["8", 6, "1", 1])))/(3*Sqrt[3]), 
 \[Beta][FeuAp["8", 6, "1", 1]] == 
  (-4*Sqrt[2/3]*eQED^2*(6*FedAp["8", 6, "1", 1] + 6*FedBp["8", 6, "1", 1] + 
     Sqrt[3]*(4*Sqrt[5]*FeeAppp["8", 6] + FeeBppm["8", 6] + 
       Sqrt[5]*FeeBppp["8", 6] + 5*Sqrt[2]*FeuAp["8", 6, "1", 1] - 
       4*Sqrt[2]*FeuBp["8", 6, "1", 1])))/9, 
 \[Beta][FeuBp["8", 6, "1", 1]] == 
  (4*Sqrt[2/3]*eQED^2*(-6*FedAp["8", 6, "1", 1] - 6*FedBp["8", 6, "1", 1] - 
     Sqrt[3]*(4*Sqrt[5]*FeeAppp["8", 6] + FeeBppm["8", 6] + 
       Sqrt[5]*FeeBppp["8", 6] - 4*Sqrt[2]*FeuAp["8", 6, "1", 1] - 
       13*Sqrt[2]*FeuBp["8", 6, "1", 1])))/9, 
 \[Beta][FedAm["8", 6, "1", 1]] == 
  (2*eQED^2*(24*FedAm["8", 6, "1", 1] - 6*FedBm["8", 6, "1", 1] + 
     4*Sqrt[15]*FeeAmpp["8", 6] + 3*FeeBmpm["8", 6] + 3*FeeBmpp["8", 6] - 
     4*Sqrt[6]*FeuAm["8", 6, "1", 1] + 4*Sqrt[6]*FeuBm["8", 6, "1", 1]))/9, 
 \[Beta][FedBm["8", 6, "1", 1]] == 
  (-2*eQED^2*(6*FedAm["8", 6, "1", 1] + 12*FedBm["8", 6, "1", 1] + 
     4*Sqrt[15]*FeeAmpp["8", 6] + 3*FeeBmpm["8", 6] + 3*FeeBmpp["8", 6] - 
     4*Sqrt[6]*FeuAm["8", 6, "1", 1] + 4*Sqrt[6]*FeuBm["8", 6, "1", 1]))/9, 
 \[Beta][FeeAmpp["8", 6]] == 
  (eQED^2*(30*FedAm["8", 6, "1", 1] - 30*FedBm["8", 6, "1", 1] + 
     56*Sqrt[15]*FeeAmpp["8", 6] + 15*FeeBmpm["8", 6] + 15*FeeBmpp["8", 6] - 
     20*Sqrt[6]*FeuAm["8", 6, "1", 1] + 20*Sqrt[6]*FeuBm["8", 6, "1", 1]))/
   (3*Sqrt[15]), \[Beta][FeeBmpp["8", 6]] == 
  (2*eQED^2*(6*FedAm["8", 6, "1", 1] - 6*FedBm["8", 6, "1", 1] + 
     4*Sqrt[15]*FeeAmpp["8", 6] + 3*FeeBmpm["8", 6] - 15*FeeBmpp["8", 6] - 
     4*Sqrt[6]*FeuAm["8", 6, "1", 1] + 4*Sqrt[6]*FeuBm["8", 6, "1", 1]))/3, 
 \[Beta][FeeBmpm["8", 6]] == 
  (2*eQED^2*(6*FedAm["8", 6, "1", 1] - 6*FedBm["8", 6, "1", 1] + 
     4*Sqrt[15]*FeeAmpp["8", 6] - 15*FeeBmpm["8", 6] + 3*FeeBmpp["8", 6] - 
     4*Sqrt[6]*FeuAm["8", 6, "1", 1] + 4*Sqrt[6]*FeuBm["8", 6, "1", 1]))/3, 
 \[Beta][FeuAm["8", 6, "1", 1]] == 
  (-4*Sqrt[2/3]*eQED^2*(6*FedAm["8", 6, "1", 1] - 6*FedBm["8", 6, "1", 1] + 
     4*Sqrt[15]*FeeAmpp["8", 6] + 3*FeeBmpm["8", 6] + 3*FeeBmpp["8", 6] + 
     5*Sqrt[6]*FeuAm["8", 6, "1", 1] + 4*Sqrt[6]*FeuBm["8", 6, "1", 1]))/9, 
 \[Beta][FeuBm["8", 6, "1", 1]] == 
  (-4*Sqrt[2/3]*eQED^2*(-6*FedAm["8", 6, "1", 1] + 6*FedBm["8", 6, "1", 1] - 
     4*Sqrt[15]*FeeAmpp["8", 6] - 3*FeeBmpm["8", 6] - 3*FeeBmpp["8", 6] + 
     4*Sqrt[6]*FeuAm["8", 6, "1", 1] - 13*Sqrt[6]*FeuBm["8", 6, "1", 1]))/9, 
 \[Beta][FedAp["8", 7, "1", 1]] == 
  (Sqrt[2/3]*eQED^2*(8*Sqrt[6]*FedAp["8", 7, "1", 1] + 
     2*Sqrt[6]*FedBp["8", 7, "1", 1] + 4*Sqrt[10]*FeeAppp["8", 7] + 
     Sqrt[2]*FeeBppm["8", 7] + Sqrt[10]*FeeBppp["8", 7] - 
     8*FeuAp["8", 7, "1", 1] - 8*FeuBp["8", 7, "1", 1]))/3, 
 \[Beta][FedBp["8", 7, "1", 1]] == 
  (Sqrt[2/3]*eQED^2*(2*Sqrt[6]*FedAp["8", 7, "1", 1] - 
     4*Sqrt[6]*FedBp["8", 7, "1", 1] + 4*Sqrt[10]*FeeAppp["8", 7] + 
     Sqrt[2]*FeeBppm["8", 7] + Sqrt[10]*FeeBppp["8", 7] - 
     8*FeuAp["8", 7, "1", 1] - 8*FeuBp["8", 7, "1", 1]))/3, 
 \[Beta][FeeAppp["8", 7]] == 
  (eQED^2*(10*Sqrt[6]*FedAp["8", 7, "1", 1] + 
     10*Sqrt[6]*FedBp["8", 7, "1", 1] + 56*Sqrt[10]*FeeAppp["8", 7] + 
     5*Sqrt[2]*FeeBppm["8", 7] + 5*Sqrt[10]*FeeBppp["8", 7] - 
     40*FeuAp["8", 7, "1", 1] - 40*FeuBp["8", 7, "1", 1]))/(3*Sqrt[10]), 
 \[Beta][FeeBppp["8", 7]] == 
  (Sqrt[2/5]*eQED^2*(10*Sqrt[6]*FedAp["8", 7, "1", 1] + 
     10*Sqrt[6]*FedBp["8", 7, "1", 1] + 20*Sqrt[10]*FeeAppp["8", 7] + 
     5*Sqrt[2]*FeeBppm["8", 7] - 13*Sqrt[10]*FeeBppp["8", 7] - 
     40*FeuAp["8", 7, "1", 1] - 40*FeuBp["8", 7, "1", 1]))/3, 
 \[Beta][FeeBppm["8", 7]] == 
  (Sqrt[2]*eQED^2*(2*Sqrt[6]*FedAp["8", 7, "1", 1] + 
     2*Sqrt[6]*FedBp["8", 7, "1", 1] + 4*Sqrt[10]*FeeAppp["8", 7] - 
     17*Sqrt[2]*FeeBppm["8", 7] + Sqrt[10]*FeeBppp["8", 7] - 
     8*FeuAp["8", 7, "1", 1] - 8*FeuBp["8", 7, "1", 1]))/3, 
 \[Beta][FeuAp["8", 7, "1", 1]] == 
  (-4*eQED^2*(2*Sqrt[6]*FedAp["8", 7, "1", 1] + 
     2*Sqrt[6]*FedBp["8", 7, "1", 1] + 4*Sqrt[10]*FeeAppp["8", 7] + 
     Sqrt[2]*FeeBppm["8", 7] + Sqrt[10]*FeeBppp["8", 7] + 
     10*FeuAp["8", 7, "1", 1] - 8*FeuBp["8", 7, "1", 1]))/9, 
 \[Beta][FeuBp["8", 7, "1", 1]] == 
  (-4*eQED^2*(2*Sqrt[6]*FedAp["8", 7, "1", 1] + 
     2*Sqrt[6]*FedBp["8", 7, "1", 1] + 4*Sqrt[10]*FeeAppp["8", 7] + 
     Sqrt[2]*FeeBppm["8", 7] + Sqrt[10]*FeeBppp["8", 7] - 
     8*FeuAp["8", 7, "1", 1] - 26*FeuBp["8", 7, "1", 1]))/9, 
 \[Beta][FedAm["8", 7, "1", 1]] == 
  (Sqrt[2/3]*eQED^2*(8*Sqrt[6]*FedAm["8", 7, "1", 1] - 
     2*Sqrt[6]*FedBm["8", 7, "1", 1] + 4*Sqrt[10]*FeeAmpp["8", 7] + 
     Sqrt[6]*FeeBmpm["8", 7] + Sqrt[6]*FeeBmpp["8", 7] - 
     8*FeuAm["8", 7, "1", 1] + 8*FeuBm["8", 7, "1", 1]))/3, 
 \[Beta][FedBm["8", 7, "1", 1]] == 
  -1/3*(Sqrt[2/3]*eQED^2*(2*Sqrt[6]*FedAm["8", 7, "1", 1] + 
     4*Sqrt[6]*FedBm["8", 7, "1", 1] + 4*Sqrt[10]*FeeAmpp["8", 7] + 
     Sqrt[6]*FeeBmpm["8", 7] + Sqrt[6]*FeeBmpp["8", 7] - 
     8*FeuAm["8", 7, "1", 1] + 8*FeuBm["8", 7, "1", 1])), 
 \[Beta][FeeAmpp["8", 7]] == 
  (eQED^2*(10*Sqrt[6]*FedAm["8", 7, "1", 1] - 
     10*Sqrt[6]*FedBm["8", 7, "1", 1] + 56*Sqrt[10]*FeeAmpp["8", 7] + 
     5*Sqrt[6]*FeeBmpm["8", 7] + 5*Sqrt[6]*FeeBmpp["8", 7] - 
     40*FeuAm["8", 7, "1", 1] + 40*FeuBm["8", 7, "1", 1]))/(3*Sqrt[10]), 
 \[Beta][FeeBmpp["8", 7]] == Sqrt[2/3]*eQED^2*
   (2*Sqrt[6]*FedAm["8", 7, "1", 1] - 2*Sqrt[6]*FedBm["8", 7, "1", 1] + 
    4*Sqrt[10]*FeeAmpp["8", 7] + Sqrt[6]*FeeBmpm["8", 7] - 
    5*Sqrt[6]*FeeBmpp["8", 7] - 8*FeuAm["8", 7, "1", 1] + 
    8*FeuBm["8", 7, "1", 1]), \[Beta][FeeBmpm["8", 7]] == 
  Sqrt[2/3]*eQED^2*(2*Sqrt[6]*FedAm["8", 7, "1", 1] - 
    2*Sqrt[6]*FedBm["8", 7, "1", 1] + 4*Sqrt[10]*FeeAmpp["8", 7] - 
    5*Sqrt[6]*FeeBmpm["8", 7] + Sqrt[6]*FeeBmpp["8", 7] - 
    8*FeuAm["8", 7, "1", 1] + 8*FeuBm["8", 7, "1", 1]), 
 \[Beta][FeuAm["8", 7, "1", 1]] == 
  (-4*eQED^2*(2*Sqrt[6]*FedAm["8", 7, "1", 1] - 
     2*Sqrt[6]*FedBm["8", 7, "1", 1] + 4*Sqrt[10]*FeeAmpp["8", 7] + 
     Sqrt[6]*FeeBmpm["8", 7] + Sqrt[6]*FeeBmpp["8", 7] + 
     10*FeuAm["8", 7, "1", 1] + 8*FeuBm["8", 7, "1", 1]))/9, 
 \[Beta][FeuBm["8", 7, "1", 1]] == 
  (4*eQED^2*(2*Sqrt[6]*FedAm["8", 7, "1", 1] - 
     2*Sqrt[6]*FedBm["8", 7, "1", 1] + 4*Sqrt[10]*FeeAmpp["8", 7] + 
     Sqrt[6]*FeeBmpm["8", 7] + Sqrt[6]*FeeBmpp["8", 7] - 
     8*FeuAm["8", 7, "1", 1] + 26*FeuBm["8", 7, "1", 1]))/9, 
 \[Beta][FedAp["8", 8, "1", 1]] == 
  (Sqrt[2/3]*eQED^2*(8*Sqrt[6]*FedAp["8", 8, "1", 1] + 
     2*Sqrt[6]*FedBp["8", 8, "1", 1] + 4*Sqrt[10]*FeeAppp["8", 8] + 
     Sqrt[2]*FeeBppm["8", 8] + Sqrt[10]*FeeBppp["8", 8] - 
     8*FeuAp["8", 8, "1", 1] - 8*FeuBp["8", 8, "1", 1]))/3, 
 \[Beta][FedBp["8", 8, "1", 1]] == 
  (Sqrt[2/3]*eQED^2*(2*Sqrt[6]*FedAp["8", 8, "1", 1] - 
     4*Sqrt[6]*FedBp["8", 8, "1", 1] + 4*Sqrt[10]*FeeAppp["8", 8] + 
     Sqrt[2]*FeeBppm["8", 8] + Sqrt[10]*FeeBppp["8", 8] - 
     8*FeuAp["8", 8, "1", 1] - 8*FeuBp["8", 8, "1", 1]))/3, 
 \[Beta][FeeAppp["8", 8]] == 
  (eQED^2*(10*Sqrt[6]*FedAp["8", 8, "1", 1] + 
     10*Sqrt[6]*FedBp["8", 8, "1", 1] + 56*Sqrt[10]*FeeAppp["8", 8] + 
     5*Sqrt[2]*FeeBppm["8", 8] + 5*Sqrt[10]*FeeBppp["8", 8] - 
     40*FeuAp["8", 8, "1", 1] - 40*FeuBp["8", 8, "1", 1]))/(3*Sqrt[10]), 
 \[Beta][FeeBppp["8", 8]] == 
  (Sqrt[2/5]*eQED^2*(10*Sqrt[6]*FedAp["8", 8, "1", 1] + 
     10*Sqrt[6]*FedBp["8", 8, "1", 1] + 20*Sqrt[10]*FeeAppp["8", 8] + 
     5*Sqrt[2]*FeeBppm["8", 8] - 13*Sqrt[10]*FeeBppp["8", 8] - 
     40*FeuAp["8", 8, "1", 1] - 40*FeuBp["8", 8, "1", 1]))/3, 
 \[Beta][FeeBppm["8", 8]] == 
  (Sqrt[2]*eQED^2*(2*Sqrt[6]*FedAp["8", 8, "1", 1] + 
     2*Sqrt[6]*FedBp["8", 8, "1", 1] + 4*Sqrt[10]*FeeAppp["8", 8] - 
     17*Sqrt[2]*FeeBppm["8", 8] + Sqrt[10]*FeeBppp["8", 8] - 
     8*FeuAp["8", 8, "1", 1] - 8*FeuBp["8", 8, "1", 1]))/3, 
 \[Beta][FeuAp["8", 8, "1", 1]] == 
  (-4*eQED^2*(2*Sqrt[6]*FedAp["8", 8, "1", 1] + 
     2*Sqrt[6]*FedBp["8", 8, "1", 1] + 4*Sqrt[10]*FeeAppp["8", 8] + 
     Sqrt[2]*FeeBppm["8", 8] + Sqrt[10]*FeeBppp["8", 8] + 
     10*FeuAp["8", 8, "1", 1] - 8*FeuBp["8", 8, "1", 1]))/9, 
 \[Beta][FeuBp["8", 8, "1", 1]] == 
  (-4*eQED^2*(2*Sqrt[6]*FedAp["8", 8, "1", 1] + 
     2*Sqrt[6]*FedBp["8", 8, "1", 1] + 4*Sqrt[10]*FeeAppp["8", 8] + 
     Sqrt[2]*FeeBppm["8", 8] + Sqrt[10]*FeeBppp["8", 8] - 
     8*FeuAp["8", 8, "1", 1] - 26*FeuBp["8", 8, "1", 1]))/9, 
 \[Beta][FedAm["8", 8, "1", 1]] == 
  (Sqrt[2/3]*eQED^2*(8*Sqrt[6]*FedAm["8", 8, "1", 1] - 
     2*Sqrt[6]*FedBm["8", 8, "1", 1] + 4*Sqrt[10]*FeeAmpp["8", 8] + 
     Sqrt[6]*FeeBmpm["8", 8] + Sqrt[6]*FeeBmpp["8", 8] - 
     8*FeuAm["8", 8, "1", 1] + 8*FeuBm["8", 8, "1", 1]))/3, 
 \[Beta][FedBm["8", 8, "1", 1]] == 
  -1/3*(Sqrt[2/3]*eQED^2*(2*Sqrt[6]*FedAm["8", 8, "1", 1] + 
     4*Sqrt[6]*FedBm["8", 8, "1", 1] + 4*Sqrt[10]*FeeAmpp["8", 8] + 
     Sqrt[6]*FeeBmpm["8", 8] + Sqrt[6]*FeeBmpp["8", 8] - 
     8*FeuAm["8", 8, "1", 1] + 8*FeuBm["8", 8, "1", 1])), 
 \[Beta][FeeAmpp["8", 8]] == 
  (eQED^2*(10*Sqrt[6]*FedAm["8", 8, "1", 1] - 
     10*Sqrt[6]*FedBm["8", 8, "1", 1] + 56*Sqrt[10]*FeeAmpp["8", 8] + 
     5*Sqrt[6]*FeeBmpm["8", 8] + 5*Sqrt[6]*FeeBmpp["8", 8] - 
     40*FeuAm["8", 8, "1", 1] + 40*FeuBm["8", 8, "1", 1]))/(3*Sqrt[10]), 
 \[Beta][FeeBmpp["8", 8]] == Sqrt[2/3]*eQED^2*
   (2*Sqrt[6]*FedAm["8", 8, "1", 1] - 2*Sqrt[6]*FedBm["8", 8, "1", 1] + 
    4*Sqrt[10]*FeeAmpp["8", 8] + Sqrt[6]*FeeBmpm["8", 8] - 
    5*Sqrt[6]*FeeBmpp["8", 8] - 8*FeuAm["8", 8, "1", 1] + 
    8*FeuBm["8", 8, "1", 1]), \[Beta][FeeBmpm["8", 8]] == 
  Sqrt[2/3]*eQED^2*(2*Sqrt[6]*FedAm["8", 8, "1", 1] - 
    2*Sqrt[6]*FedBm["8", 8, "1", 1] + 4*Sqrt[10]*FeeAmpp["8", 8] - 
    5*Sqrt[6]*FeeBmpm["8", 8] + Sqrt[6]*FeeBmpp["8", 8] - 
    8*FeuAm["8", 8, "1", 1] + 8*FeuBm["8", 8, "1", 1]), 
 \[Beta][FeuAm["8", 8, "1", 1]] == 
  (-4*eQED^2*(2*Sqrt[6]*FedAm["8", 8, "1", 1] - 
     2*Sqrt[6]*FedBm["8", 8, "1", 1] + 4*Sqrt[10]*FeeAmpp["8", 8] + 
     Sqrt[6]*FeeBmpm["8", 8] + Sqrt[6]*FeeBmpp["8", 8] + 
     10*FeuAm["8", 8, "1", 1] + 8*FeuBm["8", 8, "1", 1]))/9, 
 \[Beta][FeuBm["8", 8, "1", 1]] == 
  (4*eQED^2*(2*Sqrt[6]*FedAm["8", 8, "1", 1] - 
     2*Sqrt[6]*FedBm["8", 8, "1", 1] + 4*Sqrt[10]*FeeAmpp["8", 8] + 
     Sqrt[6]*FeeBmpm["8", 8] + Sqrt[6]*FeeBmpp["8", 8] - 
     8*FeuAm["8", 8, "1", 1] + 26*FeuBm["8", 8, "1", 1]))/9, 
 \[Beta][FeeAppp["27", 1]] == 12*eQED^2*FeeAppp["27", 1], 
 \[Beta][FeeBppp["27", 1]] == -12*eQED^2*FeeBppp["27", 1], 
 \[Beta][FeeAppp["27", 2]] == 12*eQED^2*FeeAppp["27", 2], 
 \[Beta][FeeBppp["27", 2]] == -12*eQED^2*FeeBppp["27", 2], 
 \[Beta][FeeAppp["27", 3]] == 12*eQED^2*FeeAppp["27", 3], 
 \[Beta][FeeBppp["27", 3]] == -12*eQED^2*FeeBppp["27", 3], 
 \[Beta][FeeAppp["27", 4]] == 12*eQED^2*FeeAppp["27", 4], 
 \[Beta][FeeBppp["27", 4]] == -12*eQED^2*FeeBppp["27", 4], 
 \[Beta][FeeAppp["27", 5]] == 12*eQED^2*FeeAppp["27", 5], 
 \[Beta][FeeBppp["27", 5]] == -12*eQED^2*FeeBppp["27", 5], 
 \[Beta][FeeAppp["27", 6]] == 12*eQED^2*FeeAppp["27", 6], 
 \[Beta][FeeBppp["27", 6]] == -12*eQED^2*FeeBppp["27", 6], 
 \[Beta][FeeAppp["27", 7]] == 12*eQED^2*FeeAppp["27", 7], 
 \[Beta][FeeBppp["27", 7]] == -12*eQED^2*FeeBppp["27", 7], 
 \[Beta][FeeAppp["27", 8]] == 12*eQED^2*FeeAppp["27", 8], 
 \[Beta][FeeBppp["27", 8]] == -12*eQED^2*FeeBppp["27", 8], 
 \[Beta][FeeAppp["27", 9]] == 12*eQED^2*FeeAppp["27", 9], 
 \[Beta][FeeBppp["27", 9]] == -12*eQED^2*FeeBppp["27", 9], 
 \[Beta][FeeAppp["27", 10]] == 12*eQED^2*FeeAppp["27", 10], 
 \[Beta][FeeBppp["27", 10]] == -12*eQED^2*FeeBppp["27", 10], 
 \[Beta][FeeAppp["27", 11]] == 12*eQED^2*FeeAppp["27", 11], 
 \[Beta][FeeBppp["27", 11]] == -12*eQED^2*FeeBppp["27", 11], 
 \[Beta][FeeAppp["27", 12]] == 12*eQED^2*FeeAppp["27", 12], 
 \[Beta][FeeBppp["27", 12]] == -12*eQED^2*FeeBppp["27", 12], 
 \[Beta][FeeAppp["27", 13]] == 12*eQED^2*FeeAppp["27", 13], 
 \[Beta][FeeBppp["27", 13]] == -12*eQED^2*FeeBppp["27", 13], 
 \[Beta][FeeAppp["27", 14]] == 12*eQED^2*FeeAppp["27", 14], 
 \[Beta][FeeBppp["27", 14]] == -12*eQED^2*FeeBppp["27", 14], 
 \[Beta][FeeAppp["27", 15]] == 12*eQED^2*FeeAppp["27", 15], 
 \[Beta][FeeBppp["27", 15]] == -12*eQED^2*FeeBppp["27", 15], 
 \[Beta][FeeAppp["27", 16]] == 12*eQED^2*FeeAppp["27", 16], 
 \[Beta][FeeBppp["27", 16]] == -12*eQED^2*FeeBppp["27", 16], 
 \[Beta][FeeAppp["27", 17]] == 12*eQED^2*FeeAppp["27", 17], 
 \[Beta][FeeBppp["27", 17]] == -12*eQED^2*FeeBppp["27", 17], 
 \[Beta][FeeAppp["27", 18]] == 12*eQED^2*FeeAppp["27", 18], 
 \[Beta][FeeBppp["27", 18]] == -12*eQED^2*FeeBppp["27", 18], 
 \[Beta][FeeAppp["27", 19]] == 12*eQED^2*FeeAppp["27", 19], 
 \[Beta][FeeBppp["27", 19]] == -12*eQED^2*FeeBppp["27", 19], 
 \[Beta][FeeAppp["27", 20]] == 12*eQED^2*FeeAppp["27", 20], 
 \[Beta][FeeBppp["27", 20]] == -12*eQED^2*FeeBppp["27", 20], 
 \[Beta][FeeAppp["27", 21]] == 12*eQED^2*FeeAppp["27", 21], 
 \[Beta][FeeBppp["27", 21]] == -12*eQED^2*FeeBppp["27", 21], 
 \[Beta][FeeAppp["27", 22]] == 12*eQED^2*FeeAppp["27", 22], 
 \[Beta][FeeBppp["27", 22]] == -12*eQED^2*FeeBppp["27", 22], 
 \[Beta][FeeAppp["27", 23]] == 12*eQED^2*FeeAppp["27", 23], 
 \[Beta][FeeBppp["27", 23]] == -12*eQED^2*FeeBppp["27", 23], 
 \[Beta][FeeAppp["27", 24]] == 12*eQED^2*FeeAppp["27", 24], 
 \[Beta][FeeBppp["27", 24]] == -12*eQED^2*FeeBppp["27", 24], 
 \[Beta][FeeAppp["27", 25]] == 12*eQED^2*FeeAppp["27", 25], 
 \[Beta][FeeBppp["27", 25]] == -12*eQED^2*FeeBppp["27", 25], 
 \[Beta][FeeAppp["27", 26]] == 12*eQED^2*FeeAppp["27", 26], 
 \[Beta][FeeBppp["27", 26]] == -12*eQED^2*FeeBppp["27", 26], 
 \[Beta][FeeAppp["27", 27]] == 12*eQED^2*FeeAppp["27", 27], 
 \[Beta][FeeBppp["27", 27]] == -12*eQED^2*FeeBppp["27", 27], 
 \[Beta][FeeAmpp["27", 1]] == 12*eQED^2*FeeAmpp["27", 1], 
 \[Beta][FeeAmpp["27", 2]] == 12*eQED^2*FeeAmpp["27", 2], 
 \[Beta][FeeAmpp["27", 3]] == 12*eQED^2*FeeAmpp["27", 3], 
 \[Beta][FeeAmpp["27", 4]] == 12*eQED^2*FeeAmpp["27", 4], 
 \[Beta][FeeAmpp["27", 5]] == 12*eQED^2*FeeAmpp["27", 5], 
 \[Beta][FeeAmpp["27", 6]] == 12*eQED^2*FeeAmpp["27", 6], 
 \[Beta][FeeAmpp["27", 7]] == 12*eQED^2*FeeAmpp["27", 7], 
 \[Beta][FeeAmpp["27", 8]] == 12*eQED^2*FeeAmpp["27", 8], 
 \[Beta][FeeAmpp["27", 9]] == 12*eQED^2*FeeAmpp["27", 9], 
 \[Beta][FeeAmpp["27", 10]] == 12*eQED^2*FeeAmpp["27", 10], 
 \[Beta][FeeAmpp["27", 11]] == 12*eQED^2*FeeAmpp["27", 11], 
 \[Beta][FeeAmpp["27", 12]] == 12*eQED^2*FeeAmpp["27", 12], 
 \[Beta][FeeAmpp["27", 13]] == 12*eQED^2*FeeAmpp["27", 13], 
 \[Beta][FeeAmpp["27", 14]] == 12*eQED^2*FeeAmpp["27", 14], 
 \[Beta][FeeAmpp["27", 15]] == 12*eQED^2*FeeAmpp["27", 15], 
 \[Beta][FeeAmpp["27", 16]] == 12*eQED^2*FeeAmpp["27", 16], 
 \[Beta][FeeAmpp["27", 17]] == 12*eQED^2*FeeAmpp["27", 17], 
 \[Beta][FeeAmpp["27", 18]] == 12*eQED^2*FeeAmpp["27", 18], 
 \[Beta][FeeAmpp["27", 19]] == 12*eQED^2*FeeAmpp["27", 19], 
 \[Beta][FeeAmpp["27", 20]] == 12*eQED^2*FeeAmpp["27", 20], 
 \[Beta][FeeAmpp["27", 21]] == 12*eQED^2*FeeAmpp["27", 21], 
 \[Beta][FeeAmpp["27", 22]] == 12*eQED^2*FeeAmpp["27", 22], 
 \[Beta][FeeAmpp["27", 23]] == 12*eQED^2*FeeAmpp["27", 23], 
 \[Beta][FeeAmpp["27", 24]] == 12*eQED^2*FeeAmpp["27", 24], 
 \[Beta][FeeAmpp["27", 25]] == 12*eQED^2*FeeAmpp["27", 25], 
 \[Beta][FeeAmpp["27", 26]] == 12*eQED^2*FeeAmpp["27", 26], 
 \[Beta][FeeAmpp["27", 27]] == 12*eQED^2*FeeAmpp["27", 27], 
 \[Beta][FeeBmpp["10", 1]] == -12*eQED^2*FeeBmpp["10", 1], 
 \[Beta][FeeBmpp["10", 2]] == -12*eQED^2*FeeBmpp["10", 2], 
 \[Beta][FeeBmpp["10", 3]] == -12*eQED^2*FeeBmpp["10", 3], 
 \[Beta][FeeBmpp["10", 4]] == -12*eQED^2*FeeBmpp["10", 4], 
 \[Beta][FeeBmpp["10", 5]] == -12*eQED^2*FeeBmpp["10", 5], 
 \[Beta][FeeBmpp["10", 6]] == -12*eQED^2*FeeBmpp["10", 6], 
 \[Beta][FeeBmpp["10", 7]] == -12*eQED^2*FeeBmpp["10", 7], 
 \[Beta][FeeBmpp["10", 8]] == -12*eQED^2*FeeBmpp["10", 8], 
 \[Beta][FeeBmpp["10", 9]] == -12*eQED^2*FeeBmpp["10", 9], 
 \[Beta][FeeBmpp["10", 10]] == -12*eQED^2*FeeBmpp["10", 10], 
 \[Beta][FeeBmpm["10bar", 1]] == -12*eQED^2*FeeBmpm["10bar", 1], 
 \[Beta][FeeBmpm["10bar", 2]] == -12*eQED^2*FeeBmpm["10bar", 2], 
 \[Beta][FeeBmpm["10bar", 3]] == -12*eQED^2*FeeBmpm["10bar", 3], 
 \[Beta][FeeBmpm["10bar", 4]] == -12*eQED^2*FeeBmpm["10bar", 4], 
 \[Beta][FeeBmpm["10bar", 5]] == -12*eQED^2*FeeBmpm["10bar", 5], 
 \[Beta][FeeBmpm["10bar", 6]] == -12*eQED^2*FeeBmpm["10bar", 6], 
 \[Beta][FeeBmpm["10bar", 7]] == -12*eQED^2*FeeBmpm["10bar", 7], 
 \[Beta][FeeBmpm["10bar", 8]] == -12*eQED^2*FeeBmpm["10bar", 8], 
 \[Beta][FeeBmpm["10bar", 9]] == -12*eQED^2*FeeBmpm["10bar", 9], 
 \[Beta][FeeBmpm["10bar", 10]] == -12*eQED^2*FeeBmpm["10bar", 10], 
 \[Beta][FeuAp["8", 1, "3", 1]] == -8*eQED^2*FeuAp["8", 1, "3", 1], 
 \[Beta][FeuBp["8", 1, "3", 1]] == 8*eQED^2*FeuBp["8", 1, "3", 1], 
 \[Beta][FeuAm["8", 1, "3", 1]] == -8*eQED^2*FeuAm["8", 1, "3", 1], 
 \[Beta][FeuBm["8", 1, "3", 1]] == 8*eQED^2*FeuBm["8", 1, "3", 1], 
 \[Beta][FeuAp["8", 1, "3", 2]] == -8*eQED^2*FeuAp["8", 1, "3", 2], 
 \[Beta][FeuBp["8", 1, "3", 2]] == 8*eQED^2*FeuBp["8", 1, "3", 2], 
 \[Beta][FeuAm["8", 1, "3", 2]] == -8*eQED^2*FeuAm["8", 1, "3", 2], 
 \[Beta][FeuBm["8", 1, "3", 2]] == 8*eQED^2*FeuBm["8", 1, "3", 2], 
 \[Beta][FeuAp["8", 1, "3", 3]] == -8*eQED^2*FeuAp["8", 1, "3", 3], 
 \[Beta][FeuBp["8", 1, "3", 3]] == 8*eQED^2*FeuBp["8", 1, "3", 3], 
 \[Beta][FeuAm["8", 1, "3", 3]] == -8*eQED^2*FeuAm["8", 1, "3", 3], 
 \[Beta][FeuBm["8", 1, "3", 3]] == 8*eQED^2*FeuBm["8", 1, "3", 3], 
 \[Beta][FeuAp["8", 2, "3", 1]] == -8*eQED^2*FeuAp["8", 2, "3", 1], 
 \[Beta][FeuBp["8", 2, "3", 1]] == 8*eQED^2*FeuBp["8", 2, "3", 1], 
 \[Beta][FeuAm["8", 2, "3", 1]] == -8*eQED^2*FeuAm["8", 2, "3", 1], 
 \[Beta][FeuBm["8", 2, "3", 1]] == 8*eQED^2*FeuBm["8", 2, "3", 1], 
 \[Beta][FeuAp["8", 2, "3", 2]] == -8*eQED^2*FeuAp["8", 2, "3", 2], 
 \[Beta][FeuBp["8", 2, "3", 2]] == 8*eQED^2*FeuBp["8", 2, "3", 2], 
 \[Beta][FeuAm["8", 2, "3", 2]] == -8*eQED^2*FeuAm["8", 2, "3", 2], 
 \[Beta][FeuBm["8", 2, "3", 2]] == 8*eQED^2*FeuBm["8", 2, "3", 2], 
 \[Beta][FeuAp["8", 2, "3", 3]] == -8*eQED^2*FeuAp["8", 2, "3", 3], 
 \[Beta][FeuBp["8", 2, "3", 3]] == 8*eQED^2*FeuBp["8", 2, "3", 3], 
 \[Beta][FeuAm["8", 2, "3", 3]] == -8*eQED^2*FeuAm["8", 2, "3", 3], 
 \[Beta][FeuBm["8", 2, "3", 3]] == 8*eQED^2*FeuBm["8", 2, "3", 3], 
 \[Beta][FeuAp["8", 3, "3", 1]] == -8*eQED^2*FeuAp["8", 3, "3", 1], 
 \[Beta][FeuBp["8", 3, "3", 1]] == 8*eQED^2*FeuBp["8", 3, "3", 1], 
 \[Beta][FeuAm["8", 3, "3", 1]] == -8*eQED^2*FeuAm["8", 3, "3", 1], 
 \[Beta][FeuBm["8", 3, "3", 1]] == 8*eQED^2*FeuBm["8", 3, "3", 1], 
 \[Beta][FeuAp["8", 3, "3", 2]] == -8*eQED^2*FeuAp["8", 3, "3", 2], 
 \[Beta][FeuBp["8", 3, "3", 2]] == 8*eQED^2*FeuBp["8", 3, "3", 2], 
 \[Beta][FeuAm["8", 3, "3", 2]] == -8*eQED^2*FeuAm["8", 3, "3", 2], 
 \[Beta][FeuBm["8", 3, "3", 2]] == 8*eQED^2*FeuBm["8", 3, "3", 2], 
 \[Beta][FeuAp["8", 3, "3", 3]] == -8*eQED^2*FeuAp["8", 3, "3", 3], 
 \[Beta][FeuBp["8", 3, "3", 3]] == 8*eQED^2*FeuBp["8", 3, "3", 3], 
 \[Beta][FeuAm["8", 3, "3", 3]] == -8*eQED^2*FeuAm["8", 3, "3", 3], 
 \[Beta][FeuBm["8", 3, "3", 3]] == 8*eQED^2*FeuBm["8", 3, "3", 3], 
 \[Beta][FeuAp["8", 4, "3", 1]] == -8*eQED^2*FeuAp["8", 4, "3", 1], 
 \[Beta][FeuBp["8", 4, "3", 1]] == 8*eQED^2*FeuBp["8", 4, "3", 1], 
 \[Beta][FeuAm["8", 4, "3", 1]] == -8*eQED^2*FeuAm["8", 4, "3", 1], 
 \[Beta][FeuBm["8", 4, "3", 1]] == 8*eQED^2*FeuBm["8", 4, "3", 1], 
 \[Beta][FeuAp["8", 4, "3", 2]] == -8*eQED^2*FeuAp["8", 4, "3", 2], 
 \[Beta][FeuBp["8", 4, "3", 2]] == 8*eQED^2*FeuBp["8", 4, "3", 2], 
 \[Beta][FeuAm["8", 4, "3", 2]] == -8*eQED^2*FeuAm["8", 4, "3", 2], 
 \[Beta][FeuBm["8", 4, "3", 2]] == 8*eQED^2*FeuBm["8", 4, "3", 2], 
 \[Beta][FeuAp["8", 4, "3", 3]] == -8*eQED^2*FeuAp["8", 4, "3", 3], 
 \[Beta][FeuBp["8", 4, "3", 3]] == 8*eQED^2*FeuBp["8", 4, "3", 3], 
 \[Beta][FeuAm["8", 4, "3", 3]] == -8*eQED^2*FeuAm["8", 4, "3", 3], 
 \[Beta][FeuBm["8", 4, "3", 3]] == 8*eQED^2*FeuBm["8", 4, "3", 3], 
 \[Beta][FeuAp["8", 5, "3", 1]] == -8*eQED^2*FeuAp["8", 5, "3", 1], 
 \[Beta][FeuBp["8", 5, "3", 1]] == 8*eQED^2*FeuBp["8", 5, "3", 1], 
 \[Beta][FeuAm["8", 5, "3", 1]] == -8*eQED^2*FeuAm["8", 5, "3", 1], 
 \[Beta][FeuBm["8", 5, "3", 1]] == 8*eQED^2*FeuBm["8", 5, "3", 1], 
 \[Beta][FeuAp["8", 5, "3", 2]] == -8*eQED^2*FeuAp["8", 5, "3", 2], 
 \[Beta][FeuBp["8", 5, "3", 2]] == 8*eQED^2*FeuBp["8", 5, "3", 2], 
 \[Beta][FeuAm["8", 5, "3", 2]] == -8*eQED^2*FeuAm["8", 5, "3", 2], 
 \[Beta][FeuBm["8", 5, "3", 2]] == 8*eQED^2*FeuBm["8", 5, "3", 2], 
 \[Beta][FeuAp["8", 5, "3", 3]] == -8*eQED^2*FeuAp["8", 5, "3", 3], 
 \[Beta][FeuBp["8", 5, "3", 3]] == 8*eQED^2*FeuBp["8", 5, "3", 3], 
 \[Beta][FeuAm["8", 5, "3", 3]] == -8*eQED^2*FeuAm["8", 5, "3", 3], 
 \[Beta][FeuBm["8", 5, "3", 3]] == 8*eQED^2*FeuBm["8", 5, "3", 3], 
 \[Beta][FeuAp["8", 6, "3", 1]] == -8*eQED^2*FeuAp["8", 6, "3", 1], 
 \[Beta][FeuBp["8", 6, "3", 1]] == 8*eQED^2*FeuBp["8", 6, "3", 1], 
 \[Beta][FeuAm["8", 6, "3", 1]] == -8*eQED^2*FeuAm["8", 6, "3", 1], 
 \[Beta][FeuBm["8", 6, "3", 1]] == 8*eQED^2*FeuBm["8", 6, "3", 1], 
 \[Beta][FeuAp["8", 6, "3", 2]] == -8*eQED^2*FeuAp["8", 6, "3", 2], 
 \[Beta][FeuBp["8", 6, "3", 2]] == 8*eQED^2*FeuBp["8", 6, "3", 2], 
 \[Beta][FeuAm["8", 6, "3", 2]] == -8*eQED^2*FeuAm["8", 6, "3", 2], 
 \[Beta][FeuBm["8", 6, "3", 2]] == 8*eQED^2*FeuBm["8", 6, "3", 2], 
 \[Beta][FeuAp["8", 6, "3", 3]] == -8*eQED^2*FeuAp["8", 6, "3", 3], 
 \[Beta][FeuBp["8", 6, "3", 3]] == 8*eQED^2*FeuBp["8", 6, "3", 3], 
 \[Beta][FeuAm["8", 6, "3", 3]] == -8*eQED^2*FeuAm["8", 6, "3", 3], 
 \[Beta][FeuBm["8", 6, "3", 3]] == 8*eQED^2*FeuBm["8", 6, "3", 3], 
 \[Beta][FeuAp["8", 7, "3", 1]] == -8*eQED^2*FeuAp["8", 7, "3", 1], 
 \[Beta][FeuBp["8", 7, "3", 1]] == 8*eQED^2*FeuBp["8", 7, "3", 1], 
 \[Beta][FeuAm["8", 7, "3", 1]] == -8*eQED^2*FeuAm["8", 7, "3", 1], 
 \[Beta][FeuBm["8", 7, "3", 1]] == 8*eQED^2*FeuBm["8", 7, "3", 1], 
 \[Beta][FeuAp["8", 7, "3", 2]] == -8*eQED^2*FeuAp["8", 7, "3", 2], 
 \[Beta][FeuBp["8", 7, "3", 2]] == 8*eQED^2*FeuBp["8", 7, "3", 2], 
 \[Beta][FeuAm["8", 7, "3", 2]] == -8*eQED^2*FeuAm["8", 7, "3", 2], 
 \[Beta][FeuBm["8", 7, "3", 2]] == 8*eQED^2*FeuBm["8", 7, "3", 2], 
 \[Beta][FeuAp["8", 7, "3", 3]] == -8*eQED^2*FeuAp["8", 7, "3", 3], 
 \[Beta][FeuBp["8", 7, "3", 3]] == 8*eQED^2*FeuBp["8", 7, "3", 3], 
 \[Beta][FeuAm["8", 7, "3", 3]] == -8*eQED^2*FeuAm["8", 7, "3", 3], 
 \[Beta][FeuBm["8", 7, "3", 3]] == 8*eQED^2*FeuBm["8", 7, "3", 3], 
 \[Beta][FeuAp["8", 8, "3", 1]] == -8*eQED^2*FeuAp["8", 8, "3", 1], 
 \[Beta][FeuBp["8", 8, "3", 1]] == 8*eQED^2*FeuBp["8", 8, "3", 1], 
 \[Beta][FeuAm["8", 8, "3", 1]] == -8*eQED^2*FeuAm["8", 8, "3", 1], 
 \[Beta][FeuBm["8", 8, "3", 1]] == 8*eQED^2*FeuBm["8", 8, "3", 1], 
 \[Beta][FeuAp["8", 8, "3", 2]] == -8*eQED^2*FeuAp["8", 8, "3", 2], 
 \[Beta][FeuBp["8", 8, "3", 2]] == 8*eQED^2*FeuBp["8", 8, "3", 2], 
 \[Beta][FeuAm["8", 8, "3", 2]] == -8*eQED^2*FeuAm["8", 8, "3", 2], 
 \[Beta][FeuBm["8", 8, "3", 2]] == 8*eQED^2*FeuBm["8", 8, "3", 2], 
 \[Beta][FeuAp["8", 8, "3", 3]] == -8*eQED^2*FeuAp["8", 8, "3", 3], 
 \[Beta][FeuBp["8", 8, "3", 3]] == 8*eQED^2*FeuBp["8", 8, "3", 3], 
 \[Beta][FeuAm["8", 8, "3", 3]] == -8*eQED^2*FeuAm["8", 8, "3", 3], 
 \[Beta][FeuBm["8", 8, "3", 3]] == 8*eQED^2*FeuBm["8", 8, "3", 3], 
 \[Beta][FeuAp["1", 1, "3", 1]] == 
  (-4*eQED^2*(3*Sqrt[3]*FeuAp["1", 1, "3", 1] - 
     3*Sqrt[3]*FeuBp["1", 1, "3", 1] - 2*Sqrt[3]*FudApm["3", 1, "1", 1] - 
     4*Sqrt[3]*FudApp["3", 1, "1", 1] - 2*Sqrt[3]*FudBpm["3", 1, "1", 1] - 
     4*Sqrt[3]*FudBpp["3", 1, "1", 1] + 32*FuuAppp["3", 1] + 
     4*FuuBpmp["3", 1] + 8*FuuBppp["3", 1]))/(3*Sqrt[3]), 
 \[Beta][FeuBp["1", 1, "3", 1]] == 
  (4*eQED^2*(3*Sqrt[3]*FeuAp["1", 1, "3", 1] + 
     9*Sqrt[3]*FeuBp["1", 1, "3", 1] + 2*Sqrt[3]*FudApm["3", 1, "1", 1] + 
     4*Sqrt[3]*FudApp["3", 1, "1", 1] + 2*Sqrt[3]*FudBpm["3", 1, "1", 1] + 
     4*Sqrt[3]*FudBpp["3", 1, "1", 1] - 32*FuuAppp["3", 1] - 
     4*FuuBpmp["3", 1] - 8*FuuBppp["3", 1]))/(3*Sqrt[3]), 
 \[Beta][FuuAppp["3", 1]] == (-12*Sqrt[3]*eQED^2*FeuAp["1", 1, "3", 1] - 
    12*Sqrt[3]*eQED^2*FeuBp["1", 1, "3", 1] - 8*Sqrt[3]*eQED^2*
     FudApm["3", 1, "1", 1] - 3*Sqrt[3]*gQCD^2*FudApm["3", 1, "1", 1] - 
    16*Sqrt[3]*eQED^2*FudApp["3", 1, "1", 1] + 3*Sqrt[3]*gQCD^2*
     FudApp["3", 1, "1", 1] - 8*Sqrt[3]*eQED^2*FudBpm["3", 1, "1", 1] - 
    3*Sqrt[3]*gQCD^2*FudBpm["3", 1, "1", 1] - 16*Sqrt[3]*eQED^2*
     FudBpp["3", 1, "1", 1] + 3*Sqrt[3]*gQCD^2*FudBpp["3", 1, "1", 1] + 
    272*eQED^2*FuuAppp["3", 1] + 132*gQCD^2*FuuAppp["3", 1] + 
    16*eQED^2*FuuBpmp["3", 1] - 3*gQCD^2*FuuBpmp["3", 1] + 
    32*eQED^2*FuuBppp["3", 1] + 3*gQCD^2*FuuBppp["3", 1])/27, 
 \[Beta][FuuBppp["3", 1]] == 
  (-2*(12*Sqrt[3]*eQED^2*FeuAp["1", 1, "3", 1] + 12*Sqrt[3]*eQED^2*
      FeuBp["1", 1, "3", 1] + 8*Sqrt[3]*eQED^2*FudApm["3", 1, "1", 1] + 
     6*Sqrt[3]*gQCD^2*FudApm["3", 1, "1", 1] + 16*Sqrt[3]*eQED^2*
      FudApp["3", 1, "1", 1] - 6*Sqrt[3]*gQCD^2*FudApp["3", 1, "1", 1] + 
     8*Sqrt[3]*eQED^2*FudBpm["3", 1, "1", 1] + 6*Sqrt[3]*gQCD^2*
      FudBpm["3", 1, "1", 1] + 16*Sqrt[3]*eQED^2*FudBpp["3", 1, "1", 1] - 
     6*Sqrt[3]*gQCD^2*FudBpp["3", 1, "1", 1] - 128*eQED^2*FuuAppp["3", 1] - 
     48*gQCD^2*FuuAppp["3", 1] - 16*eQED^2*FuuBpmp["3", 1] - 
     39*gQCD^2*FuuBpmp["3", 1] + 40*eQED^2*FuuBppp["3", 1] + 
     147*gQCD^2*FuuBppp["3", 1]))/27, \[Beta][FuuBpmp["3", 1]] == 
  (-8*(3*Sqrt[3]*eQED^2*FeuAp["1", 1, "3", 1] + 3*Sqrt[3]*eQED^2*
      FeuBp["1", 1, "3", 1] + 2*Sqrt[3]*eQED^2*FudApm["3", 1, "1", 1] - 
     3*Sqrt[3]*gQCD^2*FudApm["3", 1, "1", 1] + 4*Sqrt[3]*eQED^2*
      FudApp["3", 1, "1", 1] + 3*Sqrt[3]*gQCD^2*FudApp["3", 1, "1", 1] + 
     2*Sqrt[3]*eQED^2*FudBpm["3", 1, "1", 1] - 3*Sqrt[3]*gQCD^2*
      FudBpm["3", 1, "1", 1] + 4*Sqrt[3]*eQED^2*FudBpp["3", 1, "1", 1] + 
     3*Sqrt[3]*gQCD^2*FudBpp["3", 1, "1", 1] - 32*eQED^2*FuuAppp["3", 1] + 
     24*gQCD^2*FuuAppp["3", 1] + 14*eQED^2*FuuBpmp["3", 1] + 
     6*gQCD^2*FuuBpmp["3", 1] - 8*eQED^2*FuuBppp["3", 1] - 
     60*gQCD^2*FuuBppp["3", 1]))/27, \[Beta][FudApp["3", 1, "1", 1]] == 
  (2*(9*eQED^2*FeuAp["1", 1, "3", 1] + 9*eQED^2*FeuBp["1", 1, "3", 1] + 
     6*eQED^2*FudApm["3", 1, "1", 1] + 27*gQCD^2*FudApm["3", 1, "1", 1] - 
     24*eQED^2*FudApp["3", 1, "1", 1] + 81*gQCD^2*FudApp["3", 1, "1", 1] + 
     6*eQED^2*FudBpm["3", 1, "1", 1] - 9*gQCD^2*FudBpm["3", 1, "1", 1] + 
     12*eQED^2*FudBpp["3", 1, "1", 1] + 9*gQCD^2*FudBpp["3", 1, "1", 1] - 
     32*Sqrt[3]*eQED^2*FuuAppp["3", 1] + 24*Sqrt[3]*gQCD^2*FuuAppp["3", 1] - 
     4*Sqrt[3]*eQED^2*FuuBpmp["3", 1] - 3*Sqrt[3]*gQCD^2*FuuBpmp["3", 1] - 
     8*Sqrt[3]*eQED^2*FuuBppp["3", 1] + 3*Sqrt[3]*gQCD^2*FuuBppp["3", 1]))/
   27, \[Beta][FudApm["3", 1, "1", 1]] == 
  (2*(9*eQED^2*FeuAp["1", 1, "3", 1] + 9*eQED^2*FeuBp["1", 1, "3", 1] - 
     2*(3*(5*eQED^2 + 18*gQCD^2)*FudApm["3", 1, "1", 1] - 
       6*(eQED^2 - 9*gQCD^2)*FudApp["3", 1, "1", 1] - 
       3*eQED^2*FudBpm["3", 1, "1", 1] - 9*gQCD^2*FudBpm["3", 1, "1", 1] - 
       6*eQED^2*FudBpp["3", 1, "1", 1] + 9*gQCD^2*FudBpp["3", 1, "1", 1] + 
       16*Sqrt[3]*eQED^2*FuuAppp["3", 1] + 24*Sqrt[3]*gQCD^2*
        FuuAppp["3", 1] + 2*Sqrt[3]*eQED^2*FuuBpmp["3", 1] - 
       3*Sqrt[3]*gQCD^2*FuuBpmp["3", 1] + 4*Sqrt[3]*eQED^2*FuuBppp["3", 1] + 
       3*Sqrt[3]*gQCD^2*FuuBppp["3", 1])))/27, 
 \[Beta][FudBpp["3", 1, "1", 1]] == 
  (2*(9*eQED^2*FeuAp["1", 1, "3", 1] + 9*eQED^2*FeuBp["1", 1, "3", 1] + 
     6*eQED^2*FudApm["3", 1, "1", 1] - 9*gQCD^2*FudApm["3", 1, "1", 1] + 
     12*eQED^2*FudApp["3", 1, "1", 1] + 9*gQCD^2*FudApp["3", 1, "1", 1] + 
     6*eQED^2*FudBpm["3", 1, "1", 1] + 36*gQCD^2*FudBpm["3", 1, "1", 1] + 
     48*eQED^2*FudBpp["3", 1, "1", 1] - 144*gQCD^2*FudBpp["3", 1, "1", 1] - 
     32*Sqrt[3]*eQED^2*FuuAppp["3", 1] + 24*Sqrt[3]*gQCD^2*FuuAppp["3", 1] - 
     4*Sqrt[3]*eQED^2*FuuBpmp["3", 1] - 3*Sqrt[3]*gQCD^2*FuuBpmp["3", 1] - 
     8*Sqrt[3]*eQED^2*FuuBppp["3", 1] + 3*Sqrt[3]*gQCD^2*FuuBppp["3", 1]))/
   27, \[Beta][FudBpm["3", 1, "1", 1]] == 
  (2*(9*eQED^2*FeuAp["1", 1, "3", 1] + 9*eQED^2*FeuBp["1", 1, "3", 1] + 
     2*(3*(eQED^2 + 3*gQCD^2)*FudApm["3", 1, "1", 1] + 
       (6*eQED^2 - 9*gQCD^2)*FudApp["3", 1, "1", 1] + 
       21*eQED^2*FudBpm["3", 1, "1", 1] - 9*gQCD^2*FudBpm["3", 1, "1", 1] + 
       6*eQED^2*FudBpp["3", 1, "1", 1] + 117*gQCD^2*FudBpp["3", 1, "1", 1] - 
       16*Sqrt[3]*eQED^2*FuuAppp["3", 1] - 24*Sqrt[3]*gQCD^2*
        FuuAppp["3", 1] - 2*Sqrt[3]*eQED^2*FuuBpmp["3", 1] + 
       3*Sqrt[3]*gQCD^2*FuuBpmp["3", 1] - 4*Sqrt[3]*eQED^2*FuuBppp["3", 1] - 
       3*Sqrt[3]*gQCD^2*FuuBppp["3", 1])))/27, 
 \[Beta][FeuAm["1", 1, "3", 1]] == 
  (-2*Sqrt[2/3]*eQED^2*(3*Sqrt[6]*FeuAm["1", 1, "3", 1] - 
     3*Sqrt[6]*FeuBm["1", 1, "3", 1] - 2*Sqrt[6]*FudAmm["3", 1, "1", 1] - 
     4*Sqrt[6]*FudAmp["3", 1, "1", 1] + 2*Sqrt[6]*FudBmm["3", 1, "1", 1] + 
     4*Sqrt[6]*FudBmp["3", 1, "1", 1] + 32*Sqrt[2]*FuuAmpp["3", 1] - 
     4*FuuBmmm["3", 1] + 4*FuuBmmp["3", 1] - 8*FuuBmpm["3", 1] + 
     8*FuuBmpp["3", 1]))/3, \[Beta][FeuBm["1", 1, "3", 1]] == 
  (2*Sqrt[2/3]*eQED^2*(3*Sqrt[6]*FeuAm["1", 1, "3", 1] + 
     9*Sqrt[6]*FeuBm["1", 1, "3", 1] + 2*Sqrt[6]*FudAmm["3", 1, "1", 1] + 
     4*Sqrt[6]*FudAmp["3", 1, "1", 1] - 2*Sqrt[6]*FudBmm["3", 1, "1", 1] - 
     4*Sqrt[6]*FudBmp["3", 1, "1", 1] - 32*Sqrt[2]*FuuAmpp["3", 1] + 
     4*FuuBmmm["3", 1] - 4*FuuBmmp["3", 1] + 8*FuuBmpm["3", 1] - 
     8*FuuBmpp["3", 1]))/3, \[Beta][FuuAmpp["3", 1]] == 
  (-12*Sqrt[6]*eQED^2*FeuAm["1", 1, "3", 1] - 12*Sqrt[6]*eQED^2*
     FeuBm["1", 1, "3", 1] - 8*Sqrt[6]*eQED^2*FudAmm["3", 1, "1", 1] - 
    3*Sqrt[6]*gQCD^2*FudAmm["3", 1, "1", 1] - 16*Sqrt[6]*eQED^2*
     FudAmp["3", 1, "1", 1] + 3*Sqrt[6]*gQCD^2*FudAmp["3", 1, "1", 1] + 
    8*Sqrt[6]*eQED^2*FudBmm["3", 1, "1", 1] + 3*Sqrt[6]*gQCD^2*
     FudBmm["3", 1, "1", 1] + 16*Sqrt[6]*eQED^2*FudBmp["3", 1, "1", 1] - 
    3*Sqrt[6]*gQCD^2*FudBmp["3", 1, "1", 1] + 272*Sqrt[2]*eQED^2*
     FuuAmpp["3", 1] + 132*Sqrt[2]*gQCD^2*FuuAmpp["3", 1] - 
    16*eQED^2*FuuBmmm["3", 1] + 3*gQCD^2*FuuBmmm["3", 1] + 
    16*eQED^2*FuuBmmp["3", 1] - 3*gQCD^2*FuuBmmp["3", 1] - 
    32*eQED^2*FuuBmpm["3", 1] - 3*gQCD^2*FuuBmpm["3", 1] + 
    32*eQED^2*FuuBmpp["3", 1] + 3*gQCD^2*FuuBmpp["3", 1])/(27*Sqrt[2]), 
 \[Beta][FuuBmpp["3", 1]] == 
  (-2*(6*Sqrt[6]*eQED^2*FeuAm["1", 1, "3", 1] + 6*Sqrt[6]*eQED^2*
      FeuBm["1", 1, "3", 1] + 4*Sqrt[6]*eQED^2*FudAmm["3", 1, "1", 1] + 
     3*Sqrt[6]*gQCD^2*FudAmm["3", 1, "1", 1] + 8*Sqrt[6]*eQED^2*
      FudAmp["3", 1, "1", 1] - 3*Sqrt[6]*gQCD^2*FudAmp["3", 1, "1", 1] - 
     4*Sqrt[6]*eQED^2*FudBmm["3", 1, "1", 1] - 3*Sqrt[6]*gQCD^2*
      FudBmm["3", 1, "1", 1] - 8*Sqrt[6]*eQED^2*FudBmp["3", 1, "1", 1] + 
     3*Sqrt[6]*gQCD^2*FudBmp["3", 1, "1", 1] - 64*Sqrt[2]*eQED^2*
      FuuAmpp["3", 1] - 24*Sqrt[2]*gQCD^2*FuuAmpp["3", 1] + 
     8*eQED^2*FuuBmmm["3", 1] - 3*gQCD^2*FuuBmmm["3", 1] - 
     8*eQED^2*FuuBmmp["3", 1] - 42*gQCD^2*FuuBmmp["3", 1] + 
     16*eQED^2*FuuBmpm["3", 1] + 3*gQCD^2*FuuBmpm["3", 1] + 
     56*eQED^2*FuuBmpp["3", 1] + 150*gQCD^2*FuuBmpp["3", 1]))/27, 
 \[Beta][FuuBmmp["3", 1]] == 
  (-4*(3*Sqrt[6]*eQED^2*FeuAm["1", 1, "3", 1] + 3*Sqrt[6]*eQED^2*
      FeuBm["1", 1, "3", 1] + 2*Sqrt[6]*eQED^2*FudAmm["3", 1, "1", 1] - 
     3*Sqrt[6]*gQCD^2*FudAmm["3", 1, "1", 1] + 4*Sqrt[6]*eQED^2*
      FudAmp["3", 1, "1", 1] + 3*Sqrt[6]*gQCD^2*FudAmp["3", 1, "1", 1] - 
     2*Sqrt[6]*eQED^2*FudBmm["3", 1, "1", 1] + 3*Sqrt[6]*gQCD^2*
      FudBmm["3", 1, "1", 1] - 4*Sqrt[6]*eQED^2*FudBmp["3", 1, "1", 1] - 
     3*Sqrt[6]*gQCD^2*FudBmp["3", 1, "1", 1] - 32*Sqrt[2]*eQED^2*
      FuuAmpp["3", 1] + 24*Sqrt[2]*gQCD^2*FuuAmpp["3", 1] + 
     4*eQED^2*FuuBmmm["3", 1] + 3*gQCD^2*FuuBmmm["3", 1] + 
     32*eQED^2*FuuBmmp["3", 1] + 15*gQCD^2*FuuBmmp["3", 1] + 
     8*eQED^2*FuuBmpm["3", 1] - 3*gQCD^2*FuuBmpm["3", 1] - 
     8*eQED^2*FuuBmpp["3", 1] - 123*gQCD^2*FuuBmpp["3", 1]))/27, 
 \[Beta][FuuBmpm["3", 1]] == 
  (2*(6*Sqrt[6]*eQED^2*FeuAm["1", 1, "3", 1] + 6*Sqrt[6]*eQED^2*
      FeuBm["1", 1, "3", 1] + 4*Sqrt[6]*eQED^2*FudAmm["3", 1, "1", 1] + 
     3*Sqrt[6]*gQCD^2*FudAmm["3", 1, "1", 1] + 8*Sqrt[6]*eQED^2*
      FudAmp["3", 1, "1", 1] - 3*Sqrt[6]*gQCD^2*FudAmp["3", 1, "1", 1] - 
     4*Sqrt[6]*eQED^2*FudBmm["3", 1, "1", 1] - 3*Sqrt[6]*gQCD^2*
      FudBmm["3", 1, "1", 1] - 8*Sqrt[6]*eQED^2*FudBmp["3", 1, "1", 1] + 
     3*Sqrt[6]*gQCD^2*FudBmp["3", 1, "1", 1] - 64*Sqrt[2]*eQED^2*
      FuuAmpp["3", 1] - 24*Sqrt[2]*gQCD^2*FuuAmpp["3", 1] + 
     8*eQED^2*FuuBmmm["3", 1] + 42*gQCD^2*FuuBmmm["3", 1] - 
     8*eQED^2*FuuBmmp["3", 1] + 3*gQCD^2*FuuBmmp["3", 1] - 
     56*eQED^2*FuuBmpm["3", 1] - 150*gQCD^2*FuuBmpm["3", 1] - 
     16*eQED^2*FuuBmpp["3", 1] - 3*gQCD^2*FuuBmpp["3", 1]))/27, 
 \[Beta][FuuBmmm["3", 1]] == 
  (4*(3*Sqrt[6]*eQED^2*FeuAm["1", 1, "3", 1] + 3*Sqrt[6]*eQED^2*
      FeuBm["1", 1, "3", 1] + 2*Sqrt[6]*eQED^2*FudAmm["3", 1, "1", 1] - 
     3*Sqrt[6]*gQCD^2*FudAmm["3", 1, "1", 1] + 4*Sqrt[6]*eQED^2*
      FudAmp["3", 1, "1", 1] + 3*Sqrt[6]*gQCD^2*FudAmp["3", 1, "1", 1] - 
     2*Sqrt[6]*eQED^2*FudBmm["3", 1, "1", 1] + 3*Sqrt[6]*gQCD^2*
      FudBmm["3", 1, "1", 1] - 4*Sqrt[6]*eQED^2*FudBmp["3", 1, "1", 1] - 
     3*Sqrt[6]*gQCD^2*FudBmp["3", 1, "1", 1] - 32*Sqrt[2]*eQED^2*
      FuuAmpp["3", 1] + 24*Sqrt[2]*gQCD^2*FuuAmpp["3", 1] - 
     32*eQED^2*FuuBmmm["3", 1] - 15*gQCD^2*FuuBmmm["3", 1] - 
     4*eQED^2*FuuBmmp["3", 1] - 3*gQCD^2*FuuBmmp["3", 1] + 
     8*eQED^2*FuuBmpm["3", 1] + 123*gQCD^2*FuuBmpm["3", 1] - 
     8*eQED^2*FuuBmpp["3", 1] + 3*gQCD^2*FuuBmpp["3", 1]))/27, 
 \[Beta][FudAmp["3", 1, "1", 1]] == 
  (Sqrt[2/3]*(3*Sqrt[6]*eQED^2*FeuAm["1", 1, "3", 1] + 
     3*Sqrt[6]*eQED^2*FeuBm["1", 1, "3", 1] + 2*Sqrt[6]*eQED^2*
      FudAmm["3", 1, "1", 1] + 9*Sqrt[6]*gQCD^2*FudAmm["3", 1, "1", 1] - 
     8*Sqrt[6]*eQED^2*FudAmp["3", 1, "1", 1] + 27*Sqrt[6]*gQCD^2*
      FudAmp["3", 1, "1", 1] - 2*Sqrt[6]*eQED^2*FudBmm["3", 1, "1", 1] + 
     3*Sqrt[6]*gQCD^2*FudBmm["3", 1, "1", 1] - 4*Sqrt[6]*eQED^2*
      FudBmp["3", 1, "1", 1] - 3*Sqrt[6]*gQCD^2*FudBmp["3", 1, "1", 1] - 
     32*Sqrt[2]*eQED^2*FuuAmpp["3", 1] + 24*Sqrt[2]*gQCD^2*FuuAmpp["3", 1] + 
     4*eQED^2*FuuBmmm["3", 1] + 3*gQCD^2*FuuBmmm["3", 1] - 
     4*eQED^2*FuuBmmp["3", 1] - 3*gQCD^2*FuuBmmp["3", 1] + 
     8*eQED^2*FuuBmpm["3", 1] - 3*gQCD^2*FuuBmpm["3", 1] - 
     8*eQED^2*FuuBmpp["3", 1] + 3*gQCD^2*FuuBmpp["3", 1]))/9, 
 \[Beta][FudAmm["3", 1, "1", 1]] == 
  (2*(9*eQED^2*FeuAm["1", 1, "3", 1] + 9*eQED^2*FeuBm["1", 1, "3", 1] - 
     Sqrt[6]*(Sqrt[6]*(5*eQED^2 + 18*gQCD^2)*FudAmm["3", 1, "1", 1] - 
       2*Sqrt[6]*(eQED^2 - 9*gQCD^2)*FudAmp["3", 1, "1", 1] + 
       Sqrt[6]*eQED^2*FudBmm["3", 1, "1", 1] + 3*Sqrt[6]*gQCD^2*
        FudBmm["3", 1, "1", 1] + 2*Sqrt[6]*eQED^2*FudBmp["3", 1, "1", 1] - 
       3*Sqrt[6]*gQCD^2*FudBmp["3", 1, "1", 1] + 16*Sqrt[2]*eQED^2*
        FuuAmpp["3", 1] + 24*Sqrt[2]*gQCD^2*FuuAmpp["3", 1] - 
       2*eQED^2*FuuBmmm["3", 1] + 3*gQCD^2*FuuBmmm["3", 1] + 
       2*eQED^2*FuuBmmp["3", 1] - 3*gQCD^2*FuuBmmp["3", 1] - 
       4*eQED^2*FuuBmpm["3", 1] - 3*gQCD^2*FuuBmpm["3", 1] + 
       4*eQED^2*FuuBmpp["3", 1] + 3*gQCD^2*FuuBmpp["3", 1])))/27, 
 \[Beta][FudBmp["3", 1, "1", 1]] == 
  -1/9*(Sqrt[2/3]*(3*Sqrt[6]*eQED^2*FeuAm["1", 1, "3", 1] + 
     3*Sqrt[6]*eQED^2*FeuBm["1", 1, "3", 1] + 2*Sqrt[6]*eQED^2*
      FudAmm["3", 1, "1", 1] - 3*Sqrt[6]*gQCD^2*FudAmm["3", 1, "1", 1] + 
     4*Sqrt[6]*eQED^2*FudAmp["3", 1, "1", 1] + 3*Sqrt[6]*gQCD^2*
      FudAmp["3", 1, "1", 1] - 2*Sqrt[6]*eQED^2*FudBmm["3", 1, "1", 1] - 
     12*Sqrt[6]*gQCD^2*FudBmm["3", 1, "1", 1] - 16*Sqrt[6]*eQED^2*
      FudBmp["3", 1, "1", 1] + 48*Sqrt[6]*gQCD^2*FudBmp["3", 1, "1", 1] - 
     32*Sqrt[2]*eQED^2*FuuAmpp["3", 1] + 24*Sqrt[2]*gQCD^2*FuuAmpp["3", 1] + 
     4*eQED^2*FuuBmmm["3", 1] + 3*gQCD^2*FuuBmmm["3", 1] - 
     4*eQED^2*FuuBmmp["3", 1] - 3*gQCD^2*FuuBmmp["3", 1] + 
     8*eQED^2*FuuBmpm["3", 1] - 3*gQCD^2*FuuBmpm["3", 1] - 
     8*eQED^2*FuuBmpp["3", 1] + 3*gQCD^2*FuuBmpp["3", 1])), 
 \[Beta][FudBmm["3", 1, "1", 1]] == 
  (-2*(9*eQED^2*FeuAm["1", 1, "3", 1] + 9*eQED^2*FeuBm["1", 1, "3", 1] + 
     6*eQED^2*FudAmm["3", 1, "1", 1] + 18*gQCD^2*FudAmm["3", 1, "1", 1] + 
     12*eQED^2*FudAmp["3", 1, "1", 1] - 18*gQCD^2*FudAmp["3", 1, "1", 1] - 
     42*eQED^2*FudBmm["3", 1, "1", 1] + 18*gQCD^2*FudBmm["3", 1, "1", 1] - 
     12*eQED^2*FudBmp["3", 1, "1", 1] - 234*gQCD^2*FudBmp["3", 1, "1", 1] - 
     32*Sqrt[3]*eQED^2*FuuAmpp["3", 1] - 48*Sqrt[3]*gQCD^2*FuuAmpp["3", 1] + 
     2*Sqrt[6]*eQED^2*FuuBmmm["3", 1] - 3*Sqrt[6]*gQCD^2*FuuBmmm["3", 1] - 
     2*Sqrt[6]*eQED^2*FuuBmmp["3", 1] + 3*Sqrt[6]*gQCD^2*FuuBmmp["3", 1] + 
     4*Sqrt[6]*eQED^2*FuuBmpm["3", 1] + 3*Sqrt[6]*gQCD^2*FuuBmpm["3", 1] - 
     4*Sqrt[6]*eQED^2*FuuBmpp["3", 1] - 3*Sqrt[6]*gQCD^2*FuuBmpp["3", 1]))/
   27, \[Beta][FeuAp["1", 1, "3", 2]] == 
  (-4*eQED^2*(3*Sqrt[3]*FeuAp["1", 1, "3", 2] - 
     3*Sqrt[3]*FeuBp["1", 1, "3", 2] - 2*Sqrt[3]*FudApm["3", 2, "1", 1] - 
     4*Sqrt[3]*FudApp["3", 2, "1", 1] - 2*Sqrt[3]*FudBpm["3", 2, "1", 1] - 
     4*Sqrt[3]*FudBpp["3", 2, "1", 1] + 32*FuuAppp["3", 2] + 
     4*FuuBpmp["3", 2] + 8*FuuBppp["3", 2]))/(3*Sqrt[3]), 
 \[Beta][FeuBp["1", 1, "3", 2]] == 
  (4*eQED^2*(3*Sqrt[3]*FeuAp["1", 1, "3", 2] + 
     9*Sqrt[3]*FeuBp["1", 1, "3", 2] + 2*Sqrt[3]*FudApm["3", 2, "1", 1] + 
     4*Sqrt[3]*FudApp["3", 2, "1", 1] + 2*Sqrt[3]*FudBpm["3", 2, "1", 1] + 
     4*Sqrt[3]*FudBpp["3", 2, "1", 1] - 32*FuuAppp["3", 2] - 
     4*FuuBpmp["3", 2] - 8*FuuBppp["3", 2]))/(3*Sqrt[3]), 
 \[Beta][FuuAppp["3", 2]] == (-12*Sqrt[3]*eQED^2*FeuAp["1", 1, "3", 2] - 
    12*Sqrt[3]*eQED^2*FeuBp["1", 1, "3", 2] - 8*Sqrt[3]*eQED^2*
     FudApm["3", 2, "1", 1] - 3*Sqrt[3]*gQCD^2*FudApm["3", 2, "1", 1] - 
    16*Sqrt[3]*eQED^2*FudApp["3", 2, "1", 1] + 3*Sqrt[3]*gQCD^2*
     FudApp["3", 2, "1", 1] - 8*Sqrt[3]*eQED^2*FudBpm["3", 2, "1", 1] - 
    3*Sqrt[3]*gQCD^2*FudBpm["3", 2, "1", 1] - 16*Sqrt[3]*eQED^2*
     FudBpp["3", 2, "1", 1] + 3*Sqrt[3]*gQCD^2*FudBpp["3", 2, "1", 1] + 
    272*eQED^2*FuuAppp["3", 2] + 132*gQCD^2*FuuAppp["3", 2] + 
    16*eQED^2*FuuBpmp["3", 2] - 3*gQCD^2*FuuBpmp["3", 2] + 
    32*eQED^2*FuuBppp["3", 2] + 3*gQCD^2*FuuBppp["3", 2])/27, 
 \[Beta][FuuBppp["3", 2]] == 
  (-2*(12*Sqrt[3]*eQED^2*FeuAp["1", 1, "3", 2] + 12*Sqrt[3]*eQED^2*
      FeuBp["1", 1, "3", 2] + 8*Sqrt[3]*eQED^2*FudApm["3", 2, "1", 1] + 
     6*Sqrt[3]*gQCD^2*FudApm["3", 2, "1", 1] + 16*Sqrt[3]*eQED^2*
      FudApp["3", 2, "1", 1] - 6*Sqrt[3]*gQCD^2*FudApp["3", 2, "1", 1] + 
     8*Sqrt[3]*eQED^2*FudBpm["3", 2, "1", 1] + 6*Sqrt[3]*gQCD^2*
      FudBpm["3", 2, "1", 1] + 16*Sqrt[3]*eQED^2*FudBpp["3", 2, "1", 1] - 
     6*Sqrt[3]*gQCD^2*FudBpp["3", 2, "1", 1] - 128*eQED^2*FuuAppp["3", 2] - 
     48*gQCD^2*FuuAppp["3", 2] - 16*eQED^2*FuuBpmp["3", 2] - 
     39*gQCD^2*FuuBpmp["3", 2] + 40*eQED^2*FuuBppp["3", 2] + 
     147*gQCD^2*FuuBppp["3", 2]))/27, \[Beta][FuuBpmp["3", 2]] == 
  (-8*(3*Sqrt[3]*eQED^2*FeuAp["1", 1, "3", 2] + 3*Sqrt[3]*eQED^2*
      FeuBp["1", 1, "3", 2] + 2*Sqrt[3]*eQED^2*FudApm["3", 2, "1", 1] - 
     3*Sqrt[3]*gQCD^2*FudApm["3", 2, "1", 1] + 4*Sqrt[3]*eQED^2*
      FudApp["3", 2, "1", 1] + 3*Sqrt[3]*gQCD^2*FudApp["3", 2, "1", 1] + 
     2*Sqrt[3]*eQED^2*FudBpm["3", 2, "1", 1] - 3*Sqrt[3]*gQCD^2*
      FudBpm["3", 2, "1", 1] + 4*Sqrt[3]*eQED^2*FudBpp["3", 2, "1", 1] + 
     3*Sqrt[3]*gQCD^2*FudBpp["3", 2, "1", 1] - 32*eQED^2*FuuAppp["3", 2] + 
     24*gQCD^2*FuuAppp["3", 2] + 14*eQED^2*FuuBpmp["3", 2] + 
     6*gQCD^2*FuuBpmp["3", 2] - 8*eQED^2*FuuBppp["3", 2] - 
     60*gQCD^2*FuuBppp["3", 2]))/27, \[Beta][FudApp["3", 2, "1", 1]] == 
  (2*(3*Sqrt[3]*eQED^2*FeuAp["1", 1, "3", 2] + 3*Sqrt[3]*eQED^2*
      FeuBp["1", 1, "3", 2] + 2*Sqrt[3]*eQED^2*FudApm["3", 2, "1", 1] + 
     9*Sqrt[3]*gQCD^2*FudApm["3", 2, "1", 1] - 8*Sqrt[3]*eQED^2*
      FudApp["3", 2, "1", 1] + 27*Sqrt[3]*gQCD^2*FudApp["3", 2, "1", 1] + 
     2*Sqrt[3]*eQED^2*FudBpm["3", 2, "1", 1] - 3*Sqrt[3]*gQCD^2*
      FudBpm["3", 2, "1", 1] + 4*Sqrt[3]*eQED^2*FudBpp["3", 2, "1", 1] + 
     3*Sqrt[3]*gQCD^2*FudBpp["3", 2, "1", 1] - 32*eQED^2*FuuAppp["3", 2] + 
     24*gQCD^2*FuuAppp["3", 2] - 4*eQED^2*FuuBpmp["3", 2] - 
     3*gQCD^2*FuuBpmp["3", 2] - 8*eQED^2*FuuBppp["3", 2] + 
     3*gQCD^2*FuuBppp["3", 2]))/(9*Sqrt[3]), 
 \[Beta][FudApm["3", 2, "1", 1]] == 
  (2*(3*Sqrt[3]*eQED^2*FeuAp["1", 1, "3", 2] + 3*Sqrt[3]*eQED^2*
      FeuBp["1", 1, "3", 2] - 2*Sqrt[3]*(5*eQED^2 + 18*gQCD^2)*
      FudApm["3", 2, "1", 1] + 4*Sqrt[3]*(eQED^2 - 9*gQCD^2)*
      FudApp["3", 2, "1", 1] + 2*Sqrt[3]*eQED^2*FudBpm["3", 2, "1", 1] + 
     6*Sqrt[3]*gQCD^2*FudBpm["3", 2, "1", 1] + 4*Sqrt[3]*eQED^2*
      FudBpp["3", 2, "1", 1] - 6*Sqrt[3]*gQCD^2*FudBpp["3", 2, "1", 1] - 
     32*eQED^2*FuuAppp["3", 2] - 48*gQCD^2*FuuAppp["3", 2] - 
     4*eQED^2*FuuBpmp["3", 2] + 6*gQCD^2*FuuBpmp["3", 2] - 
     8*eQED^2*FuuBppp["3", 2] - 6*gQCD^2*FuuBppp["3", 2]))/(9*Sqrt[3]), 
 \[Beta][FudBpp["3", 2, "1", 1]] == 
  (2*(3*Sqrt[3]*eQED^2*FeuAp["1", 1, "3", 2] + 3*Sqrt[3]*eQED^2*
      FeuBp["1", 1, "3", 2] + 2*Sqrt[3]*eQED^2*FudApm["3", 2, "1", 1] - 
     3*Sqrt[3]*gQCD^2*FudApm["3", 2, "1", 1] + 4*Sqrt[3]*eQED^2*
      FudApp["3", 2, "1", 1] + 3*Sqrt[3]*gQCD^2*FudApp["3", 2, "1", 1] + 
     2*Sqrt[3]*eQED^2*FudBpm["3", 2, "1", 1] + 12*Sqrt[3]*gQCD^2*
      FudBpm["3", 2, "1", 1] + 16*Sqrt[3]*eQED^2*FudBpp["3", 2, "1", 1] - 
     48*Sqrt[3]*gQCD^2*FudBpp["3", 2, "1", 1] - 32*eQED^2*FuuAppp["3", 2] + 
     24*gQCD^2*FuuAppp["3", 2] - 4*eQED^2*FuuBpmp["3", 2] - 
     3*gQCD^2*FuuBpmp["3", 2] - 8*eQED^2*FuuBppp["3", 2] + 
     3*gQCD^2*FuuBppp["3", 2]))/(9*Sqrt[3]), 
 \[Beta][FudBpm["3", 2, "1", 1]] == 
  (2*(3*Sqrt[3]*eQED^2*FeuAp["1", 1, "3", 2] + 3*Sqrt[3]*eQED^2*
      FeuBp["1", 1, "3", 2] + 2*Sqrt[3]*eQED^2*FudApm["3", 2, "1", 1] + 
     6*Sqrt[3]*gQCD^2*FudApm["3", 2, "1", 1] + 4*Sqrt[3]*eQED^2*
      FudApp["3", 2, "1", 1] - 6*Sqrt[3]*gQCD^2*FudApp["3", 2, "1", 1] + 
     14*Sqrt[3]*eQED^2*FudBpm["3", 2, "1", 1] - 6*Sqrt[3]*gQCD^2*
      FudBpm["3", 2, "1", 1] + 4*Sqrt[3]*eQED^2*FudBpp["3", 2, "1", 1] + 
     78*Sqrt[3]*gQCD^2*FudBpp["3", 2, "1", 1] - 32*eQED^2*FuuAppp["3", 2] - 
     48*gQCD^2*FuuAppp["3", 2] - 4*eQED^2*FuuBpmp["3", 2] + 
     6*gQCD^2*FuuBpmp["3", 2] - 8*eQED^2*FuuBppp["3", 2] - 
     6*gQCD^2*FuuBppp["3", 2]))/(9*Sqrt[3]), 
 \[Beta][FeuAm["1", 1, "3", 2]] == 
  (-4*eQED^2*(3*Sqrt[3]*FeuAm["1", 1, "3", 2] - 
     3*Sqrt[3]*FeuBm["1", 1, "3", 2] - 2*Sqrt[3]*FudAmm["3", 2, "1", 1] - 
     4*Sqrt[3]*FudAmp["3", 2, "1", 1] + 2*Sqrt[3]*FudBmm["3", 2, "1", 1] + 
     4*Sqrt[3]*FudBmp["3", 2, "1", 1] + 32*FuuAmpp["3", 2] - 
     2*Sqrt[2]*FuuBmmm["3", 2] + 2*Sqrt[2]*FuuBmmp["3", 2] - 
     4*Sqrt[2]*FuuBmpm["3", 2] + 4*Sqrt[2]*FuuBmpp["3", 2]))/(3*Sqrt[3]), 
 \[Beta][FeuBm["1", 1, "3", 2]] == 
  (4*eQED^2*(3*Sqrt[3]*FeuAm["1", 1, "3", 2] + 
     9*Sqrt[3]*FeuBm["1", 1, "3", 2] + 2*Sqrt[3]*FudAmm["3", 2, "1", 1] + 
     4*Sqrt[3]*FudAmp["3", 2, "1", 1] - 2*Sqrt[3]*FudBmm["3", 2, "1", 1] - 
     4*Sqrt[3]*FudBmp["3", 2, "1", 1] - 32*FuuAmpp["3", 2] + 
     2*Sqrt[2]*FuuBmmm["3", 2] - 2*Sqrt[2]*FuuBmmp["3", 2] + 
     4*Sqrt[2]*FuuBmpm["3", 2] - 4*Sqrt[2]*FuuBmpp["3", 2]))/(3*Sqrt[3]), 
 \[Beta][FuuAmpp["3", 2]] == (-24*Sqrt[3]*eQED^2*FeuAm["1", 1, "3", 2] - 
    24*Sqrt[3]*eQED^2*FeuBm["1", 1, "3", 2] - 16*Sqrt[3]*eQED^2*
     FudAmm["3", 2, "1", 1] - 6*Sqrt[3]*gQCD^2*FudAmm["3", 2, "1", 1] - 
    32*Sqrt[3]*eQED^2*FudAmp["3", 2, "1", 1] + 6*Sqrt[3]*gQCD^2*
     FudAmp["3", 2, "1", 1] + 16*Sqrt[3]*eQED^2*FudBmm["3", 2, "1", 1] + 
    6*Sqrt[3]*gQCD^2*FudBmm["3", 2, "1", 1] + 32*Sqrt[3]*eQED^2*
     FudBmp["3", 2, "1", 1] - 6*Sqrt[3]*gQCD^2*FudBmp["3", 2, "1", 1] + 
    544*eQED^2*FuuAmpp["3", 2] + 264*gQCD^2*FuuAmpp["3", 2] - 
    16*Sqrt[2]*eQED^2*FuuBmmm["3", 2] + 3*Sqrt[2]*gQCD^2*FuuBmmm["3", 2] + 
    16*Sqrt[2]*eQED^2*FuuBmmp["3", 2] - 3*Sqrt[2]*gQCD^2*FuuBmmp["3", 2] - 
    32*Sqrt[2]*eQED^2*FuuBmpm["3", 2] - 3*Sqrt[2]*gQCD^2*FuuBmpm["3", 2] + 
    32*Sqrt[2]*eQED^2*FuuBmpp["3", 2] + 3*Sqrt[2]*gQCD^2*FuuBmpp["3", 2])/54, 
 \[Beta][FuuBmpp["3", 2]] == 
  -1/27*(Sqrt[2]*(12*Sqrt[3]*eQED^2*FeuAm["1", 1, "3", 2] + 
     12*Sqrt[3]*eQED^2*FeuBm["1", 1, "3", 2] + 8*Sqrt[3]*eQED^2*
      FudAmm["3", 2, "1", 1] + 6*Sqrt[3]*gQCD^2*FudAmm["3", 2, "1", 1] + 
     16*Sqrt[3]*eQED^2*FudAmp["3", 2, "1", 1] - 6*Sqrt[3]*gQCD^2*
      FudAmp["3", 2, "1", 1] - 8*Sqrt[3]*eQED^2*FudBmm["3", 2, "1", 1] - 
     6*Sqrt[3]*gQCD^2*FudBmm["3", 2, "1", 1] - 16*Sqrt[3]*eQED^2*
      FudBmp["3", 2, "1", 1] + 6*Sqrt[3]*gQCD^2*FudBmp["3", 2, "1", 1] - 
     128*eQED^2*FuuAmpp["3", 2] - 48*gQCD^2*FuuAmpp["3", 2] + 
     8*Sqrt[2]*eQED^2*FuuBmmm["3", 2] - 3*Sqrt[2]*gQCD^2*FuuBmmm["3", 2] - 
     8*Sqrt[2]*eQED^2*FuuBmmp["3", 2] - 42*Sqrt[2]*gQCD^2*FuuBmmp["3", 2] + 
     16*Sqrt[2]*eQED^2*FuuBmpm["3", 2] + 3*Sqrt[2]*gQCD^2*FuuBmpm["3", 2] + 
     56*Sqrt[2]*eQED^2*FuuBmpp["3", 2] + 150*Sqrt[2]*gQCD^2*
      FuuBmpp["3", 2])), \[Beta][FuuBmmp["3", 2]] == 
  (-2*Sqrt[2]*(6*Sqrt[3]*eQED^2*FeuAm["1", 1, "3", 2] + 
     6*Sqrt[3]*eQED^2*FeuBm["1", 1, "3", 2] + 4*Sqrt[3]*eQED^2*
      FudAmm["3", 2, "1", 1] - 6*Sqrt[3]*gQCD^2*FudAmm["3", 2, "1", 1] + 
     8*Sqrt[3]*eQED^2*FudAmp["3", 2, "1", 1] + 6*Sqrt[3]*gQCD^2*
      FudAmp["3", 2, "1", 1] - 4*Sqrt[3]*eQED^2*FudBmm["3", 2, "1", 1] + 
     6*Sqrt[3]*gQCD^2*FudBmm["3", 2, "1", 1] - 8*Sqrt[3]*eQED^2*
      FudBmp["3", 2, "1", 1] - 6*Sqrt[3]*gQCD^2*FudBmp["3", 2, "1", 1] - 
     64*eQED^2*FuuAmpp["3", 2] + 48*gQCD^2*FuuAmpp["3", 2] + 
     4*Sqrt[2]*eQED^2*FuuBmmm["3", 2] + 3*Sqrt[2]*gQCD^2*FuuBmmm["3", 2] + 
     32*Sqrt[2]*eQED^2*FuuBmmp["3", 2] + 15*Sqrt[2]*gQCD^2*FuuBmmp["3", 2] + 
     8*Sqrt[2]*eQED^2*FuuBmpm["3", 2] - 3*Sqrt[2]*gQCD^2*FuuBmpm["3", 2] - 
     8*Sqrt[2]*eQED^2*FuuBmpp["3", 2] - 123*Sqrt[2]*gQCD^2*FuuBmpp["3", 2]))/
   27, \[Beta][FuuBmpm["3", 2]] == 
  (Sqrt[2]*(12*Sqrt[3]*eQED^2*FeuAm["1", 1, "3", 2] + 
     12*Sqrt[3]*eQED^2*FeuBm["1", 1, "3", 2] + 8*Sqrt[3]*eQED^2*
      FudAmm["3", 2, "1", 1] + 6*Sqrt[3]*gQCD^2*FudAmm["3", 2, "1", 1] + 
     16*Sqrt[3]*eQED^2*FudAmp["3", 2, "1", 1] - 6*Sqrt[3]*gQCD^2*
      FudAmp["3", 2, "1", 1] - 8*Sqrt[3]*eQED^2*FudBmm["3", 2, "1", 1] - 
     6*Sqrt[3]*gQCD^2*FudBmm["3", 2, "1", 1] - 16*Sqrt[3]*eQED^2*
      FudBmp["3", 2, "1", 1] + 6*Sqrt[3]*gQCD^2*FudBmp["3", 2, "1", 1] - 
     128*eQED^2*FuuAmpp["3", 2] - 48*gQCD^2*FuuAmpp["3", 2] + 
     8*Sqrt[2]*eQED^2*FuuBmmm["3", 2] + 42*Sqrt[2]*gQCD^2*FuuBmmm["3", 2] - 
     8*Sqrt[2]*eQED^2*FuuBmmp["3", 2] + 3*Sqrt[2]*gQCD^2*FuuBmmp["3", 2] - 
     56*Sqrt[2]*eQED^2*FuuBmpm["3", 2] - 150*Sqrt[2]*gQCD^2*FuuBmpm["3", 2] - 
     16*Sqrt[2]*eQED^2*FuuBmpp["3", 2] - 3*Sqrt[2]*gQCD^2*FuuBmpp["3", 2]))/
   27, \[Beta][FuuBmmm["3", 2]] == 
  (4*(3*Sqrt[6]*eQED^2*FeuAm["1", 1, "3", 2] + 3*Sqrt[6]*eQED^2*
      FeuBm["1", 1, "3", 2] + 2*Sqrt[6]*eQED^2*FudAmm["3", 2, "1", 1] - 
     3*Sqrt[6]*gQCD^2*FudAmm["3", 2, "1", 1] + 4*Sqrt[6]*eQED^2*
      FudAmp["3", 2, "1", 1] + 3*Sqrt[6]*gQCD^2*FudAmp["3", 2, "1", 1] - 
     2*Sqrt[6]*eQED^2*FudBmm["3", 2, "1", 1] + 3*Sqrt[6]*gQCD^2*
      FudBmm["3", 2, "1", 1] - 4*Sqrt[6]*eQED^2*FudBmp["3", 2, "1", 1] - 
     3*Sqrt[6]*gQCD^2*FudBmp["3", 2, "1", 1] - 32*Sqrt[2]*eQED^2*
      FuuAmpp["3", 2] + 24*Sqrt[2]*gQCD^2*FuuAmpp["3", 2] - 
     32*eQED^2*FuuBmmm["3", 2] - 15*gQCD^2*FuuBmmm["3", 2] - 
     4*eQED^2*FuuBmmp["3", 2] - 3*gQCD^2*FuuBmmp["3", 2] + 
     8*eQED^2*FuuBmpm["3", 2] + 123*gQCD^2*FuuBmpm["3", 2] - 
     8*eQED^2*FuuBmpp["3", 2] + 3*gQCD^2*FuuBmpp["3", 2]))/27, 
 \[Beta][FudAmp["3", 2, "1", 1]] == (6*Sqrt[3]*eQED^2*FeuAm["1", 1, "3", 2] + 
    6*Sqrt[3]*eQED^2*FeuBm["1", 1, "3", 2] + 4*Sqrt[3]*eQED^2*
     FudAmm["3", 2, "1", 1] + 18*Sqrt[3]*gQCD^2*FudAmm["3", 2, "1", 1] - 
    16*Sqrt[3]*eQED^2*FudAmp["3", 2, "1", 1] + 54*Sqrt[3]*gQCD^2*
     FudAmp["3", 2, "1", 1] - 4*Sqrt[3]*eQED^2*FudBmm["3", 2, "1", 1] + 
    6*Sqrt[3]*gQCD^2*FudBmm["3", 2, "1", 1] - 8*Sqrt[3]*eQED^2*
     FudBmp["3", 2, "1", 1] - 6*Sqrt[3]*gQCD^2*FudBmp["3", 2, "1", 1] - 
    64*eQED^2*FuuAmpp["3", 2] + 48*gQCD^2*FuuAmpp["3", 2] + 
    4*Sqrt[2]*eQED^2*FuuBmmm["3", 2] + 3*Sqrt[2]*gQCD^2*FuuBmmm["3", 2] - 
    4*Sqrt[2]*eQED^2*FuuBmmp["3", 2] - 3*Sqrt[2]*gQCD^2*FuuBmmp["3", 2] + 
    8*Sqrt[2]*eQED^2*FuuBmpm["3", 2] - 3*Sqrt[2]*gQCD^2*FuuBmpm["3", 2] - 
    8*Sqrt[2]*eQED^2*FuuBmpp["3", 2] + 3*Sqrt[2]*gQCD^2*FuuBmpp["3", 2])/
   (9*Sqrt[3]), \[Beta][FudAmm["3", 2, "1", 1]] == 
  (-2*(-3*Sqrt[3]*eQED^2*FeuAm["1", 1, "3", 2] - 3*Sqrt[3]*eQED^2*
      FeuBm["1", 1, "3", 2] + 10*Sqrt[3]*eQED^2*FudAmm["3", 2, "1", 1] + 
     36*Sqrt[3]*gQCD^2*FudAmm["3", 2, "1", 1] - 4*Sqrt[3]*eQED^2*
      FudAmp["3", 2, "1", 1] + 36*Sqrt[3]*gQCD^2*FudAmp["3", 2, "1", 1] + 
     2*Sqrt[3]*eQED^2*FudBmm["3", 2, "1", 1] + 6*Sqrt[3]*gQCD^2*
      FudBmm["3", 2, "1", 1] + 4*Sqrt[3]*eQED^2*FudBmp["3", 2, "1", 1] - 
     6*Sqrt[3]*gQCD^2*FudBmp["3", 2, "1", 1] + 32*eQED^2*FuuAmpp["3", 2] + 
     48*gQCD^2*FuuAmpp["3", 2] - 2*Sqrt[2]*eQED^2*FuuBmmm["3", 2] + 
     3*Sqrt[2]*gQCD^2*FuuBmmm["3", 2] + 2*Sqrt[2]*eQED^2*FuuBmmp["3", 2] - 
     3*Sqrt[2]*gQCD^2*FuuBmmp["3", 2] - 4*Sqrt[2]*eQED^2*FuuBmpm["3", 2] - 
     3*Sqrt[2]*gQCD^2*FuuBmpm["3", 2] + 4*Sqrt[2]*eQED^2*FuuBmpp["3", 2] + 
     3*Sqrt[2]*gQCD^2*FuuBmpp["3", 2]))/(9*Sqrt[3]), 
 \[Beta][FudBmp["3", 2, "1", 1]] == 
  -1/9*(6*Sqrt[3]*eQED^2*FeuAm["1", 1, "3", 2] + 6*Sqrt[3]*eQED^2*
      FeuBm["1", 1, "3", 2] + 4*Sqrt[3]*eQED^2*FudAmm["3", 2, "1", 1] - 
     6*Sqrt[3]*gQCD^2*FudAmm["3", 2, "1", 1] + 8*Sqrt[3]*eQED^2*
      FudAmp["3", 2, "1", 1] + 6*Sqrt[3]*gQCD^2*FudAmp["3", 2, "1", 1] - 
     4*Sqrt[3]*eQED^2*FudBmm["3", 2, "1", 1] - 24*Sqrt[3]*gQCD^2*
      FudBmm["3", 2, "1", 1] - 32*Sqrt[3]*eQED^2*FudBmp["3", 2, "1", 1] + 
     96*Sqrt[3]*gQCD^2*FudBmp["3", 2, "1", 1] - 64*eQED^2*FuuAmpp["3", 2] + 
     48*gQCD^2*FuuAmpp["3", 2] + 4*Sqrt[2]*eQED^2*FuuBmmm["3", 2] + 
     3*Sqrt[2]*gQCD^2*FuuBmmm["3", 2] - 4*Sqrt[2]*eQED^2*FuuBmmp["3", 2] - 
     3*Sqrt[2]*gQCD^2*FuuBmmp["3", 2] + 8*Sqrt[2]*eQED^2*FuuBmpm["3", 2] - 
     3*Sqrt[2]*gQCD^2*FuuBmpm["3", 2] - 8*Sqrt[2]*eQED^2*FuuBmpp["3", 2] + 
     3*Sqrt[2]*gQCD^2*FuuBmpp["3", 2])/Sqrt[3], 
 \[Beta][FudBmm["3", 2, "1", 1]] == 
  (-2*(3*Sqrt[3]*eQED^2*FeuAm["1", 1, "3", 2] + 3*Sqrt[3]*eQED^2*
      FeuBm["1", 1, "3", 2] + 2*Sqrt[3]*eQED^2*FudAmm["3", 2, "1", 1] + 
     6*Sqrt[3]*gQCD^2*FudAmm["3", 2, "1", 1] + 4*Sqrt[3]*eQED^2*
      FudAmp["3", 2, "1", 1] - 6*Sqrt[3]*gQCD^2*FudAmp["3", 2, "1", 1] - 
     14*Sqrt[3]*eQED^2*FudBmm["3", 2, "1", 1] + 6*Sqrt[3]*gQCD^2*
      FudBmm["3", 2, "1", 1] - 4*Sqrt[3]*eQED^2*FudBmp["3", 2, "1", 1] - 
     78*Sqrt[3]*gQCD^2*FudBmp["3", 2, "1", 1] - 32*eQED^2*FuuAmpp["3", 2] - 
     48*gQCD^2*FuuAmpp["3", 2] + 2*Sqrt[2]*eQED^2*FuuBmmm["3", 2] - 
     3*Sqrt[2]*gQCD^2*FuuBmmm["3", 2] - 2*Sqrt[2]*eQED^2*FuuBmmp["3", 2] + 
     3*Sqrt[2]*gQCD^2*FuuBmmp["3", 2] + 4*Sqrt[2]*eQED^2*FuuBmpm["3", 2] + 
     3*Sqrt[2]*gQCD^2*FuuBmpm["3", 2] - 4*Sqrt[2]*eQED^2*FuuBmpp["3", 2] - 
     3*Sqrt[2]*gQCD^2*FuuBmpp["3", 2]))/(9*Sqrt[3]), 
 \[Beta][FeuAp["1", 1, "3", 3]] == 
  (-4*eQED^2*(3*Sqrt[3]*FeuAp["1", 1, "3", 3] - 
     3*Sqrt[3]*FeuBp["1", 1, "3", 3] - 2*Sqrt[3]*FudApm["3", 3, "1", 1] - 
     4*Sqrt[3]*FudApp["3", 3, "1", 1] - 2*Sqrt[3]*FudBpm["3", 3, "1", 1] - 
     4*Sqrt[3]*FudBpp["3", 3, "1", 1] + 32*FuuAppp["3", 3] + 
     4*FuuBpmp["3", 3] + 8*FuuBppp["3", 3]))/(3*Sqrt[3]), 
 \[Beta][FeuBp["1", 1, "3", 3]] == 
  (4*eQED^2*(3*Sqrt[3]*FeuAp["1", 1, "3", 3] + 
     9*Sqrt[3]*FeuBp["1", 1, "3", 3] + 2*Sqrt[3]*FudApm["3", 3, "1", 1] + 
     4*Sqrt[3]*FudApp["3", 3, "1", 1] + 2*Sqrt[3]*FudBpm["3", 3, "1", 1] + 
     4*Sqrt[3]*FudBpp["3", 3, "1", 1] - 32*FuuAppp["3", 3] - 
     4*FuuBpmp["3", 3] - 8*FuuBppp["3", 3]))/(3*Sqrt[3]), 
 \[Beta][FuuAppp["3", 3]] == (-12*Sqrt[3]*eQED^2*FeuAp["1", 1, "3", 3] - 
    12*Sqrt[3]*eQED^2*FeuBp["1", 1, "3", 3] - 8*Sqrt[3]*eQED^2*
     FudApm["3", 3, "1", 1] - 3*Sqrt[3]*gQCD^2*FudApm["3", 3, "1", 1] - 
    16*Sqrt[3]*eQED^2*FudApp["3", 3, "1", 1] + 3*Sqrt[3]*gQCD^2*
     FudApp["3", 3, "1", 1] - 8*Sqrt[3]*eQED^2*FudBpm["3", 3, "1", 1] - 
    3*Sqrt[3]*gQCD^2*FudBpm["3", 3, "1", 1] - 16*Sqrt[3]*eQED^2*
     FudBpp["3", 3, "1", 1] + 3*Sqrt[3]*gQCD^2*FudBpp["3", 3, "1", 1] + 
    272*eQED^2*FuuAppp["3", 3] + 132*gQCD^2*FuuAppp["3", 3] + 
    16*eQED^2*FuuBpmp["3", 3] - 3*gQCD^2*FuuBpmp["3", 3] + 
    32*eQED^2*FuuBppp["3", 3] + 3*gQCD^2*FuuBppp["3", 3])/27, 
 \[Beta][FuuBppp["3", 3]] == 
  (-2*(12*Sqrt[3]*eQED^2*FeuAp["1", 1, "3", 3] + 12*Sqrt[3]*eQED^2*
      FeuBp["1", 1, "3", 3] + 8*Sqrt[3]*eQED^2*FudApm["3", 3, "1", 1] + 
     6*Sqrt[3]*gQCD^2*FudApm["3", 3, "1", 1] + 16*Sqrt[3]*eQED^2*
      FudApp["3", 3, "1", 1] - 6*Sqrt[3]*gQCD^2*FudApp["3", 3, "1", 1] + 
     8*Sqrt[3]*eQED^2*FudBpm["3", 3, "1", 1] + 6*Sqrt[3]*gQCD^2*
      FudBpm["3", 3, "1", 1] + 16*Sqrt[3]*eQED^2*FudBpp["3", 3, "1", 1] - 
     6*Sqrt[3]*gQCD^2*FudBpp["3", 3, "1", 1] - 128*eQED^2*FuuAppp["3", 3] - 
     48*gQCD^2*FuuAppp["3", 3] - 16*eQED^2*FuuBpmp["3", 3] - 
     39*gQCD^2*FuuBpmp["3", 3] + 40*eQED^2*FuuBppp["3", 3] + 
     147*gQCD^2*FuuBppp["3", 3]))/27, \[Beta][FuuBpmp["3", 3]] == 
  (-8*(3*Sqrt[3]*eQED^2*FeuAp["1", 1, "3", 3] + 3*Sqrt[3]*eQED^2*
      FeuBp["1", 1, "3", 3] + 2*Sqrt[3]*eQED^2*FudApm["3", 3, "1", 1] - 
     3*Sqrt[3]*gQCD^2*FudApm["3", 3, "1", 1] + 4*Sqrt[3]*eQED^2*
      FudApp["3", 3, "1", 1] + 3*Sqrt[3]*gQCD^2*FudApp["3", 3, "1", 1] + 
     2*Sqrt[3]*eQED^2*FudBpm["3", 3, "1", 1] - 3*Sqrt[3]*gQCD^2*
      FudBpm["3", 3, "1", 1] + 4*Sqrt[3]*eQED^2*FudBpp["3", 3, "1", 1] + 
     3*Sqrt[3]*gQCD^2*FudBpp["3", 3, "1", 1] - 32*eQED^2*FuuAppp["3", 3] + 
     24*gQCD^2*FuuAppp["3", 3] + 14*eQED^2*FuuBpmp["3", 3] + 
     6*gQCD^2*FuuBpmp["3", 3] - 8*eQED^2*FuuBppp["3", 3] - 
     60*gQCD^2*FuuBppp["3", 3]))/27, \[Beta][FudApp["3", 3, "1", 1]] == 
  (2*(9*eQED^2*FeuAp["1", 1, "3", 3] + 9*eQED^2*FeuBp["1", 1, "3", 3] + 
     6*eQED^2*FudApm["3", 3, "1", 1] + 27*gQCD^2*FudApm["3", 3, "1", 1] - 
     24*eQED^2*FudApp["3", 3, "1", 1] + 81*gQCD^2*FudApp["3", 3, "1", 1] + 
     6*eQED^2*FudBpm["3", 3, "1", 1] - 9*gQCD^2*FudBpm["3", 3, "1", 1] + 
     12*eQED^2*FudBpp["3", 3, "1", 1] + 9*gQCD^2*FudBpp["3", 3, "1", 1] - 
     32*Sqrt[3]*eQED^2*FuuAppp["3", 3] + 24*Sqrt[3]*gQCD^2*FuuAppp["3", 3] - 
     4*Sqrt[3]*eQED^2*FuuBpmp["3", 3] - 3*Sqrt[3]*gQCD^2*FuuBpmp["3", 3] - 
     8*Sqrt[3]*eQED^2*FuuBppp["3", 3] + 3*Sqrt[3]*gQCD^2*FuuBppp["3", 3]))/
   27, \[Beta][FudApm["3", 3, "1", 1]] == 
  (2*(9*eQED^2*FeuAp["1", 1, "3", 3] + 9*eQED^2*FeuBp["1", 1, "3", 3] - 
     2*(3*(5*eQED^2 + 18*gQCD^2)*FudApm["3", 3, "1", 1] - 
       6*(eQED^2 - 9*gQCD^2)*FudApp["3", 3, "1", 1] - 
       3*eQED^2*FudBpm["3", 3, "1", 1] - 9*gQCD^2*FudBpm["3", 3, "1", 1] - 
       6*eQED^2*FudBpp["3", 3, "1", 1] + 9*gQCD^2*FudBpp["3", 3, "1", 1] + 
       16*Sqrt[3]*eQED^2*FuuAppp["3", 3] + 24*Sqrt[3]*gQCD^2*
        FuuAppp["3", 3] + 2*Sqrt[3]*eQED^2*FuuBpmp["3", 3] - 
       3*Sqrt[3]*gQCD^2*FuuBpmp["3", 3] + 4*Sqrt[3]*eQED^2*FuuBppp["3", 3] + 
       3*Sqrt[3]*gQCD^2*FuuBppp["3", 3])))/27, 
 \[Beta][FudBpp["3", 3, "1", 1]] == 
  (2*(9*eQED^2*FeuAp["1", 1, "3", 3] + 9*eQED^2*FeuBp["1", 1, "3", 3] + 
     6*eQED^2*FudApm["3", 3, "1", 1] - 9*gQCD^2*FudApm["3", 3, "1", 1] + 
     12*eQED^2*FudApp["3", 3, "1", 1] + 9*gQCD^2*FudApp["3", 3, "1", 1] + 
     6*eQED^2*FudBpm["3", 3, "1", 1] + 36*gQCD^2*FudBpm["3", 3, "1", 1] + 
     48*eQED^2*FudBpp["3", 3, "1", 1] - 144*gQCD^2*FudBpp["3", 3, "1", 1] - 
     32*Sqrt[3]*eQED^2*FuuAppp["3", 3] + 24*Sqrt[3]*gQCD^2*FuuAppp["3", 3] - 
     4*Sqrt[3]*eQED^2*FuuBpmp["3", 3] - 3*Sqrt[3]*gQCD^2*FuuBpmp["3", 3] - 
     8*Sqrt[3]*eQED^2*FuuBppp["3", 3] + 3*Sqrt[3]*gQCD^2*FuuBppp["3", 3]))/
   27, \[Beta][FudBpm["3", 3, "1", 1]] == 
  (2*(9*eQED^2*FeuAp["1", 1, "3", 3] + 9*eQED^2*FeuBp["1", 1, "3", 3] + 
     2*(3*(eQED^2 + 3*gQCD^2)*FudApm["3", 3, "1", 1] + 
       (6*eQED^2 - 9*gQCD^2)*FudApp["3", 3, "1", 1] + 
       21*eQED^2*FudBpm["3", 3, "1", 1] - 9*gQCD^2*FudBpm["3", 3, "1", 1] + 
       6*eQED^2*FudBpp["3", 3, "1", 1] + 117*gQCD^2*FudBpp["3", 3, "1", 1] - 
       16*Sqrt[3]*eQED^2*FuuAppp["3", 3] - 24*Sqrt[3]*gQCD^2*
        FuuAppp["3", 3] - 2*Sqrt[3]*eQED^2*FuuBpmp["3", 3] + 
       3*Sqrt[3]*gQCD^2*FuuBpmp["3", 3] - 4*Sqrt[3]*eQED^2*FuuBppp["3", 3] - 
       3*Sqrt[3]*gQCD^2*FuuBppp["3", 3])))/27, 
 \[Beta][FeuAm["1", 1, "3", 3]] == 
  (-2*Sqrt[2/3]*eQED^2*(3*Sqrt[6]*FeuAm["1", 1, "3", 3] - 
     3*Sqrt[6]*FeuBm["1", 1, "3", 3] - 2*Sqrt[6]*FudAmm["3", 3, "1", 1] - 
     4*Sqrt[6]*FudAmp["3", 3, "1", 1] + 2*Sqrt[6]*FudBmm["3", 3, "1", 1] + 
     4*Sqrt[6]*FudBmp["3", 3, "1", 1] + 32*Sqrt[2]*FuuAmpp["3", 3] - 
     4*FuuBmmm["3", 3] + 4*FuuBmmp["3", 3] - 8*FuuBmpm["3", 3] + 
     8*FuuBmpp["3", 3]))/3, \[Beta][FeuBm["1", 1, "3", 3]] == 
  (2*Sqrt[2/3]*eQED^2*(3*Sqrt[6]*FeuAm["1", 1, "3", 3] + 
     9*Sqrt[6]*FeuBm["1", 1, "3", 3] + 2*Sqrt[6]*FudAmm["3", 3, "1", 1] + 
     4*Sqrt[6]*FudAmp["3", 3, "1", 1] - 2*Sqrt[6]*FudBmm["3", 3, "1", 1] - 
     4*Sqrt[6]*FudBmp["3", 3, "1", 1] - 32*Sqrt[2]*FuuAmpp["3", 3] + 
     4*FuuBmmm["3", 3] - 4*FuuBmmp["3", 3] + 8*FuuBmpm["3", 3] - 
     8*FuuBmpp["3", 3]))/3, \[Beta][FuuAmpp["3", 3]] == 
  (-12*Sqrt[6]*eQED^2*FeuAm["1", 1, "3", 3] - 12*Sqrt[6]*eQED^2*
     FeuBm["1", 1, "3", 3] - 8*Sqrt[6]*eQED^2*FudAmm["3", 3, "1", 1] - 
    3*Sqrt[6]*gQCD^2*FudAmm["3", 3, "1", 1] - 16*Sqrt[6]*eQED^2*
     FudAmp["3", 3, "1", 1] + 3*Sqrt[6]*gQCD^2*FudAmp["3", 3, "1", 1] + 
    8*Sqrt[6]*eQED^2*FudBmm["3", 3, "1", 1] + 3*Sqrt[6]*gQCD^2*
     FudBmm["3", 3, "1", 1] + 16*Sqrt[6]*eQED^2*FudBmp["3", 3, "1", 1] - 
    3*Sqrt[6]*gQCD^2*FudBmp["3", 3, "1", 1] + 272*Sqrt[2]*eQED^2*
     FuuAmpp["3", 3] + 132*Sqrt[2]*gQCD^2*FuuAmpp["3", 3] - 
    16*eQED^2*FuuBmmm["3", 3] + 3*gQCD^2*FuuBmmm["3", 3] + 
    16*eQED^2*FuuBmmp["3", 3] - 3*gQCD^2*FuuBmmp["3", 3] - 
    32*eQED^2*FuuBmpm["3", 3] - 3*gQCD^2*FuuBmpm["3", 3] + 
    32*eQED^2*FuuBmpp["3", 3] + 3*gQCD^2*FuuBmpp["3", 3])/(27*Sqrt[2]), 
 \[Beta][FuuBmpp["3", 3]] == 
  (-2*(6*Sqrt[6]*eQED^2*FeuAm["1", 1, "3", 3] + 6*Sqrt[6]*eQED^2*
      FeuBm["1", 1, "3", 3] + 4*Sqrt[6]*eQED^2*FudAmm["3", 3, "1", 1] + 
     3*Sqrt[6]*gQCD^2*FudAmm["3", 3, "1", 1] + 8*Sqrt[6]*eQED^2*
      FudAmp["3", 3, "1", 1] - 3*Sqrt[6]*gQCD^2*FudAmp["3", 3, "1", 1] - 
     4*Sqrt[6]*eQED^2*FudBmm["3", 3, "1", 1] - 3*Sqrt[6]*gQCD^2*
      FudBmm["3", 3, "1", 1] - 8*Sqrt[6]*eQED^2*FudBmp["3", 3, "1", 1] + 
     3*Sqrt[6]*gQCD^2*FudBmp["3", 3, "1", 1] - 64*Sqrt[2]*eQED^2*
      FuuAmpp["3", 3] - 24*Sqrt[2]*gQCD^2*FuuAmpp["3", 3] + 
     8*eQED^2*FuuBmmm["3", 3] - 3*gQCD^2*FuuBmmm["3", 3] - 
     8*eQED^2*FuuBmmp["3", 3] - 42*gQCD^2*FuuBmmp["3", 3] + 
     16*eQED^2*FuuBmpm["3", 3] + 3*gQCD^2*FuuBmpm["3", 3] + 
     56*eQED^2*FuuBmpp["3", 3] + 150*gQCD^2*FuuBmpp["3", 3]))/27, 
 \[Beta][FuuBmmp["3", 3]] == 
  (-4*(3*Sqrt[6]*eQED^2*FeuAm["1", 1, "3", 3] + 3*Sqrt[6]*eQED^2*
      FeuBm["1", 1, "3", 3] + 2*Sqrt[6]*eQED^2*FudAmm["3", 3, "1", 1] - 
     3*Sqrt[6]*gQCD^2*FudAmm["3", 3, "1", 1] + 4*Sqrt[6]*eQED^2*
      FudAmp["3", 3, "1", 1] + 3*Sqrt[6]*gQCD^2*FudAmp["3", 3, "1", 1] - 
     2*Sqrt[6]*eQED^2*FudBmm["3", 3, "1", 1] + 3*Sqrt[6]*gQCD^2*
      FudBmm["3", 3, "1", 1] - 4*Sqrt[6]*eQED^2*FudBmp["3", 3, "1", 1] - 
     3*Sqrt[6]*gQCD^2*FudBmp["3", 3, "1", 1] - 32*Sqrt[2]*eQED^2*
      FuuAmpp["3", 3] + 24*Sqrt[2]*gQCD^2*FuuAmpp["3", 3] + 
     4*eQED^2*FuuBmmm["3", 3] + 3*gQCD^2*FuuBmmm["3", 3] + 
     32*eQED^2*FuuBmmp["3", 3] + 15*gQCD^2*FuuBmmp["3", 3] + 
     8*eQED^2*FuuBmpm["3", 3] - 3*gQCD^2*FuuBmpm["3", 3] - 
     8*eQED^2*FuuBmpp["3", 3] - 123*gQCD^2*FuuBmpp["3", 3]))/27, 
 \[Beta][FuuBmpm["3", 3]] == 
  (2*(6*Sqrt[6]*eQED^2*FeuAm["1", 1, "3", 3] + 6*Sqrt[6]*eQED^2*
      FeuBm["1", 1, "3", 3] + 4*Sqrt[6]*eQED^2*FudAmm["3", 3, "1", 1] + 
     3*Sqrt[6]*gQCD^2*FudAmm["3", 3, "1", 1] + 8*Sqrt[6]*eQED^2*
      FudAmp["3", 3, "1", 1] - 3*Sqrt[6]*gQCD^2*FudAmp["3", 3, "1", 1] - 
     4*Sqrt[6]*eQED^2*FudBmm["3", 3, "1", 1] - 3*Sqrt[6]*gQCD^2*
      FudBmm["3", 3, "1", 1] - 8*Sqrt[6]*eQED^2*FudBmp["3", 3, "1", 1] + 
     3*Sqrt[6]*gQCD^2*FudBmp["3", 3, "1", 1] - 64*Sqrt[2]*eQED^2*
      FuuAmpp["3", 3] - 24*Sqrt[2]*gQCD^2*FuuAmpp["3", 3] + 
     8*eQED^2*FuuBmmm["3", 3] + 42*gQCD^2*FuuBmmm["3", 3] - 
     8*eQED^2*FuuBmmp["3", 3] + 3*gQCD^2*FuuBmmp["3", 3] - 
     56*eQED^2*FuuBmpm["3", 3] - 150*gQCD^2*FuuBmpm["3", 3] - 
     16*eQED^2*FuuBmpp["3", 3] - 3*gQCD^2*FuuBmpp["3", 3]))/27, 
 \[Beta][FuuBmmm["3", 3]] == 
  (4*(3*Sqrt[6]*eQED^2*FeuAm["1", 1, "3", 3] + 3*Sqrt[6]*eQED^2*
      FeuBm["1", 1, "3", 3] + 2*Sqrt[6]*eQED^2*FudAmm["3", 3, "1", 1] - 
     3*Sqrt[6]*gQCD^2*FudAmm["3", 3, "1", 1] + 4*Sqrt[6]*eQED^2*
      FudAmp["3", 3, "1", 1] + 3*Sqrt[6]*gQCD^2*FudAmp["3", 3, "1", 1] - 
     2*Sqrt[6]*eQED^2*FudBmm["3", 3, "1", 1] + 3*Sqrt[6]*gQCD^2*
      FudBmm["3", 3, "1", 1] - 4*Sqrt[6]*eQED^2*FudBmp["3", 3, "1", 1] - 
     3*Sqrt[6]*gQCD^2*FudBmp["3", 3, "1", 1] - 32*Sqrt[2]*eQED^2*
      FuuAmpp["3", 3] + 24*Sqrt[2]*gQCD^2*FuuAmpp["3", 3] - 
     32*eQED^2*FuuBmmm["3", 3] - 15*gQCD^2*FuuBmmm["3", 3] - 
     4*eQED^2*FuuBmmp["3", 3] - 3*gQCD^2*FuuBmmp["3", 3] + 
     8*eQED^2*FuuBmpm["3", 3] + 123*gQCD^2*FuuBmpm["3", 3] - 
     8*eQED^2*FuuBmpp["3", 3] + 3*gQCD^2*FuuBmpp["3", 3]))/27, 
 \[Beta][FudAmp["3", 3, "1", 1]] == 
  (Sqrt[2/3]*(3*Sqrt[6]*eQED^2*FeuAm["1", 1, "3", 3] + 
     3*Sqrt[6]*eQED^2*FeuBm["1", 1, "3", 3] + 2*Sqrt[6]*eQED^2*
      FudAmm["3", 3, "1", 1] + 9*Sqrt[6]*gQCD^2*FudAmm["3", 3, "1", 1] - 
     8*Sqrt[6]*eQED^2*FudAmp["3", 3, "1", 1] + 27*Sqrt[6]*gQCD^2*
      FudAmp["3", 3, "1", 1] - 2*Sqrt[6]*eQED^2*FudBmm["3", 3, "1", 1] + 
     3*Sqrt[6]*gQCD^2*FudBmm["3", 3, "1", 1] - 4*Sqrt[6]*eQED^2*
      FudBmp["3", 3, "1", 1] - 3*Sqrt[6]*gQCD^2*FudBmp["3", 3, "1", 1] - 
     32*Sqrt[2]*eQED^2*FuuAmpp["3", 3] + 24*Sqrt[2]*gQCD^2*FuuAmpp["3", 3] + 
     4*eQED^2*FuuBmmm["3", 3] + 3*gQCD^2*FuuBmmm["3", 3] - 
     4*eQED^2*FuuBmmp["3", 3] - 3*gQCD^2*FuuBmmp["3", 3] + 
     8*eQED^2*FuuBmpm["3", 3] - 3*gQCD^2*FuuBmpm["3", 3] - 
     8*eQED^2*FuuBmpp["3", 3] + 3*gQCD^2*FuuBmpp["3", 3]))/9, 
 \[Beta][FudAmm["3", 3, "1", 1]] == 
  (2*(9*eQED^2*FeuAm["1", 1, "3", 3] + 9*eQED^2*FeuBm["1", 1, "3", 3] - 
     30*eQED^2*FudAmm["3", 3, "1", 1] - 108*gQCD^2*FudAmm["3", 3, "1", 1] + 
     12*eQED^2*FudAmp["3", 3, "1", 1] - 108*gQCD^2*FudAmp["3", 3, "1", 1] - 
     6*eQED^2*FudBmm["3", 3, "1", 1] - 18*gQCD^2*FudBmm["3", 3, "1", 1] - 
     12*eQED^2*FudBmp["3", 3, "1", 1] + 18*gQCD^2*FudBmp["3", 3, "1", 1] - 
     32*Sqrt[3]*eQED^2*FuuAmpp["3", 3] - 48*Sqrt[3]*gQCD^2*FuuAmpp["3", 3] + 
     2*Sqrt[6]*eQED^2*FuuBmmm["3", 3] - 3*Sqrt[6]*gQCD^2*FuuBmmm["3", 3] - 
     2*Sqrt[6]*eQED^2*FuuBmmp["3", 3] + 3*Sqrt[6]*gQCD^2*FuuBmmp["3", 3] + 
     4*Sqrt[6]*eQED^2*FuuBmpm["3", 3] + 3*Sqrt[6]*gQCD^2*FuuBmpm["3", 3] - 
     4*Sqrt[6]*eQED^2*FuuBmpp["3", 3] - 3*Sqrt[6]*gQCD^2*FuuBmpp["3", 3]))/
   27, \[Beta][FudBmp["3", 3, "1", 1]] == 
  -1/9*(Sqrt[2/3]*(3*Sqrt[6]*eQED^2*FeuAm["1", 1, "3", 3] + 
     3*Sqrt[6]*eQED^2*FeuBm["1", 1, "3", 3] + 2*Sqrt[6]*eQED^2*
      FudAmm["3", 3, "1", 1] - 3*Sqrt[6]*gQCD^2*FudAmm["3", 3, "1", 1] + 
     4*Sqrt[6]*eQED^2*FudAmp["3", 3, "1", 1] + 3*Sqrt[6]*gQCD^2*
      FudAmp["3", 3, "1", 1] - 2*Sqrt[6]*eQED^2*FudBmm["3", 3, "1", 1] - 
     12*Sqrt[6]*gQCD^2*FudBmm["3", 3, "1", 1] - 16*Sqrt[6]*eQED^2*
      FudBmp["3", 3, "1", 1] + 48*Sqrt[6]*gQCD^2*FudBmp["3", 3, "1", 1] - 
     32*Sqrt[2]*eQED^2*FuuAmpp["3", 3] + 24*Sqrt[2]*gQCD^2*FuuAmpp["3", 3] + 
     4*eQED^2*FuuBmmm["3", 3] + 3*gQCD^2*FuuBmmm["3", 3] - 
     4*eQED^2*FuuBmmp["3", 3] - 3*gQCD^2*FuuBmmp["3", 3] + 
     8*eQED^2*FuuBmpm["3", 3] - 3*gQCD^2*FuuBmpm["3", 3] - 
     8*eQED^2*FuuBmpp["3", 3] + 3*gQCD^2*FuuBmpp["3", 3])), 
 \[Beta][FudBmm["3", 3, "1", 1]] == 
  (-2*(9*eQED^2*FeuAm["1", 1, "3", 3] + 9*eQED^2*FeuBm["1", 1, "3", 3] + 
     6*eQED^2*FudAmm["3", 3, "1", 1] + 18*gQCD^2*FudAmm["3", 3, "1", 1] + 
     12*eQED^2*FudAmp["3", 3, "1", 1] - 18*gQCD^2*FudAmp["3", 3, "1", 1] - 
     42*eQED^2*FudBmm["3", 3, "1", 1] + 18*gQCD^2*FudBmm["3", 3, "1", 1] - 
     12*eQED^2*FudBmp["3", 3, "1", 1] - 234*gQCD^2*FudBmp["3", 3, "1", 1] - 
     32*Sqrt[3]*eQED^2*FuuAmpp["3", 3] - 48*Sqrt[3]*gQCD^2*FuuAmpp["3", 3] + 
     2*Sqrt[6]*eQED^2*FuuBmmm["3", 3] - 3*Sqrt[6]*gQCD^2*FuuBmmm["3", 3] - 
     2*Sqrt[6]*eQED^2*FuuBmmp["3", 3] + 3*Sqrt[6]*gQCD^2*FuuBmmp["3", 3] + 
     4*Sqrt[6]*eQED^2*FuuBmpm["3", 3] + 3*Sqrt[6]*gQCD^2*FuuBmpm["3", 3] - 
     4*Sqrt[6]*eQED^2*FuuBmpp["3", 3] - 3*Sqrt[6]*gQCD^2*FuuBmpp["3", 3]))/
   27, \[Beta][FuuAppp["5", 1]] == (4*(4*eQED^2 + 3*gQCD^2)*FuuAppp["5", 1])/
   3, \[Beta][FuuBppp["5", 1]] == 
  (-2*(-5*gQCD^2*FuuBpmp["5", 1] + (8*eQED^2 + 17*gQCD^2)*FuuBppp["5", 1]))/
   3, \[Beta][FuuBpmp["5", 1]] == 
  (-8*((2*eQED^2 + gQCD^2)*FuuBpmp["5", 1] - 7*gQCD^2*FuuBppp["5", 1]))/3, 
 \[Beta][FuuAppp["5", 2]] == (4*(4*eQED^2 + 3*gQCD^2)*FuuAppp["5", 2])/3, 
 \[Beta][FuuBppp["5", 2]] == 
  (-2*(-5*gQCD^2*FuuBpmp["5", 2] + (8*eQED^2 + 17*gQCD^2)*FuuBppp["5", 2]))/
   3, \[Beta][FuuBpmp["5", 2]] == 
  (-8*((2*eQED^2 + gQCD^2)*FuuBpmp["5", 2] - 7*gQCD^2*FuuBppp["5", 2]))/3, 
 \[Beta][FuuAppp["5", 3]] == (4*(4*eQED^2 + 3*gQCD^2)*FuuAppp["5", 3])/3, 
 \[Beta][FuuBppp["5", 3]] == 
  (2*(5*gQCD^2*FuuBpmp["5", 3] - (8*eQED^2 + 17*gQCD^2)*FuuBppp["5", 3]))/3, 
 \[Beta][FuuBpmp["5", 3]] == 
  (-8*((2*eQED^2 + gQCD^2)*FuuBpmp["5", 3] - 7*gQCD^2*FuuBppp["5", 3]))/3, 
 \[Beta][FuuAppp["5", 4]] == (4*(4*eQED^2 + 3*gQCD^2)*FuuAppp["5", 4])/3, 
 \[Beta][FuuBppp["5", 4]] == 
  (-2*(-5*gQCD^2*FuuBpmp["5", 4] + (8*eQED^2 + 17*gQCD^2)*FuuBppp["5", 4]))/
   3, \[Beta][FuuBpmp["5", 4]] == 
  (-8*((2*eQED^2 + gQCD^2)*FuuBpmp["5", 4] - 7*gQCD^2*FuuBppp["5", 4]))/3, 
 \[Beta][FuuAppp["5", 5]] == (4*(4*eQED^2 + 3*gQCD^2)*FuuAppp["5", 5])/3, 
 \[Beta][FuuBppp["5", 5]] == 
  (-2*(-5*gQCD^2*FuuBpmp["5", 5] + (8*eQED^2 + 17*gQCD^2)*FuuBppp["5", 5]))/
   3, \[Beta][FuuBpmp["5", 5]] == 
  (-8*((2*eQED^2 + gQCD^2)*FuuBpmp["5", 5] - 7*gQCD^2*FuuBppp["5", 5]))/3, 
 \[Beta][FuuAmpp["5", 1]] == (4*(4*eQED^2 + 3*gQCD^2)*FuuAmpp["5", 1])/3, 
 \[Beta][FuuAmpp["5", 2]] == (4*(4*eQED^2 + 3*gQCD^2)*FuuAmpp["5", 2])/3, 
 \[Beta][FuuAmpp["5", 3]] == (4*(4*eQED^2 + 3*gQCD^2)*FuuAmpp["5", 3])/3, 
 \[Beta][FuuAmpp["5", 4]] == (4*(4*eQED^2 + 3*gQCD^2)*FuuAmpp["5", 4])/3, 
 \[Beta][FuuAmpp["5", 5]] == (4*(4*eQED^2 + 3*gQCD^2)*FuuAmpp["5", 5])/3, 
 \[Beta][FudApp["3", 1, "8", 1]] == 
  (-8*(-(gQCD^2*FudApm["3", 1, "8", 1]) + (eQED^2 - 2*gQCD^2)*
      FudApp["3", 1, "8", 1]))/3, \[Beta][FudApm["3", 1, "8", 1]] == 
  (-4*((2*eQED^2 + 7*gQCD^2)*FudApm["3", 1, "8", 1] + 
     5*gQCD^2*FudApp["3", 1, "8", 1]))/3, \[Beta][FudBpp["3", 1, "8", 1]] == 
  (2*(5*gQCD^2*FudBpm["3", 1, "8", 1] + (4*eQED^2 - 17*gQCD^2)*
      FudBpp["3", 1, "8", 1]))/3, \[Beta][FudBpm["3", 1, "8", 1]] == 
  (8*((eQED^2 - gQCD^2)*FudBpm["3", 1, "8", 1] + 
     7*gQCD^2*FudBpp["3", 1, "8", 1]))/3, \[Beta][FudApp["3", 1, "8", 2]] == 
  (-8*(-(gQCD^2*FudApm["3", 1, "8", 2]) + (eQED^2 - 2*gQCD^2)*
      FudApp["3", 1, "8", 2]))/3, \[Beta][FudApm["3", 1, "8", 2]] == 
  (-4*((2*eQED^2 + 7*gQCD^2)*FudApm["3", 1, "8", 2] + 
     5*gQCD^2*FudApp["3", 1, "8", 2]))/3, \[Beta][FudBpp["3", 1, "8", 2]] == 
  (2*(5*gQCD^2*FudBpm["3", 1, "8", 2] + (4*eQED^2 - 17*gQCD^2)*
      FudBpp["3", 1, "8", 2]))/3, \[Beta][FudBpm["3", 1, "8", 2]] == 
  (8*((eQED^2 - gQCD^2)*FudBpm["3", 1, "8", 2] + 
     7*gQCD^2*FudBpp["3", 1, "8", 2]))/3, \[Beta][FudApp["3", 1, "8", 3]] == 
  (-8*(-(gQCD^2*FudApm["3", 1, "8", 3]) + (eQED^2 - 2*gQCD^2)*
      FudApp["3", 1, "8", 3]))/3, \[Beta][FudApm["3", 1, "8", 3]] == 
  (-4*((2*eQED^2 + 7*gQCD^2)*FudApm["3", 1, "8", 3] + 
     5*gQCD^2*FudApp["3", 1, "8", 3]))/3, \[Beta][FudBpp["3", 1, "8", 3]] == 
  (2*(5*gQCD^2*FudBpm["3", 1, "8", 3] + (4*eQED^2 - 17*gQCD^2)*
      FudBpp["3", 1, "8", 3]))/3, \[Beta][FudBpm["3", 1, "8", 3]] == 
  (8*((eQED^2 - gQCD^2)*FudBpm["3", 1, "8", 3] + 
     7*gQCD^2*FudBpp["3", 1, "8", 3]))/3, \[Beta][FudApp["3", 1, "8", 4]] == 
  (-8*(-(gQCD^2*FudApm["3", 1, "8", 4]) + (eQED^2 - 2*gQCD^2)*
      FudApp["3", 1, "8", 4]))/3, \[Beta][FudApm["3", 1, "8", 4]] == 
  (-4*((2*eQED^2 + 7*gQCD^2)*FudApm["3", 1, "8", 4] + 
     5*gQCD^2*FudApp["3", 1, "8", 4]))/3, \[Beta][FudBpp["3", 1, "8", 4]] == 
  (2*(5*gQCD^2*FudBpm["3", 1, "8", 4] + (4*eQED^2 - 17*gQCD^2)*
      FudBpp["3", 1, "8", 4]))/3, \[Beta][FudBpm["3", 1, "8", 4]] == 
  (8*((eQED^2 - gQCD^2)*FudBpm["3", 1, "8", 4] + 
     7*gQCD^2*FudBpp["3", 1, "8", 4]))/3, \[Beta][FudApp["3", 1, "8", 5]] == 
  (-8*(-(gQCD^2*FudApm["3", 1, "8", 5]) + (eQED^2 - 2*gQCD^2)*
      FudApp["3", 1, "8", 5]))/3, \[Beta][FudApm["3", 1, "8", 5]] == 
  (-4*((2*eQED^2 + 7*gQCD^2)*FudApm["3", 1, "8", 5] + 
     5*gQCD^2*FudApp["3", 1, "8", 5]))/3, \[Beta][FudBpp["3", 1, "8", 5]] == 
  (2*(5*gQCD^2*FudBpm["3", 1, "8", 5] + (4*eQED^2 - 17*gQCD^2)*
      FudBpp["3", 1, "8", 5]))/3, \[Beta][FudBpm["3", 1, "8", 5]] == 
  (8*((eQED^2 - gQCD^2)*FudBpm["3", 1, "8", 5] + 
     7*gQCD^2*FudBpp["3", 1, "8", 5]))/3, \[Beta][FudApp["3", 1, "8", 6]] == 
  (8*(gQCD^2*FudApm["3", 1, "8", 6] - (eQED^2 - 2*gQCD^2)*
      FudApp["3", 1, "8", 6]))/3, \[Beta][FudApm["3", 1, "8", 6]] == 
  (-4*((2*eQED^2 + 7*gQCD^2)*FudApm["3", 1, "8", 6] + 
     5*gQCD^2*FudApp["3", 1, "8", 6]))/3, \[Beta][FudBpp["3", 1, "8", 6]] == 
  (2*(5*gQCD^2*FudBpm["3", 1, "8", 6] + (4*eQED^2 - 17*gQCD^2)*
      FudBpp["3", 1, "8", 6]))/3, \[Beta][FudBpm["3", 1, "8", 6]] == 
  (8*((eQED^2 - gQCD^2)*FudBpm["3", 1, "8", 6] + 
     7*gQCD^2*FudBpp["3", 1, "8", 6]))/3, \[Beta][FudApp["3", 1, "8", 7]] == 
  (-8*(-(gQCD^2*FudApm["3", 1, "8", 7]) + (eQED^2 - 2*gQCD^2)*
      FudApp["3", 1, "8", 7]))/3, \[Beta][FudApm["3", 1, "8", 7]] == 
  (-4*((2*eQED^2 + 7*gQCD^2)*FudApm["3", 1, "8", 7] + 
     5*gQCD^2*FudApp["3", 1, "8", 7]))/3, \[Beta][FudBpp["3", 1, "8", 7]] == 
  (2*(5*gQCD^2*FudBpm["3", 1, "8", 7] + (4*eQED^2 - 17*gQCD^2)*
      FudBpp["3", 1, "8", 7]))/3, \[Beta][FudBpm["3", 1, "8", 7]] == 
  (8*((eQED^2 - gQCD^2)*FudBpm["3", 1, "8", 7] + 
     7*gQCD^2*FudBpp["3", 1, "8", 7]))/3, \[Beta][FudApp["3", 1, "8", 8]] == 
  (-8*(-(gQCD^2*FudApm["3", 1, "8", 8]) + (eQED^2 - 2*gQCD^2)*
      FudApp["3", 1, "8", 8]))/3, \[Beta][FudApm["3", 1, "8", 8]] == 
  (-4*((2*eQED^2 + 7*gQCD^2)*FudApm["3", 1, "8", 8] + 
     5*gQCD^2*FudApp["3", 1, "8", 8]))/3, \[Beta][FudBpp["3", 1, "8", 8]] == 
  (2*(5*gQCD^2*FudBpm["3", 1, "8", 8] + (4*eQED^2 - 17*gQCD^2)*
      FudBpp["3", 1, "8", 8]))/3, \[Beta][FudBpm["3", 1, "8", 8]] == 
  (8*((eQED^2 - gQCD^2)*FudBpm["3", 1, "8", 8] + 
     7*gQCD^2*FudBpp["3", 1, "8", 8]))/3, \[Beta][FudApp["3", 2, "8", 1]] == 
  (-8*(-(gQCD^2*FudApm["3", 2, "8", 1]) + (eQED^2 - 2*gQCD^2)*
      FudApp["3", 2, "8", 1]))/3, \[Beta][FudApm["3", 2, "8", 1]] == 
  (-4*((2*eQED^2 + 7*gQCD^2)*FudApm["3", 2, "8", 1] + 
     5*gQCD^2*FudApp["3", 2, "8", 1]))/3, \[Beta][FudBpp["3", 2, "8", 1]] == 
  (2*(5*gQCD^2*FudBpm["3", 2, "8", 1] + (4*eQED^2 - 17*gQCD^2)*
      FudBpp["3", 2, "8", 1]))/3, \[Beta][FudBpm["3", 2, "8", 1]] == 
  (8*((eQED^2 - gQCD^2)*FudBpm["3", 2, "8", 1] + 
     7*gQCD^2*FudBpp["3", 2, "8", 1]))/3, \[Beta][FudApp["3", 2, "8", 2]] == 
  (-8*(-(gQCD^2*FudApm["3", 2, "8", 2]) + (eQED^2 - 2*gQCD^2)*
      FudApp["3", 2, "8", 2]))/3, \[Beta][FudApm["3", 2, "8", 2]] == 
  (-4*((2*eQED^2 + 7*gQCD^2)*FudApm["3", 2, "8", 2] + 
     5*gQCD^2*FudApp["3", 2, "8", 2]))/3, \[Beta][FudBpp["3", 2, "8", 2]] == 
  (2*(5*gQCD^2*FudBpm["3", 2, "8", 2] + (4*eQED^2 - 17*gQCD^2)*
      FudBpp["3", 2, "8", 2]))/3, \[Beta][FudBpm["3", 2, "8", 2]] == 
  (8*((eQED^2 - gQCD^2)*FudBpm["3", 2, "8", 2] + 
     7*gQCD^2*FudBpp["3", 2, "8", 2]))/3, \[Beta][FudApp["3", 2, "8", 3]] == 
  (-8*(-(gQCD^2*FudApm["3", 2, "8", 3]) + (eQED^2 - 2*gQCD^2)*
      FudApp["3", 2, "8", 3]))/3, \[Beta][FudApm["3", 2, "8", 3]] == 
  (-4*((2*eQED^2 + 7*gQCD^2)*FudApm["3", 2, "8", 3] + 
     5*gQCD^2*FudApp["3", 2, "8", 3]))/3, \[Beta][FudBpp["3", 2, "8", 3]] == 
  (2*(5*gQCD^2*FudBpm["3", 2, "8", 3] + (4*eQED^2 - 17*gQCD^2)*
      FudBpp["3", 2, "8", 3]))/3, \[Beta][FudBpm["3", 2, "8", 3]] == 
  (8*((eQED^2 - gQCD^2)*FudBpm["3", 2, "8", 3] + 
     7*gQCD^2*FudBpp["3", 2, "8", 3]))/3, \[Beta][FudApp["3", 2, "8", 4]] == 
  (8*gQCD^2*FudApm["3", 2, "8", 4] - 8*(eQED^2 - 2*gQCD^2)*
     FudApp["3", 2, "8", 4])/3, \[Beta][FudApm["3", 2, "8", 4]] == 
  (-4*((2*eQED^2 + 7*gQCD^2)*FudApm["3", 2, "8", 4] + 
     5*gQCD^2*FudApp["3", 2, "8", 4]))/3, \[Beta][FudBpp["3", 2, "8", 4]] == 
  (2*(5*gQCD^2*FudBpm["3", 2, "8", 4] + (4*eQED^2 - 17*gQCD^2)*
      FudBpp["3", 2, "8", 4]))/3, \[Beta][FudBpm["3", 2, "8", 4]] == 
  (8*((eQED^2 - gQCD^2)*FudBpm["3", 2, "8", 4] + 
     7*gQCD^2*FudBpp["3", 2, "8", 4]))/3, \[Beta][FudApp["3", 2, "8", 5]] == 
  (-8*(-(gQCD^2*FudApm["3", 2, "8", 5]) + (eQED^2 - 2*gQCD^2)*
      FudApp["3", 2, "8", 5]))/3, \[Beta][FudApm["3", 2, "8", 5]] == 
  (-4*((2*eQED^2 + 7*gQCD^2)*FudApm["3", 2, "8", 5] + 
     5*gQCD^2*FudApp["3", 2, "8", 5]))/3, \[Beta][FudBpp["3", 2, "8", 5]] == 
  (2*(5*gQCD^2*FudBpm["3", 2, "8", 5] + (4*eQED^2 - 17*gQCD^2)*
      FudBpp["3", 2, "8", 5]))/3, \[Beta][FudBpm["3", 2, "8", 5]] == 
  (8*((eQED^2 - gQCD^2)*FudBpm["3", 2, "8", 5] + 
     7*gQCD^2*FudBpp["3", 2, "8", 5]))/3, \[Beta][FudApp["3", 2, "8", 6]] == 
  (8*(gQCD^2*FudApm["3", 2, "8", 6] - (eQED^2 - 2*gQCD^2)*
      FudApp["3", 2, "8", 6]))/3, \[Beta][FudApm["3", 2, "8", 6]] == 
  (-4*((2*eQED^2 + 7*gQCD^2)*FudApm["3", 2, "8", 6] + 
     5*gQCD^2*FudApp["3", 2, "8", 6]))/3, \[Beta][FudBpp["3", 2, "8", 6]] == 
  (2*(5*gQCD^2*FudBpm["3", 2, "8", 6] + (4*eQED^2 - 17*gQCD^2)*
      FudBpp["3", 2, "8", 6]))/3, \[Beta][FudBpm["3", 2, "8", 6]] == 
  (8*((eQED^2 - gQCD^2)*FudBpm["3", 2, "8", 6] + 
     7*gQCD^2*FudBpp["3", 2, "8", 6]))/3, \[Beta][FudApp["3", 2, "8", 7]] == 
  (-8*(-(gQCD^2*FudApm["3", 2, "8", 7]) + (eQED^2 - 2*gQCD^2)*
      FudApp["3", 2, "8", 7]))/3, \[Beta][FudApm["3", 2, "8", 7]] == 
  (-4*((2*eQED^2 + 7*gQCD^2)*FudApm["3", 2, "8", 7] + 
     5*gQCD^2*FudApp["3", 2, "8", 7]))/3, \[Beta][FudBpp["3", 2, "8", 7]] == 
  (2*(5*gQCD^2*FudBpm["3", 2, "8", 7] + (4*eQED^2 - 17*gQCD^2)*
      FudBpp["3", 2, "8", 7]))/3, \[Beta][FudBpm["3", 2, "8", 7]] == 
  (8*((eQED^2 - gQCD^2)*FudBpm["3", 2, "8", 7] + 
     7*gQCD^2*FudBpp["3", 2, "8", 7]))/3, \[Beta][FudApp["3", 2, "8", 8]] == 
  (-8*(-(gQCD^2*FudApm["3", 2, "8", 8]) + (eQED^2 - 2*gQCD^2)*
      FudApp["3", 2, "8", 8]))/3, \[Beta][FudApm["3", 2, "8", 8]] == 
  (-4*((2*eQED^2 + 7*gQCD^2)*FudApm["3", 2, "8", 8] + 
     5*gQCD^2*FudApp["3", 2, "8", 8]))/3, \[Beta][FudBpp["3", 2, "8", 8]] == 
  (2*(5*gQCD^2*FudBpm["3", 2, "8", 8] + (4*eQED^2 - 17*gQCD^2)*
      FudBpp["3", 2, "8", 8]))/3, \[Beta][FudBpm["3", 2, "8", 8]] == 
  (8*((eQED^2 - gQCD^2)*FudBpm["3", 2, "8", 8] + 
     7*gQCD^2*FudBpp["3", 2, "8", 8]))/3, \[Beta][FudApp["3", 3, "8", 1]] == 
  (8*gQCD^2*FudApm["3", 3, "8", 1] - 8*(eQED^2 - 2*gQCD^2)*
     FudApp["3", 3, "8", 1])/3, \[Beta][FudApm["3", 3, "8", 1]] == 
  (-4*((2*eQED^2 + 7*gQCD^2)*FudApm["3", 3, "8", 1] + 
     5*gQCD^2*FudApp["3", 3, "8", 1]))/3, \[Beta][FudBpp["3", 3, "8", 1]] == 
  (2*(5*gQCD^2*FudBpm["3", 3, "8", 1] + (4*eQED^2 - 17*gQCD^2)*
      FudBpp["3", 3, "8", 1]))/3, \[Beta][FudBpm["3", 3, "8", 1]] == 
  (8*((eQED^2 - gQCD^2)*FudBpm["3", 3, "8", 1] + 
     7*gQCD^2*FudBpp["3", 3, "8", 1]))/3, \[Beta][FudApp["3", 3, "8", 2]] == 
  (8*gQCD^2*FudApm["3", 3, "8", 2] - 8*(eQED^2 - 2*gQCD^2)*
     FudApp["3", 3, "8", 2])/3, \[Beta][FudApm["3", 3, "8", 2]] == 
  (-4*((2*eQED^2 + 7*gQCD^2)*FudApm["3", 3, "8", 2] + 
     5*gQCD^2*FudApp["3", 3, "8", 2]))/3, \[Beta][FudBpp["3", 3, "8", 2]] == 
  (2*(5*gQCD^2*FudBpm["3", 3, "8", 2] + (4*eQED^2 - 17*gQCD^2)*
      FudBpp["3", 3, "8", 2]))/3, \[Beta][FudBpm["3", 3, "8", 2]] == 
  (8*((eQED^2 - gQCD^2)*FudBpm["3", 3, "8", 2] + 
     7*gQCD^2*FudBpp["3", 3, "8", 2]))/3, \[Beta][FudApp["3", 3, "8", 3]] == 
  (8*gQCD^2*FudApm["3", 3, "8", 3] - 8*(eQED^2 - 2*gQCD^2)*
     FudApp["3", 3, "8", 3])/3, \[Beta][FudApm["3", 3, "8", 3]] == 
  (-4*((2*eQED^2 + 7*gQCD^2)*FudApm["3", 3, "8", 3] + 
     5*gQCD^2*FudApp["3", 3, "8", 3]))/3, \[Beta][FudBpp["3", 3, "8", 3]] == 
  (2*(5*gQCD^2*FudBpm["3", 3, "8", 3] + (4*eQED^2 - 17*gQCD^2)*
      FudBpp["3", 3, "8", 3]))/3, \[Beta][FudBpm["3", 3, "8", 3]] == 
  (8*((eQED^2 - gQCD^2)*FudBpm["3", 3, "8", 3] + 
     7*gQCD^2*FudBpp["3", 3, "8", 3]))/3, \[Beta][FudApp["3", 3, "8", 4]] == 
  (-8*(-(gQCD^2*FudApm["3", 3, "8", 4]) + (eQED^2 - 2*gQCD^2)*
      FudApp["3", 3, "8", 4]))/3, \[Beta][FudApm["3", 3, "8", 4]] == 
  (-4*((2*eQED^2 + 7*gQCD^2)*FudApm["3", 3, "8", 4] + 
     5*gQCD^2*FudApp["3", 3, "8", 4]))/3, \[Beta][FudBpp["3", 3, "8", 4]] == 
  (2*(5*gQCD^2*FudBpm["3", 3, "8", 4] + (4*eQED^2 - 17*gQCD^2)*
      FudBpp["3", 3, "8", 4]))/3, \[Beta][FudBpm["3", 3, "8", 4]] == 
  (8*((eQED^2 - gQCD^2)*FudBpm["3", 3, "8", 4] + 
     7*gQCD^2*FudBpp["3", 3, "8", 4]))/3, \[Beta][FudApp["3", 3, "8", 5]] == 
  (8*gQCD^2*FudApm["3", 3, "8", 5] - 8*(eQED^2 - 2*gQCD^2)*
     FudApp["3", 3, "8", 5])/3, \[Beta][FudApm["3", 3, "8", 5]] == 
  (-4*((2*eQED^2 + 7*gQCD^2)*FudApm["3", 3, "8", 5] + 
     5*gQCD^2*FudApp["3", 3, "8", 5]))/3, \[Beta][FudBpp["3", 3, "8", 5]] == 
  (2*(5*gQCD^2*FudBpm["3", 3, "8", 5] + (4*eQED^2 - 17*gQCD^2)*
      FudBpp["3", 3, "8", 5]))/3, \[Beta][FudBpm["3", 3, "8", 5]] == 
  (8*((eQED^2 - gQCD^2)*FudBpm["3", 3, "8", 5] + 
     7*gQCD^2*FudBpp["3", 3, "8", 5]))/3, \[Beta][FudApp["3", 3, "8", 6]] == 
  (8*(gQCD^2*FudApm["3", 3, "8", 6] - (eQED^2 - 2*gQCD^2)*
      FudApp["3", 3, "8", 6]))/3, \[Beta][FudApm["3", 3, "8", 6]] == 
  (-4*((2*eQED^2 + 7*gQCD^2)*FudApm["3", 3, "8", 6] + 
     5*gQCD^2*FudApp["3", 3, "8", 6]))/3, \[Beta][FudBpp["3", 3, "8", 6]] == 
  (2*(5*gQCD^2*FudBpm["3", 3, "8", 6] + (4*eQED^2 - 17*gQCD^2)*
      FudBpp["3", 3, "8", 6]))/3, \[Beta][FudBpm["3", 3, "8", 6]] == 
  (8*((eQED^2 - gQCD^2)*FudBpm["3", 3, "8", 6] + 
     7*gQCD^2*FudBpp["3", 3, "8", 6]))/3, \[Beta][FudApp["3", 3, "8", 7]] == 
  (8*gQCD^2*FudApm["3", 3, "8", 7] - 8*(eQED^2 - 2*gQCD^2)*
     FudApp["3", 3, "8", 7])/3, \[Beta][FudApm["3", 3, "8", 7]] == 
  (-4*((2*eQED^2 + 7*gQCD^2)*FudApm["3", 3, "8", 7] + 
     5*gQCD^2*FudApp["3", 3, "8", 7]))/3, \[Beta][FudBpp["3", 3, "8", 7]] == 
  (2*(5*gQCD^2*FudBpm["3", 3, "8", 7] + (4*eQED^2 - 17*gQCD^2)*
      FudBpp["3", 3, "8", 7]))/3, \[Beta][FudBpm["3", 3, "8", 7]] == 
  (8*((eQED^2 - gQCD^2)*FudBpm["3", 3, "8", 7] + 
     7*gQCD^2*FudBpp["3", 3, "8", 7]))/3, \[Beta][FudApp["3", 3, "8", 8]] == 
  (8*gQCD^2*FudApm["3", 3, "8", 8] - 8*(eQED^2 - 2*gQCD^2)*
     FudApp["3", 3, "8", 8])/3, \[Beta][FudApm["3", 3, "8", 8]] == 
  (-4*((2*eQED^2 + 7*gQCD^2)*FudApm["3", 3, "8", 8] + 
     5*gQCD^2*FudApp["3", 3, "8", 8]))/3, \[Beta][FudBpp["3", 3, "8", 8]] == 
  (2*(5*gQCD^2*FudBpm["3", 3, "8", 8] + (4*eQED^2 - 17*gQCD^2)*
      FudBpp["3", 3, "8", 8]))/3, \[Beta][FudBpm["3", 3, "8", 8]] == 
  (8*((eQED^2 - gQCD^2)*FudBpm["3", 3, "8", 8] + 
     7*gQCD^2*FudBpp["3", 3, "8", 8]))/3, \[Beta][FudAmp["3", 1, "8", 1]] == 
  (-8*(-(gQCD^2*FudAmm["3", 1, "8", 1]) + (eQED^2 - 2*gQCD^2)*
      FudAmp["3", 1, "8", 1]))/3, \[Beta][FudAmm["3", 1, "8", 1]] == 
  (-4*((2*eQED^2 + 7*gQCD^2)*FudAmm["3", 1, "8", 1] + 
     5*gQCD^2*FudAmp["3", 1, "8", 1]))/3, \[Beta][FudBmp["3", 1, "8", 1]] == 
  (2*(5*gQCD^2*FudBmm["3", 1, "8", 1] + (4*eQED^2 - 17*gQCD^2)*
      FudBmp["3", 1, "8", 1]))/3, \[Beta][FudBmm["3", 1, "8", 1]] == 
  (8*((eQED^2 - gQCD^2)*FudBmm["3", 1, "8", 1] + 
     7*gQCD^2*FudBmp["3", 1, "8", 1]))/3, \[Beta][FudAmp["3", 1, "8", 2]] == 
  (-8*(-(gQCD^2*FudAmm["3", 1, "8", 2]) + (eQED^2 - 2*gQCD^2)*
      FudAmp["3", 1, "8", 2]))/3, \[Beta][FudAmm["3", 1, "8", 2]] == 
  (-4*((2*eQED^2 + 7*gQCD^2)*FudAmm["3", 1, "8", 2] + 
     5*gQCD^2*FudAmp["3", 1, "8", 2]))/3, \[Beta][FudBmp["3", 1, "8", 2]] == 
  (2*(5*gQCD^2*FudBmm["3", 1, "8", 2] + (4*eQED^2 - 17*gQCD^2)*
      FudBmp["3", 1, "8", 2]))/3, \[Beta][FudBmm["3", 1, "8", 2]] == 
  (8*((eQED^2 - gQCD^2)*FudBmm["3", 1, "8", 2] + 
     7*gQCD^2*FudBmp["3", 1, "8", 2]))/3, \[Beta][FudAmp["3", 1, "8", 3]] == 
  (-8*(-(gQCD^2*FudAmm["3", 1, "8", 3]) + (eQED^2 - 2*gQCD^2)*
      FudAmp["3", 1, "8", 3]))/3, \[Beta][FudAmm["3", 1, "8", 3]] == 
  (-4*((2*eQED^2 + 7*gQCD^2)*FudAmm["3", 1, "8", 3] + 
     5*gQCD^2*FudAmp["3", 1, "8", 3]))/3, \[Beta][FudBmp["3", 1, "8", 3]] == 
  (2*(5*gQCD^2*FudBmm["3", 1, "8", 3] + (4*eQED^2 - 17*gQCD^2)*
      FudBmp["3", 1, "8", 3]))/3, \[Beta][FudBmm["3", 1, "8", 3]] == 
  (8*((eQED^2 - gQCD^2)*FudBmm["3", 1, "8", 3] + 
     7*gQCD^2*FudBmp["3", 1, "8", 3]))/3, \[Beta][FudAmp["3", 1, "8", 4]] == 
  (-8*(-(gQCD^2*FudAmm["3", 1, "8", 4]) + (eQED^2 - 2*gQCD^2)*
      FudAmp["3", 1, "8", 4]))/3, \[Beta][FudAmm["3", 1, "8", 4]] == 
  (-4*((2*eQED^2 + 7*gQCD^2)*FudAmm["3", 1, "8", 4] + 
     5*gQCD^2*FudAmp["3", 1, "8", 4]))/3, \[Beta][FudBmp["3", 1, "8", 4]] == 
  (2*(5*gQCD^2*FudBmm["3", 1, "8", 4] + (4*eQED^2 - 17*gQCD^2)*
      FudBmp["3", 1, "8", 4]))/3, \[Beta][FudBmm["3", 1, "8", 4]] == 
  (8*((eQED^2 - gQCD^2)*FudBmm["3", 1, "8", 4] + 
     7*gQCD^2*FudBmp["3", 1, "8", 4]))/3, \[Beta][FudAmp["3", 1, "8", 5]] == 
  (-8*(-(gQCD^2*FudAmm["3", 1, "8", 5]) + (eQED^2 - 2*gQCD^2)*
      FudAmp["3", 1, "8", 5]))/3, \[Beta][FudAmm["3", 1, "8", 5]] == 
  (-4*((2*eQED^2 + 7*gQCD^2)*FudAmm["3", 1, "8", 5] + 
     5*gQCD^2*FudAmp["3", 1, "8", 5]))/3, \[Beta][FudBmp["3", 1, "8", 5]] == 
  (2*(5*gQCD^2*FudBmm["3", 1, "8", 5] + (4*eQED^2 - 17*gQCD^2)*
      FudBmp["3", 1, "8", 5]))/3, \[Beta][FudBmm["3", 1, "8", 5]] == 
  (8*((eQED^2 - gQCD^2)*FudBmm["3", 1, "8", 5] + 
     7*gQCD^2*FudBmp["3", 1, "8", 5]))/3, \[Beta][FudAmp["3", 1, "8", 6]] == 
  (8*(gQCD^2*FudAmm["3", 1, "8", 6] - (eQED^2 - 2*gQCD^2)*
      FudAmp["3", 1, "8", 6]))/3, \[Beta][FudAmm["3", 1, "8", 6]] == 
  (-4*((2*eQED^2 + 7*gQCD^2)*FudAmm["3", 1, "8", 6] + 
     5*gQCD^2*FudAmp["3", 1, "8", 6]))/3, \[Beta][FudBmp["3", 1, "8", 6]] == 
  (2*(5*gQCD^2*FudBmm["3", 1, "8", 6] + (4*eQED^2 - 17*gQCD^2)*
      FudBmp["3", 1, "8", 6]))/3, \[Beta][FudBmm["3", 1, "8", 6]] == 
  (8*((eQED^2 - gQCD^2)*FudBmm["3", 1, "8", 6] + 
     7*gQCD^2*FudBmp["3", 1, "8", 6]))/3, \[Beta][FudAmp["3", 1, "8", 7]] == 
  (-8*(-(gQCD^2*FudAmm["3", 1, "8", 7]) + (eQED^2 - 2*gQCD^2)*
      FudAmp["3", 1, "8", 7]))/3, \[Beta][FudAmm["3", 1, "8", 7]] == 
  (-4*((2*eQED^2 + 7*gQCD^2)*FudAmm["3", 1, "8", 7] + 
     5*gQCD^2*FudAmp["3", 1, "8", 7]))/3, \[Beta][FudBmp["3", 1, "8", 7]] == 
  (2*(5*gQCD^2*FudBmm["3", 1, "8", 7] + (4*eQED^2 - 17*gQCD^2)*
      FudBmp["3", 1, "8", 7]))/3, \[Beta][FudBmm["3", 1, "8", 7]] == 
  (8*((eQED^2 - gQCD^2)*FudBmm["3", 1, "8", 7] + 
     7*gQCD^2*FudBmp["3", 1, "8", 7]))/3, \[Beta][FudAmp["3", 1, "8", 8]] == 
  (-8*(-(gQCD^2*FudAmm["3", 1, "8", 8]) + (eQED^2 - 2*gQCD^2)*
      FudAmp["3", 1, "8", 8]))/3, \[Beta][FudAmm["3", 1, "8", 8]] == 
  (-4*((2*eQED^2 + 7*gQCD^2)*FudAmm["3", 1, "8", 8] + 
     5*gQCD^2*FudAmp["3", 1, "8", 8]))/3, \[Beta][FudBmp["3", 1, "8", 8]] == 
  (2*(5*gQCD^2*FudBmm["3", 1, "8", 8] + (4*eQED^2 - 17*gQCD^2)*
      FudBmp["3", 1, "8", 8]))/3, \[Beta][FudBmm["3", 1, "8", 8]] == 
  (8*((eQED^2 - gQCD^2)*FudBmm["3", 1, "8", 8] + 
     7*gQCD^2*FudBmp["3", 1, "8", 8]))/3, \[Beta][FudAmp["3", 2, "8", 1]] == 
  (-8*(-(gQCD^2*FudAmm["3", 2, "8", 1]) + (eQED^2 - 2*gQCD^2)*
      FudAmp["3", 2, "8", 1]))/3, \[Beta][FudAmm["3", 2, "8", 1]] == 
  (-4*((2*eQED^2 + 7*gQCD^2)*FudAmm["3", 2, "8", 1] + 
     5*gQCD^2*FudAmp["3", 2, "8", 1]))/3, \[Beta][FudBmp["3", 2, "8", 1]] == 
  (2*(5*gQCD^2*FudBmm["3", 2, "8", 1] + (4*eQED^2 - 17*gQCD^2)*
      FudBmp["3", 2, "8", 1]))/3, \[Beta][FudBmm["3", 2, "8", 1]] == 
  (8*((eQED^2 - gQCD^2)*FudBmm["3", 2, "8", 1] + 
     7*gQCD^2*FudBmp["3", 2, "8", 1]))/3, \[Beta][FudAmp["3", 2, "8", 2]] == 
  (-8*(-(gQCD^2*FudAmm["3", 2, "8", 2]) + (eQED^2 - 2*gQCD^2)*
      FudAmp["3", 2, "8", 2]))/3, \[Beta][FudAmm["3", 2, "8", 2]] == 
  (-4*((2*eQED^2 + 7*gQCD^2)*FudAmm["3", 2, "8", 2] + 
     5*gQCD^2*FudAmp["3", 2, "8", 2]))/3, \[Beta][FudBmp["3", 2, "8", 2]] == 
  (2*(5*gQCD^2*FudBmm["3", 2, "8", 2] + (4*eQED^2 - 17*gQCD^2)*
      FudBmp["3", 2, "8", 2]))/3, \[Beta][FudBmm["3", 2, "8", 2]] == 
  (8*((eQED^2 - gQCD^2)*FudBmm["3", 2, "8", 2] + 
     7*gQCD^2*FudBmp["3", 2, "8", 2]))/3, \[Beta][FudAmp["3", 2, "8", 3]] == 
  (-8*(-(gQCD^2*FudAmm["3", 2, "8", 3]) + (eQED^2 - 2*gQCD^2)*
      FudAmp["3", 2, "8", 3]))/3, \[Beta][FudAmm["3", 2, "8", 3]] == 
  (-4*((2*eQED^2 + 7*gQCD^2)*FudAmm["3", 2, "8", 3] + 
     5*gQCD^2*FudAmp["3", 2, "8", 3]))/3, \[Beta][FudBmp["3", 2, "8", 3]] == 
  (2*(5*gQCD^2*FudBmm["3", 2, "8", 3] + (4*eQED^2 - 17*gQCD^2)*
      FudBmp["3", 2, "8", 3]))/3, \[Beta][FudBmm["3", 2, "8", 3]] == 
  (8*((eQED^2 - gQCD^2)*FudBmm["3", 2, "8", 3] + 
     7*gQCD^2*FudBmp["3", 2, "8", 3]))/3, \[Beta][FudAmp["3", 2, "8", 4]] == 
  (-8*(-(gQCD^2*FudAmm["3", 2, "8", 4]) + (eQED^2 - 2*gQCD^2)*
      FudAmp["3", 2, "8", 4]))/3, \[Beta][FudAmm["3", 2, "8", 4]] == 
  (-4*((2*eQED^2 + 7*gQCD^2)*FudAmm["3", 2, "8", 4] + 
     5*gQCD^2*FudAmp["3", 2, "8", 4]))/3, \[Beta][FudBmp["3", 2, "8", 4]] == 
  (2*(5*gQCD^2*FudBmm["3", 2, "8", 4] + (4*eQED^2 - 17*gQCD^2)*
      FudBmp["3", 2, "8", 4]))/3, \[Beta][FudBmm["3", 2, "8", 4]] == 
  (8*((eQED^2 - gQCD^2)*FudBmm["3", 2, "8", 4] + 
     7*gQCD^2*FudBmp["3", 2, "8", 4]))/3, \[Beta][FudAmp["3", 2, "8", 5]] == 
  (-8*(-(gQCD^2*FudAmm["3", 2, "8", 5]) + (eQED^2 - 2*gQCD^2)*
      FudAmp["3", 2, "8", 5]))/3, \[Beta][FudAmm["3", 2, "8", 5]] == 
  (-4*((2*eQED^2 + 7*gQCD^2)*FudAmm["3", 2, "8", 5] + 
     5*gQCD^2*FudAmp["3", 2, "8", 5]))/3, \[Beta][FudBmp["3", 2, "8", 5]] == 
  (2*(5*gQCD^2*FudBmm["3", 2, "8", 5] + (4*eQED^2 - 17*gQCD^2)*
      FudBmp["3", 2, "8", 5]))/3, \[Beta][FudBmm["3", 2, "8", 5]] == 
  (8*((eQED^2 - gQCD^2)*FudBmm["3", 2, "8", 5] + 
     7*gQCD^2*FudBmp["3", 2, "8", 5]))/3, \[Beta][FudAmp["3", 2, "8", 6]] == 
  (8*(gQCD^2*FudAmm["3", 2, "8", 6] - (eQED^2 - 2*gQCD^2)*
      FudAmp["3", 2, "8", 6]))/3, \[Beta][FudAmm["3", 2, "8", 6]] == 
  (-4*((2*eQED^2 + 7*gQCD^2)*FudAmm["3", 2, "8", 6] + 
     5*gQCD^2*FudAmp["3", 2, "8", 6]))/3, \[Beta][FudBmp["3", 2, "8", 6]] == 
  (2*(5*gQCD^2*FudBmm["3", 2, "8", 6] + (4*eQED^2 - 17*gQCD^2)*
      FudBmp["3", 2, "8", 6]))/3, \[Beta][FudBmm["3", 2, "8", 6]] == 
  (8*((eQED^2 - gQCD^2)*FudBmm["3", 2, "8", 6] + 
     7*gQCD^2*FudBmp["3", 2, "8", 6]))/3, \[Beta][FudAmp["3", 2, "8", 7]] == 
  (-8*(-(gQCD^2*FudAmm["3", 2, "8", 7]) + (eQED^2 - 2*gQCD^2)*
      FudAmp["3", 2, "8", 7]))/3, \[Beta][FudAmm["3", 2, "8", 7]] == 
  (-4*((2*eQED^2 + 7*gQCD^2)*FudAmm["3", 2, "8", 7] + 
     5*gQCD^2*FudAmp["3", 2, "8", 7]))/3, \[Beta][FudBmp["3", 2, "8", 7]] == 
  (2*(5*gQCD^2*FudBmm["3", 2, "8", 7] + (4*eQED^2 - 17*gQCD^2)*
      FudBmp["3", 2, "8", 7]))/3, \[Beta][FudBmm["3", 2, "8", 7]] == 
  (8*((eQED^2 - gQCD^2)*FudBmm["3", 2, "8", 7] + 
     7*gQCD^2*FudBmp["3", 2, "8", 7]))/3, \[Beta][FudAmp["3", 2, "8", 8]] == 
  (-8*(-(gQCD^2*FudAmm["3", 2, "8", 8]) + (eQED^2 - 2*gQCD^2)*
      FudAmp["3", 2, "8", 8]))/3, \[Beta][FudAmm["3", 2, "8", 8]] == 
  (-4*((2*eQED^2 + 7*gQCD^2)*FudAmm["3", 2, "8", 8] + 
     5*gQCD^2*FudAmp["3", 2, "8", 8]))/3, \[Beta][FudBmp["3", 2, "8", 8]] == 
  (2*(5*gQCD^2*FudBmm["3", 2, "8", 8] + (4*eQED^2 - 17*gQCD^2)*
      FudBmp["3", 2, "8", 8]))/3, \[Beta][FudBmm["3", 2, "8", 8]] == 
  (8*((eQED^2 - gQCD^2)*FudBmm["3", 2, "8", 8] + 
     7*gQCD^2*FudBmp["3", 2, "8", 8]))/3, \[Beta][FudAmp["3", 3, "8", 1]] == 
  (-8*(-(gQCD^2*FudAmm["3", 3, "8", 1]) + (eQED^2 - 2*gQCD^2)*
      FudAmp["3", 3, "8", 1]))/3, \[Beta][FudAmm["3", 3, "8", 1]] == 
  (-4*((2*eQED^2 + 7*gQCD^2)*FudAmm["3", 3, "8", 1] + 
     5*gQCD^2*FudAmp["3", 3, "8", 1]))/3, \[Beta][FudBmp["3", 3, "8", 1]] == 
  (2*(5*gQCD^2*FudBmm["3", 3, "8", 1] + (4*eQED^2 - 17*gQCD^2)*
      FudBmp["3", 3, "8", 1]))/3, \[Beta][FudBmm["3", 3, "8", 1]] == 
  (8*((eQED^2 - gQCD^2)*FudBmm["3", 3, "8", 1] + 
     7*gQCD^2*FudBmp["3", 3, "8", 1]))/3, \[Beta][FudAmp["3", 3, "8", 2]] == 
  (-8*(-(gQCD^2*FudAmm["3", 3, "8", 2]) + (eQED^2 - 2*gQCD^2)*
      FudAmp["3", 3, "8", 2]))/3, \[Beta][FudAmm["3", 3, "8", 2]] == 
  (-4*((2*eQED^2 + 7*gQCD^2)*FudAmm["3", 3, "8", 2] + 
     5*gQCD^2*FudAmp["3", 3, "8", 2]))/3, \[Beta][FudBmp["3", 3, "8", 2]] == 
  (2*(5*gQCD^2*FudBmm["3", 3, "8", 2] + (4*eQED^2 - 17*gQCD^2)*
      FudBmp["3", 3, "8", 2]))/3, \[Beta][FudBmm["3", 3, "8", 2]] == 
  (8*((eQED^2 - gQCD^2)*FudBmm["3", 3, "8", 2] + 
     7*gQCD^2*FudBmp["3", 3, "8", 2]))/3, \[Beta][FudAmp["3", 3, "8", 3]] == 
  (-8*(-(gQCD^2*FudAmm["3", 3, "8", 3]) + (eQED^2 - 2*gQCD^2)*
      FudAmp["3", 3, "8", 3]))/3, \[Beta][FudAmm["3", 3, "8", 3]] == 
  (-4*((2*eQED^2 + 7*gQCD^2)*FudAmm["3", 3, "8", 3] + 
     5*gQCD^2*FudAmp["3", 3, "8", 3]))/3, \[Beta][FudBmp["3", 3, "8", 3]] == 
  (2*(5*gQCD^2*FudBmm["3", 3, "8", 3] + (4*eQED^2 - 17*gQCD^2)*
      FudBmp["3", 3, "8", 3]))/3, \[Beta][FudBmm["3", 3, "8", 3]] == 
  (8*((eQED^2 - gQCD^2)*FudBmm["3", 3, "8", 3] + 
     7*gQCD^2*FudBmp["3", 3, "8", 3]))/3, \[Beta][FudAmp["3", 3, "8", 4]] == 
  (-8*(-(gQCD^2*FudAmm["3", 3, "8", 4]) + (eQED^2 - 2*gQCD^2)*
      FudAmp["3", 3, "8", 4]))/3, \[Beta][FudAmm["3", 3, "8", 4]] == 
  (-4*((2*eQED^2 + 7*gQCD^2)*FudAmm["3", 3, "8", 4] + 
     5*gQCD^2*FudAmp["3", 3, "8", 4]))/3, \[Beta][FudBmp["3", 3, "8", 4]] == 
  (2*(5*gQCD^2*FudBmm["3", 3, "8", 4] + (4*eQED^2 - 17*gQCD^2)*
      FudBmp["3", 3, "8", 4]))/3, \[Beta][FudBmm["3", 3, "8", 4]] == 
  (8*((eQED^2 - gQCD^2)*FudBmm["3", 3, "8", 4] + 
     7*gQCD^2*FudBmp["3", 3, "8", 4]))/3, \[Beta][FudAmp["3", 3, "8", 5]] == 
  (-8*(-(gQCD^2*FudAmm["3", 3, "8", 5]) + (eQED^2 - 2*gQCD^2)*
      FudAmp["3", 3, "8", 5]))/3, \[Beta][FudAmm["3", 3, "8", 5]] == 
  (-4*((2*eQED^2 + 7*gQCD^2)*FudAmm["3", 3, "8", 5] + 
     5*gQCD^2*FudAmp["3", 3, "8", 5]))/3, \[Beta][FudBmp["3", 3, "8", 5]] == 
  (2*(5*gQCD^2*FudBmm["3", 3, "8", 5] + (4*eQED^2 - 17*gQCD^2)*
      FudBmp["3", 3, "8", 5]))/3, \[Beta][FudBmm["3", 3, "8", 5]] == 
  (8*((eQED^2 - gQCD^2)*FudBmm["3", 3, "8", 5] + 
     7*gQCD^2*FudBmp["3", 3, "8", 5]))/3, \[Beta][FudAmp["3", 3, "8", 6]] == 
  (8*(gQCD^2*FudAmm["3", 3, "8", 6] - (eQED^2 - 2*gQCD^2)*
      FudAmp["3", 3, "8", 6]))/3, \[Beta][FudAmm["3", 3, "8", 6]] == 
  (-4*((2*eQED^2 + 7*gQCD^2)*FudAmm["3", 3, "8", 6] + 
     5*gQCD^2*FudAmp["3", 3, "8", 6]))/3, \[Beta][FudBmp["3", 3, "8", 6]] == 
  (2*(5*gQCD^2*FudBmm["3", 3, "8", 6] + (4*eQED^2 - 17*gQCD^2)*
      FudBmp["3", 3, "8", 6]))/3, \[Beta][FudBmm["3", 3, "8", 6]] == 
  (8*((eQED^2 - gQCD^2)*FudBmm["3", 3, "8", 6] + 
     7*gQCD^2*FudBmp["3", 3, "8", 6]))/3, \[Beta][FudAmp["3", 3, "8", 7]] == 
  (-8*(-(gQCD^2*FudAmm["3", 3, "8", 7]) + (eQED^2 - 2*gQCD^2)*
      FudAmp["3", 3, "8", 7]))/3, \[Beta][FudAmm["3", 3, "8", 7]] == 
  (-4*((2*eQED^2 + 7*gQCD^2)*FudAmm["3", 3, "8", 7] + 
     5*gQCD^2*FudAmp["3", 3, "8", 7]))/3, \[Beta][FudBmp["3", 3, "8", 7]] == 
  (2*(5*gQCD^2*FudBmm["3", 3, "8", 7] + (4*eQED^2 - 17*gQCD^2)*
      FudBmp["3", 3, "8", 7]))/3, \[Beta][FudBmm["3", 3, "8", 7]] == 
  (8*((eQED^2 - gQCD^2)*FudBmm["3", 3, "8", 7] + 
     7*gQCD^2*FudBmp["3", 3, "8", 7]))/3, \[Beta][FudAmp["3", 3, "8", 8]] == 
  (-8*(-(gQCD^2*FudAmm["3", 3, "8", 8]) + (eQED^2 - 2*gQCD^2)*
      FudAmp["3", 3, "8", 8]))/3, \[Beta][FudAmm["3", 3, "8", 8]] == 
  (-4*((2*eQED^2 + 7*gQCD^2)*FudAmm["3", 3, "8", 8] + 
     5*gQCD^2*FudAmp["3", 3, "8", 8]))/3, \[Beta][FudBmp["3", 3, "8", 8]] == 
  (2*(5*gQCD^2*FudBmm["3", 3, "8", 8] + (4*eQED^2 - 17*gQCD^2)*
      FudBmp["3", 3, "8", 8]))/3, \[Beta][FudBmm["3", 3, "8", 8]] == 
  (8*((eQED^2 - gQCD^2)*FudBmm["3", 3, "8", 8] + 
     7*gQCD^2*FudBmp["3", 3, "8", 8]))/3, 
 \[Beta][Subscript[F\[Nu]eAp[1, 1], \[Nu]]["8", 1]] == 0, 
 \[Beta][Subscript[F\[Nu]eAm[1, 1], \[Nu]]["8", 1]] == 0, 
 \[Beta][Subscript[F\[Nu]eAp[1, 1], \[Nu]]["8", 2]] == 0, 
 \[Beta][Subscript[F\[Nu]eAm[1, 1], \[Nu]]["8", 2]] == 0, 
 \[Beta][Subscript[F\[Nu]eAp[1, 1], \[Nu]]["8", 3]] == 0, 
 \[Beta][Subscript[F\[Nu]eAm[1, 1], \[Nu]]["8", 3]] == 0, 
 \[Beta][Subscript[F\[Nu]eAp[1, 1], \[Nu]]["8", 4]] == 0, 
 \[Beta][Subscript[F\[Nu]eAm[1, 1], \[Nu]]["8", 4]] == 0, 
 \[Beta][Subscript[F\[Nu]eAp[1, 1], \[Nu]]["8", 5]] == 0, 
 \[Beta][Subscript[F\[Nu]eAm[1, 1], \[Nu]]["8", 5]] == 0, 
 \[Beta][Subscript[F\[Nu]eAp[1, 1], \[Nu]]["8", 6]] == 0, 
 \[Beta][Subscript[F\[Nu]eAm[1, 1], \[Nu]]["8", 6]] == 0, 
 \[Beta][Subscript[F\[Nu]eAp[1, 1], \[Nu]]["8", 7]] == 0, 
 \[Beta][Subscript[F\[Nu]eAm[1, 1], \[Nu]]["8", 7]] == 0, 
 \[Beta][Subscript[F\[Nu]eAp[1, 1], \[Nu]]["8", 8]] == 0, 
 \[Beta][Subscript[F\[Nu]eAm[1, 1], \[Nu]]["8", 8]] == 0, 
 \[Beta][Subscript[F\[Nu]eAp[1, 2], \[Nu]]["8", 1]] == 0, 
 \[Beta][Subscript[F\[Nu]eAm[1, 2], \[Nu]]["8", 1]] == 0, 
 \[Beta][Subscript[F\[Nu]eAp[1, 2], \[Nu]]["8", 2]] == 0, 
 \[Beta][Subscript[F\[Nu]eAm[1, 2], \[Nu]]["8", 2]] == 0, 
 \[Beta][Subscript[F\[Nu]eAp[1, 2], \[Nu]]["8", 3]] == 0, 
 \[Beta][Subscript[F\[Nu]eAm[1, 2], \[Nu]]["8", 3]] == 0, 
 \[Beta][Subscript[F\[Nu]eAp[1, 2], \[Nu]]["8", 4]] == 0, 
 \[Beta][Subscript[F\[Nu]eAm[1, 2], \[Nu]]["8", 4]] == 0, 
 \[Beta][Subscript[F\[Nu]eAp[1, 2], \[Nu]]["8", 5]] == 0, 
 \[Beta][Subscript[F\[Nu]eAm[1, 2], \[Nu]]["8", 5]] == 0, 
 \[Beta][Subscript[F\[Nu]eAp[1, 2], \[Nu]]["8", 6]] == 0, 
 \[Beta][Subscript[F\[Nu]eAm[1, 2], \[Nu]]["8", 6]] == 0, 
 \[Beta][Subscript[F\[Nu]eAp[1, 2], \[Nu]]["8", 7]] == 0, 
 \[Beta][Subscript[F\[Nu]eAm[1, 2], \[Nu]]["8", 7]] == 0, 
 \[Beta][Subscript[F\[Nu]eAp[1, 2], \[Nu]]["8", 8]] == 0, 
 \[Beta][Subscript[F\[Nu]eAm[1, 2], \[Nu]]["8", 8]] == 0, 
 \[Beta][Subscript[F\[Nu]eAp[1, 3], \[Nu]]["8", 1]] == 0, 
 \[Beta][Subscript[F\[Nu]eAm[1, 3], \[Nu]]["8", 1]] == 0, 
 \[Beta][Subscript[F\[Nu]eAp[1, 3], \[Nu]]["8", 2]] == 0, 
 \[Beta][Subscript[F\[Nu]eAm[1, 3], \[Nu]]["8", 2]] == 0, 
 \[Beta][Subscript[F\[Nu]eAp[1, 3], \[Nu]]["8", 3]] == 0, 
 \[Beta][Subscript[F\[Nu]eAm[1, 3], \[Nu]]["8", 3]] == 0, 
 \[Beta][Subscript[F\[Nu]eAp[1, 3], \[Nu]]["8", 4]] == 0, 
 \[Beta][Subscript[F\[Nu]eAm[1, 3], \[Nu]]["8", 4]] == 0, 
 \[Beta][Subscript[F\[Nu]eAp[1, 3], \[Nu]]["8", 5]] == 0, 
 \[Beta][Subscript[F\[Nu]eAm[1, 3], \[Nu]]["8", 5]] == 0, 
 \[Beta][Subscript[F\[Nu]eAp[1, 3], \[Nu]]["8", 6]] == 0, 
 \[Beta][Subscript[F\[Nu]eAm[1, 3], \[Nu]]["8", 6]] == 0, 
 \[Beta][Subscript[F\[Nu]eAp[1, 3], \[Nu]]["8", 7]] == 0, 
 \[Beta][Subscript[F\[Nu]eAm[1, 3], \[Nu]]["8", 7]] == 0, 
 \[Beta][Subscript[F\[Nu]eAp[1, 3], \[Nu]]["8", 8]] == 0, 
 \[Beta][Subscript[F\[Nu]eAm[1, 3], \[Nu]]["8", 8]] == 0, 
 \[Beta][Subscript[F\[Nu]eAp[2, 1], \[Nu]]["8", 1]] == 0, 
 \[Beta][Subscript[F\[Nu]eAm[2, 1], \[Nu]]["8", 1]] == 0, 
 \[Beta][Subscript[F\[Nu]eAp[2, 1], \[Nu]]["8", 2]] == 0, 
 \[Beta][Subscript[F\[Nu]eAm[2, 1], \[Nu]]["8", 2]] == 0, 
 \[Beta][Subscript[F\[Nu]eAp[2, 1], \[Nu]]["8", 3]] == 0, 
 \[Beta][Subscript[F\[Nu]eAm[2, 1], \[Nu]]["8", 3]] == 0, 
 \[Beta][Subscript[F\[Nu]eAp[2, 1], \[Nu]]["8", 4]] == 0, 
 \[Beta][Subscript[F\[Nu]eAm[2, 1], \[Nu]]["8", 4]] == 0, 
 \[Beta][Subscript[F\[Nu]eAp[2, 1], \[Nu]]["8", 5]] == 0, 
 \[Beta][Subscript[F\[Nu]eAm[2, 1], \[Nu]]["8", 5]] == 0, 
 \[Beta][Subscript[F\[Nu]eAp[2, 1], \[Nu]]["8", 6]] == 0, 
 \[Beta][Subscript[F\[Nu]eAm[2, 1], \[Nu]]["8", 6]] == 0, 
 \[Beta][Subscript[F\[Nu]eAp[2, 1], \[Nu]]["8", 7]] == 0, 
 \[Beta][Subscript[F\[Nu]eAm[2, 1], \[Nu]]["8", 7]] == 0, 
 \[Beta][Subscript[F\[Nu]eAp[2, 1], \[Nu]]["8", 8]] == 0, 
 \[Beta][Subscript[F\[Nu]eAm[2, 1], \[Nu]]["8", 8]] == 0, 
 \[Beta][Subscript[F\[Nu]eAp[2, 2], \[Nu]]["8", 1]] == 0, 
 \[Beta][Subscript[F\[Nu]eAm[2, 2], \[Nu]]["8", 1]] == 0, 
 \[Beta][Subscript[F\[Nu]eAp[2, 2], \[Nu]]["8", 2]] == 0, 
 \[Beta][Subscript[F\[Nu]eAm[2, 2], \[Nu]]["8", 2]] == 0, 
 \[Beta][Subscript[F\[Nu]eAp[2, 2], \[Nu]]["8", 3]] == 0, 
 \[Beta][Subscript[F\[Nu]eAm[2, 2], \[Nu]]["8", 3]] == 0, 
 \[Beta][Subscript[F\[Nu]eAp[2, 2], \[Nu]]["8", 4]] == 0, 
 \[Beta][Subscript[F\[Nu]eAm[2, 2], \[Nu]]["8", 4]] == 0, 
 \[Beta][Subscript[F\[Nu]eAp[2, 2], \[Nu]]["8", 5]] == 0, 
 \[Beta][Subscript[F\[Nu]eAm[2, 2], \[Nu]]["8", 5]] == 0, 
 \[Beta][Subscript[F\[Nu]eAp[2, 2], \[Nu]]["8", 6]] == 0, 
 \[Beta][Subscript[F\[Nu]eAm[2, 2], \[Nu]]["8", 6]] == 0, 
 \[Beta][Subscript[F\[Nu]eAp[2, 2], \[Nu]]["8", 7]] == 0, 
 \[Beta][Subscript[F\[Nu]eAm[2, 2], \[Nu]]["8", 7]] == 0, 
 \[Beta][Subscript[F\[Nu]eAp[2, 2], \[Nu]]["8", 8]] == 0, 
 \[Beta][Subscript[F\[Nu]eAm[2, 2], \[Nu]]["8", 8]] == 0, 
 \[Beta][Subscript[F\[Nu]eAp[2, 3], \[Nu]]["8", 1]] == 0, 
 \[Beta][Subscript[F\[Nu]eAm[2, 3], \[Nu]]["8", 1]] == 0, 
 \[Beta][Subscript[F\[Nu]eAp[2, 3], \[Nu]]["8", 2]] == 0, 
 \[Beta][Subscript[F\[Nu]eAm[2, 3], \[Nu]]["8", 2]] == 0, 
 \[Beta][Subscript[F\[Nu]eAp[2, 3], \[Nu]]["8", 3]] == 0, 
 \[Beta][Subscript[F\[Nu]eAm[2, 3], \[Nu]]["8", 3]] == 0, 
 \[Beta][Subscript[F\[Nu]eAp[2, 3], \[Nu]]["8", 4]] == 0, 
 \[Beta][Subscript[F\[Nu]eAm[2, 3], \[Nu]]["8", 4]] == 0, 
 \[Beta][Subscript[F\[Nu]eAp[2, 3], \[Nu]]["8", 5]] == 0, 
 \[Beta][Subscript[F\[Nu]eAm[2, 3], \[Nu]]["8", 5]] == 0, 
 \[Beta][Subscript[F\[Nu]eAp[2, 3], \[Nu]]["8", 6]] == 0, 
 \[Beta][Subscript[F\[Nu]eAm[2, 3], \[Nu]]["8", 6]] == 0, 
 \[Beta][Subscript[F\[Nu]eAp[2, 3], \[Nu]]["8", 7]] == 0, 
 \[Beta][Subscript[F\[Nu]eAm[2, 3], \[Nu]]["8", 7]] == 0, 
 \[Beta][Subscript[F\[Nu]eAp[2, 3], \[Nu]]["8", 8]] == 0, 
 \[Beta][Subscript[F\[Nu]eAm[2, 3], \[Nu]]["8", 8]] == 0, 
 \[Beta][Subscript[F\[Nu]eAp[3, 1], \[Nu]]["8", 1]] == 0, 
 \[Beta][Subscript[F\[Nu]eAm[3, 1], \[Nu]]["8", 1]] == 0, 
 \[Beta][Subscript[F\[Nu]eAp[3, 1], \[Nu]]["8", 2]] == 0, 
 \[Beta][Subscript[F\[Nu]eAm[3, 1], \[Nu]]["8", 2]] == 0, 
 \[Beta][Subscript[F\[Nu]eAp[3, 1], \[Nu]]["8", 3]] == 0, 
 \[Beta][Subscript[F\[Nu]eAm[3, 1], \[Nu]]["8", 3]] == 0, 
 \[Beta][Subscript[F\[Nu]eAp[3, 1], \[Nu]]["8", 4]] == 0, 
 \[Beta][Subscript[F\[Nu]eAm[3, 1], \[Nu]]["8", 4]] == 0, 
 \[Beta][Subscript[F\[Nu]eAp[3, 1], \[Nu]]["8", 5]] == 0, 
 \[Beta][Subscript[F\[Nu]eAm[3, 1], \[Nu]]["8", 5]] == 0, 
 \[Beta][Subscript[F\[Nu]eAp[3, 1], \[Nu]]["8", 6]] == 0, 
 \[Beta][Subscript[F\[Nu]eAm[3, 1], \[Nu]]["8", 6]] == 0, 
 \[Beta][Subscript[F\[Nu]eAp[3, 1], \[Nu]]["8", 7]] == 0, 
 \[Beta][Subscript[F\[Nu]eAm[3, 1], \[Nu]]["8", 7]] == 0, 
 \[Beta][Subscript[F\[Nu]eAp[3, 1], \[Nu]]["8", 8]] == 0, 
 \[Beta][Subscript[F\[Nu]eAm[3, 1], \[Nu]]["8", 8]] == 0, 
 \[Beta][Subscript[F\[Nu]eAp[3, 2], \[Nu]]["8", 1]] == 0, 
 \[Beta][Subscript[F\[Nu]eAm[3, 2], \[Nu]]["8", 1]] == 0, 
 \[Beta][Subscript[F\[Nu]eAp[3, 2], \[Nu]]["8", 2]] == 0, 
 \[Beta][Subscript[F\[Nu]eAm[3, 2], \[Nu]]["8", 2]] == 0, 
 \[Beta][Subscript[F\[Nu]eAp[3, 2], \[Nu]]["8", 3]] == 0, 
 \[Beta][Subscript[F\[Nu]eAm[3, 2], \[Nu]]["8", 3]] == 0, 
 \[Beta][Subscript[F\[Nu]eAp[3, 2], \[Nu]]["8", 4]] == 0, 
 \[Beta][Subscript[F\[Nu]eAm[3, 2], \[Nu]]["8", 4]] == 0, 
 \[Beta][Subscript[F\[Nu]eAp[3, 2], \[Nu]]["8", 5]] == 0, 
 \[Beta][Subscript[F\[Nu]eAm[3, 2], \[Nu]]["8", 5]] == 0, 
 \[Beta][Subscript[F\[Nu]eAp[3, 2], \[Nu]]["8", 6]] == 0, 
 \[Beta][Subscript[F\[Nu]eAm[3, 2], \[Nu]]["8", 6]] == 0, 
 \[Beta][Subscript[F\[Nu]eAp[3, 2], \[Nu]]["8", 7]] == 0, 
 \[Beta][Subscript[F\[Nu]eAm[3, 2], \[Nu]]["8", 7]] == 0, 
 \[Beta][Subscript[F\[Nu]eAp[3, 2], \[Nu]]["8", 8]] == 0, 
 \[Beta][Subscript[F\[Nu]eAm[3, 2], \[Nu]]["8", 8]] == 0, 
 \[Beta][Subscript[F\[Nu]eAp[3, 3], \[Nu]]["8", 1]] == 0, 
 \[Beta][Subscript[F\[Nu]eAm[3, 3], \[Nu]]["8", 1]] == 0, 
 \[Beta][Subscript[F\[Nu]eAp[3, 3], \[Nu]]["8", 2]] == 0, 
 \[Beta][Subscript[F\[Nu]eAm[3, 3], \[Nu]]["8", 2]] == 0, 
 \[Beta][Subscript[F\[Nu]eAp[3, 3], \[Nu]]["8", 3]] == 0, 
 \[Beta][Subscript[F\[Nu]eAm[3, 3], \[Nu]]["8", 3]] == 0, 
 \[Beta][Subscript[F\[Nu]eAp[3, 3], \[Nu]]["8", 4]] == 0, 
 \[Beta][Subscript[F\[Nu]eAm[3, 3], \[Nu]]["8", 4]] == 0, 
 \[Beta][Subscript[F\[Nu]eAp[3, 3], \[Nu]]["8", 5]] == 0, 
 \[Beta][Subscript[F\[Nu]eAm[3, 3], \[Nu]]["8", 5]] == 0, 
 \[Beta][Subscript[F\[Nu]eAp[3, 3], \[Nu]]["8", 6]] == 0, 
 \[Beta][Subscript[F\[Nu]eAm[3, 3], \[Nu]]["8", 6]] == 0, 
 \[Beta][Subscript[F\[Nu]eAp[3, 3], \[Nu]]["8", 7]] == 0, 
 \[Beta][Subscript[F\[Nu]eAm[3, 3], \[Nu]]["8", 7]] == 0, 
 \[Beta][Subscript[F\[Nu]eAp[3, 3], \[Nu]]["8", 8]] == 0, 
 \[Beta][Subscript[F\[Nu]eAm[3, 3], \[Nu]]["8", 8]] == 0, 
 \[Beta][Subscript[F\[Nu]eAp[1, 1], \[Nu]]["1", 1]] == 
  (8*eQED^2*(3*Subscript[F\[Nu]dAp[1, 1], \[Nu]]["1", 1] + 
     3*Subscript[F\[Nu]eAp[1, 1], \[Nu]]["1", 1] - 
     2*Sqrt[6]*Subscript[F\[Nu]uAp[1, 1], \[Nu]]["1", 1]))/3, 
 \[Beta][Subscript[F\[Nu]dAp[1, 1], \[Nu]]["1", 1]] == 
  (4*Sqrt[2/3]*eQED^2*(Sqrt[6]*Subscript[F\[Nu]dAp[1, 1], \[Nu]]["1", 1] + 
     Sqrt[6]*Subscript[F\[Nu]eAp[1, 1], \[Nu]]["1", 1] - 
     4*Subscript[F\[Nu]uAp[1, 1], \[Nu]]["1", 1]))/3, 
 \[Beta][Subscript[F\[Nu]uAp[1, 1], \[Nu]]["1", 1]] == 
  (-16*eQED^2*(Sqrt[6]*Subscript[F\[Nu]dAp[1, 1], \[Nu]]["1", 1] + 
     Sqrt[6]*Subscript[F\[Nu]eAp[1, 1], \[Nu]]["1", 1] - 
     4*Subscript[F\[Nu]uAp[1, 1], \[Nu]]["1", 1]))/9, 
 \[Beta][Subscript[F\[Nu]eAm[1, 1], \[Nu]]["1", 1]] == 0, 
 \[Beta][Subscript[F\[Nu]dAm[1, 1], \[Nu]]["1", 1]] == 0, 
 \[Beta][Subscript[F\[Nu]uAm[1, 1], \[Nu]]["1", 1]] == 0, 
 \[Beta][Subscript[F\[Nu]eAp[1, 2], \[Nu]]["1", 1]] == 
  (8*eQED^2*(3*Subscript[F\[Nu]dAp[1, 2], \[Nu]]["1", 1] + 
     3*Subscript[F\[Nu]eAp[1, 2], \[Nu]]["1", 1] - 
     2*Sqrt[6]*Subscript[F\[Nu]uAp[1, 2], \[Nu]]["1", 1]))/3, 
 \[Beta][Subscript[F\[Nu]dAp[1, 2], \[Nu]]["1", 1]] == 
  (4*Sqrt[2/3]*eQED^2*(Sqrt[6]*Subscript[F\[Nu]dAp[1, 2], \[Nu]]["1", 1] + 
     Sqrt[6]*Subscript[F\[Nu]eAp[1, 2], \[Nu]]["1", 1] - 
     4*Subscript[F\[Nu]uAp[1, 2], \[Nu]]["1", 1]))/3, 
 \[Beta][Subscript[F\[Nu]uAp[1, 2], \[Nu]]["1", 1]] == 
  (-16*eQED^2*(Sqrt[6]*Subscript[F\[Nu]dAp[1, 2], \[Nu]]["1", 1] + 
     Sqrt[6]*Subscript[F\[Nu]eAp[1, 2], \[Nu]]["1", 1] - 
     4*Subscript[F\[Nu]uAp[1, 2], \[Nu]]["1", 1]))/9, 
 \[Beta][Subscript[F\[Nu]eAm[1, 2], \[Nu]]["1", 1]] == 0, 
 \[Beta][Subscript[F\[Nu]dAm[1, 2], \[Nu]]["1", 1]] == 0, 
 \[Beta][Subscript[F\[Nu]uAm[1, 2], \[Nu]]["1", 1]] == 0, 
 \[Beta][Subscript[F\[Nu]eAp[1, 3], \[Nu]]["1", 1]] == 
  (8*eQED^2*(3*Subscript[F\[Nu]dAp[1, 3], \[Nu]]["1", 1] + 
     3*Subscript[F\[Nu]eAp[1, 3], \[Nu]]["1", 1] - 
     2*Sqrt[6]*Subscript[F\[Nu]uAp[1, 3], \[Nu]]["1", 1]))/3, 
 \[Beta][Subscript[F\[Nu]dAp[1, 3], \[Nu]]["1", 1]] == 
  (4*Sqrt[2/3]*eQED^2*(Sqrt[6]*Subscript[F\[Nu]dAp[1, 3], \[Nu]]["1", 1] + 
     Sqrt[6]*Subscript[F\[Nu]eAp[1, 3], \[Nu]]["1", 1] - 
     4*Subscript[F\[Nu]uAp[1, 3], \[Nu]]["1", 1]))/3, 
 \[Beta][Subscript[F\[Nu]uAp[1, 3], \[Nu]]["1", 1]] == 
  (-16*eQED^2*(Sqrt[6]*Subscript[F\[Nu]dAp[1, 3], \[Nu]]["1", 1] + 
     Sqrt[6]*Subscript[F\[Nu]eAp[1, 3], \[Nu]]["1", 1] - 
     4*Subscript[F\[Nu]uAp[1, 3], \[Nu]]["1", 1]))/9, 
 \[Beta][Subscript[F\[Nu]eAm[1, 3], \[Nu]]["1", 1]] == 0, 
 \[Beta][Subscript[F\[Nu]dAm[1, 3], \[Nu]]["1", 1]] == 0, 
 \[Beta][Subscript[F\[Nu]uAm[1, 3], \[Nu]]["1", 1]] == 0, 
 \[Beta][Subscript[F\[Nu]eAp[2, 1], \[Nu]]["1", 1]] == 
  (8*eQED^2*(3*(Subscript[F\[Nu]dAp[2, 1], \[Nu]]["1", 1] + 
       Subscript[F\[Nu]eAp[2, 1], \[Nu]]["1", 1]) - 
     2*Sqrt[6]*Subscript[F\[Nu]uAp[2, 1], \[Nu]]["1", 1]))/3, 
 \[Beta][Subscript[F\[Nu]dAp[2, 1], \[Nu]]["1", 1]] == 
  (8*eQED^2*(3*Subscript[F\[Nu]dAp[2, 1], \[Nu]]["1", 1] + 
     3*Subscript[F\[Nu]eAp[2, 1], \[Nu]]["1", 1] - 
     2*Sqrt[6]*Subscript[F\[Nu]uAp[2, 1], \[Nu]]["1", 1]))/9, 
 \[Beta][Subscript[F\[Nu]uAp[2, 1], \[Nu]]["1", 1]] == 
  (-16*eQED^2*(Sqrt[6]*(Subscript[F\[Nu]dAp[2, 1], \[Nu]]["1", 1] + 
       Subscript[F\[Nu]eAp[2, 1], \[Nu]]["1", 1]) - 
     4*Subscript[F\[Nu]uAp[2, 1], \[Nu]]["1", 1]))/9, 
 \[Beta][Subscript[F\[Nu]eAm[2, 1], \[Nu]]["1", 1]] == 0, 
 \[Beta][Subscript[F\[Nu]dAm[2, 1], \[Nu]]["1", 1]] == 0, 
 \[Beta][Subscript[F\[Nu]uAm[2, 1], \[Nu]]["1", 1]] == 0, 
 \[Beta][Subscript[F\[Nu]eAp[2, 2], \[Nu]]["1", 1]] == 
  (8*eQED^2*(3*Subscript[F\[Nu]dAp[2, 2], \[Nu]]["1", 1] + 
     3*Subscript[F\[Nu]eAp[2, 2], \[Nu]]["1", 1] - 
     2*Sqrt[6]*Subscript[F\[Nu]uAp[2, 2], \[Nu]]["1", 1]))/3, 
 \[Beta][Subscript[F\[Nu]dAp[2, 2], \[Nu]]["1", 1]] == 
  (4*Sqrt[2/3]*eQED^2*(Sqrt[6]*Subscript[F\[Nu]dAp[2, 2], \[Nu]]["1", 1] + 
     Sqrt[6]*Subscript[F\[Nu]eAp[2, 2], \[Nu]]["1", 1] - 
     4*Subscript[F\[Nu]uAp[2, 2], \[Nu]]["1", 1]))/3, 
 \[Beta][Subscript[F\[Nu]uAp[2, 2], \[Nu]]["1", 1]] == 
  (-16*eQED^2*(Sqrt[6]*Subscript[F\[Nu]dAp[2, 2], \[Nu]]["1", 1] + 
     Sqrt[6]*Subscript[F\[Nu]eAp[2, 2], \[Nu]]["1", 1] - 
     4*Subscript[F\[Nu]uAp[2, 2], \[Nu]]["1", 1]))/9, 
 \[Beta][Subscript[F\[Nu]eAm[2, 2], \[Nu]]["1", 1]] == 0, 
 \[Beta][Subscript[F\[Nu]dAm[2, 2], \[Nu]]["1", 1]] == 0, 
 \[Beta][Subscript[F\[Nu]uAm[2, 2], \[Nu]]["1", 1]] == 0, 
 \[Beta][Subscript[F\[Nu]eAp[2, 3], \[Nu]]["1", 1]] == 
  (8*eQED^2*(3*Subscript[F\[Nu]dAp[2, 3], \[Nu]]["1", 1] + 
     3*Subscript[F\[Nu]eAp[2, 3], \[Nu]]["1", 1] - 
     2*Sqrt[6]*Subscript[F\[Nu]uAp[2, 3], \[Nu]]["1", 1]))/3, 
 \[Beta][Subscript[F\[Nu]dAp[2, 3], \[Nu]]["1", 1]] == 
  (4*Sqrt[2/3]*eQED^2*(Sqrt[6]*Subscript[F\[Nu]dAp[2, 3], \[Nu]]["1", 1] + 
     Sqrt[6]*Subscript[F\[Nu]eAp[2, 3], \[Nu]]["1", 1] - 
     4*Subscript[F\[Nu]uAp[2, 3], \[Nu]]["1", 1]))/3, 
 \[Beta][Subscript[F\[Nu]uAp[2, 3], \[Nu]]["1", 1]] == 
  (-16*eQED^2*(Sqrt[6]*Subscript[F\[Nu]dAp[2, 3], \[Nu]]["1", 1] + 
     Sqrt[6]*Subscript[F\[Nu]eAp[2, 3], \[Nu]]["1", 1] - 
     4*Subscript[F\[Nu]uAp[2, 3], \[Nu]]["1", 1]))/9, 
 \[Beta][Subscript[F\[Nu]eAm[2, 3], \[Nu]]["1", 1]] == 0, 
 \[Beta][Subscript[F\[Nu]dAm[2, 3], \[Nu]]["1", 1]] == 0, 
 \[Beta][Subscript[F\[Nu]uAm[2, 3], \[Nu]]["1", 1]] == 0, 
 \[Beta][Subscript[F\[Nu]eAp[3, 1], \[Nu]]["1", 1]] == 
  (8*eQED^2*(3*(Subscript[F\[Nu]dAp[3, 1], \[Nu]]["1", 1] + 
       Subscript[F\[Nu]eAp[3, 1], \[Nu]]["1", 1]) - 
     2*Sqrt[6]*Subscript[F\[Nu]uAp[3, 1], \[Nu]]["1", 1]))/3, 
 \[Beta][Subscript[F\[Nu]dAp[3, 1], \[Nu]]["1", 1]] == 
  (8*eQED^2*(3*Subscript[F\[Nu]dAp[3, 1], \[Nu]]["1", 1] + 
     3*Subscript[F\[Nu]eAp[3, 1], \[Nu]]["1", 1] - 
     2*Sqrt[6]*Subscript[F\[Nu]uAp[3, 1], \[Nu]]["1", 1]))/9, 
 \[Beta][Subscript[F\[Nu]uAp[3, 1], \[Nu]]["1", 1]] == 
  (-16*eQED^2*(Sqrt[6]*(Subscript[F\[Nu]dAp[3, 1], \[Nu]]["1", 1] + 
       Subscript[F\[Nu]eAp[3, 1], \[Nu]]["1", 1]) - 
     4*Subscript[F\[Nu]uAp[3, 1], \[Nu]]["1", 1]))/9, 
 \[Beta][Subscript[F\[Nu]eAm[3, 1], \[Nu]]["1", 1]] == 0, 
 \[Beta][Subscript[F\[Nu]dAm[3, 1], \[Nu]]["1", 1]] == 0, 
 \[Beta][Subscript[F\[Nu]uAm[3, 1], \[Nu]]["1", 1]] == 0, 
 \[Beta][Subscript[F\[Nu]eAp[3, 2], \[Nu]]["1", 1]] == 
  (8*eQED^2*(3*(Subscript[F\[Nu]dAp[3, 2], \[Nu]]["1", 1] + 
       Subscript[F\[Nu]eAp[3, 2], \[Nu]]["1", 1]) - 
     2*Sqrt[6]*Subscript[F\[Nu]uAp[3, 2], \[Nu]]["1", 1]))/3, 
 \[Beta][Subscript[F\[Nu]dAp[3, 2], \[Nu]]["1", 1]] == 
  (8*eQED^2*(3*Subscript[F\[Nu]dAp[3, 2], \[Nu]]["1", 1] + 
     3*Subscript[F\[Nu]eAp[3, 2], \[Nu]]["1", 1] - 
     2*Sqrt[6]*Subscript[F\[Nu]uAp[3, 2], \[Nu]]["1", 1]))/9, 
 \[Beta][Subscript[F\[Nu]uAp[3, 2], \[Nu]]["1", 1]] == 
  (-16*eQED^2*(Sqrt[6]*(Subscript[F\[Nu]dAp[3, 2], \[Nu]]["1", 1] + 
       Subscript[F\[Nu]eAp[3, 2], \[Nu]]["1", 1]) - 
     4*Subscript[F\[Nu]uAp[3, 2], \[Nu]]["1", 1]))/9, 
 \[Beta][Subscript[F\[Nu]eAm[3, 2], \[Nu]]["1", 1]] == 0, 
 \[Beta][Subscript[F\[Nu]dAm[3, 2], \[Nu]]["1", 1]] == 0, 
 \[Beta][Subscript[F\[Nu]uAm[3, 2], \[Nu]]["1", 1]] == 0, 
 \[Beta][Subscript[F\[Nu]eAp[3, 3], \[Nu]]["1", 1]] == 
  (8*eQED^2*(3*Subscript[F\[Nu]dAp[3, 3], \[Nu]]["1", 1] + 
     3*Subscript[F\[Nu]eAp[3, 3], \[Nu]]["1", 1] - 
     2*Sqrt[6]*Subscript[F\[Nu]uAp[3, 3], \[Nu]]["1", 1]))/3, 
 \[Beta][Subscript[F\[Nu]dAp[3, 3], \[Nu]]["1", 1]] == 
  (4*Sqrt[2/3]*eQED^2*(Sqrt[6]*Subscript[F\[Nu]dAp[3, 3], \[Nu]]["1", 1] + 
     Sqrt[6]*Subscript[F\[Nu]eAp[3, 3], \[Nu]]["1", 1] - 
     4*Subscript[F\[Nu]uAp[3, 3], \[Nu]]["1", 1]))/3, 
 \[Beta][Subscript[F\[Nu]uAp[3, 3], \[Nu]]["1", 1]] == 
  (-16*eQED^2*(Sqrt[6]*Subscript[F\[Nu]dAp[3, 3], \[Nu]]["1", 1] + 
     Sqrt[6]*Subscript[F\[Nu]eAp[3, 3], \[Nu]]["1", 1] - 
     4*Subscript[F\[Nu]uAp[3, 3], \[Nu]]["1", 1]))/9, 
 \[Beta][Subscript[F\[Nu]eAm[3, 3], \[Nu]]["1", 1]] == 0, 
 \[Beta][Subscript[F\[Nu]dAm[3, 3], \[Nu]]["1", 1]] == 0, 
 \[Beta][Subscript[F\[Nu]uAm[3, 3], \[Nu]]["1", 1]] == 0, 
 \[Beta][Subscript[F\[Nu]dAp[1, 1], \[Nu]]["8", 1]] == 0, 
 \[Beta][Subscript[F\[Nu]dAm[1, 1], \[Nu]]["8", 1]] == 0, 
 \[Beta][Subscript[F\[Nu]dAp[1, 1], \[Nu]]["8", 2]] == 0, 
 \[Beta][Subscript[F\[Nu]dAm[1, 1], \[Nu]]["8", 2]] == 0, 
 \[Beta][Subscript[F\[Nu]dAp[1, 1], \[Nu]]["8", 3]] == 0, 
 \[Beta][Subscript[F\[Nu]dAm[1, 1], \[Nu]]["8", 3]] == 0, 
 \[Beta][Subscript[F\[Nu]dAp[1, 1], \[Nu]]["8", 4]] == 0, 
 \[Beta][Subscript[F\[Nu]dAm[1, 1], \[Nu]]["8", 4]] == 0, 
 \[Beta][Subscript[F\[Nu]dAp[1, 1], \[Nu]]["8", 5]] == 0, 
 \[Beta][Subscript[F\[Nu]dAm[1, 1], \[Nu]]["8", 5]] == 0, 
 \[Beta][Subscript[F\[Nu]dAp[1, 1], \[Nu]]["8", 6]] == 0, 
 \[Beta][Subscript[F\[Nu]dAm[1, 1], \[Nu]]["8", 6]] == 0, 
 \[Beta][Subscript[F\[Nu]dAp[1, 1], \[Nu]]["8", 7]] == 0, 
 \[Beta][Subscript[F\[Nu]dAm[1, 1], \[Nu]]["8", 7]] == 0, 
 \[Beta][Subscript[F\[Nu]dAp[1, 1], \[Nu]]["8", 8]] == 0, 
 \[Beta][Subscript[F\[Nu]dAm[1, 1], \[Nu]]["8", 8]] == 0, 
 \[Beta][Subscript[F\[Nu]dAp[1, 2], \[Nu]]["8", 1]] == 0, 
 \[Beta][Subscript[F\[Nu]dAm[1, 2], \[Nu]]["8", 1]] == 0, 
 \[Beta][Subscript[F\[Nu]dAp[1, 2], \[Nu]]["8", 2]] == 0, 
 \[Beta][Subscript[F\[Nu]dAm[1, 2], \[Nu]]["8", 2]] == 0, 
 \[Beta][Subscript[F\[Nu]dAp[1, 2], \[Nu]]["8", 3]] == 0, 
 \[Beta][Subscript[F\[Nu]dAm[1, 2], \[Nu]]["8", 3]] == 0, 
 \[Beta][Subscript[F\[Nu]dAp[1, 2], \[Nu]]["8", 4]] == 0, 
 \[Beta][Subscript[F\[Nu]dAm[1, 2], \[Nu]]["8", 4]] == 0, 
 \[Beta][Subscript[F\[Nu]dAp[1, 2], \[Nu]]["8", 5]] == 0, 
 \[Beta][Subscript[F\[Nu]dAm[1, 2], \[Nu]]["8", 5]] == 0, 
 \[Beta][Subscript[F\[Nu]dAp[1, 2], \[Nu]]["8", 6]] == 0, 
 \[Beta][Subscript[F\[Nu]dAm[1, 2], \[Nu]]["8", 6]] == 0, 
 \[Beta][Subscript[F\[Nu]dAp[1, 2], \[Nu]]["8", 7]] == 0, 
 \[Beta][Subscript[F\[Nu]dAm[1, 2], \[Nu]]["8", 7]] == 0, 
 \[Beta][Subscript[F\[Nu]dAp[1, 2], \[Nu]]["8", 8]] == 0, 
 \[Beta][Subscript[F\[Nu]dAm[1, 2], \[Nu]]["8", 8]] == 0, 
 \[Beta][Subscript[F\[Nu]dAp[1, 3], \[Nu]]["8", 1]] == 0, 
 \[Beta][Subscript[F\[Nu]dAm[1, 3], \[Nu]]["8", 1]] == 0, 
 \[Beta][Subscript[F\[Nu]dAp[1, 3], \[Nu]]["8", 2]] == 0, 
 \[Beta][Subscript[F\[Nu]dAm[1, 3], \[Nu]]["8", 2]] == 0, 
 \[Beta][Subscript[F\[Nu]dAp[1, 3], \[Nu]]["8", 3]] == 0, 
 \[Beta][Subscript[F\[Nu]dAm[1, 3], \[Nu]]["8", 3]] == 0, 
 \[Beta][Subscript[F\[Nu]dAp[1, 3], \[Nu]]["8", 4]] == 0, 
 \[Beta][Subscript[F\[Nu]dAm[1, 3], \[Nu]]["8", 4]] == 0, 
 \[Beta][Subscript[F\[Nu]dAp[1, 3], \[Nu]]["8", 5]] == 0, 
 \[Beta][Subscript[F\[Nu]dAm[1, 3], \[Nu]]["8", 5]] == 0, 
 \[Beta][Subscript[F\[Nu]dAp[1, 3], \[Nu]]["8", 6]] == 0, 
 \[Beta][Subscript[F\[Nu]dAm[1, 3], \[Nu]]["8", 6]] == 0, 
 \[Beta][Subscript[F\[Nu]dAp[1, 3], \[Nu]]["8", 7]] == 0, 
 \[Beta][Subscript[F\[Nu]dAm[1, 3], \[Nu]]["8", 7]] == 0, 
 \[Beta][Subscript[F\[Nu]dAp[1, 3], \[Nu]]["8", 8]] == 0, 
 \[Beta][Subscript[F\[Nu]dAm[1, 3], \[Nu]]["8", 8]] == 0, 
 \[Beta][Subscript[F\[Nu]dAp[2, 1], \[Nu]]["8", 1]] == 0, 
 \[Beta][Subscript[F\[Nu]dAm[2, 1], \[Nu]]["8", 1]] == 0, 
 \[Beta][Subscript[F\[Nu]dAp[2, 1], \[Nu]]["8", 2]] == 0, 
 \[Beta][Subscript[F\[Nu]dAm[2, 1], \[Nu]]["8", 2]] == 0, 
 \[Beta][Subscript[F\[Nu]dAp[2, 1], \[Nu]]["8", 3]] == 0, 
 \[Beta][Subscript[F\[Nu]dAm[2, 1], \[Nu]]["8", 3]] == 0, 
 \[Beta][Subscript[F\[Nu]dAp[2, 1], \[Nu]]["8", 4]] == 0, 
 \[Beta][Subscript[F\[Nu]dAm[2, 1], \[Nu]]["8", 4]] == 0, 
 \[Beta][Subscript[F\[Nu]dAp[2, 1], \[Nu]]["8", 5]] == 0, 
 \[Beta][Subscript[F\[Nu]dAm[2, 1], \[Nu]]["8", 5]] == 0, 
 \[Beta][Subscript[F\[Nu]dAp[2, 1], \[Nu]]["8", 6]] == 0, 
 \[Beta][Subscript[F\[Nu]dAm[2, 1], \[Nu]]["8", 6]] == 0, 
 \[Beta][Subscript[F\[Nu]dAp[2, 1], \[Nu]]["8", 7]] == 0, 
 \[Beta][Subscript[F\[Nu]dAm[2, 1], \[Nu]]["8", 7]] == 0, 
 \[Beta][Subscript[F\[Nu]dAp[2, 1], \[Nu]]["8", 8]] == 0, 
 \[Beta][Subscript[F\[Nu]dAm[2, 1], \[Nu]]["8", 8]] == 0, 
 \[Beta][Subscript[F\[Nu]dAp[2, 2], \[Nu]]["8", 1]] == 0, 
 \[Beta][Subscript[F\[Nu]dAm[2, 2], \[Nu]]["8", 1]] == 0, 
 \[Beta][Subscript[F\[Nu]dAp[2, 2], \[Nu]]["8", 2]] == 0, 
 \[Beta][Subscript[F\[Nu]dAm[2, 2], \[Nu]]["8", 2]] == 0, 
 \[Beta][Subscript[F\[Nu]dAp[2, 2], \[Nu]]["8", 3]] == 0, 
 \[Beta][Subscript[F\[Nu]dAm[2, 2], \[Nu]]["8", 3]] == 0, 
 \[Beta][Subscript[F\[Nu]dAp[2, 2], \[Nu]]["8", 4]] == 0, 
 \[Beta][Subscript[F\[Nu]dAm[2, 2], \[Nu]]["8", 4]] == 0, 
 \[Beta][Subscript[F\[Nu]dAp[2, 2], \[Nu]]["8", 5]] == 0, 
 \[Beta][Subscript[F\[Nu]dAm[2, 2], \[Nu]]["8", 5]] == 0, 
 \[Beta][Subscript[F\[Nu]dAp[2, 2], \[Nu]]["8", 6]] == 0, 
 \[Beta][Subscript[F\[Nu]dAm[2, 2], \[Nu]]["8", 6]] == 0, 
 \[Beta][Subscript[F\[Nu]dAp[2, 2], \[Nu]]["8", 7]] == 0, 
 \[Beta][Subscript[F\[Nu]dAm[2, 2], \[Nu]]["8", 7]] == 0, 
 \[Beta][Subscript[F\[Nu]dAp[2, 2], \[Nu]]["8", 8]] == 0, 
 \[Beta][Subscript[F\[Nu]dAm[2, 2], \[Nu]]["8", 8]] == 0, 
 \[Beta][Subscript[F\[Nu]dAp[2, 3], \[Nu]]["8", 1]] == 0, 
 \[Beta][Subscript[F\[Nu]dAm[2, 3], \[Nu]]["8", 1]] == 0, 
 \[Beta][Subscript[F\[Nu]dAp[2, 3], \[Nu]]["8", 2]] == 0, 
 \[Beta][Subscript[F\[Nu]dAm[2, 3], \[Nu]]["8", 2]] == 0, 
 \[Beta][Subscript[F\[Nu]dAp[2, 3], \[Nu]]["8", 3]] == 0, 
 \[Beta][Subscript[F\[Nu]dAm[2, 3], \[Nu]]["8", 3]] == 0, 
 \[Beta][Subscript[F\[Nu]dAp[2, 3], \[Nu]]["8", 4]] == 0, 
 \[Beta][Subscript[F\[Nu]dAm[2, 3], \[Nu]]["8", 4]] == 0, 
 \[Beta][Subscript[F\[Nu]dAp[2, 3], \[Nu]]["8", 5]] == 0, 
 \[Beta][Subscript[F\[Nu]dAm[2, 3], \[Nu]]["8", 5]] == 0, 
 \[Beta][Subscript[F\[Nu]dAp[2, 3], \[Nu]]["8", 6]] == 0, 
 \[Beta][Subscript[F\[Nu]dAm[2, 3], \[Nu]]["8", 6]] == 0, 
 \[Beta][Subscript[F\[Nu]dAp[2, 3], \[Nu]]["8", 7]] == 0, 
 \[Beta][Subscript[F\[Nu]dAm[2, 3], \[Nu]]["8", 7]] == 0, 
 \[Beta][Subscript[F\[Nu]dAp[2, 3], \[Nu]]["8", 8]] == 0, 
 \[Beta][Subscript[F\[Nu]dAm[2, 3], \[Nu]]["8", 8]] == 0, 
 \[Beta][Subscript[F\[Nu]dAp[3, 1], \[Nu]]["8", 1]] == 0, 
 \[Beta][Subscript[F\[Nu]dAm[3, 1], \[Nu]]["8", 1]] == 0, 
 \[Beta][Subscript[F\[Nu]dAp[3, 1], \[Nu]]["8", 2]] == 0, 
 \[Beta][Subscript[F\[Nu]dAm[3, 1], \[Nu]]["8", 2]] == 0, 
 \[Beta][Subscript[F\[Nu]dAp[3, 1], \[Nu]]["8", 3]] == 0, 
 \[Beta][Subscript[F\[Nu]dAm[3, 1], \[Nu]]["8", 3]] == 0, 
 \[Beta][Subscript[F\[Nu]dAp[3, 1], \[Nu]]["8", 4]] == 0, 
 \[Beta][Subscript[F\[Nu]dAm[3, 1], \[Nu]]["8", 4]] == 0, 
 \[Beta][Subscript[F\[Nu]dAp[3, 1], \[Nu]]["8", 5]] == 0, 
 \[Beta][Subscript[F\[Nu]dAm[3, 1], \[Nu]]["8", 5]] == 0, 
 \[Beta][Subscript[F\[Nu]dAp[3, 1], \[Nu]]["8", 6]] == 0, 
 \[Beta][Subscript[F\[Nu]dAm[3, 1], \[Nu]]["8", 6]] == 0, 
 \[Beta][Subscript[F\[Nu]dAp[3, 1], \[Nu]]["8", 7]] == 0, 
 \[Beta][Subscript[F\[Nu]dAm[3, 1], \[Nu]]["8", 7]] == 0, 
 \[Beta][Subscript[F\[Nu]dAp[3, 1], \[Nu]]["8", 8]] == 0, 
 \[Beta][Subscript[F\[Nu]dAm[3, 1], \[Nu]]["8", 8]] == 0, 
 \[Beta][Subscript[F\[Nu]dAp[3, 2], \[Nu]]["8", 1]] == 0, 
 \[Beta][Subscript[F\[Nu]dAm[3, 2], \[Nu]]["8", 1]] == 0, 
 \[Beta][Subscript[F\[Nu]dAp[3, 2], \[Nu]]["8", 2]] == 0, 
 \[Beta][Subscript[F\[Nu]dAm[3, 2], \[Nu]]["8", 2]] == 0, 
 \[Beta][Subscript[F\[Nu]dAp[3, 2], \[Nu]]["8", 3]] == 0, 
 \[Beta][Subscript[F\[Nu]dAm[3, 2], \[Nu]]["8", 3]] == 0, 
 \[Beta][Subscript[F\[Nu]dAp[3, 2], \[Nu]]["8", 4]] == 0, 
 \[Beta][Subscript[F\[Nu]dAm[3, 2], \[Nu]]["8", 4]] == 0, 
 \[Beta][Subscript[F\[Nu]dAp[3, 2], \[Nu]]["8", 5]] == 0, 
 \[Beta][Subscript[F\[Nu]dAm[3, 2], \[Nu]]["8", 5]] == 0, 
 \[Beta][Subscript[F\[Nu]dAp[3, 2], \[Nu]]["8", 6]] == 0, 
 \[Beta][Subscript[F\[Nu]dAm[3, 2], \[Nu]]["8", 6]] == 0, 
 \[Beta][Subscript[F\[Nu]dAp[3, 2], \[Nu]]["8", 7]] == 0, 
 \[Beta][Subscript[F\[Nu]dAm[3, 2], \[Nu]]["8", 7]] == 0, 
 \[Beta][Subscript[F\[Nu]dAp[3, 2], \[Nu]]["8", 8]] == 0, 
 \[Beta][Subscript[F\[Nu]dAm[3, 2], \[Nu]]["8", 8]] == 0, 
 \[Beta][Subscript[F\[Nu]dAp[3, 3], \[Nu]]["8", 1]] == 0, 
 \[Beta][Subscript[F\[Nu]dAm[3, 3], \[Nu]]["8", 1]] == 0, 
 \[Beta][Subscript[F\[Nu]dAp[3, 3], \[Nu]]["8", 2]] == 0, 
 \[Beta][Subscript[F\[Nu]dAm[3, 3], \[Nu]]["8", 2]] == 0, 
 \[Beta][Subscript[F\[Nu]dAp[3, 3], \[Nu]]["8", 3]] == 0, 
 \[Beta][Subscript[F\[Nu]dAm[3, 3], \[Nu]]["8", 3]] == 0, 
 \[Beta][Subscript[F\[Nu]dAp[3, 3], \[Nu]]["8", 4]] == 0, 
 \[Beta][Subscript[F\[Nu]dAm[3, 3], \[Nu]]["8", 4]] == 0, 
 \[Beta][Subscript[F\[Nu]dAp[3, 3], \[Nu]]["8", 5]] == 0, 
 \[Beta][Subscript[F\[Nu]dAm[3, 3], \[Nu]]["8", 5]] == 0, 
 \[Beta][Subscript[F\[Nu]dAp[3, 3], \[Nu]]["8", 6]] == 0, 
 \[Beta][Subscript[F\[Nu]dAm[3, 3], \[Nu]]["8", 6]] == 0, 
 \[Beta][Subscript[F\[Nu]dAp[3, 3], \[Nu]]["8", 7]] == 0, 
 \[Beta][Subscript[F\[Nu]dAm[3, 3], \[Nu]]["8", 7]] == 0, 
 \[Beta][Subscript[F\[Nu]dAp[3, 3], \[Nu]]["8", 8]] == 0, 
 \[Beta][Subscript[F\[Nu]dAm[3, 3], \[Nu]]["8", 8]] == 0, 
 \[Beta][Subscript[F\[Nu]uAp[1, 1], \[Nu]]["3", 1]] == 0, 
 \[Beta][Subscript[F\[Nu]uAm[1, 1], \[Nu]]["3", 1]] == 0, 
 \[Beta][Subscript[F\[Nu]uAp[1, 1], \[Nu]]["3", 2]] == 0, 
 \[Beta][Subscript[F\[Nu]uAm[1, 1], \[Nu]]["3", 2]] == 0, 
 \[Beta][Subscript[F\[Nu]uAp[1, 1], \[Nu]]["3", 3]] == 0, 
 \[Beta][Subscript[F\[Nu]uAm[1, 1], \[Nu]]["3", 3]] == 0, 
 \[Beta][Subscript[F\[Nu]uAp[1, 2], \[Nu]]["3", 1]] == 0, 
 \[Beta][Subscript[F\[Nu]uAm[1, 2], \[Nu]]["3", 1]] == 0, 
 \[Beta][Subscript[F\[Nu]uAp[1, 2], \[Nu]]["3", 2]] == 0, 
 \[Beta][Subscript[F\[Nu]uAm[1, 2], \[Nu]]["3", 2]] == 0, 
 \[Beta][Subscript[F\[Nu]uAp[1, 2], \[Nu]]["3", 3]] == 0, 
 \[Beta][Subscript[F\[Nu]uAm[1, 2], \[Nu]]["3", 3]] == 0, 
 \[Beta][Subscript[F\[Nu]uAp[1, 3], \[Nu]]["3", 1]] == 0, 
 \[Beta][Subscript[F\[Nu]uAm[1, 3], \[Nu]]["3", 1]] == 0, 
 \[Beta][Subscript[F\[Nu]uAp[1, 3], \[Nu]]["3", 2]] == 0, 
 \[Beta][Subscript[F\[Nu]uAm[1, 3], \[Nu]]["3", 2]] == 0, 
 \[Beta][Subscript[F\[Nu]uAp[1, 3], \[Nu]]["3", 3]] == 0, 
 \[Beta][Subscript[F\[Nu]uAm[1, 3], \[Nu]]["3", 3]] == 0, 
 \[Beta][Subscript[F\[Nu]uAp[2, 1], \[Nu]]["3", 1]] == 0, 
 \[Beta][Subscript[F\[Nu]uAm[2, 1], \[Nu]]["3", 1]] == 0, 
 \[Beta][Subscript[F\[Nu]uAp[2, 1], \[Nu]]["3", 2]] == 0, 
 \[Beta][Subscript[F\[Nu]uAm[2, 1], \[Nu]]["3", 2]] == 0, 
 \[Beta][Subscript[F\[Nu]uAp[2, 1], \[Nu]]["3", 3]] == 0, 
 \[Beta][Subscript[F\[Nu]uAm[2, 1], \[Nu]]["3", 3]] == 0, 
 \[Beta][Subscript[F\[Nu]uAp[2, 2], \[Nu]]["3", 1]] == 0, 
 \[Beta][Subscript[F\[Nu]uAm[2, 2], \[Nu]]["3", 1]] == 0, 
 \[Beta][Subscript[F\[Nu]uAp[2, 2], \[Nu]]["3", 2]] == 0, 
 \[Beta][Subscript[F\[Nu]uAm[2, 2], \[Nu]]["3", 2]] == 0, 
 \[Beta][Subscript[F\[Nu]uAp[2, 2], \[Nu]]["3", 3]] == 0, 
 \[Beta][Subscript[F\[Nu]uAm[2, 2], \[Nu]]["3", 3]] == 0, 
 \[Beta][Subscript[F\[Nu]uAp[2, 3], \[Nu]]["3", 1]] == 0, 
 \[Beta][Subscript[F\[Nu]uAm[2, 3], \[Nu]]["3", 1]] == 0, 
 \[Beta][Subscript[F\[Nu]uAp[2, 3], \[Nu]]["3", 2]] == 0, 
 \[Beta][Subscript[F\[Nu]uAm[2, 3], \[Nu]]["3", 2]] == 0, 
 \[Beta][Subscript[F\[Nu]uAp[2, 3], \[Nu]]["3", 3]] == 0, 
 \[Beta][Subscript[F\[Nu]uAm[2, 3], \[Nu]]["3", 3]] == 0, 
 \[Beta][Subscript[F\[Nu]uAp[3, 1], \[Nu]]["3", 1]] == 0, 
 \[Beta][Subscript[F\[Nu]uAm[3, 1], \[Nu]]["3", 1]] == 0, 
 \[Beta][Subscript[F\[Nu]uAp[3, 1], \[Nu]]["3", 2]] == 0, 
 \[Beta][Subscript[F\[Nu]uAm[3, 1], \[Nu]]["3", 2]] == 0, 
 \[Beta][Subscript[F\[Nu]uAp[3, 1], \[Nu]]["3", 3]] == 0, 
 \[Beta][Subscript[F\[Nu]uAm[3, 1], \[Nu]]["3", 3]] == 0, 
 \[Beta][Subscript[F\[Nu]uAp[3, 2], \[Nu]]["3", 1]] == 0, 
 \[Beta][Subscript[F\[Nu]uAm[3, 2], \[Nu]]["3", 1]] == 0, 
 \[Beta][Subscript[F\[Nu]uAp[3, 2], \[Nu]]["3", 2]] == 0, 
 \[Beta][Subscript[F\[Nu]uAm[3, 2], \[Nu]]["3", 2]] == 0, 
 \[Beta][Subscript[F\[Nu]uAp[3, 2], \[Nu]]["3", 3]] == 0, 
 \[Beta][Subscript[F\[Nu]uAm[3, 2], \[Nu]]["3", 3]] == 0, 
 \[Beta][Subscript[F\[Nu]uAp[3, 3], \[Nu]]["3", 1]] == 0, 
 \[Beta][Subscript[F\[Nu]uAm[3, 3], \[Nu]]["3", 1]] == 0, 
 \[Beta][Subscript[F\[Nu]uAp[3, 3], \[Nu]]["3", 2]] == 0, 
 \[Beta][Subscript[F\[Nu]uAm[3, 3], \[Nu]]["3", 2]] == 0, 
 \[Beta][Subscript[F\[Nu]uAp[3, 3], \[Nu]]["3", 3]] == 0, 
 \[Beta][Subscript[F\[Nu]uAm[3, 3], \[Nu]]["3", 3]] == 0}


==> anc/FtoLRules.m <==
(* ::Package:: *)

(*Replacement rules transforming coefficients in the flavour and parity decomposed (F) basis to the DsixTools/San Diego/JMS basis*)
(*Notation guide for distinguishable current coefficients:
F basis coefficients of operators involving distinguishable currents can be matched to the notation of eqn 2.17 by interpreting "p" and "m" as superscript plusses and minuses
eg: FedAp["8", 2, "8", 1]->Subscript[[Subscript[c^+, ed,A]], {8,2},{8,1}]
FedAm["8", 2, "8", 1]->Subscript[[Subscript[c^-, ed,A]], {8,2},{8,1}]
FudBpm["3", 2, "8", 4]->Subscript[[Subscript[c^+,-, ud,B]], {3,2},{8,4}]*)

(*Notation guide for indistinguishable current coefficients:
Similar to the indistinguishable case, F basis coefficients can be matched to the notation of eqn 2.35
eg:  FddAppp["27", 4]->Subscript[[Subscript[c^+,+,+, dd, A]], {27, 4}]
 FddBpmp["27", 1]->Subscript[[Subscript[c^+,-,+, dd, B]], {27, 1}]*)


{FedAp["8", 1, "8", 1] -> (Conjugate[LedVLL[1, 3, 1, 3]] + 
    Conjugate[LedVRR[1, 3, 1, 3]])/Sqrt[2], FedBp["8", 1, "8", 1] -> 
  (Conjugate[LdeVLR[1, 3, 1, 3]] + Conjugate[LedVLR[1, 3, 1, 3]])/Sqrt[2], 
 FedAm["8", 1, "8", 1] -> (-Conjugate[LedVLL[1, 3, 1, 3]] + 
    Conjugate[LedVRR[1, 3, 1, 3]])/Sqrt[2], FedBm["8", 1, "8", 1] -> 
  (-Conjugate[LdeVLR[1, 3, 1, 3]] + Conjugate[LedVLR[1, 3, 1, 3]])/Sqrt[2], 
 FedAp["8", 2, "8", 1] -> (Conjugate[LedVLL[2, 3, 1, 3]] + 
    Conjugate[LedVRR[2, 3, 1, 3]])/Sqrt[2], FedBp["8", 2, "8", 1] -> 
  (Conjugate[LdeVLR[1, 3, 2, 3]] + Conjugate[LedVLR[2, 3, 1, 3]])/Sqrt[2], 
 FedAm["8", 2, "8", 1] -> (-Conjugate[LedVLL[2, 3, 1, 3]] + 
    Conjugate[LedVRR[2, 3, 1, 3]])/Sqrt[2], FedBm["8", 2, "8", 1] -> 
  (-Conjugate[LdeVLR[1, 3, 2, 3]] + Conjugate[LedVLR[2, 3, 1, 3]])/Sqrt[2], 
 FedAp["8", 3, "8", 1] -> (Conjugate[LedVLL[1, 2, 1, 3]] + 
    Conjugate[LedVRR[1, 2, 1, 3]])/Sqrt[2], FedBp["8", 3, "8", 1] -> 
  (Conjugate[LdeVLR[1, 3, 1, 2]] + Conjugate[LedVLR[1, 2, 1, 3]])/Sqrt[2], 
 FedAm["8", 3, "8", 1] -> (-Conjugate[LedVLL[1, 2, 1, 3]] + 
    Conjugate[LedVRR[1, 2, 1, 3]])/Sqrt[2], FedBm["8", 3, "8", 1] -> 
  (-Conjugate[LdeVLR[1, 3, 1, 2]] + Conjugate[LedVLR[1, 2, 1, 3]])/Sqrt[2], 
 FedAp["8", 4, "8", 1] -> (-Conjugate[LedVLL[1, 1, 1, 3]] + 
    Conjugate[LedVLL[2, 2, 1, 3]] - Conjugate[LedVRR[1, 1, 1, 3]] + 
    Conjugate[LedVRR[2, 2, 1, 3]])/2, FedBp["8", 4, "8", 1] -> 
  (-Conjugate[LdeVLR[1, 3, 1, 1]] + Conjugate[LdeVLR[1, 3, 2, 2]] - 
    Conjugate[LedVLR[1, 1, 1, 3]] + Conjugate[LedVLR[2, 2, 1, 3]])/2, 
 FedAm["8", 4, "8", 1] -> (Conjugate[LedVLL[1, 1, 1, 3]] - 
    Conjugate[LedVLL[2, 2, 1, 3]] - Conjugate[LedVRR[1, 1, 1, 3]] + 
    Conjugate[LedVRR[2, 2, 1, 3]])/2, FedBm["8", 4, "8", 1] -> 
  (Conjugate[LdeVLR[1, 3, 1, 1]] - Conjugate[LdeVLR[1, 3, 2, 2]] - 
    Conjugate[LedVLR[1, 1, 1, 3]] + Conjugate[LedVLR[2, 2, 1, 3]])/2, 
 FedAp["8", 5, "8", 1] -> -((LedVLL[1, 2, 3, 1] + LedVRR[1, 2, 3, 1])/
    Sqrt[2]), FedBp["8", 5, "8", 1] -> 
  -((Conjugate[LdeVLR[1, 3, 2, 1]] + LedVLR[1, 2, 3, 1])/Sqrt[2]), 
 FedAm["8", 5, "8", 1] -> (LedVLL[1, 2, 3, 1] - LedVRR[1, 2, 3, 1])/Sqrt[2], 
 FedBm["8", 5, "8", 1] -> (Conjugate[LdeVLR[1, 3, 2, 1]] - 
    LedVLR[1, 2, 3, 1])/Sqrt[2], FedAp["8", 6, "8", 1] -> 
  -1/2*(Conjugate[LedVLL[1, 1, 1, 3]] + Conjugate[LedVLL[2, 2, 1, 3]] - 
     2*Conjugate[LedVLL[3, 3, 1, 3]] + Conjugate[LedVRR[1, 1, 1, 3]] + 
     Conjugate[LedVRR[2, 2, 1, 3]] - 2*Conjugate[LedVRR[3, 3, 1, 3]])/
    Sqrt[3], FedBp["8", 6, "8", 1] -> 
  -1/2*(Conjugate[LdeVLR[1, 3, 1, 1]] + Conjugate[LdeVLR[1, 3, 2, 2]] - 
     2*Conjugate[LdeVLR[1, 3, 3, 3]] + Conjugate[LedVLR[1, 1, 1, 3]] + 
     Conjugate[LedVLR[2, 2, 1, 3]] - 2*Conjugate[LedVLR[3, 3, 1, 3]])/
    Sqrt[3], FedAm["8", 6, "8", 1] -> 
  (Conjugate[LedVLL[1, 1, 1, 3]] + Conjugate[LedVLL[2, 2, 1, 3]] - 
    2*Conjugate[LedVLL[3, 3, 1, 3]] - Conjugate[LedVRR[1, 1, 1, 3]] - 
    Conjugate[LedVRR[2, 2, 1, 3]] + 2*Conjugate[LedVRR[3, 3, 1, 3]])/
   (2*Sqrt[3]), FedBm["8", 6, "8", 1] -> 
  (Conjugate[LdeVLR[1, 3, 1, 1]] + Conjugate[LdeVLR[1, 3, 2, 2]] - 
    2*Conjugate[LdeVLR[1, 3, 3, 3]] - Conjugate[LedVLR[1, 1, 1, 3]] - 
    Conjugate[LedVLR[2, 2, 1, 3]] + 2*Conjugate[LedVLR[3, 3, 1, 3]])/
   (2*Sqrt[3]), FedAp["8", 7, "8", 1] -> 
  (LedVLL[2, 3, 3, 1] + LedVRR[2, 3, 3, 1])/Sqrt[2], 
 FedBp["8", 7, "8", 1] -> (Conjugate[LdeVLR[1, 3, 3, 2]] + 
    LedVLR[2, 3, 3, 1])/Sqrt[2], FedAm["8", 7, "8", 1] -> 
  (-LedVLL[2, 3, 3, 1] + LedVRR[2, 3, 3, 1])/Sqrt[2], 
 FedBm["8", 7, "8", 1] -> (-Conjugate[LdeVLR[1, 3, 3, 2]] + 
    LedVLR[2, 3, 3, 1])/Sqrt[2], FedAp["8", 8, "8", 1] -> 
  -((LedVLL[1, 3, 3, 1] + LedVRR[1, 3, 3, 1])/Sqrt[2]), 
 FedBp["8", 8, "8", 1] -> 
  -((Conjugate[LdeVLR[1, 3, 3, 1]] + LedVLR[1, 3, 3, 1])/Sqrt[2]), 
 FedAm["8", 8, "8", 1] -> (LedVLL[1, 3, 3, 1] - LedVRR[1, 3, 3, 1])/Sqrt[2], 
 FedBm["8", 8, "8", 1] -> (Conjugate[LdeVLR[1, 3, 3, 1]] - 
    LedVLR[1, 3, 3, 1])/Sqrt[2], FedAp["8", 1, "8", 2] -> 
  (Conjugate[LedVLL[1, 3, 2, 3]] + Conjugate[LedVRR[1, 3, 2, 3]])/Sqrt[2], 
 FedBp["8", 1, "8", 2] -> (Conjugate[LdeVLR[2, 3, 1, 3]] + 
    Conjugate[LedVLR[1, 3, 2, 3]])/Sqrt[2], FedAm["8", 1, "8", 2] -> 
  (-Conjugate[LedVLL[1, 3, 2, 3]] + Conjugate[LedVRR[1, 3, 2, 3]])/Sqrt[2], 
 FedBm["8", 1, "8", 2] -> (-Conjugate[LdeVLR[2, 3, 1, 3]] + 
    Conjugate[LedVLR[1, 3, 2, 3]])/Sqrt[2], FedAp["8", 2, "8", 2] -> 
  (Conjugate[LedVLL[2, 3, 2, 3]] + Conjugate[LedVRR[2, 3, 2, 3]])/Sqrt[2], 
 FedBp["8", 2, "8", 2] -> (Conjugate[LdeVLR[2, 3, 2, 3]] + 
    Conjugate[LedVLR[2, 3, 2, 3]])/Sqrt[2], FedAm["8", 2, "8", 2] -> 
  (-Conjugate[LedVLL[2, 3, 2, 3]] + Conjugate[LedVRR[2, 3, 2, 3]])/Sqrt[2], 
 FedBm["8", 2, "8", 2] -> (-Conjugate[LdeVLR[2, 3, 2, 3]] + 
    Conjugate[LedVLR[2, 3, 2, 3]])/Sqrt[2], FedAp["8", 3, "8", 2] -> 
  (Conjugate[LedVLL[1, 2, 2, 3]] + Conjugate[LedVRR[1, 2, 2, 3]])/Sqrt[2], 
 FedBp["8", 3, "8", 2] -> (Conjugate[LdeVLR[2, 3, 1, 2]] + 
    Conjugate[LedVLR[1, 2, 2, 3]])/Sqrt[2], FedAm["8", 3, "8", 2] -> 
  (-Conjugate[LedVLL[1, 2, 2, 3]] + Conjugate[LedVRR[1, 2, 2, 3]])/Sqrt[2], 
 FedBm["8", 3, "8", 2] -> (-Conjugate[LdeVLR[2, 3, 1, 2]] + 
    Conjugate[LedVLR[1, 2, 2, 3]])/Sqrt[2], FedAp["8", 4, "8", 2] -> 
  (-Conjugate[LedVLL[1, 1, 2, 3]] + Conjugate[LedVLL[2, 2, 2, 3]] - 
    Conjugate[LedVRR[1, 1, 2, 3]] + Conjugate[LedVRR[2, 2, 2, 3]])/2, 
 FedBp["8", 4, "8", 2] -> (-Conjugate[LdeVLR[2, 3, 1, 1]] + 
    Conjugate[LdeVLR[2, 3, 2, 2]] - Conjugate[LedVLR[1, 1, 2, 3]] + 
    Conjugate[LedVLR[2, 2, 2, 3]])/2, FedAm["8", 4, "8", 2] -> 
  (Conjugate[LedVLL[1, 1, 2, 3]] - Conjugate[LedVLL[2, 2, 2, 3]] - 
    Conjugate[LedVRR[1, 1, 2, 3]] + Conjugate[LedVRR[2, 2, 2, 3]])/2, 
 FedBm["8", 4, "8", 2] -> (Conjugate[LdeVLR[2, 3, 1, 1]] - 
    Conjugate[LdeVLR[2, 3, 2, 2]] - Conjugate[LedVLR[1, 1, 2, 3]] + 
    Conjugate[LedVLR[2, 2, 2, 3]])/2, FedAp["8", 5, "8", 2] -> 
  -((LedVLL[1, 2, 3, 2] + LedVRR[1, 2, 3, 2])/Sqrt[2]), 
 FedBp["8", 5, "8", 2] -> 
  -((Conjugate[LdeVLR[2, 3, 2, 1]] + LedVLR[1, 2, 3, 2])/Sqrt[2]), 
 FedAm["8", 5, "8", 2] -> (LedVLL[1, 2, 3, 2] - LedVRR[1, 2, 3, 2])/Sqrt[2], 
 FedBm["8", 5, "8", 2] -> (Conjugate[LdeVLR[2, 3, 2, 1]] - 
    LedVLR[1, 2, 3, 2])/Sqrt[2], FedAp["8", 6, "8", 2] -> 
  -1/2*(Conjugate[LedVLL[1, 1, 2, 3]] + Conjugate[LedVLL[2, 2, 2, 3]] - 
     2*Conjugate[LedVLL[3, 3, 2, 3]] + Conjugate[LedVRR[1, 1, 2, 3]] + 
     Conjugate[LedVRR[2, 2, 2, 3]] - 2*Conjugate[LedVRR[3, 3, 2, 3]])/
    Sqrt[3], FedBp["8", 6, "8", 2] -> 
  -1/2*(Conjugate[LdeVLR[2, 3, 1, 1]] + Conjugate[LdeVLR[2, 3, 2, 2]] - 
     2*Conjugate[LdeVLR[2, 3, 3, 3]] + Conjugate[LedVLR[1, 1, 2, 3]] + 
     Conjugate[LedVLR[2, 2, 2, 3]] - 2*Conjugate[LedVLR[3, 3, 2, 3]])/
    Sqrt[3], FedAm["8", 6, "8", 2] -> 
  (Conjugate[LedVLL[1, 1, 2, 3]] + Conjugate[LedVLL[2, 2, 2, 3]] - 
    2*Conjugate[LedVLL[3, 3, 2, 3]] - Conjugate[LedVRR[1, 1, 2, 3]] - 
    Conjugate[LedVRR[2, 2, 2, 3]] + 2*Conjugate[LedVRR[3, 3, 2, 3]])/
   (2*Sqrt[3]), FedBm["8", 6, "8", 2] -> 
  (Conjugate[LdeVLR[2, 3, 1, 1]] + Conjugate[LdeVLR[2, 3, 2, 2]] - 
    2*Conjugate[LdeVLR[2, 3, 3, 3]] - Conjugate[LedVLR[1, 1, 2, 3]] - 
    Conjugate[LedVLR[2, 2, 2, 3]] + 2*Conjugate[LedVLR[3, 3, 2, 3]])/
   (2*Sqrt[3]), FedAp["8", 7, "8", 2] -> 
  (LedVLL[2, 3, 3, 2] + LedVRR[2, 3, 3, 2])/Sqrt[2], 
 FedBp["8", 7, "8", 2] -> (Conjugate[LdeVLR[2, 3, 3, 2]] + 
    LedVLR[2, 3, 3, 2])/Sqrt[2], FedAm["8", 7, "8", 2] -> 
  (-LedVLL[2, 3, 3, 2] + LedVRR[2, 3, 3, 2])/Sqrt[2], 
 FedBm["8", 7, "8", 2] -> (-Conjugate[LdeVLR[2, 3, 3, 2]] + 
    LedVLR[2, 3, 3, 2])/Sqrt[2], FedAp["8", 8, "8", 2] -> 
  -((LedVLL[1, 3, 3, 2] + LedVRR[1, 3, 3, 2])/Sqrt[2]), 
 FedBp["8", 8, "8", 2] -> 
  -((Conjugate[LdeVLR[2, 3, 3, 1]] + LedVLR[1, 3, 3, 2])/Sqrt[2]), 
 FedAm["8", 8, "8", 2] -> (LedVLL[1, 3, 3, 2] - LedVRR[1, 3, 3, 2])/Sqrt[2], 
 FedBm["8", 8, "8", 2] -> (Conjugate[LdeVLR[2, 3, 3, 1]] - 
    LedVLR[1, 3, 3, 2])/Sqrt[2], FedAp["8", 1, "8", 3] -> 
  (Conjugate[LedVLL[1, 3, 1, 2]] + Conjugate[LedVRR[1, 3, 1, 2]])/Sqrt[2], 
 FedBp["8", 1, "8", 3] -> (Conjugate[LdeVLR[1, 2, 1, 3]] + 
    Conjugate[LedVLR[1, 3, 1, 2]])/Sqrt[2], FedAm["8", 1, "8", 3] -> 
  (-Conjugate[LedVLL[1, 3, 1, 2]] + Conjugate[LedVRR[1, 3, 1, 2]])/Sqrt[2], 
 FedBm["8", 1, "8", 3] -> (-Conjugate[LdeVLR[1, 2, 1, 3]] + 
    Conjugate[LedVLR[1, 3, 1, 2]])/Sqrt[2], FedAp["8", 2, "8", 3] -> 
  (Conjugate[LedVLL[2, 3, 1, 2]] + Conjugate[LedVRR[2, 3, 1, 2]])/Sqrt[2], 
 FedBp["8", 2, "8", 3] -> (Conjugate[LdeVLR[1, 2, 2, 3]] + 
    Conjugate[LedVLR[2, 3, 1, 2]])/Sqrt[2], FedAm["8", 2, "8", 3] -> 
  (-Conjugate[LedVLL[2, 3, 1, 2]] + Conjugate[LedVRR[2, 3, 1, 2]])/Sqrt[2], 
 FedBm["8", 2, "8", 3] -> (-Conjugate[LdeVLR[1, 2, 2, 3]] + 
    Conjugate[LedVLR[2, 3, 1, 2]])/Sqrt[2], FedAp["8", 3, "8", 3] -> 
  (Conjugate[LedVLL[1, 2, 1, 2]] + Conjugate[LedVRR[1, 2, 1, 2]])/Sqrt[2], 
 FedBp["8", 3, "8", 3] -> (Conjugate[LdeVLR[1, 2, 1, 2]] + 
    Conjugate[LedVLR[1, 2, 1, 2]])/Sqrt[2], FedAm["8", 3, "8", 3] -> 
  (-Conjugate[LedVLL[1, 2, 1, 2]] + Conjugate[LedVRR[1, 2, 1, 2]])/Sqrt[2], 
 FedBm["8", 3, "8", 3] -> (-Conjugate[LdeVLR[1, 2, 1, 2]] + 
    Conjugate[LedVLR[1, 2, 1, 2]])/Sqrt[2], FedAp["8", 4, "8", 3] -> 
  (-Conjugate[LedVLL[1, 1, 1, 2]] + Conjugate[LedVLL[2, 2, 1, 2]] - 
    Conjugate[LedVRR[1, 1, 1, 2]] + Conjugate[LedVRR[2, 2, 1, 2]])/2, 
 FedBp["8", 4, "8", 3] -> (-Conjugate[LdeVLR[1, 2, 1, 1]] + 
    Conjugate[LdeVLR[1, 2, 2, 2]] - Conjugate[LedVLR[1, 1, 1, 2]] + 
    Conjugate[LedVLR[2, 2, 1, 2]])/2, FedAm["8", 4, "8", 3] -> 
  (Conjugate[LedVLL[1, 1, 1, 2]] - Conjugate[LedVLL[2, 2, 1, 2]] - 
    Conjugate[LedVRR[1, 1, 1, 2]] + Conjugate[LedVRR[2, 2, 1, 2]])/2, 
 FedBm["8", 4, "8", 3] -> (Conjugate[LdeVLR[1, 2, 1, 1]] - 
    Conjugate[LdeVLR[1, 2, 2, 2]] - Conjugate[LedVLR[1, 1, 1, 2]] + 
    Conjugate[LedVLR[2, 2, 1, 2]])/2, FedAp["8", 5, "8", 3] -> 
  -((LedVLL[1, 2, 2, 1] + LedVRR[1, 2, 2, 1])/Sqrt[2]), 
 FedBp["8", 5, "8", 3] -> 
  -((Conjugate[LdeVLR[1, 2, 2, 1]] + LedVLR[1, 2, 2, 1])/Sqrt[2]), 
 FedAm["8", 5, "8", 3] -> (LedVLL[1, 2, 2, 1] - LedVRR[1, 2, 2, 1])/Sqrt[2], 
 FedBm["8", 5, "8", 3] -> (Conjugate[LdeVLR[1, 2, 2, 1]] - 
    LedVLR[1, 2, 2, 1])/Sqrt[2], FedAp["8", 6, "8", 3] -> 
  -1/2*(Conjugate[LedVLL[1, 1, 1, 2]] + Conjugate[LedVLL[2, 2, 1, 2]] - 
     2*Conjugate[LedVLL[3, 3, 1, 2]] + Conjugate[LedVRR[1, 1, 1, 2]] + 
     Conjugate[LedVRR[2, 2, 1, 2]] - 2*Conjugate[LedVRR[3, 3, 1, 2]])/
    Sqrt[3], FedBp["8", 6, "8", 3] -> 
  -1/2*(Conjugate[LdeVLR[1, 2, 1, 1]] + Conjugate[LdeVLR[1, 2, 2, 2]] - 
     2*Conjugate[LdeVLR[1, 2, 3, 3]] + Conjugate[LedVLR[1, 1, 1, 2]] + 
     Conjugate[LedVLR[2, 2, 1, 2]] - 2*Conjugate[LedVLR[3, 3, 1, 2]])/
    Sqrt[3], FedAm["8", 6, "8", 3] -> 
  (Conjugate[LedVLL[1, 1, 1, 2]] + Conjugate[LedVLL[2, 2, 1, 2]] - 
    2*Conjugate[LedVLL[3, 3, 1, 2]] - Conjugate[LedVRR[1, 1, 1, 2]] - 
    Conjugate[LedVRR[2, 2, 1, 2]] + 2*Conjugate[LedVRR[3, 3, 1, 2]])/
   (2*Sqrt[3]), FedBm["8", 6, "8", 3] -> 
  (Conjugate[LdeVLR[1, 2, 1, 1]] + Conjugate[LdeVLR[1, 2, 2, 2]] - 
    2*Conjugate[LdeVLR[1, 2, 3, 3]] - Conjugate[LedVLR[1, 1, 1, 2]] - 
    Conjugate[LedVLR[2, 2, 1, 2]] + 2*Conjugate[LedVLR[3, 3, 1, 2]])/
   (2*Sqrt[3]), FedAp["8", 7, "8", 3] -> 
  (LedVLL[2, 3, 2, 1] + LedVRR[2, 3, 2, 1])/Sqrt[2], 
 FedBp["8", 7, "8", 3] -> (Conjugate[LdeVLR[1, 2, 3, 2]] + 
    LedVLR[2, 3, 2, 1])/Sqrt[2], FedAm["8", 7, "8", 3] -> 
  (-LedVLL[2, 3, 2, 1] + LedVRR[2, 3, 2, 1])/Sqrt[2], 
 FedBm["8", 7, "8", 3] -> (-Conjugate[LdeVLR[1, 2, 3, 2]] + 
    LedVLR[2, 3, 2, 1])/Sqrt[2], FedAp["8", 8, "8", 3] -> 
  -((LedVLL[1, 3, 2, 1] + LedVRR[1, 3, 2, 1])/Sqrt[2]), 
 FedBp["8", 8, "8", 3] -> 
  -((Conjugate[LdeVLR[1, 2, 3, 1]] + LedVLR[1, 3, 2, 1])/Sqrt[2]), 
 FedAm["8", 8, "8", 3] -> (LedVLL[1, 3, 2, 1] - LedVRR[1, 3, 2, 1])/Sqrt[2], 
 FedBm["8", 8, "8", 3] -> (Conjugate[LdeVLR[1, 2, 3, 1]] - 
    LedVLR[1, 3, 2, 1])/Sqrt[2], FedAp["8", 1, "8", 4] -> 
  (-Conjugate[LedVLL[1, 3, 1, 1]] + Conjugate[LedVLL[1, 3, 2, 2]] - 
    Conjugate[LedVRR[1, 3, 1, 1]] + Conjugate[LedVRR[1, 3, 2, 2]])/2, 
 FedBp["8", 1, "8", 4] -> (-Conjugate[LdeVLR[1, 1, 1, 3]] + 
    Conjugate[LdeVLR[2, 2, 1, 3]] - Conjugate[LedVLR[1, 3, 1, 1]] + 
    Conjugate[LedVLR[1, 3, 2, 2]])/2, FedAm["8", 1, "8", 4] -> 
  (Conjugate[LedVLL[1, 3, 1, 1]] - Conjugate[LedVLL[1, 3, 2, 2]] - 
    Conjugate[LedVRR[1, 3, 1, 1]] + Conjugate[LedVRR[1, 3, 2, 2]])/2, 
 FedBm["8", 1, "8", 4] -> (Conjugate[LdeVLR[1, 1, 1, 3]] - 
    Conjugate[LdeVLR[2, 2, 1, 3]] - Conjugate[LedVLR[1, 3, 1, 1]] + 
    Conjugate[LedVLR[1, 3, 2, 2]])/2, FedAp["8", 2, "8", 4] -> 
  (-Conjugate[LedVLL[2, 3, 1, 1]] + Conjugate[LedVLL[2, 3, 2, 2]] - 
    Conjugate[LedVRR[2, 3, 1, 1]] + Conjugate[LedVRR[2, 3, 2, 2]])/2, 
 FedBp["8", 2, "8", 4] -> (-Conjugate[LdeVLR[1, 1, 2, 3]] + 
    Conjugate[LdeVLR[2, 2, 2, 3]] - Conjugate[LedVLR[2, 3, 1, 1]] + 
    Conjugate[LedVLR[2, 3, 2, 2]])/2, FedAm["8", 2, "8", 4] -> 
  (Conjugate[LedVLL[2, 3, 1, 1]] - Conjugate[LedVLL[2, 3, 2, 2]] - 
    Conjugate[LedVRR[2, 3, 1, 1]] + Conjugate[LedVRR[2, 3, 2, 2]])/2, 
 FedBm["8", 2, "8", 4] -> (Conjugate[LdeVLR[1, 1, 2, 3]] - 
    Conjugate[LdeVLR[2, 2, 2, 3]] - Conjugate[LedVLR[2, 3, 1, 1]] + 
    Conjugate[LedVLR[2, 3, 2, 2]])/2, FedAp["8", 3, "8", 4] -> 
  (-Conjugate[LedVLL[1, 2, 1, 1]] + Conjugate[LedVLL[1, 2, 2, 2]] - 
    Conjugate[LedVRR[1, 2, 1, 1]] + Conjugate[LedVRR[1, 2, 2, 2]])/2, 
 FedBp["8", 3, "8", 4] -> (-Conjugate[LdeVLR[1, 1, 1, 2]] + 
    Conjugate[LdeVLR[2, 2, 1, 2]] - Conjugate[LedVLR[1, 2, 1, 1]] + 
    Conjugate[LedVLR[1, 2, 2, 2]])/2, FedAm["8", 3, "8", 4] -> 
  (Conjugate[LedVLL[1, 2, 1, 1]] - Conjugate[LedVLL[1, 2, 2, 2]] - 
    Conjugate[LedVRR[1, 2, 1, 1]] + Conjugate[LedVRR[1, 2, 2, 2]])/2, 
 FedBm["8", 3, "8", 4] -> (Conjugate[LdeVLR[1, 1, 1, 2]] - 
    Conjugate[LdeVLR[2, 2, 1, 2]] - Conjugate[LedVLR[1, 2, 1, 1]] + 
    Conjugate[LedVLR[1, 2, 2, 2]])/2, FedAp["8", 4, "8", 4] -> 
  (LedVLL[1, 1, 1, 1] - LedVLL[1, 1, 2, 2] - LedVLL[2, 2, 1, 1] + 
    LedVLL[2, 2, 2, 2] + LedVRR[1, 1, 1, 1] - LedVRR[1, 1, 2, 2] - 
    LedVRR[2, 2, 1, 1] + LedVRR[2, 2, 2, 2])/(2*Sqrt[2]), 
 FedBp["8", 4, "8", 4] -> (LdeVLR[1, 1, 1, 1] - LdeVLR[1, 1, 2, 2] - 
    LdeVLR[2, 2, 1, 1] + LdeVLR[2, 2, 2, 2] + LedVLR[1, 1, 1, 1] - 
    LedVLR[1, 1, 2, 2] - LedVLR[2, 2, 1, 1] + LedVLR[2, 2, 2, 2])/
   (2*Sqrt[2]), FedAm["8", 4, "8", 4] -> 
  (-LedVLL[1, 1, 1, 1] + LedVLL[1, 1, 2, 2] + LedVLL[2, 2, 1, 1] - 
    LedVLL[2, 2, 2, 2] + LedVRR[1, 1, 1, 1] - LedVRR[1, 1, 2, 2] - 
    LedVRR[2, 2, 1, 1] + LedVRR[2, 2, 2, 2])/(2*Sqrt[2]), 
 FedBm["8", 4, "8", 4] -> (-LdeVLR[1, 1, 1, 1] + LdeVLR[1, 1, 2, 2] + 
    LdeVLR[2, 2, 1, 1] - LdeVLR[2, 2, 2, 2] + LedVLR[1, 1, 1, 1] - 
    LedVLR[1, 1, 2, 2] - LedVLR[2, 2, 1, 1] + LedVLR[2, 2, 2, 2])/
   (2*Sqrt[2]), FedAp["8", 5, "8", 4] -> 
  (LedVLL[1, 2, 1, 1] - LedVLL[1, 2, 2, 2] + LedVRR[1, 2, 1, 1] - 
    LedVRR[1, 2, 2, 2])/2, FedBp["8", 5, "8", 4] -> 
  (LdeVLR[1, 1, 1, 2] - LdeVLR[2, 2, 1, 2] + LedVLR[1, 2, 1, 1] - 
    LedVLR[1, 2, 2, 2])/2, FedAm["8", 5, "8", 4] -> 
  (-LedVLL[1, 2, 1, 1] + LedVLL[1, 2, 2, 2] + LedVRR[1, 2, 1, 1] - 
    LedVRR[1, 2, 2, 2])/2, FedBm["8", 5, "8", 4] -> 
  (-LdeVLR[1, 1, 1, 2] + LdeVLR[2, 2, 1, 2] + LedVLR[1, 2, 1, 1] - 
    LedVLR[1, 2, 2, 2])/2, FedAp["8", 6, "8", 4] -> 
  (LedVLL[1, 1, 1, 1] - LedVLL[1, 1, 2, 2] + LedVLL[2, 2, 1, 1] - 
    LedVLL[2, 2, 2, 2] - 2*LedVLL[3, 3, 1, 1] + 2*LedVLL[3, 3, 2, 2] + 
    LedVRR[1, 1, 1, 1] - LedVRR[1, 1, 2, 2] + LedVRR[2, 2, 1, 1] - 
    LedVRR[2, 2, 2, 2] - 2*LedVRR[3, 3, 1, 1] + 2*LedVRR[3, 3, 2, 2])/
   (2*Sqrt[6]), FedBp["8", 6, "8", 4] -> 
  (LdeVLR[1, 1, 1, 1] + LdeVLR[1, 1, 2, 2] - 2*LdeVLR[1, 1, 3, 3] - 
    LdeVLR[2, 2, 1, 1] - LdeVLR[2, 2, 2, 2] + 2*LdeVLR[2, 2, 3, 3] + 
    LedVLR[1, 1, 1, 1] - LedVLR[1, 1, 2, 2] + LedVLR[2, 2, 1, 1] - 
    LedVLR[2, 2, 2, 2] - 2*LedVLR[3, 3, 1, 1] + 2*LedVLR[3, 3, 2, 2])/
   (2*Sqrt[6]), FedAm["8", 6, "8", 4] -> 
  (-LedVLL[1, 1, 1, 1] + LedVLL[1, 1, 2, 2] - LedVLL[2, 2, 1, 1] + 
    LedVLL[2, 2, 2, 2] + 2*LedVLL[3, 3, 1, 1] - 2*LedVLL[3, 3, 2, 2] + 
    LedVRR[1, 1, 1, 1] - LedVRR[1, 1, 2, 2] + LedVRR[2, 2, 1, 1] - 
    LedVRR[2, 2, 2, 2] - 2*LedVRR[3, 3, 1, 1] + 2*LedVRR[3, 3, 2, 2])/
   (2*Sqrt[6]), FedBm["8", 6, "8", 4] -> 
  (-LdeVLR[1, 1, 1, 1] - LdeVLR[1, 1, 2, 2] + 2*LdeVLR[1, 1, 3, 3] + 
    LdeVLR[2, 2, 1, 1] + LdeVLR[2, 2, 2, 2] - 2*LdeVLR[2, 2, 3, 3] + 
    LedVLR[1, 1, 1, 1] - LedVLR[1, 1, 2, 2] + LedVLR[2, 2, 1, 1] - 
    LedVLR[2, 2, 2, 2] - 2*LedVLR[3, 3, 1, 1] + 2*LedVLR[3, 3, 2, 2])/
   (2*Sqrt[6]), FedAp["8", 7, "8", 4] -> 
  (-LedVLL[2, 3, 1, 1] + LedVLL[2, 3, 2, 2] - LedVRR[2, 3, 1, 1] + 
    LedVRR[2, 3, 2, 2])/2, FedBp["8", 7, "8", 4] -> 
  (-LdeVLR[1, 1, 2, 3] + LdeVLR[2, 2, 2, 3] - LedVLR[2, 3, 1, 1] + 
    LedVLR[2, 3, 2, 2])/2, FedAm["8", 7, "8", 4] -> 
  (LedVLL[2, 3, 1, 1] - LedVLL[2, 3, 2, 2] - LedVRR[2, 3, 1, 1] + 
    LedVRR[2, 3, 2, 2])/2, FedBm["8", 7, "8", 4] -> 
  (LdeVLR[1, 1, 2, 3] - LdeVLR[2, 2, 2, 3] - LedVLR[2, 3, 1, 1] + 
    LedVLR[2, 3, 2, 2])/2, FedAp["8", 8, "8", 4] -> 
  (LedVLL[1, 3, 1, 1] - LedVLL[1, 3, 2, 2] + LedVRR[1, 3, 1, 1] - 
    LedVRR[1, 3, 2, 2])/2, FedBp["8", 8, "8", 4] -> 
  (LdeVLR[1, 1, 1, 3] - LdeVLR[2, 2, 1, 3] + LedVLR[1, 3, 1, 1] - 
    LedVLR[1, 3, 2, 2])/2, FedAm["8", 8, "8", 4] -> 
  (-LedVLL[1, 3, 1, 1] + LedVLL[1, 3, 2, 2] + LedVRR[1, 3, 1, 1] - 
    LedVRR[1, 3, 2, 2])/2, FedBm["8", 8, "8", 4] -> 
  (-LdeVLR[1, 1, 1, 3] + LdeVLR[2, 2, 1, 3] + LedVLR[1, 3, 1, 1] - 
    LedVLR[1, 3, 2, 2])/2, FedAp["8", 1, "8", 5] -> 
  -((Conjugate[LedVLL[1, 3, 2, 1]] + Conjugate[LedVRR[1, 3, 2, 1]])/Sqrt[2]), 
 FedBp["8", 1, "8", 5] -> 
  -((Conjugate[LedVLR[1, 3, 2, 1]] + LdeVLR[1, 2, 3, 1])/Sqrt[2]), 
 FedAm["8", 1, "8", 5] -> (Conjugate[LedVLL[1, 3, 2, 1]] - 
    Conjugate[LedVRR[1, 3, 2, 1]])/Sqrt[2], FedBm["8", 1, "8", 5] -> 
  (-Conjugate[LedVLR[1, 3, 2, 1]] + LdeVLR[1, 2, 3, 1])/Sqrt[2], 
 FedAp["8", 2, "8", 5] -> 
  -((Conjugate[LedVLL[2, 3, 2, 1]] + Conjugate[LedVRR[2, 3, 2, 1]])/Sqrt[2]), 
 FedBp["8", 2, "8", 5] -> 
  -((Conjugate[LedVLR[2, 3, 2, 1]] + LdeVLR[1, 2, 3, 2])/Sqrt[2]), 
 FedAm["8", 2, "8", 5] -> (Conjugate[LedVLL[2, 3, 2, 1]] - 
    Conjugate[LedVRR[2, 3, 2, 1]])/Sqrt[2], FedBm["8", 2, "8", 5] -> 
  (-Conjugate[LedVLR[2, 3, 2, 1]] + LdeVLR[1, 2, 3, 2])/Sqrt[2], 
 FedAp["8", 3, "8", 5] -> 
  -((Conjugate[LedVLL[1, 2, 2, 1]] + Conjugate[LedVRR[1, 2, 2, 1]])/Sqrt[2]), 
 FedBp["8", 3, "8", 5] -> 
  -((Conjugate[LedVLR[1, 2, 2, 1]] + LdeVLR[1, 2, 2, 1])/Sqrt[2]), 
 FedAm["8", 3, "8", 5] -> (Conjugate[LedVLL[1, 2, 2, 1]] - 
    Conjugate[LedVRR[1, 2, 2, 1]])/Sqrt[2], FedBm["8", 3, "8", 5] -> 
  (-Conjugate[LedVLR[1, 2, 2, 1]] + LdeVLR[1, 2, 2, 1])/Sqrt[2], 
 FedAp["8", 4, "8", 5] -> (LedVLL[1, 1, 1, 2] - LedVLL[2, 2, 1, 2] + 
    LedVRR[1, 1, 1, 2] - LedVRR[2, 2, 1, 2])/2, 
 FedBp["8", 4, "8", 5] -> (LdeVLR[1, 2, 1, 1] - LdeVLR[1, 2, 2, 2] + 
    LedVLR[1, 1, 1, 2] - LedVLR[2, 2, 1, 2])/2, 
 FedAm["8", 4, "8", 5] -> (-LedVLL[1, 1, 1, 2] + LedVLL[2, 2, 1, 2] + 
    LedVRR[1, 1, 1, 2] - LedVRR[2, 2, 1, 2])/2, 
 FedBm["8", 4, "8", 5] -> (-LdeVLR[1, 2, 1, 1] + LdeVLR[1, 2, 2, 2] + 
    LedVLR[1, 1, 1, 2] - LedVLR[2, 2, 1, 2])/2, 
 FedAp["8", 5, "8", 5] -> (LedVLL[1, 2, 1, 2] + LedVRR[1, 2, 1, 2])/Sqrt[2], 
 FedBp["8", 5, "8", 5] -> (LdeVLR[1, 2, 1, 2] + LedVLR[1, 2, 1, 2])/Sqrt[2], 
 FedAm["8", 5, "8", 5] -> (-LedVLL[1, 2, 1, 2] + LedVRR[1, 2, 1, 2])/Sqrt[2], 
 FedBm["8", 5, "8", 5] -> (-LdeVLR[1, 2, 1, 2] + LedVLR[1, 2, 1, 2])/Sqrt[2], 
 FedAp["8", 6, "8", 5] -> (LedVLL[1, 1, 1, 2] + LedVLL[2, 2, 1, 2] - 
    2*LedVLL[3, 3, 1, 2] + LedVRR[1, 1, 1, 2] + LedVRR[2, 2, 1, 2] - 
    2*LedVRR[3, 3, 1, 2])/(2*Sqrt[3]), FedBp["8", 6, "8", 5] -> 
  (LdeVLR[1, 2, 1, 1] + LdeVLR[1, 2, 2, 2] - 2*LdeVLR[1, 2, 3, 3] + 
    LedVLR[1, 1, 1, 2] + LedVLR[2, 2, 1, 2] - 2*LedVLR[3, 3, 1, 2])/
   (2*Sqrt[3]), FedAm["8", 6, "8", 5] -> 
  (-LedVLL[1, 1, 1, 2] - LedVLL[2, 2, 1, 2] + 2*LedVLL[3, 3, 1, 2] + 
    LedVRR[1, 1, 1, 2] + LedVRR[2, 2, 1, 2] - 2*LedVRR[3, 3, 1, 2])/
   (2*Sqrt[3]), FedBm["8", 6, "8", 5] -> 
  (-LdeVLR[1, 2, 1, 1] - LdeVLR[1, 2, 2, 2] + 2*LdeVLR[1, 2, 3, 3] + 
    LedVLR[1, 1, 1, 2] + LedVLR[2, 2, 1, 2] - 2*LedVLR[3, 3, 1, 2])/
   (2*Sqrt[3]), FedAp["8", 7, "8", 5] -> 
  -((LedVLL[2, 3, 1, 2] + LedVRR[2, 3, 1, 2])/Sqrt[2]), 
 FedBp["8", 7, "8", 5] -> -((LdeVLR[1, 2, 2, 3] + LedVLR[2, 3, 1, 2])/
    Sqrt[2]), FedAm["8", 7, "8", 5] -> 
  (LedVLL[2, 3, 1, 2] - LedVRR[2, 3, 1, 2])/Sqrt[2], 
 FedBm["8", 7, "8", 5] -> (LdeVLR[1, 2, 2, 3] - LedVLR[2, 3, 1, 2])/Sqrt[2], 
 FedAp["8", 8, "8", 5] -> (LedVLL[1, 3, 1, 2] + LedVRR[1, 3, 1, 2])/Sqrt[2], 
 FedBp["8", 8, "8", 5] -> (LdeVLR[1, 2, 1, 3] + LedVLR[1, 3, 1, 2])/Sqrt[2], 
 FedAm["8", 8, "8", 5] -> (-LedVLL[1, 3, 1, 2] + LedVRR[1, 3, 1, 2])/Sqrt[2], 
 FedBm["8", 8, "8", 5] -> (-LdeVLR[1, 2, 1, 3] + LedVLR[1, 3, 1, 2])/Sqrt[2], 
 FedAp["8", 1, "8", 6] -> -1/2*(Conjugate[LedVLL[1, 3, 1, 1]] + 
     Conjugate[LedVLL[1, 3, 2, 2]] - 2*Conjugate[LedVLL[1, 3, 3, 3]] + 
     Conjugate[LedVRR[1, 3, 1, 1]] + Conjugate[LedVRR[1, 3, 2, 2]] - 
     2*Conjugate[LedVRR[1, 3, 3, 3]])/Sqrt[3], 
 FedBp["8", 1, "8", 6] -> -1/2*(Conjugate[LdeVLR[1, 1, 1, 3]] + 
     Conjugate[LdeVLR[2, 2, 1, 3]] - 2*Conjugate[LdeVLR[3, 3, 1, 3]] + 
     Conjugate[LedVLR[1, 3, 1, 1]] + Conjugate[LedVLR[1, 3, 2, 2]] - 
     2*Conjugate[LedVLR[1, 3, 3, 3]])/Sqrt[3], 
 FedAm["8", 1, "8", 6] -> (Conjugate[LedVLL[1, 3, 1, 1]] + 
    Conjugate[LedVLL[1, 3, 2, 2]] - 2*Conjugate[LedVLL[1, 3, 3, 3]] - 
    Conjugate[LedVRR[1, 3, 1, 1]] - Conjugate[LedVRR[1, 3, 2, 2]] + 
    2*Conjugate[LedVRR[1, 3, 3, 3]])/(2*Sqrt[3]), 
 FedBm["8", 1, "8", 6] -> (Conjugate[LdeVLR[1, 1, 1, 3]] + 
    Conjugate[LdeVLR[2, 2, 1, 3]] - 2*Conjugate[LdeVLR[3, 3, 1, 3]] - 
    Conjugate[LedVLR[1, 3, 1, 1]] - Conjugate[LedVLR[1, 3, 2, 2]] + 
    2*Conjugate[LedVLR[1, 3, 3, 3]])/(2*Sqrt[3]), 
 FedAp["8", 2, "8", 6] -> -1/2*(Conjugate[LedVLL[2, 3, 1, 1]] + 
     Conjugate[LedVLL[2, 3, 2, 2]] - 2*Conjugate[LedVLL[2, 3, 3, 3]] + 
     Conjugate[LedVRR[2, 3, 1, 1]] + Conjugate[LedVRR[2, 3, 2, 2]] - 
     2*Conjugate[LedVRR[2, 3, 3, 3]])/Sqrt[3], 
 FedBp["8", 2, "8", 6] -> -1/2*(Conjugate[LdeVLR[1, 1, 2, 3]] + 
     Conjugate[LdeVLR[2, 2, 2, 3]] - 2*Conjugate[LdeVLR[3, 3, 2, 3]] + 
     Conjugate[LedVLR[2, 3, 1, 1]] + Conjugate[LedVLR[2, 3, 2, 2]] - 
     2*Conjugate[LedVLR[2, 3, 3, 3]])/Sqrt[3], 
 FedAm["8", 2, "8", 6] -> (Conjugate[LedVLL[2, 3, 1, 1]] + 
    Conjugate[LedVLL[2, 3, 2, 2]] - 2*Conjugate[LedVLL[2, 3, 3, 3]] - 
    Conjugate[LedVRR[2, 3, 1, 1]] - Conjugate[LedVRR[2, 3, 2, 2]] + 
    2*Conjugate[LedVRR[2, 3, 3, 3]])/(2*Sqrt[3]), 
 FedBm["8", 2, "8", 6] -> (Conjugate[LdeVLR[1, 1, 2, 3]] + 
    Conjugate[LdeVLR[2, 2, 2, 3]] - 2*Conjugate[LdeVLR[3, 3, 2, 3]] - 
    Conjugate[LedVLR[2, 3, 1, 1]] - Conjugate[LedVLR[2, 3, 2, 2]] + 
    2*Conjugate[LedVLR[2, 3, 3, 3]])/(2*Sqrt[3]), 
 FedAp["8", 3, "8", 6] -> -1/2*(Conjugate[LedVLL[1, 2, 1, 1]] + 
     Conjugate[LedVLL[1, 2, 2, 2]] - 2*Conjugate[LedVLL[1, 2, 3, 3]] + 
     Conjugate[LedVRR[1, 2, 1, 1]] + Conjugate[LedVRR[1, 2, 2, 2]] - 
     2*Conjugate[LedVRR[1, 2, 3, 3]])/Sqrt[3], 
 FedBp["8", 3, "8", 6] -> -1/2*(Conjugate[LdeVLR[1, 1, 1, 2]] + 
     Conjugate[LdeVLR[2, 2, 1, 2]] - 2*Conjugate[LdeVLR[3, 3, 1, 2]] + 
     Conjugate[LedVLR[1, 2, 1, 1]] + Conjugate[LedVLR[1, 2, 2, 2]] - 
     2*Conjugate[LedVLR[1, 2, 3, 3]])/Sqrt[3], 
 FedAm["8", 3, "8", 6] -> (Conjugate[LedVLL[1, 2, 1, 1]] + 
    Conjugate[LedVLL[1, 2, 2, 2]] - 2*Conjugate[LedVLL[1, 2, 3, 3]] - 
    Conjugate[LedVRR[1, 2, 1, 1]] - Conjugate[LedVRR[1, 2, 2, 2]] + 
    2*Conjugate[LedVRR[1, 2, 3, 3]])/(2*Sqrt[3]), 
 FedBm["8", 3, "8", 6] -> (Conjugate[LdeVLR[1, 1, 1, 2]] + 
    Conjugate[LdeVLR[2, 2, 1, 2]] - 2*Conjugate[LdeVLR[3, 3, 1, 2]] - 
    Conjugate[LedVLR[1, 2, 1, 1]] - Conjugate[LedVLR[1, 2, 2, 2]] + 
    2*Conjugate[LedVLR[1, 2, 3, 3]])/(2*Sqrt[3]), 
 FedAp["8", 4, "8", 6] -> (LedVLL[1, 1, 1, 1] + LedVLL[1, 1, 2, 2] - 
    2*LedVLL[1, 1, 3, 3] - LedVLL[2, 2, 1, 1] - LedVLL[2, 2, 2, 2] + 
    2*LedVLL[2, 2, 3, 3] + LedVRR[1, 1, 1, 1] + LedVRR[1, 1, 2, 2] - 
    2*LedVRR[1, 1, 3, 3] - LedVRR[2, 2, 1, 1] - LedVRR[2, 2, 2, 2] + 
    2*LedVRR[2, 2, 3, 3])/(2*Sqrt[6]), FedBp["8", 4, "8", 6] -> 
  (LdeVLR[1, 1, 1, 1] - LdeVLR[1, 1, 2, 2] + LdeVLR[2, 2, 1, 1] - 
    LdeVLR[2, 2, 2, 2] - 2*LdeVLR[3, 3, 1, 1] + 2*LdeVLR[3, 3, 2, 2] + 
    LedVLR[1, 1, 1, 1] + LedVLR[1, 1, 2, 2] - 2*LedVLR[1, 1, 3, 3] - 
    LedVLR[2, 2, 1, 1] - LedVLR[2, 2, 2, 2] + 2*LedVLR[2, 2, 3, 3])/
   (2*Sqrt[6]), FedAm["8", 4, "8", 6] -> 
  (-LedVLL[1, 1, 1, 1] - LedVLL[1, 1, 2, 2] + 2*LedVLL[1, 1, 3, 3] + 
    LedVLL[2, 2, 1, 1] + LedVLL[2, 2, 2, 2] - 2*LedVLL[2, 2, 3, 3] + 
    LedVRR[1, 1, 1, 1] + LedVRR[1, 1, 2, 2] - 2*LedVRR[1, 1, 3, 3] - 
    LedVRR[2, 2, 1, 1] - LedVRR[2, 2, 2, 2] + 2*LedVRR[2, 2, 3, 3])/
   (2*Sqrt[6]), FedBm["8", 4, "8", 6] -> 
  (-LdeVLR[1, 1, 1, 1] + LdeVLR[1, 1, 2, 2] - LdeVLR[2, 2, 1, 1] + 
    LdeVLR[2, 2, 2, 2] + 2*LdeVLR[3, 3, 1, 1] - 2*LdeVLR[3, 3, 2, 2] + 
    LedVLR[1, 1, 1, 1] + LedVLR[1, 1, 2, 2] - 2*LedVLR[1, 1, 3, 3] - 
    LedVLR[2, 2, 1, 1] - LedVLR[2, 2, 2, 2] + 2*LedVLR[2, 2, 3, 3])/
   (2*Sqrt[6]), FedAp["8", 5, "8", 6] -> 
  (LedVLL[1, 2, 1, 1] + LedVLL[1, 2, 2, 2] - 2*LedVLL[1, 2, 3, 3] + 
    LedVRR[1, 2, 1, 1] + LedVRR[1, 2, 2, 2] - 2*LedVRR[1, 2, 3, 3])/
   (2*Sqrt[3]), FedBp["8", 5, "8", 6] -> 
  (LdeVLR[1, 1, 1, 2] + LdeVLR[2, 2, 1, 2] - 2*LdeVLR[3, 3, 1, 2] + 
    LedVLR[1, 2, 1, 1] + LedVLR[1, 2, 2, 2] - 2*LedVLR[1, 2, 3, 3])/
   (2*Sqrt[3]), FedAm["8", 5, "8", 6] -> 
  (-LedVLL[1, 2, 1, 1] - LedVLL[1, 2, 2, 2] + 2*LedVLL[1, 2, 3, 3] + 
    LedVRR[1, 2, 1, 1] + LedVRR[1, 2, 2, 2] - 2*LedVRR[1, 2, 3, 3])/
   (2*Sqrt[3]), FedBm["8", 5, "8", 6] -> 
  (-LdeVLR[1, 1, 1, 2] - LdeVLR[2, 2, 1, 2] + 2*LdeVLR[3, 3, 1, 2] + 
    LedVLR[1, 2, 1, 1] + LedVLR[1, 2, 2, 2] - 2*LedVLR[1, 2, 3, 3])/
   (2*Sqrt[3]), FedAp["8", 6, "8", 6] -> 
  (LedVLL[1, 1, 1, 1] + LedVLL[1, 1, 2, 2] - 2*LedVLL[1, 1, 3, 3] + 
    LedVLL[2, 2, 1, 1] + LedVLL[2, 2, 2, 2] - 2*LedVLL[2, 2, 3, 3] - 
    2*LedVLL[3, 3, 1, 1] - 2*LedVLL[3, 3, 2, 2] + 4*LedVLL[3, 3, 3, 3] + 
    LedVRR[1, 1, 1, 1] + LedVRR[1, 1, 2, 2] - 2*LedVRR[1, 1, 3, 3] + 
    LedVRR[2, 2, 1, 1] + LedVRR[2, 2, 2, 2] - 2*LedVRR[2, 2, 3, 3] - 
    2*LedVRR[3, 3, 1, 1] - 2*LedVRR[3, 3, 2, 2] + 4*LedVRR[3, 3, 3, 3])/
   (6*Sqrt[2]), FedBp["8", 6, "8", 6] -> 
  (LdeVLR[1, 1, 1, 1] + LdeVLR[1, 1, 2, 2] - 2*LdeVLR[1, 1, 3, 3] + 
    LdeVLR[2, 2, 1, 1] + LdeVLR[2, 2, 2, 2] - 2*LdeVLR[2, 2, 3, 3] - 
    2*LdeVLR[3, 3, 1, 1] - 2*LdeVLR[3, 3, 2, 2] + 4*LdeVLR[3, 3, 3, 3] + 
    LedVLR[1, 1, 1, 1] + LedVLR[1, 1, 2, 2] - 2*LedVLR[1, 1, 3, 3] + 
    LedVLR[2, 2, 1, 1] + LedVLR[2, 2, 2, 2] - 2*LedVLR[2, 2, 3, 3] - 
    2*LedVLR[3, 3, 1, 1] - 2*LedVLR[3, 3, 2, 2] + 4*LedVLR[3, 3, 3, 3])/
   (6*Sqrt[2]), FedAm["8", 6, "8", 6] -> 
  (-LedVLL[1, 1, 1, 1] - LedVLL[1, 1, 2, 2] + 2*LedVLL[1, 1, 3, 3] - 
    LedVLL[2, 2, 1, 1] - LedVLL[2, 2, 2, 2] + 2*LedVLL[2, 2, 3, 3] + 
    2*LedVLL[3, 3, 1, 1] + 2*LedVLL[3, 3, 2, 2] - 4*LedVLL[3, 3, 3, 3] + 
    LedVRR[1, 1, 1, 1] + LedVRR[1, 1, 2, 2] - 2*LedVRR[1, 1, 3, 3] + 
    LedVRR[2, 2, 1, 1] + LedVRR[2, 2, 2, 2] - 2*LedVRR[2, 2, 3, 3] - 
    2*LedVRR[3, 3, 1, 1] - 2*LedVRR[3, 3, 2, 2] + 4*LedVRR[3, 3, 3, 3])/
   (6*Sqrt[2]), FedBm["8", 6, "8", 6] -> 
  (-LdeVLR[1, 1, 1, 1] - LdeVLR[1, 1, 2, 2] + 2*LdeVLR[1, 1, 3, 3] - 
    LdeVLR[2, 2, 1, 1] - LdeVLR[2, 2, 2, 2] + 2*LdeVLR[2, 2, 3, 3] + 
    2*LdeVLR[3, 3, 1, 1] + 2*LdeVLR[3, 3, 2, 2] - 4*LdeVLR[3, 3, 3, 3] + 
    LedVLR[1, 1, 1, 1] + LedVLR[1, 1, 2, 2] - 2*LedVLR[1, 1, 3, 3] + 
    LedVLR[2, 2, 1, 1] + LedVLR[2, 2, 2, 2] - 2*LedVLR[2, 2, 3, 3] - 
    2*LedVLR[3, 3, 1, 1] - 2*LedVLR[3, 3, 2, 2] + 4*LedVLR[3, 3, 3, 3])/
   (6*Sqrt[2]), FedAp["8", 7, "8", 6] -> 
  -1/2*(LedVLL[2, 3, 1, 1] + LedVLL[2, 3, 2, 2] - 2*LedVLL[2, 3, 3, 3] + 
     LedVRR[2, 3, 1, 1] + LedVRR[2, 3, 2, 2] - 2*LedVRR[2, 3, 3, 3])/Sqrt[3], 
 FedBp["8", 7, "8", 6] -> -1/2*(LdeVLR[1, 1, 2, 3] + LdeVLR[2, 2, 2, 3] - 
     2*LdeVLR[3, 3, 2, 3] + LedVLR[2, 3, 1, 1] + LedVLR[2, 3, 2, 2] - 
     2*LedVLR[2, 3, 3, 3])/Sqrt[3], FedAm["8", 7, "8", 6] -> 
  (LedVLL[2, 3, 1, 1] + LedVLL[2, 3, 2, 2] - 2*LedVLL[2, 3, 3, 3] - 
    LedVRR[2, 3, 1, 1] - LedVRR[2, 3, 2, 2] + 2*LedVRR[2, 3, 3, 3])/
   (2*Sqrt[3]), FedBm["8", 7, "8", 6] -> 
  (LdeVLR[1, 1, 2, 3] + LdeVLR[2, 2, 2, 3] - 2*LdeVLR[3, 3, 2, 3] - 
    LedVLR[2, 3, 1, 1] - LedVLR[2, 3, 2, 2] + 2*LedVLR[2, 3, 3, 3])/
   (2*Sqrt[3]), FedAp["8", 8, "8", 6] -> 
  (LedVLL[1, 3, 1, 1] + LedVLL[1, 3, 2, 2] - 2*LedVLL[1, 3, 3, 3] + 
    LedVRR[1, 3, 1, 1] + LedVRR[1, 3, 2, 2] - 2*LedVRR[1, 3, 3, 3])/
   (2*Sqrt[3]), FedBp["8", 8, "8", 6] -> 
  (LdeVLR[1, 1, 1, 3] + LdeVLR[2, 2, 1, 3] - 2*LdeVLR[3, 3, 1, 3] + 
    LedVLR[1, 3, 1, 1] + LedVLR[1, 3, 2, 2] - 2*LedVLR[1, 3, 3, 3])/
   (2*Sqrt[3]), FedAm["8", 8, "8", 6] -> 
  (-LedVLL[1, 3, 1, 1] - LedVLL[1, 3, 2, 2] + 2*LedVLL[1, 3, 3, 3] + 
    LedVRR[1, 3, 1, 1] + LedVRR[1, 3, 2, 2] - 2*LedVRR[1, 3, 3, 3])/
   (2*Sqrt[3]), FedBm["8", 8, "8", 6] -> 
  (-LdeVLR[1, 1, 1, 3] - LdeVLR[2, 2, 1, 3] + 2*LdeVLR[3, 3, 1, 3] + 
    LedVLR[1, 3, 1, 1] + LedVLR[1, 3, 2, 2] - 2*LedVLR[1, 3, 3, 3])/
   (2*Sqrt[3]), FedAp["8", 1, "8", 7] -> 
  (Conjugate[LedVLL[1, 3, 3, 2]] + Conjugate[LedVRR[1, 3, 3, 2]])/Sqrt[2], 
 FedBp["8", 1, "8", 7] -> (Conjugate[LedVLR[1, 3, 3, 2]] + 
    LdeVLR[2, 3, 3, 1])/Sqrt[2], FedAm["8", 1, "8", 7] -> 
  (-Conjugate[LedVLL[1, 3, 3, 2]] + Conjugate[LedVRR[1, 3, 3, 2]])/Sqrt[2], 
 FedBm["8", 1, "8", 7] -> (Conjugate[LedVLR[1, 3, 3, 2]] - 
    LdeVLR[2, 3, 3, 1])/Sqrt[2], FedAp["8", 2, "8", 7] -> 
  (Conjugate[LedVLL[2, 3, 3, 2]] + Conjugate[LedVRR[2, 3, 3, 2]])/Sqrt[2], 
 FedBp["8", 2, "8", 7] -> (Conjugate[LedVLR[2, 3, 3, 2]] + 
    LdeVLR[2, 3, 3, 2])/Sqrt[2], FedAm["8", 2, "8", 7] -> 
  (-Conjugate[LedVLL[2, 3, 3, 2]] + Conjugate[LedVRR[2, 3, 3, 2]])/Sqrt[2], 
 FedBm["8", 2, "8", 7] -> (Conjugate[LedVLR[2, 3, 3, 2]] - 
    LdeVLR[2, 3, 3, 2])/Sqrt[2], FedAp["8", 3, "8", 7] -> 
  (Conjugate[LedVLL[1, 2, 3, 2]] + Conjugate[LedVRR[1, 2, 3, 2]])/Sqrt[2], 
 FedBp["8", 3, "8", 7] -> (Conjugate[LedVLR[1, 2, 3, 2]] + 
    LdeVLR[2, 3, 2, 1])/Sqrt[2], FedAm["8", 3, "8", 7] -> 
  (-Conjugate[LedVLL[1, 2, 3, 2]] + Conjugate[LedVRR[1, 2, 3, 2]])/Sqrt[2], 
 FedBm["8", 3, "8", 7] -> (Conjugate[LedVLR[1, 2, 3, 2]] - 
    LdeVLR[2, 3, 2, 1])/Sqrt[2], FedAp["8", 4, "8", 7] -> 
  (-LedVLL[1, 1, 2, 3] + LedVLL[2, 2, 2, 3] - LedVRR[1, 1, 2, 3] + 
    LedVRR[2, 2, 2, 3])/2, FedBp["8", 4, "8", 7] -> 
  (-LdeVLR[2, 3, 1, 1] + LdeVLR[2, 3, 2, 2] - LedVLR[1, 1, 2, 3] + 
    LedVLR[2, 2, 2, 3])/2, FedAm["8", 4, "8", 7] -> 
  (LedVLL[1, 1, 2, 3] - LedVLL[2, 2, 2, 3] - LedVRR[1, 1, 2, 3] + 
    LedVRR[2, 2, 2, 3])/2, FedBm["8", 4, "8", 7] -> 
  (LdeVLR[2, 3, 1, 1] - LdeVLR[2, 3, 2, 2] - LedVLR[1, 1, 2, 3] + 
    LedVLR[2, 2, 2, 3])/2, FedAp["8", 5, "8", 7] -> 
  -((LedVLL[1, 2, 2, 3] + LedVRR[1, 2, 2, 3])/Sqrt[2]), 
 FedBp["8", 5, "8", 7] -> -((LdeVLR[2, 3, 1, 2] + LedVLR[1, 2, 2, 3])/
    Sqrt[2]), FedAm["8", 5, "8", 7] -> 
  (LedVLL[1, 2, 2, 3] - LedVRR[1, 2, 2, 3])/Sqrt[2], 
 FedBm["8", 5, "8", 7] -> (LdeVLR[2, 3, 1, 2] - LedVLR[1, 2, 2, 3])/Sqrt[2], 
 FedAp["8", 6, "8", 7] -> -1/2*(LedVLL[1, 1, 2, 3] + LedVLL[2, 2, 2, 3] - 
     2*LedVLL[3, 3, 2, 3] + LedVRR[1, 1, 2, 3] + LedVRR[2, 2, 2, 3] - 
     2*LedVRR[3, 3, 2, 3])/Sqrt[3], FedBp["8", 6, "8", 7] -> 
  -1/2*(LdeVLR[2, 3, 1, 1] + LdeVLR[2, 3, 2, 2] - 2*LdeVLR[2, 3, 3, 3] + 
     LedVLR[1, 1, 2, 3] + LedVLR[2, 2, 2, 3] - 2*LedVLR[3, 3, 2, 3])/Sqrt[3], 
 FedAm["8", 6, "8", 7] -> (LedVLL[1, 1, 2, 3] + LedVLL[2, 2, 2, 3] - 
    2*LedVLL[3, 3, 2, 3] - LedVRR[1, 1, 2, 3] - LedVRR[2, 2, 2, 3] + 
    2*LedVRR[3, 3, 2, 3])/(2*Sqrt[3]), FedBm["8", 6, "8", 7] -> 
  (LdeVLR[2, 3, 1, 1] + LdeVLR[2, 3, 2, 2] - 2*LdeVLR[2, 3, 3, 3] - 
    LedVLR[1, 1, 2, 3] - LedVLR[2, 2, 2, 3] + 2*LedVLR[3, 3, 2, 3])/
   (2*Sqrt[3]), FedAp["8", 7, "8", 7] -> 
  (LedVLL[2, 3, 2, 3] + LedVRR[2, 3, 2, 3])/Sqrt[2], 
 FedBp["8", 7, "8", 7] -> (LdeVLR[2, 3, 2, 3] + LedVLR[2, 3, 2, 3])/Sqrt[2], 
 FedAm["8", 7, "8", 7] -> (-LedVLL[2, 3, 2, 3] + LedVRR[2, 3, 2, 3])/Sqrt[2], 
 FedBm["8", 7, "8", 7] -> (-LdeVLR[2, 3, 2, 3] + LedVLR[2, 3, 2, 3])/Sqrt[2], 
 FedAp["8", 8, "8", 7] -> -((LedVLL[1, 3, 2, 3] + LedVRR[1, 3, 2, 3])/
    Sqrt[2]), FedBp["8", 8, "8", 7] -> 
  -((LdeVLR[2, 3, 1, 3] + LedVLR[1, 3, 2, 3])/Sqrt[2]), 
 FedAm["8", 8, "8", 7] -> (LedVLL[1, 3, 2, 3] - LedVRR[1, 3, 2, 3])/Sqrt[2], 
 FedBm["8", 8, "8", 7] -> (LdeVLR[2, 3, 1, 3] - LedVLR[1, 3, 2, 3])/Sqrt[2], 
 FedAp["8", 1, "8", 8] -> 
  -((Conjugate[LedVLL[1, 3, 3, 1]] + Conjugate[LedVRR[1, 3, 3, 1]])/Sqrt[2]), 
 FedBp["8", 1, "8", 8] -> 
  -((Conjugate[LedVLR[1, 3, 3, 1]] + LdeVLR[1, 3, 3, 1])/Sqrt[2]), 
 FedAm["8", 1, "8", 8] -> (Conjugate[LedVLL[1, 3, 3, 1]] - 
    Conjugate[LedVRR[1, 3, 3, 1]])/Sqrt[2], FedBm["8", 1, "8", 8] -> 
  (-Conjugate[LedVLR[1, 3, 3, 1]] + LdeVLR[1, 3, 3, 1])/Sqrt[2], 
 FedAp["8", 2, "8", 8] -> 
  -((Conjugate[LedVLL[2, 3, 3, 1]] + Conjugate[LedVRR[2, 3, 3, 1]])/Sqrt[2]), 
 FedBp["8", 2, "8", 8] -> 
  -((Conjugate[LedVLR[2, 3, 3, 1]] + LdeVLR[1, 3, 3, 2])/Sqrt[2]), 
 FedAm["8", 2, "8", 8] -> (Conjugate[LedVLL[2, 3, 3, 1]] - 
    Conjugate[LedVRR[2, 3, 3, 1]])/Sqrt[2], FedBm["8", 2, "8", 8] -> 
  (-Conjugate[LedVLR[2, 3, 3, 1]] + LdeVLR[1, 3, 3, 2])/Sqrt[2], 
 FedAp["8", 3, "8", 8] -> 
  -((Conjugate[LedVLL[1, 2, 3, 1]] + Conjugate[LedVRR[1, 2, 3, 1]])/Sqrt[2]), 
 FedBp["8", 3, "8", 8] -> 
  -((Conjugate[LedVLR[1, 2, 3, 1]] + LdeVLR[1, 3, 2, 1])/Sqrt[2]), 
 FedAm["8", 3, "8", 8] -> (Conjugate[LedVLL[1, 2, 3, 1]] - 
    Conjugate[LedVRR[1, 2, 3, 1]])/Sqrt[2], FedBm["8", 3, "8", 8] -> 
  (-Conjugate[LedVLR[1, 2, 3, 1]] + LdeVLR[1, 3, 2, 1])/Sqrt[2], 
 FedAp["8", 4, "8", 8] -> (LedVLL[1, 1, 1, 3] - LedVLL[2, 2, 1, 3] + 
    LedVRR[1, 1, 1, 3] - LedVRR[2, 2, 1, 3])/2, 
 FedBp["8", 4, "8", 8] -> (LdeVLR[1, 3, 1, 1] - LdeVLR[1, 3, 2, 2] + 
    LedVLR[1, 1, 1, 3] - LedVLR[2, 2, 1, 3])/2, 
 FedAm["8", 4, "8", 8] -> (-LedVLL[1, 1, 1, 3] + LedVLL[2, 2, 1, 3] + 
    LedVRR[1, 1, 1, 3] - LedVRR[2, 2, 1, 3])/2, 
 FedBm["8", 4, "8", 8] -> (-LdeVLR[1, 3, 1, 1] + LdeVLR[1, 3, 2, 2] + 
    LedVLR[1, 1, 1, 3] - LedVLR[2, 2, 1, 3])/2, 
 FedAp["8", 5, "8", 8] -> (LedVLL[1, 2, 1, 3] + LedVRR[1, 2, 1, 3])/Sqrt[2], 
 FedBp["8", 5, "8", 8] -> (LdeVLR[1, 3, 1, 2] + LedVLR[1, 2, 1, 3])/Sqrt[2], 
 FedAm["8", 5, "8", 8] -> (-LedVLL[1, 2, 1, 3] + LedVRR[1, 2, 1, 3])/Sqrt[2], 
 FedBm["8", 5, "8", 8] -> (-LdeVLR[1, 3, 1, 2] + LedVLR[1, 2, 1, 3])/Sqrt[2], 
 FedAp["8", 6, "8", 8] -> (LedVLL[1, 1, 1, 3] + LedVLL[2, 2, 1, 3] - 
    2*LedVLL[3, 3, 1, 3] + LedVRR[1, 1, 1, 3] + LedVRR[2, 2, 1, 3] - 
    2*LedVRR[3, 3, 1, 3])/(2*Sqrt[3]), FedBp["8", 6, "8", 8] -> 
  (LdeVLR[1, 3, 1, 1] + LdeVLR[1, 3, 2, 2] - 2*LdeVLR[1, 3, 3, 3] + 
    LedVLR[1, 1, 1, 3] + LedVLR[2, 2, 1, 3] - 2*LedVLR[3, 3, 1, 3])/
   (2*Sqrt[3]), FedAm["8", 6, "8", 8] -> 
  (-LedVLL[1, 1, 1, 3] - LedVLL[2, 2, 1, 3] + 2*LedVLL[3, 3, 1, 3] + 
    LedVRR[1, 1, 1, 3] + LedVRR[2, 2, 1, 3] - 2*LedVRR[3, 3, 1, 3])/
   (2*Sqrt[3]), FedBm["8", 6, "8", 8] -> 
  (-LdeVLR[1, 3, 1, 1] - LdeVLR[1, 3, 2, 2] + 2*LdeVLR[1, 3, 3, 3] + 
    LedVLR[1, 1, 1, 3] + LedVLR[2, 2, 1, 3] - 2*LedVLR[3, 3, 1, 3])/
   (2*Sqrt[3]), FedAp["8", 7, "8", 8] -> 
  -((LedVLL[2, 3, 1, 3] + LedVRR[2, 3, 1, 3])/Sqrt[2]), 
 FedBp["8", 7, "8", 8] -> -((LdeVLR[1, 3, 2, 3] + LedVLR[2, 3, 1, 3])/
    Sqrt[2]), FedAm["8", 7, "8", 8] -> 
  (LedVLL[2, 3, 1, 3] - LedVRR[2, 3, 1, 3])/Sqrt[2], 
 FedBm["8", 7, "8", 8] -> (LdeVLR[1, 3, 2, 3] - LedVLR[2, 3, 1, 3])/Sqrt[2], 
 FedAp["8", 8, "8", 8] -> (LedVLL[1, 3, 1, 3] + LedVRR[1, 3, 1, 3])/Sqrt[2], 
 FedBp["8", 8, "8", 8] -> (LdeVLR[1, 3, 1, 3] + LedVLR[1, 3, 1, 3])/Sqrt[2], 
 FedAm["8", 8, "8", 8] -> (-LedVLL[1, 3, 1, 3] + LedVRR[1, 3, 1, 3])/Sqrt[2], 
 FedBm["8", 8, "8", 8] -> (-LdeVLR[1, 3, 1, 3] + LedVLR[1, 3, 1, 3])/Sqrt[2], 
 FedAp["8", 1, "1", 1] -> (Conjugate[LedVLL[1, 3, 1, 1]] + 
    Conjugate[LedVLL[1, 3, 2, 2]] + Conjugate[LedVLL[1, 3, 3, 3]] + 
    Conjugate[LedVRR[1, 3, 1, 1]] + Conjugate[LedVRR[1, 3, 2, 2]] + 
    Conjugate[LedVRR[1, 3, 3, 3]])/Sqrt[6], FedBp["8", 1, "1", 1] -> 
  (Conjugate[LdeVLR[1, 1, 1, 3]] + Conjugate[LdeVLR[2, 2, 1, 3]] + 
    Conjugate[LdeVLR[3, 3, 1, 3]] + Conjugate[LedVLR[1, 3, 1, 1]] + 
    Conjugate[LedVLR[1, 3, 2, 2]] + Conjugate[LedVLR[1, 3, 3, 3]])/Sqrt[6], 
 FedAm["8", 1, "1", 1] -> (-Conjugate[LedVLL[1, 3, 1, 1]] - 
    Conjugate[LedVLL[1, 3, 2, 2]] - Conjugate[LedVLL[1, 3, 3, 3]] + 
    Conjugate[LedVRR[1, 3, 1, 1]] + Conjugate[LedVRR[1, 3, 2, 2]] + 
    Conjugate[LedVRR[1, 3, 3, 3]])/Sqrt[6], FedBm["8", 1, "1", 1] -> 
  (-Conjugate[LdeVLR[1, 1, 1, 3]] - Conjugate[LdeVLR[2, 2, 1, 3]] - 
    Conjugate[LdeVLR[3, 3, 1, 3]] + Conjugate[LedVLR[1, 3, 1, 1]] + 
    Conjugate[LedVLR[1, 3, 2, 2]] + Conjugate[LedVLR[1, 3, 3, 3]])/Sqrt[6], 
 FedAp["8", 2, "1", 1] -> (Conjugate[LedVLL[2, 3, 1, 1]] + 
    Conjugate[LedVLL[2, 3, 2, 2]] + Conjugate[LedVLL[2, 3, 3, 3]] + 
    Conjugate[LedVRR[2, 3, 1, 1]] + Conjugate[LedVRR[2, 3, 2, 2]] + 
    Conjugate[LedVRR[2, 3, 3, 3]])/Sqrt[6], FedBp["8", 2, "1", 1] -> 
  (Conjugate[LdeVLR[1, 1, 2, 3]] + Conjugate[LdeVLR[2, 2, 2, 3]] + 
    Conjugate[LdeVLR[3, 3, 2, 3]] + Conjugate[LedVLR[2, 3, 1, 1]] + 
    Conjugate[LedVLR[2, 3, 2, 2]] + Conjugate[LedVLR[2, 3, 3, 3]])/Sqrt[6], 
 FedAm["8", 2, "1", 1] -> (-Conjugate[LedVLL[2, 3, 1, 1]] - 
    Conjugate[LedVLL[2, 3, 2, 2]] - Conjugate[LedVLL[2, 3, 3, 3]] + 
    Conjugate[LedVRR[2, 3, 1, 1]] + Conjugate[LedVRR[2, 3, 2, 2]] + 
    Conjugate[LedVRR[2, 3, 3, 3]])/Sqrt[6], FedBm["8", 2, "1", 1] -> 
  (-Conjugate[LdeVLR[1, 1, 2, 3]] - Conjugate[LdeVLR[2, 2, 2, 3]] - 
    Conjugate[LdeVLR[3, 3, 2, 3]] + Conjugate[LedVLR[2, 3, 1, 1]] + 
    Conjugate[LedVLR[2, 3, 2, 2]] + Conjugate[LedVLR[2, 3, 3, 3]])/Sqrt[6], 
 FedAp["8", 3, "1", 1] -> (Conjugate[LedVLL[1, 2, 1, 1]] + 
    Conjugate[LedVLL[1, 2, 2, 2]] + Conjugate[LedVLL[1, 2, 3, 3]] + 
    Conjugate[LedVRR[1, 2, 1, 1]] + Conjugate[LedVRR[1, 2, 2, 2]] + 
    Conjugate[LedVRR[1, 2, 3, 3]])/Sqrt[6], FedBp["8", 3, "1", 1] -> 
  (Conjugate[LdeVLR[1, 1, 1, 2]] + Conjugate[LdeVLR[2, 2, 1, 2]] + 
    Conjugate[LdeVLR[3, 3, 1, 2]] + Conjugate[LedVLR[1, 2, 1, 1]] + 
    Conjugate[LedVLR[1, 2, 2, 2]] + Conjugate[LedVLR[1, 2, 3, 3]])/Sqrt[6], 
 FedAm["8", 3, "1", 1] -> (-Conjugate[LedVLL[1, 2, 1, 1]] - 
    Conjugate[LedVLL[1, 2, 2, 2]] - Conjugate[LedVLL[1, 2, 3, 3]] + 
    Conjugate[LedVRR[1, 2, 1, 1]] + Conjugate[LedVRR[1, 2, 2, 2]] + 
    Conjugate[LedVRR[1, 2, 3, 3]])/Sqrt[6], FedBm["8", 3, "1", 1] -> 
  (-Conjugate[LdeVLR[1, 1, 1, 2]] - Conjugate[LdeVLR[2, 2, 1, 2]] - 
    Conjugate[LdeVLR[3, 3, 1, 2]] + Conjugate[LedVLR[1, 2, 1, 1]] + 
    Conjugate[LedVLR[1, 2, 2, 2]] + Conjugate[LedVLR[1, 2, 3, 3]])/Sqrt[6], 
 FedAp["8", 4, "1", 1] -> (-LedVLL[1, 1, 1, 1] - LedVLL[1, 1, 2, 2] - 
    LedVLL[1, 1, 3, 3] + LedVLL[2, 2, 1, 1] + LedVLL[2, 2, 2, 2] + 
    LedVLL[2, 2, 3, 3] - LedVRR[1, 1, 1, 1] - LedVRR[1, 1, 2, 2] - 
    LedVRR[1, 1, 3, 3] + LedVRR[2, 2, 1, 1] + LedVRR[2, 2, 2, 2] + 
    LedVRR[2, 2, 3, 3])/(2*Sqrt[3]), FedBp["8", 4, "1", 1] -> 
  (-LdeVLR[1, 1, 1, 1] + LdeVLR[1, 1, 2, 2] - LdeVLR[2, 2, 1, 1] + 
    LdeVLR[2, 2, 2, 2] - LdeVLR[3, 3, 1, 1] + LdeVLR[3, 3, 2, 2] - 
    LedVLR[1, 1, 1, 1] - LedVLR[1, 1, 2, 2] - LedVLR[1, 1, 3, 3] + 
    LedVLR[2, 2, 1, 1] + LedVLR[2, 2, 2, 2] + LedVLR[2, 2, 3, 3])/
   (2*Sqrt[3]), FedAm["8", 4, "1", 1] -> 
  (LedVLL[1, 1, 1, 1] + LedVLL[1, 1, 2, 2] + LedVLL[1, 1, 3, 3] - 
    LedVLL[2, 2, 1, 1] - LedVLL[2, 2, 2, 2] - LedVLL[2, 2, 3, 3] - 
    LedVRR[1, 1, 1, 1] - LedVRR[1, 1, 2, 2] - LedVRR[1, 1, 3, 3] + 
    LedVRR[2, 2, 1, 1] + LedVRR[2, 2, 2, 2] + LedVRR[2, 2, 3, 3])/
   (2*Sqrt[3]), FedBm["8", 4, "1", 1] -> 
  (LdeVLR[1, 1, 1, 1] - LdeVLR[1, 1, 2, 2] + LdeVLR[2, 2, 1, 1] - 
    LdeVLR[2, 2, 2, 2] + LdeVLR[3, 3, 1, 1] - LdeVLR[3, 3, 2, 2] - 
    LedVLR[1, 1, 1, 1] - LedVLR[1, 1, 2, 2] - LedVLR[1, 1, 3, 3] + 
    LedVLR[2, 2, 1, 1] + LedVLR[2, 2, 2, 2] + LedVLR[2, 2, 3, 3])/
   (2*Sqrt[3]), FedAp["8", 5, "1", 1] -> 
  -((LedVLL[1, 2, 1, 1] + LedVLL[1, 2, 2, 2] + LedVLL[1, 2, 3, 3] + 
     LedVRR[1, 2, 1, 1] + LedVRR[1, 2, 2, 2] + LedVRR[1, 2, 3, 3])/Sqrt[6]), 
 FedBp["8", 5, "1", 1] -> -((LdeVLR[1, 1, 1, 2] + LdeVLR[2, 2, 1, 2] + 
     LdeVLR[3, 3, 1, 2] + LedVLR[1, 2, 1, 1] + LedVLR[1, 2, 2, 2] + 
     LedVLR[1, 2, 3, 3])/Sqrt[6]), FedAm["8", 5, "1", 1] -> 
  (LedVLL[1, 2, 1, 1] + LedVLL[1, 2, 2, 2] + LedVLL[1, 2, 3, 3] - 
    LedVRR[1, 2, 1, 1] - LedVRR[1, 2, 2, 2] - LedVRR[1, 2, 3, 3])/Sqrt[6], 
 FedBm["8", 5, "1", 1] -> (LdeVLR[1, 1, 1, 2] + LdeVLR[2, 2, 1, 2] + 
    LdeVLR[3, 3, 1, 2] - LedVLR[1, 2, 1, 1] - LedVLR[1, 2, 2, 2] - 
    LedVLR[1, 2, 3, 3])/Sqrt[6], FedAp["8", 6, "1", 1] -> 
  (-LedVLL[1, 1, 1, 1] - LedVLL[1, 1, 2, 2] - LedVLL[1, 1, 3, 3] - 
    LedVLL[2, 2, 1, 1] - LedVLL[2, 2, 2, 2] - LedVLL[2, 2, 3, 3] + 
    2*LedVLL[3, 3, 1, 1] + 2*LedVLL[3, 3, 2, 2] + 2*LedVLL[3, 3, 3, 3] - 
    LedVRR[1, 1, 1, 1] - LedVRR[1, 1, 2, 2] - LedVRR[1, 1, 3, 3] - 
    LedVRR[2, 2, 1, 1] - LedVRR[2, 2, 2, 2] - LedVRR[2, 2, 3, 3] + 
    2*LedVRR[3, 3, 1, 1] + 2*LedVRR[3, 3, 2, 2] + 2*LedVRR[3, 3, 3, 3])/6, 
 FedBp["8", 6, "1", 1] -> (-LdeVLR[1, 1, 1, 1] - LdeVLR[1, 1, 2, 2] + 
    2*LdeVLR[1, 1, 3, 3] - LdeVLR[2, 2, 1, 1] - LdeVLR[2, 2, 2, 2] + 
    2*LdeVLR[2, 2, 3, 3] - LdeVLR[3, 3, 1, 1] - LdeVLR[3, 3, 2, 2] + 
    2*LdeVLR[3, 3, 3, 3] - LedVLR[1, 1, 1, 1] - LedVLR[1, 1, 2, 2] - 
    LedVLR[1, 1, 3, 3] - LedVLR[2, 2, 1, 1] - LedVLR[2, 2, 2, 2] - 
    LedVLR[2, 2, 3, 3] + 2*LedVLR[3, 3, 1, 1] + 2*LedVLR[3, 3, 2, 2] + 
    2*LedVLR[3, 3, 3, 3])/6, FedAm["8", 6, "1", 1] -> 
  (LedVLL[1, 1, 1, 1] + LedVLL[1, 1, 2, 2] + LedVLL[1, 1, 3, 3] + 
    LedVLL[2, 2, 1, 1] + LedVLL[2, 2, 2, 2] + LedVLL[2, 2, 3, 3] - 
    2*LedVLL[3, 3, 1, 1] - 2*LedVLL[3, 3, 2, 2] - 2*LedVLL[3, 3, 3, 3] - 
    LedVRR[1, 1, 1, 1] - LedVRR[1, 1, 2, 2] - LedVRR[1, 1, 3, 3] - 
    LedVRR[2, 2, 1, 1] - LedVRR[2, 2, 2, 2] - LedVRR[2, 2, 3, 3] + 
    2*LedVRR[3, 3, 1, 1] + 2*LedVRR[3, 3, 2, 2] + 2*LedVRR[3, 3, 3, 3])/6, 
 FedBm["8", 6, "1", 1] -> (LdeVLR[1, 1, 1, 1] + LdeVLR[1, 1, 2, 2] - 
    2*LdeVLR[1, 1, 3, 3] + LdeVLR[2, 2, 1, 1] + LdeVLR[2, 2, 2, 2] - 
    2*LdeVLR[2, 2, 3, 3] + LdeVLR[3, 3, 1, 1] + LdeVLR[3, 3, 2, 2] - 
    2*LdeVLR[3, 3, 3, 3] - LedVLR[1, 1, 1, 1] - LedVLR[1, 1, 2, 2] - 
    LedVLR[1, 1, 3, 3] - LedVLR[2, 2, 1, 1] - LedVLR[2, 2, 2, 2] - 
    LedVLR[2, 2, 3, 3] + 2*LedVLR[3, 3, 1, 1] + 2*LedVLR[3, 3, 2, 2] + 
    2*LedVLR[3, 3, 3, 3])/6, FedAp["8", 7, "1", 1] -> 
  (LedVLL[2, 3, 1, 1] + LedVLL[2, 3, 2, 2] + LedVLL[2, 3, 3, 3] + 
    LedVRR[2, 3, 1, 1] + LedVRR[2, 3, 2, 2] + LedVRR[2, 3, 3, 3])/Sqrt[6], 
 FedBp["8", 7, "1", 1] -> (LdeVLR[1, 1, 2, 3] + LdeVLR[2, 2, 2, 3] + 
    LdeVLR[3, 3, 2, 3] + LedVLR[2, 3, 1, 1] + LedVLR[2, 3, 2, 2] + 
    LedVLR[2, 3, 3, 3])/Sqrt[6], FedAm["8", 7, "1", 1] -> 
  (-LedVLL[2, 3, 1, 1] - LedVLL[2, 3, 2, 2] - LedVLL[2, 3, 3, 3] + 
    LedVRR[2, 3, 1, 1] + LedVRR[2, 3, 2, 2] + LedVRR[2, 3, 3, 3])/Sqrt[6], 
 FedBm["8", 7, "1", 1] -> (-LdeVLR[1, 1, 2, 3] - LdeVLR[2, 2, 2, 3] - 
    LdeVLR[3, 3, 2, 3] + LedVLR[2, 3, 1, 1] + LedVLR[2, 3, 2, 2] + 
    LedVLR[2, 3, 3, 3])/Sqrt[6], FedAp["8", 8, "1", 1] -> 
  -((LedVLL[1, 3, 1, 1] + LedVLL[1, 3, 2, 2] + LedVLL[1, 3, 3, 3] + 
     LedVRR[1, 3, 1, 1] + LedVRR[1, 3, 2, 2] + LedVRR[1, 3, 3, 3])/Sqrt[6]), 
 FedBp["8", 8, "1", 1] -> -((LdeVLR[1, 1, 1, 3] + LdeVLR[2, 2, 1, 3] + 
     LdeVLR[3, 3, 1, 3] + LedVLR[1, 3, 1, 1] + LedVLR[1, 3, 2, 2] + 
     LedVLR[1, 3, 3, 3])/Sqrt[6]), FedAm["8", 8, "1", 1] -> 
  (LedVLL[1, 3, 1, 1] + LedVLL[1, 3, 2, 2] + LedVLL[1, 3, 3, 3] - 
    LedVRR[1, 3, 1, 1] - LedVRR[1, 3, 2, 2] - LedVRR[1, 3, 3, 3])/Sqrt[6], 
 FedBm["8", 8, "1", 1] -> (LdeVLR[1, 1, 1, 3] + LdeVLR[2, 2, 1, 3] + 
    LdeVLR[3, 3, 1, 3] - LedVLR[1, 3, 1, 1] - LedVLR[1, 3, 2, 2] - 
    LedVLR[1, 3, 3, 3])/Sqrt[6], FedAp["1", 1, "8", 1] -> 
  (Conjugate[LedVLL[1, 1, 1, 3]] + Conjugate[LedVLL[2, 2, 1, 3]] + 
    Conjugate[LedVLL[3, 3, 1, 3]] + Conjugate[LedVRR[1, 1, 1, 3]] + 
    Conjugate[LedVRR[2, 2, 1, 3]] + Conjugate[LedVRR[3, 3, 1, 3]])/Sqrt[6], 
 FedBp["1", 1, "8", 1] -> (Conjugate[LdeVLR[1, 3, 1, 1]] + 
    Conjugate[LdeVLR[1, 3, 2, 2]] + Conjugate[LdeVLR[1, 3, 3, 3]] + 
    Conjugate[LedVLR[1, 1, 1, 3]] + Conjugate[LedVLR[2, 2, 1, 3]] + 
    Conjugate[LedVLR[3, 3, 1, 3]])/Sqrt[6], FedAm["1", 1, "8", 1] -> 
  (-Conjugate[LedVLL[1, 1, 1, 3]] - Conjugate[LedVLL[2, 2, 1, 3]] - 
    Conjugate[LedVLL[3, 3, 1, 3]] + Conjugate[LedVRR[1, 1, 1, 3]] + 
    Conjugate[LedVRR[2, 2, 1, 3]] + Conjugate[LedVRR[3, 3, 1, 3]])/Sqrt[6], 
 FedBm["1", 1, "8", 1] -> (-Conjugate[LdeVLR[1, 3, 1, 1]] - 
    Conjugate[LdeVLR[1, 3, 2, 2]] - Conjugate[LdeVLR[1, 3, 3, 3]] + 
    Conjugate[LedVLR[1, 1, 1, 3]] + Conjugate[LedVLR[2, 2, 1, 3]] + 
    Conjugate[LedVLR[3, 3, 1, 3]])/Sqrt[6], FedAp["1", 1, "8", 2] -> 
  (Conjugate[LedVLL[1, 1, 2, 3]] + Conjugate[LedVLL[2, 2, 2, 3]] + 
    Conjugate[LedVLL[3, 3, 2, 3]] + Conjugate[LedVRR[1, 1, 2, 3]] + 
    Conjugate[LedVRR[2, 2, 2, 3]] + Conjugate[LedVRR[3, 3, 2, 3]])/Sqrt[6], 
 FedBp["1", 1, "8", 2] -> (Conjugate[LdeVLR[2, 3, 1, 1]] + 
    Conjugate[LdeVLR[2, 3, 2, 2]] + Conjugate[LdeVLR[2, 3, 3, 3]] + 
    Conjugate[LedVLR[1, 1, 2, 3]] + Conjugate[LedVLR[2, 2, 2, 3]] + 
    Conjugate[LedVLR[3, 3, 2, 3]])/Sqrt[6], FedAm["1", 1, "8", 2] -> 
  (-Conjugate[LedVLL[1, 1, 2, 3]] - Conjugate[LedVLL[2, 2, 2, 3]] - 
    Conjugate[LedVLL[3, 3, 2, 3]] + Conjugate[LedVRR[1, 1, 2, 3]] + 
    Conjugate[LedVRR[2, 2, 2, 3]] + Conjugate[LedVRR[3, 3, 2, 3]])/Sqrt[6], 
 FedBm["1", 1, "8", 2] -> (-Conjugate[LdeVLR[2, 3, 1, 1]] - 
    Conjugate[LdeVLR[2, 3, 2, 2]] - Conjugate[LdeVLR[2, 3, 3, 3]] + 
    Conjugate[LedVLR[1, 1, 2, 3]] + Conjugate[LedVLR[2, 2, 2, 3]] + 
    Conjugate[LedVLR[3, 3, 2, 3]])/Sqrt[6], FedAp["1", 1, "8", 3] -> 
  (Conjugate[LedVLL[1, 1, 1, 2]] + Conjugate[LedVLL[2, 2, 1, 2]] + 
    Conjugate[LedVLL[3, 3, 1, 2]] + Conjugate[LedVRR[1, 1, 1, 2]] + 
    Conjugate[LedVRR[2, 2, 1, 2]] + Conjugate[LedVRR[3, 3, 1, 2]])/Sqrt[6], 
 FedBp["1", 1, "8", 3] -> (Conjugate[LdeVLR[1, 2, 1, 1]] + 
    Conjugate[LdeVLR[1, 2, 2, 2]] + Conjugate[LdeVLR[1, 2, 3, 3]] + 
    Conjugate[LedVLR[1, 1, 1, 2]] + Conjugate[LedVLR[2, 2, 1, 2]] + 
    Conjugate[LedVLR[3, 3, 1, 2]])/Sqrt[6], FedAm["1", 1, "8", 3] -> 
  (-Conjugate[LedVLL[1, 1, 1, 2]] - Conjugate[LedVLL[2, 2, 1, 2]] - 
    Conjugate[LedVLL[3, 3, 1, 2]] + Conjugate[LedVRR[1, 1, 1, 2]] + 
    Conjugate[LedVRR[2, 2, 1, 2]] + Conjugate[LedVRR[3, 3, 1, 2]])/Sqrt[6], 
 FedBm["1", 1, "8", 3] -> (-Conjugate[LdeVLR[1, 2, 1, 1]] - 
    Conjugate[LdeVLR[1, 2, 2, 2]] - Conjugate[LdeVLR[1, 2, 3, 3]] + 
    Conjugate[LedVLR[1, 1, 1, 2]] + Conjugate[LedVLR[2, 2, 1, 2]] + 
    Conjugate[LedVLR[3, 3, 1, 2]])/Sqrt[6], FedAp["1", 1, "8", 4] -> 
  (-LedVLL[1, 1, 1, 1] + LedVLL[1, 1, 2, 2] - LedVLL[2, 2, 1, 1] + 
    LedVLL[2, 2, 2, 2] - LedVLL[3, 3, 1, 1] + LedVLL[3, 3, 2, 2] - 
    LedVRR[1, 1, 1, 1] + LedVRR[1, 1, 2, 2] - LedVRR[2, 2, 1, 1] + 
    LedVRR[2, 2, 2, 2] - LedVRR[3, 3, 1, 1] + LedVRR[3, 3, 2, 2])/
   (2*Sqrt[3]), FedBp["1", 1, "8", 4] -> 
  (-LdeVLR[1, 1, 1, 1] - LdeVLR[1, 1, 2, 2] - LdeVLR[1, 1, 3, 3] + 
    LdeVLR[2, 2, 1, 1] + LdeVLR[2, 2, 2, 2] + LdeVLR[2, 2, 3, 3] - 
    LedVLR[1, 1, 1, 1] + LedVLR[1, 1, 2, 2] - LedVLR[2, 2, 1, 1] + 
    LedVLR[2, 2, 2, 2] - LedVLR[3, 3, 1, 1] + LedVLR[3, 3, 2, 2])/
   (2*Sqrt[3]), FedAm["1", 1, "8", 4] -> 
  (LedVLL[1, 1, 1, 1] - LedVLL[1, 1, 2, 2] + LedVLL[2, 2, 1, 1] - 
    LedVLL[2, 2, 2, 2] + LedVLL[3, 3, 1, 1] - LedVLL[3, 3, 2, 2] - 
    LedVRR[1, 1, 1, 1] + LedVRR[1, 1, 2, 2] - LedVRR[2, 2, 1, 1] + 
    LedVRR[2, 2, 2, 2] - LedVRR[3, 3, 1, 1] + LedVRR[3, 3, 2, 2])/
   (2*Sqrt[3]), FedBm["1", 1, "8", 4] -> 
  (LdeVLR[1, 1, 1, 1] + LdeVLR[1, 1, 2, 2] + LdeVLR[1, 1, 3, 3] - 
    LdeVLR[2, 2, 1, 1] - LdeVLR[2, 2, 2, 2] - LdeVLR[2, 2, 3, 3] - 
    LedVLR[1, 1, 1, 1] + LedVLR[1, 1, 2, 2] - LedVLR[2, 2, 1, 1] + 
    LedVLR[2, 2, 2, 2] - LedVLR[3, 3, 1, 1] + LedVLR[3, 3, 2, 2])/
   (2*Sqrt[3]), FedAp["1", 1, "8", 5] -> 
  -((LedVLL[1, 1, 1, 2] + LedVLL[2, 2, 1, 2] + LedVLL[3, 3, 1, 2] + 
     LedVRR[1, 1, 1, 2] + LedVRR[2, 2, 1, 2] + LedVRR[3, 3, 1, 2])/Sqrt[6]), 
 FedBp["1", 1, "8", 5] -> -((LdeVLR[1, 2, 1, 1] + LdeVLR[1, 2, 2, 2] + 
     LdeVLR[1, 2, 3, 3] + LedVLR[1, 1, 1, 2] + LedVLR[2, 2, 1, 2] + 
     LedVLR[3, 3, 1, 2])/Sqrt[6]), FedAm["1", 1, "8", 5] -> 
  (LedVLL[1, 1, 1, 2] + LedVLL[2, 2, 1, 2] + LedVLL[3, 3, 1, 2] - 
    LedVRR[1, 1, 1, 2] - LedVRR[2, 2, 1, 2] - LedVRR[3, 3, 1, 2])/Sqrt[6], 
 FedBm["1", 1, "8", 5] -> (LdeVLR[1, 2, 1, 1] + LdeVLR[1, 2, 2, 2] + 
    LdeVLR[1, 2, 3, 3] - LedVLR[1, 1, 1, 2] - LedVLR[2, 2, 1, 2] - 
    LedVLR[3, 3, 1, 2])/Sqrt[6], FedAp["1", 1, "8", 6] -> 
  (-LedVLL[1, 1, 1, 1] - LedVLL[1, 1, 2, 2] + 2*LedVLL[1, 1, 3, 3] - 
    LedVLL[2, 2, 1, 1] - LedVLL[2, 2, 2, 2] + 2*LedVLL[2, 2, 3, 3] - 
    LedVLL[3, 3, 1, 1] - LedVLL[3, 3, 2, 2] + 2*LedVLL[3, 3, 3, 3] - 
    LedVRR[1, 1, 1, 1] - LedVRR[1, 1, 2, 2] + 2*LedVRR[1, 1, 3, 3] - 
    LedVRR[2, 2, 1, 1] - LedVRR[2, 2, 2, 2] + 2*LedVRR[2, 2, 3, 3] - 
    LedVRR[3, 3, 1, 1] - LedVRR[3, 3, 2, 2] + 2*LedVRR[3, 3, 3, 3])/6, 
 FedBp["1", 1, "8", 6] -> (-LdeVLR[1, 1, 1, 1] - LdeVLR[1, 1, 2, 2] - 
    LdeVLR[1, 1, 3, 3] - LdeVLR[2, 2, 1, 1] - LdeVLR[2, 2, 2, 2] - 
    LdeVLR[2, 2, 3, 3] + 2*LdeVLR[3, 3, 1, 1] + 2*LdeVLR[3, 3, 2, 2] + 
    2*LdeVLR[3, 3, 3, 3] - LedVLR[1, 1, 1, 1] - LedVLR[1, 1, 2, 2] + 
    2*LedVLR[1, 1, 3, 3] - LedVLR[2, 2, 1, 1] - LedVLR[2, 2, 2, 2] + 
    2*LedVLR[2, 2, 3, 3] - LedVLR[3, 3, 1, 1] - LedVLR[3, 3, 2, 2] + 
    2*LedVLR[3, 3, 3, 3])/6, FedAm["1", 1, "8", 6] -> 
  (LedVLL[1, 1, 1, 1] + LedVLL[1, 1, 2, 2] - 2*LedVLL[1, 1, 3, 3] + 
    LedVLL[2, 2, 1, 1] + LedVLL[2, 2, 2, 2] - 2*LedVLL[2, 2, 3, 3] + 
    LedVLL[3, 3, 1, 1] + LedVLL[3, 3, 2, 2] - 2*LedVLL[3, 3, 3, 3] - 
    LedVRR[1, 1, 1, 1] - LedVRR[1, 1, 2, 2] + 2*LedVRR[1, 1, 3, 3] - 
    LedVRR[2, 2, 1, 1] - LedVRR[2, 2, 2, 2] + 2*LedVRR[2, 2, 3, 3] - 
    LedVRR[3, 3, 1, 1] - LedVRR[3, 3, 2, 2] + 2*LedVRR[3, 3, 3, 3])/6, 
 FedBm["1", 1, "8", 6] -> (LdeVLR[1, 1, 1, 1] + LdeVLR[1, 1, 2, 2] + 
    LdeVLR[1, 1, 3, 3] + LdeVLR[2, 2, 1, 1] + LdeVLR[2, 2, 2, 2] + 
    LdeVLR[2, 2, 3, 3] - 2*LdeVLR[3, 3, 1, 1] - 2*LdeVLR[3, 3, 2, 2] - 
    2*LdeVLR[3, 3, 3, 3] - LedVLR[1, 1, 1, 1] - LedVLR[1, 1, 2, 2] + 
    2*LedVLR[1, 1, 3, 3] - LedVLR[2, 2, 1, 1] - LedVLR[2, 2, 2, 2] + 
    2*LedVLR[2, 2, 3, 3] - LedVLR[3, 3, 1, 1] - LedVLR[3, 3, 2, 2] + 
    2*LedVLR[3, 3, 3, 3])/6, FedAp["1", 1, "8", 7] -> 
  (LedVLL[1, 1, 2, 3] + LedVLL[2, 2, 2, 3] + LedVLL[3, 3, 2, 3] + 
    LedVRR[1, 1, 2, 3] + LedVRR[2, 2, 2, 3] + LedVRR[3, 3, 2, 3])/Sqrt[6], 
 FedBp["1", 1, "8", 7] -> (LdeVLR[2, 3, 1, 1] + LdeVLR[2, 3, 2, 2] + 
    LdeVLR[2, 3, 3, 3] + LedVLR[1, 1, 2, 3] + LedVLR[2, 2, 2, 3] + 
    LedVLR[3, 3, 2, 3])/Sqrt[6], FedAm["1", 1, "8", 7] -> 
  (-LedVLL[1, 1, 2, 3] - LedVLL[2, 2, 2, 3] - LedVLL[3, 3, 2, 3] + 
    LedVRR[1, 1, 2, 3] + LedVRR[2, 2, 2, 3] + LedVRR[3, 3, 2, 3])/Sqrt[6], 
 FedBm["1", 1, "8", 7] -> (-LdeVLR[2, 3, 1, 1] - LdeVLR[2, 3, 2, 2] - 
    LdeVLR[2, 3, 3, 3] + LedVLR[1, 1, 2, 3] + LedVLR[2, 2, 2, 3] + 
    LedVLR[3, 3, 2, 3])/Sqrt[6], FedAp["1", 1, "8", 8] -> 
  -((LedVLL[1, 1, 1, 3] + LedVLL[2, 2, 1, 3] + LedVLL[3, 3, 1, 3] + 
     LedVRR[1, 1, 1, 3] + LedVRR[2, 2, 1, 3] + LedVRR[3, 3, 1, 3])/Sqrt[6]), 
 FedBp["1", 1, "8", 8] -> -((LdeVLR[1, 3, 1, 1] + LdeVLR[1, 3, 2, 2] + 
     LdeVLR[1, 3, 3, 3] + LedVLR[1, 1, 1, 3] + LedVLR[2, 2, 1, 3] + 
     LedVLR[3, 3, 1, 3])/Sqrt[6]), FedAm["1", 1, "8", 8] -> 
  (LedVLL[1, 1, 1, 3] + LedVLL[2, 2, 1, 3] + LedVLL[3, 3, 1, 3] - 
    LedVRR[1, 1, 1, 3] - LedVRR[2, 2, 1, 3] - LedVRR[3, 3, 1, 3])/Sqrt[6], 
 FedBm["1", 1, "8", 8] -> (LdeVLR[1, 3, 1, 1] + LdeVLR[1, 3, 2, 2] + 
    LdeVLR[1, 3, 3, 3] - LedVLR[1, 1, 1, 3] - LedVLR[2, 2, 1, 3] - 
    LedVLR[3, 3, 1, 3])/Sqrt[6], FedAp["1", 1, "1", 1] -> 
  (LedVLL[1, 1, 1, 1] + LedVLL[1, 1, 2, 2] + LedVLL[1, 1, 3, 3] + 
    LedVLL[2, 2, 1, 1] + LedVLL[2, 2, 2, 2] + LedVLL[2, 2, 3, 3] + 
    LedVLL[3, 3, 1, 1] + LedVLL[3, 3, 2, 2] + LedVLL[3, 3, 3, 3] + 
    LedVRR[1, 1, 1, 1] + LedVRR[1, 1, 2, 2] + LedVRR[1, 1, 3, 3] + 
    LedVRR[2, 2, 1, 1] + LedVRR[2, 2, 2, 2] + LedVRR[2, 2, 3, 3] + 
    LedVRR[3, 3, 1, 1] + LedVRR[3, 3, 2, 2] + LedVRR[3, 3, 3, 3])/
   (3*Sqrt[2]), FedBp["1", 1, "1", 1] -> 
  (LdeVLR[1, 1, 1, 1] + LdeVLR[1, 1, 2, 2] + LdeVLR[1, 1, 3, 3] + 
    LdeVLR[2, 2, 1, 1] + LdeVLR[2, 2, 2, 2] + LdeVLR[2, 2, 3, 3] + 
    LdeVLR[3, 3, 1, 1] + LdeVLR[3, 3, 2, 2] + LdeVLR[3, 3, 3, 3] + 
    LedVLR[1, 1, 1, 1] + LedVLR[1, 1, 2, 2] + LedVLR[1, 1, 3, 3] + 
    LedVLR[2, 2, 1, 1] + LedVLR[2, 2, 2, 2] + LedVLR[2, 2, 3, 3] + 
    LedVLR[3, 3, 1, 1] + LedVLR[3, 3, 2, 2] + LedVLR[3, 3, 3, 3])/
   (3*Sqrt[2]), FedAm["1", 1, "1", 1] -> 
  (-LedVLL[1, 1, 1, 1] - LedVLL[1, 1, 2, 2] - LedVLL[1, 1, 3, 3] - 
    LedVLL[2, 2, 1, 1] - LedVLL[2, 2, 2, 2] - LedVLL[2, 2, 3, 3] - 
    LedVLL[3, 3, 1, 1] - LedVLL[3, 3, 2, 2] - LedVLL[3, 3, 3, 3] + 
    LedVRR[1, 1, 1, 1] + LedVRR[1, 1, 2, 2] + LedVRR[1, 1, 3, 3] + 
    LedVRR[2, 2, 1, 1] + LedVRR[2, 2, 2, 2] + LedVRR[2, 2, 3, 3] + 
    LedVRR[3, 3, 1, 1] + LedVRR[3, 3, 2, 2] + LedVRR[3, 3, 3, 3])/
   (3*Sqrt[2]), FedBm["1", 1, "1", 1] -> 
  (-LdeVLR[1, 1, 1, 1] - LdeVLR[1, 1, 2, 2] - LdeVLR[1, 1, 3, 3] - 
    LdeVLR[2, 2, 1, 1] - LdeVLR[2, 2, 2, 2] - LdeVLR[2, 2, 3, 3] - 
    LdeVLR[3, 3, 1, 1] - LdeVLR[3, 3, 2, 2] - LdeVLR[3, 3, 3, 3] + 
    LedVLR[1, 1, 1, 1] + LedVLR[1, 1, 2, 2] + LedVLR[1, 1, 3, 3] + 
    LedVLR[2, 2, 1, 1] + LedVLR[2, 2, 2, 2] + LedVLR[2, 2, 3, 3] + 
    LedVLR[3, 3, 1, 1] + LedVLR[3, 3, 2, 2] + LedVLR[3, 3, 3, 3])/
   (3*Sqrt[2]), FeuAp["8", 1, "3", 1] -> 
  (Conjugate[LeuVLL[1, 3, 1, 2]] + Conjugate[LeuVRR[1, 3, 1, 2]])/Sqrt[2], 
 FeuBp["8", 1, "3", 1] -> (Conjugate[LeuVLR[1, 3, 1, 2]] + 
    Conjugate[LueVLR[1, 2, 1, 3]])/Sqrt[2], FeuAm["8", 1, "3", 1] -> 
  (-Conjugate[LeuVLL[1, 3, 1, 2]] + Conjugate[LeuVRR[1, 3, 1, 2]])/Sqrt[2], 
 FeuBm["8", 1, "3", 1] -> (Conjugate[LeuVLR[1, 3, 1, 2]] - 
    Conjugate[LueVLR[1, 2, 1, 3]])/Sqrt[2], FeuAp["8", 1, "3", 2] -> 
  (-Conjugate[LeuVLL[1, 3, 1, 1]] + Conjugate[LeuVLL[1, 3, 2, 2]] - 
    Conjugate[LeuVRR[1, 3, 1, 1]] + Conjugate[LeuVRR[1, 3, 2, 2]])/2, 
 FeuBp["8", 1, "3", 2] -> (-Conjugate[LeuVLR[1, 3, 1, 1]] + 
    Conjugate[LeuVLR[1, 3, 2, 2]] - Conjugate[LueVLR[1, 1, 1, 3]] + 
    Conjugate[LueVLR[2, 2, 1, 3]])/2, FeuAm["8", 1, "3", 2] -> 
  (Conjugate[LeuVLL[1, 3, 1, 1]] - Conjugate[LeuVLL[1, 3, 2, 2]] - 
    Conjugate[LeuVRR[1, 3, 1, 1]] + Conjugate[LeuVRR[1, 3, 2, 2]])/2, 
 FeuBm["8", 1, "3", 2] -> (-Conjugate[LeuVLR[1, 3, 1, 1]] + 
    Conjugate[LeuVLR[1, 3, 2, 2]] + Conjugate[LueVLR[1, 1, 1, 3]] - 
    Conjugate[LueVLR[2, 2, 1, 3]])/2, FeuAp["8", 1, "3", 3] -> 
  -((Conjugate[LeuVLL[1, 3, 2, 1]] + Conjugate[LeuVRR[1, 3, 2, 1]])/Sqrt[2]), 
 FeuBp["8", 1, "3", 3] -> 
  -((Conjugate[LeuVLR[1, 3, 2, 1]] + LueVLR[1, 2, 3, 1])/Sqrt[2]), 
 FeuAm["8", 1, "3", 3] -> (Conjugate[LeuVLL[1, 3, 2, 1]] - 
    Conjugate[LeuVRR[1, 3, 2, 1]])/Sqrt[2], FeuBm["8", 1, "3", 3] -> 
  (-Conjugate[LeuVLR[1, 3, 2, 1]] + LueVLR[1, 2, 3, 1])/Sqrt[2], 
 FeuAp["8", 2, "3", 1] -> (Conjugate[LeuVLL[2, 3, 1, 2]] + 
    Conjugate[LeuVRR[2, 3, 1, 2]])/Sqrt[2], FeuBp["8", 2, "3", 1] -> 
  (Conjugate[LeuVLR[2, 3, 1, 2]] + Conjugate[LueVLR[1, 2, 2, 3]])/Sqrt[2], 
 FeuAm["8", 2, "3", 1] -> (-Conjugate[LeuVLL[2, 3, 1, 2]] + 
    Conjugate[LeuVRR[2, 3, 1, 2]])/Sqrt[2], FeuBm["8", 2, "3", 1] -> 
  (Conjugate[LeuVLR[2, 3, 1, 2]] - Conjugate[LueVLR[1, 2, 2, 3]])/Sqrt[2], 
 FeuAp["8", 2, "3", 2] -> (-Conjugate[LeuVLL[2, 3, 1, 1]] + 
    Conjugate[LeuVLL[2, 3, 2, 2]] - Conjugate[LeuVRR[2, 3, 1, 1]] + 
    Conjugate[LeuVRR[2, 3, 2, 2]])/2, FeuBp["8", 2, "3", 2] -> 
  (-Conjugate[LeuVLR[2, 3, 1, 1]] + Conjugate[LeuVLR[2, 3, 2, 2]] - 
    Conjugate[LueVLR[1, 1, 2, 3]] + Conjugate[LueVLR[2, 2, 2, 3]])/2, 
 FeuAm["8", 2, "3", 2] -> (Conjugate[LeuVLL[2, 3, 1, 1]] - 
    Conjugate[LeuVLL[2, 3, 2, 2]] - Conjugate[LeuVRR[2, 3, 1, 1]] + 
    Conjugate[LeuVRR[2, 3, 2, 2]])/2, FeuBm["8", 2, "3", 2] -> 
  (-Conjugate[LeuVLR[2, 3, 1, 1]] + Conjugate[LeuVLR[2, 3, 2, 2]] + 
    Conjugate[LueVLR[1, 1, 2, 3]] - Conjugate[LueVLR[2, 2, 2, 3]])/2, 
 FeuAp["8", 2, "3", 3] -> 
  -((Conjugate[LeuVLL[2, 3, 2, 1]] + Conjugate[LeuVRR[2, 3, 2, 1]])/Sqrt[2]), 
 FeuBp["8", 2, "3", 3] -> 
  -((Conjugate[LeuVLR[2, 3, 2, 1]] + LueVLR[1, 2, 3, 2])/Sqrt[2]), 
 FeuAm["8", 2, "3", 3] -> (Conjugate[LeuVLL[2, 3, 2, 1]] - 
    Conjugate[LeuVRR[2, 3, 2, 1]])/Sqrt[2], FeuBm["8", 2, "3", 3] -> 
  (-Conjugate[LeuVLR[2, 3, 2, 1]] + LueVLR[1, 2, 3, 2])/Sqrt[2], 
 FeuAp["8", 3, "3", 1] -> (Conjugate[LeuVLL[1, 2, 1, 2]] + 
    Conjugate[LeuVRR[1, 2, 1, 2]])/Sqrt[2], FeuBp["8", 3, "3", 1] -> 
  (Conjugate[LeuVLR[1, 2, 1, 2]] + Conjugate[LueVLR[1, 2, 1, 2]])/Sqrt[2], 
 FeuAm["8", 3, "3", 1] -> (-Conjugate[LeuVLL[1, 2, 1, 2]] + 
    Conjugate[LeuVRR[1, 2, 1, 2]])/Sqrt[2], FeuBm["8", 3, "3", 1] -> 
  (Conjugate[LeuVLR[1, 2, 1, 2]] - Conjugate[LueVLR[1, 2, 1, 2]])/Sqrt[2], 
 FeuAp["8", 3, "3", 2] -> (-Conjugate[LeuVLL[1, 2, 1, 1]] + 
    Conjugate[LeuVLL[1, 2, 2, 2]] - Conjugate[LeuVRR[1, 2, 1, 1]] + 
    Conjugate[LeuVRR[1, 2, 2, 2]])/2, FeuBp["8", 3, "3", 2] -> 
  (-Conjugate[LeuVLR[1, 2, 1, 1]] + Conjugate[LeuVLR[1, 2, 2, 2]] - 
    Conjugate[LueVLR[1, 1, 1, 2]] + Conjugate[LueVLR[2, 2, 1, 2]])/2, 
 FeuAm["8", 3, "3", 2] -> (Conjugate[LeuVLL[1, 2, 1, 1]] - 
    Conjugate[LeuVLL[1, 2, 2, 2]] - Conjugate[LeuVRR[1, 2, 1, 1]] + 
    Conjugate[LeuVRR[1, 2, 2, 2]])/2, FeuBm["8", 3, "3", 2] -> 
  (-Conjugate[LeuVLR[1, 2, 1, 1]] + Conjugate[LeuVLR[1, 2, 2, 2]] + 
    Conjugate[LueVLR[1, 1, 1, 2]] - Conjugate[LueVLR[2, 2, 1, 2]])/2, 
 FeuAp["8", 3, "3", 3] -> 
  -((Conjugate[LeuVLL[1, 2, 2, 1]] + Conjugate[LeuVRR[1, 2, 2, 1]])/Sqrt[2]), 
 FeuBp["8", 3, "3", 3] -> 
  -((Conjugate[LeuVLR[1, 2, 2, 1]] + LueVLR[1, 2, 2, 1])/Sqrt[2]), 
 FeuAm["8", 3, "3", 3] -> (Conjugate[LeuVLL[1, 2, 2, 1]] - 
    Conjugate[LeuVRR[1, 2, 2, 1]])/Sqrt[2], FeuBm["8", 3, "3", 3] -> 
  (-Conjugate[LeuVLR[1, 2, 2, 1]] + LueVLR[1, 2, 2, 1])/Sqrt[2], 
 FeuAp["8", 4, "3", 1] -> (-Conjugate[LeuVLL[1, 1, 1, 2]] + 
    Conjugate[LeuVLL[2, 2, 1, 2]] - Conjugate[LeuVRR[1, 1, 1, 2]] + 
    Conjugate[LeuVRR[2, 2, 1, 2]])/2, FeuBp["8", 4, "3", 1] -> 
  (-Conjugate[LeuVLR[1, 1, 1, 2]] + Conjugate[LeuVLR[2, 2, 1, 2]] - 
    Conjugate[LueVLR[1, 2, 1, 1]] + Conjugate[LueVLR[1, 2, 2, 2]])/2, 
 FeuAm["8", 4, "3", 1] -> (Conjugate[LeuVLL[1, 1, 1, 2]] - 
    Conjugate[LeuVLL[2, 2, 1, 2]] - Conjugate[LeuVRR[1, 1, 1, 2]] + 
    Conjugate[LeuVRR[2, 2, 1, 2]])/2, FeuBm["8", 4, "3", 1] -> 
  (-Conjugate[LeuVLR[1, 1, 1, 2]] + Conjugate[LeuVLR[2, 2, 1, 2]] + 
    Conjugate[LueVLR[1, 2, 1, 1]] - Conjugate[LueVLR[1, 2, 2, 2]])/2, 
 FeuAp["8", 4, "3", 2] -> (LeuVLL[1, 1, 1, 1] - LeuVLL[1, 1, 2, 2] - 
    LeuVLL[2, 2, 1, 1] + LeuVLL[2, 2, 2, 2] + LeuVRR[1, 1, 1, 1] - 
    LeuVRR[1, 1, 2, 2] - LeuVRR[2, 2, 1, 1] + LeuVRR[2, 2, 2, 2])/
   (2*Sqrt[2]), FeuBp["8", 4, "3", 2] -> 
  (LeuVLR[1, 1, 1, 1] - LeuVLR[1, 1, 2, 2] - LeuVLR[2, 2, 1, 1] + 
    LeuVLR[2, 2, 2, 2] + LueVLR[1, 1, 1, 1] - LueVLR[1, 1, 2, 2] - 
    LueVLR[2, 2, 1, 1] + LueVLR[2, 2, 2, 2])/(2*Sqrt[2]), 
 FeuAm["8", 4, "3", 2] -> (-LeuVLL[1, 1, 1, 1] + LeuVLL[1, 1, 2, 2] + 
    LeuVLL[2, 2, 1, 1] - LeuVLL[2, 2, 2, 2] + LeuVRR[1, 1, 1, 1] - 
    LeuVRR[1, 1, 2, 2] - LeuVRR[2, 2, 1, 1] + LeuVRR[2, 2, 2, 2])/
   (2*Sqrt[2]), FeuBm["8", 4, "3", 2] -> 
  (LeuVLR[1, 1, 1, 1] - LeuVLR[1, 1, 2, 2] - LeuVLR[2, 2, 1, 1] + 
    LeuVLR[2, 2, 2, 2] - LueVLR[1, 1, 1, 1] + LueVLR[1, 1, 2, 2] + 
    LueVLR[2, 2, 1, 1] - LueVLR[2, 2, 2, 2])/(2*Sqrt[2]), 
 FeuAp["8", 4, "3", 3] -> (LeuVLL[1, 1, 1, 2] - LeuVLL[2, 2, 1, 2] + 
    LeuVRR[1, 1, 1, 2] - LeuVRR[2, 2, 1, 2])/2, 
 FeuBp["8", 4, "3", 3] -> (LeuVLR[1, 1, 1, 2] - LeuVLR[2, 2, 1, 2] + 
    LueVLR[1, 2, 1, 1] - LueVLR[1, 2, 2, 2])/2, 
 FeuAm["8", 4, "3", 3] -> (-LeuVLL[1, 1, 1, 2] + LeuVLL[2, 2, 1, 2] + 
    LeuVRR[1, 1, 1, 2] - LeuVRR[2, 2, 1, 2])/2, 
 FeuBm["8", 4, "3", 3] -> (LeuVLR[1, 1, 1, 2] - LeuVLR[2, 2, 1, 2] - 
    LueVLR[1, 2, 1, 1] + LueVLR[1, 2, 2, 2])/2, 
 FeuAp["8", 5, "3", 1] -> -((LeuVLL[1, 2, 2, 1] + LeuVRR[1, 2, 2, 1])/
    Sqrt[2]), FeuBp["8", 5, "3", 1] -> 
  -((Conjugate[LueVLR[1, 2, 2, 1]] + LeuVLR[1, 2, 2, 1])/Sqrt[2]), 
 FeuAm["8", 5, "3", 1] -> (LeuVLL[1, 2, 2, 1] - LeuVRR[1, 2, 2, 1])/Sqrt[2], 
 FeuBm["8", 5, "3", 1] -> (Conjugate[LueVLR[1, 2, 2, 1]] - 
    LeuVLR[1, 2, 2, 1])/Sqrt[2], FeuAp["8", 5, "3", 2] -> 
  (LeuVLL[1, 2, 1, 1] - LeuVLL[1, 2, 2, 2] + LeuVRR[1, 2, 1, 1] - 
    LeuVRR[1, 2, 2, 2])/2, FeuBp["8", 5, "3", 2] -> 
  (LeuVLR[1, 2, 1, 1] - LeuVLR[1, 2, 2, 2] + LueVLR[1, 1, 1, 2] - 
    LueVLR[2, 2, 1, 2])/2, FeuAm["8", 5, "3", 2] -> 
  (-LeuVLL[1, 2, 1, 1] + LeuVLL[1, 2, 2, 2] + LeuVRR[1, 2, 1, 1] - 
    LeuVRR[1, 2, 2, 2])/2, FeuBm["8", 5, "3", 2] -> 
  (LeuVLR[1, 2, 1, 1] - LeuVLR[1, 2, 2, 2] - LueVLR[1, 1, 1, 2] + 
    LueVLR[2, 2, 1, 2])/2, FeuAp["8", 5, "3", 3] -> 
  (LeuVLL[1, 2, 1, 2] + LeuVRR[1, 2, 1, 2])/Sqrt[2], 
 FeuBp["8", 5, "3", 3] -> (LeuVLR[1, 2, 1, 2] + LueVLR[1, 2, 1, 2])/Sqrt[2], 
 FeuAm["8", 5, "3", 3] -> (-LeuVLL[1, 2, 1, 2] + LeuVRR[1, 2, 1, 2])/Sqrt[2], 
 FeuBm["8", 5, "3", 3] -> (LeuVLR[1, 2, 1, 2] - LueVLR[1, 2, 1, 2])/Sqrt[2], 
 FeuAp["8", 6, "3", 1] -> -1/2*(Conjugate[LeuVLL[1, 1, 1, 2]] + 
     Conjugate[LeuVLL[2, 2, 1, 2]] - 2*Conjugate[LeuVLL[3, 3, 1, 2]] + 
     Conjugate[LeuVRR[1, 1, 1, 2]] + Conjugate[LeuVRR[2, 2, 1, 2]] - 
     2*Conjugate[LeuVRR[3, 3, 1, 2]])/Sqrt[3], 
 FeuBp["8", 6, "3", 1] -> -1/2*(Conjugate[LeuVLR[1, 1, 1, 2]] + 
     Conjugate[LeuVLR[2, 2, 1, 2]] - 2*Conjugate[LeuVLR[3, 3, 1, 2]] + 
     Conjugate[LueVLR[1, 2, 1, 1]] + Conjugate[LueVLR[1, 2, 2, 2]] - 
     2*Conjugate[LueVLR[1, 2, 3, 3]])/Sqrt[3], 
 FeuAm["8", 6, "3", 1] -> (Conjugate[LeuVLL[1, 1, 1, 2]] + 
    Conjugate[LeuVLL[2, 2, 1, 2]] - 2*Conjugate[LeuVLL[3, 3, 1, 2]] - 
    Conjugate[LeuVRR[1, 1, 1, 2]] - Conjugate[LeuVRR[2, 2, 1, 2]] + 
    2*Conjugate[LeuVRR[3, 3, 1, 2]])/(2*Sqrt[3]), 
 FeuBm["8", 6, "3", 1] -> (-Conjugate[LeuVLR[1, 1, 1, 2]] - 
    Conjugate[LeuVLR[2, 2, 1, 2]] + 2*Conjugate[LeuVLR[3, 3, 1, 2]] + 
    Conjugate[LueVLR[1, 2, 1, 1]] + Conjugate[LueVLR[1, 2, 2, 2]] - 
    2*Conjugate[LueVLR[1, 2, 3, 3]])/(2*Sqrt[3]), 
 FeuAp["8", 6, "3", 2] -> (LeuVLL[1, 1, 1, 1] - LeuVLL[1, 1, 2, 2] + 
    LeuVLL[2, 2, 1, 1] - LeuVLL[2, 2, 2, 2] - 2*LeuVLL[3, 3, 1, 1] + 
    2*LeuVLL[3, 3, 2, 2] + LeuVRR[1, 1, 1, 1] - LeuVRR[1, 1, 2, 2] + 
    LeuVRR[2, 2, 1, 1] - LeuVRR[2, 2, 2, 2] - 2*LeuVRR[3, 3, 1, 1] + 
    2*LeuVRR[3, 3, 2, 2])/(2*Sqrt[6]), FeuBp["8", 6, "3", 2] -> 
  (LeuVLR[1, 1, 1, 1] - LeuVLR[1, 1, 2, 2] + LeuVLR[2, 2, 1, 1] - 
    LeuVLR[2, 2, 2, 2] - 2*LeuVLR[3, 3, 1, 1] + 2*LeuVLR[3, 3, 2, 2] + 
    LueVLR[1, 1, 1, 1] + LueVLR[1, 1, 2, 2] - 2*LueVLR[1, 1, 3, 3] - 
    LueVLR[2, 2, 1, 1] - LueVLR[2, 2, 2, 2] + 2*LueVLR[2, 2, 3, 3])/
   (2*Sqrt[6]), FeuAm["8", 6, "3", 2] -> 
  (-LeuVLL[1, 1, 1, 1] + LeuVLL[1, 1, 2, 2] - LeuVLL[2, 2, 1, 1] + 
    LeuVLL[2, 2, 2, 2] + 2*LeuVLL[3, 3, 1, 1] - 2*LeuVLL[3, 3, 2, 2] + 
    LeuVRR[1, 1, 1, 1] - LeuVRR[1, 1, 2, 2] + LeuVRR[2, 2, 1, 1] - 
    LeuVRR[2, 2, 2, 2] - 2*LeuVRR[3, 3, 1, 1] + 2*LeuVRR[3, 3, 2, 2])/
   (2*Sqrt[6]), FeuBm["8", 6, "3", 2] -> 
  (LeuVLR[1, 1, 1, 1] - LeuVLR[1, 1, 2, 2] + LeuVLR[2, 2, 1, 1] - 
    LeuVLR[2, 2, 2, 2] - 2*LeuVLR[3, 3, 1, 1] + 2*LeuVLR[3, 3, 2, 2] - 
    LueVLR[1, 1, 1, 1] - LueVLR[1, 1, 2, 2] + 2*LueVLR[1, 1, 3, 3] + 
    LueVLR[2, 2, 1, 1] + LueVLR[2, 2, 2, 2] - 2*LueVLR[2, 2, 3, 3])/
   (2*Sqrt[6]), FeuAp["8", 6, "3", 3] -> 
  (LeuVLL[1, 1, 1, 2] + LeuVLL[2, 2, 1, 2] - 2*LeuVLL[3, 3, 1, 2] + 
    LeuVRR[1, 1, 1, 2] + LeuVRR[2, 2, 1, 2] - 2*LeuVRR[3, 3, 1, 2])/
   (2*Sqrt[3]), FeuBp["8", 6, "3", 3] -> 
  (LeuVLR[1, 1, 1, 2] + LeuVLR[2, 2, 1, 2] - 2*LeuVLR[3, 3, 1, 2] + 
    LueVLR[1, 2, 1, 1] + LueVLR[1, 2, 2, 2] - 2*LueVLR[1, 2, 3, 3])/
   (2*Sqrt[3]), FeuAm["8", 6, "3", 3] -> 
  (-LeuVLL[1, 1, 1, 2] - LeuVLL[2, 2, 1, 2] + 2*LeuVLL[3, 3, 1, 2] + 
    LeuVRR[1, 1, 1, 2] + LeuVRR[2, 2, 1, 2] - 2*LeuVRR[3, 3, 1, 2])/
   (2*Sqrt[3]), FeuBm["8", 6, "3", 3] -> 
  (LeuVLR[1, 1, 1, 2] + LeuVLR[2, 2, 1, 2] - 2*LeuVLR[3, 3, 1, 2] - 
    LueVLR[1, 2, 1, 1] - LueVLR[1, 2, 2, 2] + 2*LueVLR[1, 2, 3, 3])/
   (2*Sqrt[3]), FeuAp["8", 7, "3", 1] -> 
  (LeuVLL[2, 3, 2, 1] + LeuVRR[2, 3, 2, 1])/Sqrt[2], 
 FeuBp["8", 7, "3", 1] -> (Conjugate[LueVLR[1, 2, 3, 2]] + 
    LeuVLR[2, 3, 2, 1])/Sqrt[2], FeuAm["8", 7, "3", 1] -> 
  (-LeuVLL[2, 3, 2, 1] + LeuVRR[2, 3, 2, 1])/Sqrt[2], 
 FeuBm["8", 7, "3", 1] -> (-Conjugate[LueVLR[1, 2, 3, 2]] + 
    LeuVLR[2, 3, 2, 1])/Sqrt[2], FeuAp["8", 7, "3", 2] -> 
  (-LeuVLL[2, 3, 1, 1] + LeuVLL[2, 3, 2, 2] - LeuVRR[2, 3, 1, 1] + 
    LeuVRR[2, 3, 2, 2])/2, FeuBp["8", 7, "3", 2] -> 
  (-LeuVLR[2, 3, 1, 1] + LeuVLR[2, 3, 2, 2] - LueVLR[1, 1, 2, 3] + 
    LueVLR[2, 2, 2, 3])/2, FeuAm["8", 7, "3", 2] -> 
  (LeuVLL[2, 3, 1, 1] - LeuVLL[2, 3, 2, 2] - LeuVRR[2, 3, 1, 1] + 
    LeuVRR[2, 3, 2, 2])/2, FeuBm["8", 7, "3", 2] -> 
  (-LeuVLR[2, 3, 1, 1] + LeuVLR[2, 3, 2, 2] + LueVLR[1, 1, 2, 3] - 
    LueVLR[2, 2, 2, 3])/2, FeuAp["8", 7, "3", 3] -> 
  -((LeuVLL[2, 3, 1, 2] + LeuVRR[2, 3, 1, 2])/Sqrt[2]), 
 FeuBp["8", 7, "3", 3] -> -((LeuVLR[2, 3, 1, 2] + LueVLR[1, 2, 2, 3])/
    Sqrt[2]), FeuAm["8", 7, "3", 3] -> 
  (LeuVLL[2, 3, 1, 2] - LeuVRR[2, 3, 1, 2])/Sqrt[2], 
 FeuBm["8", 7, "3", 3] -> (-LeuVLR[2, 3, 1, 2] + LueVLR[1, 2, 2, 3])/Sqrt[2], 
 FeuAp["8", 8, "3", 1] -> -((LeuVLL[1, 3, 2, 1] + LeuVRR[1, 3, 2, 1])/
    Sqrt[2]), FeuBp["8", 8, "3", 1] -> 
  -((Conjugate[LueVLR[1, 2, 3, 1]] + LeuVLR[1, 3, 2, 1])/Sqrt[2]), 
 FeuAm["8", 8, "3", 1] -> (LeuVLL[1, 3, 2, 1] - LeuVRR[1, 3, 2, 1])/Sqrt[2], 
 FeuBm["8", 8, "3", 1] -> (Conjugate[LueVLR[1, 2, 3, 1]] - 
    LeuVLR[1, 3, 2, 1])/Sqrt[2], FeuAp["8", 8, "3", 2] -> 
  (LeuVLL[1, 3, 1, 1] - LeuVLL[1, 3, 2, 2] + LeuVRR[1, 3, 1, 1] - 
    LeuVRR[1, 3, 2, 2])/2, FeuBp["8", 8, "3", 2] -> 
  (LeuVLR[1, 3, 1, 1] - LeuVLR[1, 3, 2, 2] + LueVLR[1, 1, 1, 3] - 
    LueVLR[2, 2, 1, 3])/2, FeuAm["8", 8, "3", 2] -> 
  (-LeuVLL[1, 3, 1, 1] + LeuVLL[1, 3, 2, 2] + LeuVRR[1, 3, 1, 1] - 
    LeuVRR[1, 3, 2, 2])/2, FeuBm["8", 8, "3", 2] -> 
  (LeuVLR[1, 3, 1, 1] - LeuVLR[1, 3, 2, 2] - LueVLR[1, 1, 1, 3] + 
    LueVLR[2, 2, 1, 3])/2, FeuAp["8", 8, "3", 3] -> 
  (LeuVLL[1, 3, 1, 2] + LeuVRR[1, 3, 1, 2])/Sqrt[2], 
 FeuBp["8", 8, "3", 3] -> (LeuVLR[1, 3, 1, 2] + LueVLR[1, 2, 1, 3])/Sqrt[2], 
 FeuAm["8", 8, "3", 3] -> (-LeuVLL[1, 3, 1, 2] + LeuVRR[1, 3, 1, 2])/Sqrt[2], 
 FeuBm["8", 8, "3", 3] -> (LeuVLR[1, 3, 1, 2] - LueVLR[1, 2, 1, 3])/Sqrt[2], 
 FeuAp["1", 1, "3", 1] -> (Conjugate[LeuVLL[1, 1, 1, 2]] + 
    Conjugate[LeuVLL[2, 2, 1, 2]] + Conjugate[LeuVLL[3, 3, 1, 2]] + 
    Conjugate[LeuVRR[1, 1, 1, 2]] + Conjugate[LeuVRR[2, 2, 1, 2]] + 
    Conjugate[LeuVRR[3, 3, 1, 2]])/Sqrt[6], FeuBp["1", 1, "3", 1] -> 
  (Conjugate[LeuVLR[1, 1, 1, 2]] + Conjugate[LeuVLR[2, 2, 1, 2]] + 
    Conjugate[LeuVLR[3, 3, 1, 2]] + Conjugate[LueVLR[1, 2, 1, 1]] + 
    Conjugate[LueVLR[1, 2, 2, 2]] + Conjugate[LueVLR[1, 2, 3, 3]])/Sqrt[6], 
 FeuAm["1", 1, "3", 1] -> (-Conjugate[LeuVLL[1, 1, 1, 2]] - 
    Conjugate[LeuVLL[2, 2, 1, 2]] - Conjugate[LeuVLL[3, 3, 1, 2]] + 
    Conjugate[LeuVRR[1, 1, 1, 2]] + Conjugate[LeuVRR[2, 2, 1, 2]] + 
    Conjugate[LeuVRR[3, 3, 1, 2]])/Sqrt[6], FeuBm["1", 1, "3", 1] -> 
  (Conjugate[LeuVLR[1, 1, 1, 2]] + Conjugate[LeuVLR[2, 2, 1, 2]] + 
    Conjugate[LeuVLR[3, 3, 1, 2]] - Conjugate[LueVLR[1, 2, 1, 1]] - 
    Conjugate[LueVLR[1, 2, 2, 2]] - Conjugate[LueVLR[1, 2, 3, 3]])/Sqrt[6], 
 FeuAp["1", 1, "3", 2] -> (-LeuVLL[1, 1, 1, 1] + LeuVLL[1, 1, 2, 2] - 
    LeuVLL[2, 2, 1, 1] + LeuVLL[2, 2, 2, 2] - LeuVLL[3, 3, 1, 1] + 
    LeuVLL[3, 3, 2, 2] - LeuVRR[1, 1, 1, 1] + LeuVRR[1, 1, 2, 2] - 
    LeuVRR[2, 2, 1, 1] + LeuVRR[2, 2, 2, 2] - LeuVRR[3, 3, 1, 1] + 
    LeuVRR[3, 3, 2, 2])/(2*Sqrt[3]), FeuBp["1", 1, "3", 2] -> 
  (-LeuVLR[1, 1, 1, 1] + LeuVLR[1, 1, 2, 2] - LeuVLR[2, 2, 1, 1] + 
    LeuVLR[2, 2, 2, 2] - LeuVLR[3, 3, 1, 1] + LeuVLR[3, 3, 2, 2] - 
    LueVLR[1, 1, 1, 1] - LueVLR[1, 1, 2, 2] - LueVLR[1, 1, 3, 3] + 
    LueVLR[2, 2, 1, 1] + LueVLR[2, 2, 2, 2] + LueVLR[2, 2, 3, 3])/
   (2*Sqrt[3]), FeuAm["1", 1, "3", 2] -> 
  (LeuVLL[1, 1, 1, 1] - LeuVLL[1, 1, 2, 2] + LeuVLL[2, 2, 1, 1] - 
    LeuVLL[2, 2, 2, 2] + LeuVLL[3, 3, 1, 1] - LeuVLL[3, 3, 2, 2] - 
    LeuVRR[1, 1, 1, 1] + LeuVRR[1, 1, 2, 2] - LeuVRR[2, 2, 1, 1] + 
    LeuVRR[2, 2, 2, 2] - LeuVRR[3, 3, 1, 1] + LeuVRR[3, 3, 2, 2])/
   (2*Sqrt[3]), FeuBm["1", 1, "3", 2] -> 
  (-LeuVLR[1, 1, 1, 1] + LeuVLR[1, 1, 2, 2] - LeuVLR[2, 2, 1, 1] + 
    LeuVLR[2, 2, 2, 2] - LeuVLR[3, 3, 1, 1] + LeuVLR[3, 3, 2, 2] + 
    LueVLR[1, 1, 1, 1] + LueVLR[1, 1, 2, 2] + LueVLR[1, 1, 3, 3] - 
    LueVLR[2, 2, 1, 1] - LueVLR[2, 2, 2, 2] - LueVLR[2, 2, 3, 3])/
   (2*Sqrt[3]), FeuAp["1", 1, "3", 3] -> 
  -((LeuVLL[1, 1, 1, 2] + LeuVLL[2, 2, 1, 2] + LeuVLL[3, 3, 1, 2] + 
     LeuVRR[1, 1, 1, 2] + LeuVRR[2, 2, 1, 2] + LeuVRR[3, 3, 1, 2])/Sqrt[6]), 
 FeuBp["1", 1, "3", 3] -> -((LeuVLR[1, 1, 1, 2] + LeuVLR[2, 2, 1, 2] + 
     LeuVLR[3, 3, 1, 2] + LueVLR[1, 2, 1, 1] + LueVLR[1, 2, 2, 2] + 
     LueVLR[1, 2, 3, 3])/Sqrt[6]), FeuAm["1", 1, "3", 3] -> 
  (LeuVLL[1, 1, 1, 2] + LeuVLL[2, 2, 1, 2] + LeuVLL[3, 3, 1, 2] - 
    LeuVRR[1, 1, 1, 2] - LeuVRR[2, 2, 1, 2] - LeuVRR[3, 3, 1, 2])/Sqrt[6], 
 FeuBm["1", 1, "3", 3] -> (-LeuVLR[1, 1, 1, 2] - LeuVLR[2, 2, 1, 2] - 
    LeuVLR[3, 3, 1, 2] + LueVLR[1, 2, 1, 1] + LueVLR[1, 2, 2, 2] + 
    LueVLR[1, 2, 3, 3])/Sqrt[6], FeuAp["8", 1, "1", 1] -> 
  (Conjugate[LeuVLL[1, 3, 1, 1]] + Conjugate[LeuVLL[1, 3, 2, 2]] + 
    Conjugate[LeuVRR[1, 3, 1, 1]] + Conjugate[LeuVRR[1, 3, 2, 2]])/2, 
 FeuBp["8", 1, "1", 1] -> (Conjugate[LeuVLR[1, 3, 1, 1]] + 
    Conjugate[LeuVLR[1, 3, 2, 2]] + Conjugate[LueVLR[1, 1, 1, 3]] + 
    Conjugate[LueVLR[2, 2, 1, 3]])/2, FeuAm["8", 1, "1", 1] -> 
  (-Conjugate[LeuVLL[1, 3, 1, 1]] - Conjugate[LeuVLL[1, 3, 2, 2]] + 
    Conjugate[LeuVRR[1, 3, 1, 1]] + Conjugate[LeuVRR[1, 3, 2, 2]])/2, 
 FeuBm["8", 1, "1", 1] -> (Conjugate[LeuVLR[1, 3, 1, 1]] + 
    Conjugate[LeuVLR[1, 3, 2, 2]] - Conjugate[LueVLR[1, 1, 1, 3]] - 
    Conjugate[LueVLR[2, 2, 1, 3]])/2, FeuAp["8", 2, "1", 1] -> 
  (Conjugate[LeuVLL[2, 3, 1, 1]] + Conjugate[LeuVLL[2, 3, 2, 2]] + 
    Conjugate[LeuVRR[2, 3, 1, 1]] + Conjugate[LeuVRR[2, 3, 2, 2]])/2, 
 FeuBp["8", 2, "1", 1] -> (Conjugate[LeuVLR[2, 3, 1, 1]] + 
    Conjugate[LeuVLR[2, 3, 2, 2]] + Conjugate[LueVLR[1, 1, 2, 3]] + 
    Conjugate[LueVLR[2, 2, 2, 3]])/2, FeuAm["8", 2, "1", 1] -> 
  (-Conjugate[LeuVLL[2, 3, 1, 1]] - Conjugate[LeuVLL[2, 3, 2, 2]] + 
    Conjugate[LeuVRR[2, 3, 1, 1]] + Conjugate[LeuVRR[2, 3, 2, 2]])/2, 
 FeuBm["8", 2, "1", 1] -> (Conjugate[LeuVLR[2, 3, 1, 1]] + 
    Conjugate[LeuVLR[2, 3, 2, 2]] - Conjugate[LueVLR[1, 1, 2, 3]] - 
    Conjugate[LueVLR[2, 2, 2, 3]])/2, FeuAp["8", 3, "1", 1] -> 
  (Conjugate[LeuVLL[1, 2, 1, 1]] + Conjugate[LeuVLL[1, 2, 2, 2]] + 
    Conjugate[LeuVRR[1, 2, 1, 1]] + Conjugate[LeuVRR[1, 2, 2, 2]])/2, 
 FeuBp["8", 3, "1", 1] -> (Conjugate[LeuVLR[1, 2, 1, 1]] + 
    Conjugate[LeuVLR[1, 2, 2, 2]] + Conjugate[LueVLR[1, 1, 1, 2]] + 
    Conjugate[LueVLR[2, 2, 1, 2]])/2, FeuAm["8", 3, "1", 1] -> 
  (-Conjugate[LeuVLL[1, 2, 1, 1]] - Conjugate[LeuVLL[1, 2, 2, 2]] + 
    Conjugate[LeuVRR[1, 2, 1, 1]] + Conjugate[LeuVRR[1, 2, 2, 2]])/2, 
 FeuBm["8", 3, "1", 1] -> (Conjugate[LeuVLR[1, 2, 1, 1]] + 
    Conjugate[LeuVLR[1, 2, 2, 2]] - Conjugate[LueVLR[1, 1, 1, 2]] - 
    Conjugate[LueVLR[2, 2, 1, 2]])/2, FeuAp["8", 4, "1", 1] -> 
  (-LeuVLL[1, 1, 1, 1] - LeuVLL[1, 1, 2, 2] + LeuVLL[2, 2, 1, 1] + 
    LeuVLL[2, 2, 2, 2] - LeuVRR[1, 1, 1, 1] - LeuVRR[1, 1, 2, 2] + 
    LeuVRR[2, 2, 1, 1] + LeuVRR[2, 2, 2, 2])/(2*Sqrt[2]), 
 FeuBp["8", 4, "1", 1] -> (-LeuVLR[1, 1, 1, 1] - LeuVLR[1, 1, 2, 2] + 
    LeuVLR[2, 2, 1, 1] + LeuVLR[2, 2, 2, 2] - LueVLR[1, 1, 1, 1] + 
    LueVLR[1, 1, 2, 2] - LueVLR[2, 2, 1, 1] + LueVLR[2, 2, 2, 2])/
   (2*Sqrt[2]), FeuAm["8", 4, "1", 1] -> 
  (LeuVLL[1, 1, 1, 1] + LeuVLL[1, 1, 2, 2] - LeuVLL[2, 2, 1, 1] - 
    LeuVLL[2, 2, 2, 2] - LeuVRR[1, 1, 1, 1] - LeuVRR[1, 1, 2, 2] + 
    LeuVRR[2, 2, 1, 1] + LeuVRR[2, 2, 2, 2])/(2*Sqrt[2]), 
 FeuBm["8", 4, "1", 1] -> (-LeuVLR[1, 1, 1, 1] - LeuVLR[1, 1, 2, 2] + 
    LeuVLR[2, 2, 1, 1] + LeuVLR[2, 2, 2, 2] + LueVLR[1, 1, 1, 1] - 
    LueVLR[1, 1, 2, 2] + LueVLR[2, 2, 1, 1] - LueVLR[2, 2, 2, 2])/
   (2*Sqrt[2]), FeuAp["8", 5, "1", 1] -> 
  (-LeuVLL[1, 2, 1, 1] - LeuVLL[1, 2, 2, 2] - LeuVRR[1, 2, 1, 1] - 
    LeuVRR[1, 2, 2, 2])/2, FeuBp["8", 5, "1", 1] -> 
  (-LeuVLR[1, 2, 1, 1] - LeuVLR[1, 2, 2, 2] - LueVLR[1, 1, 1, 2] - 
    LueVLR[2, 2, 1, 2])/2, FeuAm["8", 5, "1", 1] -> 
  (LeuVLL[1, 2, 1, 1] + LeuVLL[1, 2, 2, 2] - LeuVRR[1, 2, 1, 1] - 
    LeuVRR[1, 2, 2, 2])/2, FeuBm["8", 5, "1", 1] -> 
  (-LeuVLR[1, 2, 1, 1] - LeuVLR[1, 2, 2, 2] + LueVLR[1, 1, 1, 2] + 
    LueVLR[2, 2, 1, 2])/2, FeuAp["8", 6, "1", 1] -> 
  -1/2*(LeuVLL[1, 1, 1, 1] + LeuVLL[1, 1, 2, 2] + LeuVLL[2, 2, 1, 1] + 
     LeuVLL[2, 2, 2, 2] - 2*LeuVLL[3, 3, 1, 1] - 2*LeuVLL[3, 3, 2, 2] + 
     LeuVRR[1, 1, 1, 1] + LeuVRR[1, 1, 2, 2] + LeuVRR[2, 2, 1, 1] + 
     LeuVRR[2, 2, 2, 2] - 2*LeuVRR[3, 3, 1, 1] - 2*LeuVRR[3, 3, 2, 2])/
    Sqrt[6], FeuBp["8", 6, "1", 1] -> 
  -1/2*(LeuVLR[1, 1, 1, 1] + LeuVLR[1, 1, 2, 2] + LeuVLR[2, 2, 1, 1] + 
     LeuVLR[2, 2, 2, 2] - 2*LeuVLR[3, 3, 1, 1] - 2*LeuVLR[3, 3, 2, 2] + 
     LueVLR[1, 1, 1, 1] + LueVLR[1, 1, 2, 2] - 2*LueVLR[1, 1, 3, 3] + 
     LueVLR[2, 2, 1, 1] + LueVLR[2, 2, 2, 2] - 2*LueVLR[2, 2, 3, 3])/Sqrt[6], 
 FeuAm["8", 6, "1", 1] -> (LeuVLL[1, 1, 1, 1] + LeuVLL[1, 1, 2, 2] + 
    LeuVLL[2, 2, 1, 1] + LeuVLL[2, 2, 2, 2] - 2*LeuVLL[3, 3, 1, 1] - 
    2*LeuVLL[3, 3, 2, 2] - LeuVRR[1, 1, 1, 1] - LeuVRR[1, 1, 2, 2] - 
    LeuVRR[2, 2, 1, 1] - LeuVRR[2, 2, 2, 2] + 2*LeuVRR[3, 3, 1, 1] + 
    2*LeuVRR[3, 3, 2, 2])/(2*Sqrt[6]), FeuBm["8", 6, "1", 1] -> 
  (-LeuVLR[1, 1, 1, 1] - LeuVLR[1, 1, 2, 2] - LeuVLR[2, 2, 1, 1] - 
    LeuVLR[2, 2, 2, 2] + 2*LeuVLR[3, 3, 1, 1] + 2*LeuVLR[3, 3, 2, 2] + 
    LueVLR[1, 1, 1, 1] + LueVLR[1, 1, 2, 2] - 2*LueVLR[1, 1, 3, 3] + 
    LueVLR[2, 2, 1, 1] + LueVLR[2, 2, 2, 2] - 2*LueVLR[2, 2, 3, 3])/
   (2*Sqrt[6]), FeuAp["8", 7, "1", 1] -> 
  (LeuVLL[2, 3, 1, 1] + LeuVLL[2, 3, 2, 2] + LeuVRR[2, 3, 1, 1] + 
    LeuVRR[2, 3, 2, 2])/2, FeuBp["8", 7, "1", 1] -> 
  (LeuVLR[2, 3, 1, 1] + LeuVLR[2, 3, 2, 2] + LueVLR[1, 1, 2, 3] + 
    LueVLR[2, 2, 2, 3])/2, FeuAm["8", 7, "1", 1] -> 
  (-LeuVLL[2, 3, 1, 1] - LeuVLL[2, 3, 2, 2] + LeuVRR[2, 3, 1, 1] + 
    LeuVRR[2, 3, 2, 2])/2, FeuBm["8", 7, "1", 1] -> 
  (LeuVLR[2, 3, 1, 1] + LeuVLR[2, 3, 2, 2] - LueVLR[1, 1, 2, 3] - 
    LueVLR[2, 2, 2, 3])/2, FeuAp["8", 8, "1", 1] -> 
  (-LeuVLL[1, 3, 1, 1] - LeuVLL[1, 3, 2, 2] - LeuVRR[1, 3, 1, 1] - 
    LeuVRR[1, 3, 2, 2])/2, FeuBp["8", 8, "1", 1] -> 
  (-LeuVLR[1, 3, 1, 1] - LeuVLR[1, 3, 2, 2] - LueVLR[1, 1, 1, 3] - 
    LueVLR[2, 2, 1, 3])/2, FeuAm["8", 8, "1", 1] -> 
  (LeuVLL[1, 3, 1, 1] + LeuVLL[1, 3, 2, 2] - LeuVRR[1, 3, 1, 1] - 
    LeuVRR[1, 3, 2, 2])/2, FeuBm["8", 8, "1", 1] -> 
  (-LeuVLR[1, 3, 1, 1] - LeuVLR[1, 3, 2, 2] + LueVLR[1, 1, 1, 3] + 
    LueVLR[2, 2, 1, 3])/2, FeuAp["1", 1, "1", 1] -> 
  (LeuVLL[1, 1, 1, 1] + LeuVLL[1, 1, 2, 2] + LeuVLL[2, 2, 1, 1] + 
    LeuVLL[2, 2, 2, 2] + LeuVLL[3, 3, 1, 1] + LeuVLL[3, 3, 2, 2] + 
    LeuVRR[1, 1, 1, 1] + LeuVRR[1, 1, 2, 2] + LeuVRR[2, 2, 1, 1] + 
    LeuVRR[2, 2, 2, 2] + LeuVRR[3, 3, 1, 1] + LeuVRR[3, 3, 2, 2])/
   (2*Sqrt[3]), FeuBp["1", 1, "1", 1] -> 
  (LeuVLR[1, 1, 1, 1] + LeuVLR[1, 1, 2, 2] + LeuVLR[2, 2, 1, 1] + 
    LeuVLR[2, 2, 2, 2] + LeuVLR[3, 3, 1, 1] + LeuVLR[3, 3, 2, 2] + 
    LueVLR[1, 1, 1, 1] + LueVLR[1, 1, 2, 2] + LueVLR[1, 1, 3, 3] + 
    LueVLR[2, 2, 1, 1] + LueVLR[2, 2, 2, 2] + LueVLR[2, 2, 3, 3])/
   (2*Sqrt[3]), FeuAm["1", 1, "1", 1] -> 
  (-LeuVLL[1, 1, 1, 1] - LeuVLL[1, 1, 2, 2] - LeuVLL[2, 2, 1, 1] - 
    LeuVLL[2, 2, 2, 2] - LeuVLL[3, 3, 1, 1] - LeuVLL[3, 3, 2, 2] + 
    LeuVRR[1, 1, 1, 1] + LeuVRR[1, 1, 2, 2] + LeuVRR[2, 2, 1, 1] + 
    LeuVRR[2, 2, 2, 2] + LeuVRR[3, 3, 1, 1] + LeuVRR[3, 3, 2, 2])/
   (2*Sqrt[3]), FeuBm["1", 1, "1", 1] -> 
  (LeuVLR[1, 1, 1, 1] + LeuVLR[1, 1, 2, 2] + LeuVLR[2, 2, 1, 1] + 
    LeuVLR[2, 2, 2, 2] + LeuVLR[3, 3, 1, 1] + LeuVLR[3, 3, 2, 2] - 
    LueVLR[1, 1, 1, 1] - LueVLR[1, 1, 2, 2] - LueVLR[1, 1, 3, 3] - 
    LueVLR[2, 2, 1, 1] - LueVLR[2, 2, 2, 2] - LueVLR[2, 2, 3, 3])/
   (2*Sqrt[3]), FeeAppp["27", 1] -> 
  (Conjugate[LeeVLL[1, 3, 1, 3]] + Conjugate[LeeVRR[1, 3, 1, 3]])/Sqrt[2], 
 FeeBppp["27", 1] -> Sqrt[2]*Conjugate[LeeVLR[1, 3, 1, 3]], 
 FeeAppp["27", 2] -> Conjugate[LeeVLL[1, 3, 2, 3]] + 
   Conjugate[LeeVRR[1, 3, 2, 3]], FeeBppp["27", 2] -> 
  Conjugate[LeeVLR[1, 3, 2, 3]] + Conjugate[LeeVLR[2, 3, 1, 3]], 
 FeeAppp["27", 3] -> (Conjugate[LeeVLL[2, 3, 2, 3]] + 
    Conjugate[LeeVRR[2, 3, 2, 3]])/Sqrt[2], 
 FeeBppp["27", 3] -> Sqrt[2]*Conjugate[LeeVLR[2, 3, 2, 3]], 
 FeeAppp["27", 4] -> Conjugate[LeeVLL[1, 2, 1, 3]] + 
   Conjugate[LeeVRR[1, 2, 1, 3]], FeeBppp["27", 4] -> 
  Conjugate[LeeVLR[1, 2, 1, 3]] + Conjugate[LeeVLR[1, 3, 1, 2]], 
 FeeAppp["27", 5] -> -((Conjugate[LeeVLL[1, 1, 1, 3]] - 
     2*Conjugate[LeeVLL[1, 2, 2, 3]] + Conjugate[LeeVRR[1, 1, 1, 3]] - 
     2*Conjugate[LeeVRR[1, 2, 2, 3]])/Sqrt[3]), 
 FeeBppp["27", 5] -> (-Conjugate[LeeVLR[1, 1, 1, 3]] + 
    Conjugate[LeeVLR[1, 2, 2, 3]] - Conjugate[LeeVLR[1, 3, 1, 1]] + 
    Conjugate[LeeVLR[1, 3, 2, 2]] + Conjugate[LeeVLR[2, 2, 1, 3]] + 
    Conjugate[LeeVLR[2, 3, 1, 2]])/Sqrt[3], 
 FeeAppp["27", 6] -> (-2*Conjugate[LeeVLL[1, 1, 2, 3]] + 
    Conjugate[LeeVLL[2, 2, 2, 3]] - 2*Conjugate[LeeVRR[1, 1, 2, 3]] + 
    Conjugate[LeeVRR[2, 2, 2, 3]])/Sqrt[3], 
 FeeBppp["27", 6] -> -((Conjugate[LeeVLR[1, 1, 2, 3]] + 
     Conjugate[LeeVLR[1, 3, 2, 1]] - Conjugate[LeeVLR[2, 2, 2, 3]] + 
     Conjugate[LeeVLR[2, 3, 1, 1]] - Conjugate[LeeVLR[2, 3, 2, 2]] + 
     LeeVLR[1, 2, 3, 1])/Sqrt[3]), FeeAppp["27", 7] -> 
  -LeeVLL[1, 2, 3, 2] - LeeVRR[1, 2, 3, 2], 
 FeeBppp["27", 7] -> -Conjugate[LeeVLR[2, 3, 2, 1]] - LeeVLR[1, 2, 3, 2], 
 FeeAppp["27", 8] -> -((2*Conjugate[LeeVLL[1, 1, 1, 3]] + 
     2*Conjugate[LeeVLL[1, 2, 2, 3]] - 3*Conjugate[LeeVLL[1, 3, 3, 3]] + 
     2*Conjugate[LeeVRR[1, 1, 1, 3]] + 2*Conjugate[LeeVRR[1, 2, 2, 3]] - 
     3*Conjugate[LeeVRR[1, 3, 3, 3]])/Sqrt[15]), 
 FeeBppp["27", 8] -> -((2*Conjugate[LeeVLR[1, 1, 1, 3]] + 
     Conjugate[LeeVLR[1, 2, 2, 3]] + 2*Conjugate[LeeVLR[1, 3, 1, 1]] + 
     Conjugate[LeeVLR[1, 3, 2, 2]] - 3*Conjugate[LeeVLR[1, 3, 3, 3]] + 
     Conjugate[LeeVLR[2, 2, 1, 3]] + Conjugate[LeeVLR[2, 3, 1, 2]] - 
     3*Conjugate[LeeVLR[3, 3, 1, 3]])/Sqrt[15]), 
 FeeAppp["27", 9] -> -((2*Conjugate[LeeVLL[1, 1, 2, 3]] + 
     2*Conjugate[LeeVLL[2, 2, 2, 3]] - 3*Conjugate[LeeVLL[2, 3, 3, 3]] + 
     2*Conjugate[LeeVRR[1, 1, 2, 3]] + 2*Conjugate[LeeVRR[2, 2, 2, 3]] - 
     3*Conjugate[LeeVRR[2, 3, 3, 3]])/Sqrt[15]), 
 FeeBppp["27", 9] -> -((Conjugate[LeeVLR[1, 1, 2, 3]] + 
     Conjugate[LeeVLR[1, 3, 2, 1]] + 2*Conjugate[LeeVLR[2, 2, 2, 3]] + 
     Conjugate[LeeVLR[2, 3, 1, 1]] + 2*Conjugate[LeeVLR[2, 3, 2, 2]] - 
     3*Conjugate[LeeVLR[2, 3, 3, 3]] - 3*Conjugate[LeeVLR[3, 3, 2, 3]] + 
     LeeVLR[1, 2, 3, 1])/Sqrt[15]), FeeAppp["27", 10] -> 
  (Conjugate[LeeVLL[1, 2, 1, 2]] + Conjugate[LeeVRR[1, 2, 1, 2]])/Sqrt[2], 
 FeeBppp["27", 10] -> Sqrt[2]*Conjugate[LeeVLR[1, 2, 1, 2]], 
 FeeAppp["27", 11] -> (-Conjugate[LeeVLL[1, 1, 1, 2]] + 
    Conjugate[LeeVLL[1, 2, 2, 2]] - Conjugate[LeeVRR[1, 1, 1, 2]] + 
    Conjugate[LeeVRR[1, 2, 2, 2]])/Sqrt[2], 
 FeeBppp["27", 11] -> (-Conjugate[LeeVLR[1, 1, 1, 2]] - 
    Conjugate[LeeVLR[1, 2, 1, 1]] + Conjugate[LeeVLR[1, 2, 2, 2]] + 
    Conjugate[LeeVLR[2, 2, 1, 2]])/Sqrt[2], 
 FeeAppp["27", 12] -> (LeeVLL[1, 1, 1, 1] - 4*LeeVLL[1, 1, 2, 2] + 
    LeeVLL[2, 2, 2, 2] + LeeVRR[1, 1, 1, 1] - 4*LeeVRR[1, 1, 2, 2] + 
    LeeVRR[2, 2, 2, 2])/(2*Sqrt[3]), FeeBppp["27", 12] -> 
  -((Conjugate[LeeVLR[1, 2, 2, 1]] - LeeVLR[1, 1, 1, 1] + 
     LeeVLR[1, 1, 2, 2] + LeeVLR[1, 2, 2, 1] + LeeVLR[2, 2, 1, 1] - 
     LeeVLR[2, 2, 2, 2])/Sqrt[3]), FeeAppp["27", 13] -> 
  (LeeVLL[1, 1, 1, 2] - LeeVLL[1, 2, 2, 2] + LeeVRR[1, 1, 1, 2] - 
    LeeVRR[1, 2, 2, 2])/Sqrt[2], FeeBppp["27", 13] -> 
  (LeeVLR[1, 1, 1, 2] + LeeVLR[1, 2, 1, 1] - LeeVLR[1, 2, 2, 2] - 
    LeeVLR[2, 2, 1, 2])/Sqrt[2], FeeAppp["27", 14] -> 
  (LeeVLL[1, 2, 1, 2] + LeeVRR[1, 2, 1, 2])/Sqrt[2], 
 FeeBppp["27", 14] -> Sqrt[2]*LeeVLR[1, 2, 1, 2], 
 FeeAppp["27", 15] -> -((Conjugate[LeeVLL[1, 1, 1, 2]] + 
     Conjugate[LeeVLL[1, 2, 2, 2]] - 4*Conjugate[LeeVLL[1, 2, 3, 3]] + 
     Conjugate[LeeVRR[1, 1, 1, 2]] + Conjugate[LeeVRR[1, 2, 2, 2]] - 
     4*Conjugate[LeeVRR[1, 2, 3, 3]])/Sqrt[10]), 
 FeeBppp["27", 15] -> -((Conjugate[LeeVLR[1, 1, 1, 2]] + 
     Conjugate[LeeVLR[1, 2, 1, 1]] + Conjugate[LeeVLR[1, 2, 2, 2]] - 
     2*Conjugate[LeeVLR[1, 2, 3, 3]] - 2*Conjugate[LeeVLR[1, 3, 3, 2]] + 
     Conjugate[LeeVLR[2, 2, 1, 2]] - 2*Conjugate[LeeVLR[3, 3, 1, 2]] - 
     2*LeeVLR[2, 3, 3, 1])/Sqrt[10]), FeeAppp["27", 16] -> 
  (LeeVLL[1, 1, 1, 1] - 4*LeeVLL[1, 1, 3, 3] - LeeVLL[2, 2, 2, 2] + 
    4*LeeVLL[2, 2, 3, 3] + LeeVRR[1, 1, 1, 1] - 4*LeeVRR[1, 1, 3, 3] - 
    LeeVRR[2, 2, 2, 2] + 4*LeeVRR[2, 2, 3, 3])/(2*Sqrt[5]), 
 FeeBppp["27", 16] -> (-Conjugate[LeeVLR[1, 3, 3, 1]] + 
    Conjugate[LeeVLR[2, 3, 3, 2]] + LeeVLR[1, 1, 1, 1] - LeeVLR[1, 1, 3, 3] - 
    LeeVLR[1, 3, 3, 1] - LeeVLR[2, 2, 2, 2] + LeeVLR[2, 2, 3, 3] + 
    LeeVLR[2, 3, 3, 2] - LeeVLR[3, 3, 1, 1] + LeeVLR[3, 3, 2, 2])/Sqrt[5], 
 FeeAppp["27", 17] -> (LeeVLL[1, 1, 1, 2] + LeeVLL[1, 2, 2, 2] - 
    4*LeeVLL[1, 2, 3, 3] + LeeVRR[1, 1, 1, 2] + LeeVRR[1, 2, 2, 2] - 
    4*LeeVRR[1, 2, 3, 3])/Sqrt[10], FeeBppp["27", 17] -> 
  (-2*Conjugate[LeeVLR[2, 3, 3, 1]] + LeeVLR[1, 1, 1, 2] + 
    LeeVLR[1, 2, 1, 1] + LeeVLR[1, 2, 2, 2] - 2*LeeVLR[1, 2, 3, 3] - 
    2*LeeVLR[1, 3, 3, 2] + LeeVLR[2, 2, 1, 2] - 2*LeeVLR[3, 3, 1, 2])/
   Sqrt[10], FeeAppp["27", 18] -> 
  (LeeVLL[1, 1, 1, 1] + 2*LeeVLL[1, 1, 2, 2] - 6*LeeVLL[1, 1, 3, 3] + 
    LeeVLL[2, 2, 2, 2] - 6*LeeVLL[2, 2, 3, 3] + 3*LeeVLL[3, 3, 3, 3] + 
    LeeVRR[1, 1, 1, 1] + 2*LeeVRR[1, 1, 2, 2] - 6*LeeVRR[1, 1, 3, 3] + 
    LeeVRR[2, 2, 2, 2] - 6*LeeVRR[2, 2, 3, 3] + 3*LeeVRR[3, 3, 3, 3])/
   (2*Sqrt[15]), FeeBppp["27", 18] -> 
  (Conjugate[LeeVLR[1, 2, 2, 1]] + 2*LeeVLR[1, 1, 1, 1] + 
    LeeVLR[1, 1, 2, 2] + LeeVLR[1, 2, 2, 1] - 
    3*(Conjugate[LeeVLR[1, 3, 3, 1]] + LeeVLR[1, 3, 3, 1]) + 
    LeeVLR[2, 2, 1, 1] + 2*LeeVLR[2, 2, 2, 2] - 
    3*(Conjugate[LeeVLR[2, 3, 3, 2]] + LeeVLR[2, 3, 3, 2]) - 
    3*(LeeVLR[1, 1, 3, 3] + LeeVLR[3, 3, 1, 1]) - 
    3*(LeeVLR[2, 2, 3, 3] + LeeVLR[3, 3, 2, 2]) + 6*LeeVLR[3, 3, 3, 3])/
   (2*Sqrt[15]), FeeAppp["27", 19] -> Conjugate[LeeVLL[1, 2, 3, 2]] + 
   Conjugate[LeeVRR[1, 2, 3, 2]], FeeBppp["27", 19] -> 
  Conjugate[LeeVLR[1, 2, 3, 2]] + LeeVLR[2, 3, 2, 1], 
 FeeAppp["27", 20] -> (-2*LeeVLL[1, 1, 2, 3] + LeeVLL[2, 2, 2, 3] - 
    2*LeeVRR[1, 1, 2, 3] + LeeVRR[2, 2, 2, 3])/Sqrt[3], 
 FeeBppp["27", 20] -> -((Conjugate[LeeVLR[1, 2, 3, 1]] + LeeVLR[1, 1, 2, 3] + 
     LeeVLR[1, 3, 2, 1] - LeeVLR[2, 2, 2, 3] + LeeVLR[2, 3, 1, 1] - 
     LeeVLR[2, 3, 2, 2])/Sqrt[3]), FeeAppp["27", 21] -> 
  (LeeVLL[1, 1, 1, 3] - 2*LeeVLL[1, 2, 2, 3] + LeeVRR[1, 1, 1, 3] - 
    2*LeeVRR[1, 2, 2, 3])/Sqrt[3], FeeBppp["27", 21] -> 
  (LeeVLR[1, 1, 1, 3] - LeeVLR[1, 2, 2, 3] + LeeVLR[1, 3, 1, 1] - 
    LeeVLR[1, 3, 2, 2] - LeeVLR[2, 2, 1, 3] - LeeVLR[2, 3, 1, 2])/Sqrt[3], 
 FeeAppp["27", 22] -> LeeVLL[1, 2, 1, 3] + LeeVRR[1, 2, 1, 3], 
 FeeBppp["27", 22] -> LeeVLR[1, 2, 1, 3] + LeeVLR[1, 3, 1, 2], 
 FeeAppp["27", 23] -> -((2*LeeVLL[1, 1, 2, 3] + 2*LeeVLL[2, 2, 2, 3] - 
     3*LeeVLL[2, 3, 3, 3] + 2*LeeVRR[1, 1, 2, 3] + 2*LeeVRR[2, 2, 2, 3] - 
     3*LeeVRR[2, 3, 3, 3])/Sqrt[15]), FeeBppp["27", 23] -> 
  -((Conjugate[LeeVLR[1, 2, 3, 1]] + LeeVLR[1, 1, 2, 3] + 
     LeeVLR[1, 3, 2, 1] + 2*LeeVLR[2, 2, 2, 3] + LeeVLR[2, 3, 1, 1] + 
     2*LeeVLR[2, 3, 2, 2] - 3*LeeVLR[2, 3, 3, 3] - 3*LeeVLR[3, 3, 2, 3])/
    Sqrt[15]), FeeAppp["27", 24] -> 
  (2*LeeVLL[1, 1, 1, 3] + 2*LeeVLL[1, 2, 2, 3] - 3*LeeVLL[1, 3, 3, 3] + 
    2*LeeVRR[1, 1, 1, 3] + 2*LeeVRR[1, 2, 2, 3] - 3*LeeVRR[1, 3, 3, 3])/
   Sqrt[15], FeeBppp["27", 24] -> 
  (2*LeeVLR[1, 1, 1, 3] + LeeVLR[1, 2, 2, 3] + 2*LeeVLR[1, 3, 1, 1] + 
    LeeVLR[1, 3, 2, 2] - 3*LeeVLR[1, 3, 3, 3] + LeeVLR[2, 2, 1, 3] + 
    LeeVLR[2, 3, 1, 2] - 3*LeeVLR[3, 3, 1, 3])/Sqrt[15], 
 FeeAppp["27", 25] -> (LeeVLL[2, 3, 2, 3] + LeeVRR[2, 3, 2, 3])/Sqrt[2], 
 FeeBppp["27", 25] -> Sqrt[2]*LeeVLR[2, 3, 2, 3], 
 FeeAppp["27", 26] -> -LeeVLL[1, 3, 2, 3] - LeeVRR[1, 3, 2, 3], 
 FeeBppp["27", 26] -> -LeeVLR[1, 3, 2, 3] - LeeVLR[2, 3, 1, 3], 
 FeeAppp["27", 27] -> (LeeVLL[1, 3, 1, 3] + LeeVRR[1, 3, 1, 3])/Sqrt[2], 
 FeeBppp["27", 27] -> Sqrt[2]*LeeVLR[1, 3, 1, 3], 
 FeeAppp["8", 1] -> Sqrt[2/5]*(Conjugate[LeeVLL[1, 1, 1, 3]] + 
    Conjugate[LeeVLL[1, 2, 2, 3]] + Conjugate[LeeVLL[1, 3, 3, 3]] + 
    Conjugate[LeeVRR[1, 1, 1, 3]] + Conjugate[LeeVRR[1, 2, 2, 3]] + 
    Conjugate[LeeVRR[1, 3, 3, 3]]), FeeBppp["8", 1] -> 
  (2*Conjugate[LeeVLR[1, 1, 1, 3]] + Conjugate[LeeVLR[1, 2, 2, 3]] + 
    2*Conjugate[LeeVLR[1, 3, 1, 1]] + Conjugate[LeeVLR[1, 3, 2, 2]] + 
    2*Conjugate[LeeVLR[1, 3, 3, 3]] + Conjugate[LeeVLR[2, 2, 1, 3]] + 
    Conjugate[LeeVLR[2, 3, 1, 2]] + 2*Conjugate[LeeVLR[3, 3, 1, 3]])/
   Sqrt[10], FeeBppm["8", 1] -> (-Conjugate[LeeVLR[1, 2, 2, 3]] + 
    Conjugate[LeeVLR[1, 3, 2, 2]] + Conjugate[LeeVLR[2, 2, 1, 3]] - 
    Conjugate[LeeVLR[2, 3, 1, 2]])/Sqrt[2], 
 FeeAppp["8", 2] -> Sqrt[2/5]*(Conjugate[LeeVLL[1, 1, 2, 3]] + 
    Conjugate[LeeVLL[2, 2, 2, 3]] + Conjugate[LeeVLL[2, 3, 3, 3]] + 
    Conjugate[LeeVRR[1, 1, 2, 3]] + Conjugate[LeeVRR[2, 2, 2, 3]] + 
    Conjugate[LeeVRR[2, 3, 3, 3]]), FeeBppp["8", 2] -> 
  (Conjugate[LeeVLR[1, 1, 2, 3]] + Conjugate[LeeVLR[1, 3, 2, 1]] + 
    2*Conjugate[LeeVLR[2, 2, 2, 3]] + Conjugate[LeeVLR[2, 3, 1, 1]] + 
    2*Conjugate[LeeVLR[2, 3, 2, 2]] + 2*Conjugate[LeeVLR[2, 3, 3, 3]] + 
    2*Conjugate[LeeVLR[3, 3, 2, 3]] + LeeVLR[1, 2, 3, 1])/Sqrt[10], 
 FeeBppm["8", 2] -> (Conjugate[LeeVLR[1, 1, 2, 3]] - 
    Conjugate[LeeVLR[1, 3, 2, 1]] + Conjugate[LeeVLR[2, 3, 1, 1]] - 
    LeeVLR[1, 2, 3, 1])/Sqrt[2], FeeAppp["8", 3] -> 
  Sqrt[2/5]*(Conjugate[LeeVLL[1, 1, 1, 2]] + Conjugate[LeeVLL[1, 2, 2, 2]] + 
    Conjugate[LeeVLL[1, 2, 3, 3]] + Conjugate[LeeVRR[1, 1, 1, 2]] + 
    Conjugate[LeeVRR[1, 2, 2, 2]] + Conjugate[LeeVRR[1, 2, 3, 3]]), 
 FeeBppp["8", 3] -> (2*Conjugate[LeeVLR[1, 1, 1, 2]] + 
    2*Conjugate[LeeVLR[1, 2, 1, 1]] + 2*Conjugate[LeeVLR[1, 2, 2, 2]] + 
    Conjugate[LeeVLR[1, 2, 3, 3]] + Conjugate[LeeVLR[1, 3, 3, 2]] + 
    2*Conjugate[LeeVLR[2, 2, 1, 2]] + Conjugate[LeeVLR[3, 3, 1, 2]] + 
    LeeVLR[2, 3, 3, 1])/Sqrt[10], FeeBppm["8", 3] -> 
  (Conjugate[LeeVLR[1, 2, 3, 3]] - Conjugate[LeeVLR[1, 3, 3, 2]] + 
    Conjugate[LeeVLR[3, 3, 1, 2]] - LeeVLR[2, 3, 3, 1])/Sqrt[2], 
 FeeAppp["8", 4] -> (-LeeVLL[1, 1, 1, 1] - LeeVLL[1, 1, 3, 3] + 
    LeeVLL[2, 2, 2, 2] + LeeVLL[2, 2, 3, 3] - LeeVRR[1, 1, 1, 1] - 
    LeeVRR[1, 1, 3, 3] + LeeVRR[2, 2, 2, 2] + LeeVRR[2, 2, 3, 3])/Sqrt[5], 
 FeeBppp["8", 4] -> (-Conjugate[LeeVLR[1, 3, 3, 1]] + 
    Conjugate[LeeVLR[2, 3, 3, 2]] - 4*LeeVLR[1, 1, 1, 1] - 
    LeeVLR[1, 1, 3, 3] - LeeVLR[1, 3, 3, 1] + 4*LeeVLR[2, 2, 2, 2] + 
    LeeVLR[2, 2, 3, 3] + LeeVLR[2, 3, 3, 2] - LeeVLR[3, 3, 1, 1] + 
    LeeVLR[3, 3, 2, 2])/(2*Sqrt[5]), FeeBppm["8", 4] -> 
  (Conjugate[LeeVLR[1, 3, 3, 1]] - Conjugate[LeeVLR[2, 3, 3, 2]] - 
    LeeVLR[1, 1, 3, 3] + LeeVLR[1, 3, 3, 1] + LeeVLR[2, 2, 3, 3] - 
    LeeVLR[2, 3, 3, 2] - LeeVLR[3, 3, 1, 1] + LeeVLR[3, 3, 2, 2])/2, 
 FeeAppp["8", 5] -> -(Sqrt[2/5]*(LeeVLL[1, 1, 1, 2] + LeeVLL[1, 2, 2, 2] + 
     LeeVLL[1, 2, 3, 3] + LeeVRR[1, 1, 1, 2] + LeeVRR[1, 2, 2, 2] + 
     LeeVRR[1, 2, 3, 3])), FeeBppp["8", 5] -> 
  -((Conjugate[LeeVLR[2, 3, 3, 1]] + 2*LeeVLR[1, 1, 1, 2] + 
     2*LeeVLR[1, 2, 1, 1] + 2*LeeVLR[1, 2, 2, 2] + LeeVLR[1, 2, 3, 3] + 
     LeeVLR[1, 3, 3, 2] + 2*LeeVLR[2, 2, 1, 2] + LeeVLR[3, 3, 1, 2])/
    Sqrt[10]), FeeBppm["8", 5] -> (Conjugate[LeeVLR[2, 3, 3, 1]] - 
    LeeVLR[1, 2, 3, 3] + LeeVLR[1, 3, 3, 2] - LeeVLR[3, 3, 1, 2])/Sqrt[2], 
 FeeAppp["8", 6] -> (-LeeVLL[1, 1, 1, 1] - 2*LeeVLL[1, 1, 2, 2] + 
    LeeVLL[1, 1, 3, 3] - LeeVLL[2, 2, 2, 2] + LeeVLL[2, 2, 3, 3] + 
    2*LeeVLL[3, 3, 3, 3] - LeeVRR[1, 1, 1, 1] - 2*LeeVRR[1, 1, 2, 2] + 
    LeeVRR[1, 1, 3, 3] - LeeVRR[2, 2, 2, 2] + LeeVRR[2, 2, 3, 3] + 
    2*LeeVRR[3, 3, 3, 3])/Sqrt[15], FeeBppp["8", 6] -> 
  (Conjugate[LeeVLR[1, 3, 3, 1]] + Conjugate[LeeVLR[2, 3, 3, 2]] - 
    4*LeeVLR[1, 1, 1, 1] + LeeVLR[1, 1, 3, 3] - 
    2*(Conjugate[LeeVLR[1, 2, 2, 1]] + LeeVLR[1, 2, 2, 1]) + 
    LeeVLR[1, 3, 3, 1] - 2*(LeeVLR[1, 1, 2, 2] + LeeVLR[2, 2, 1, 1]) - 
    4*LeeVLR[2, 2, 2, 2] + LeeVLR[2, 2, 3, 3] + LeeVLR[2, 3, 3, 2] + 
    LeeVLR[3, 3, 1, 1] + LeeVLR[3, 3, 2, 2] + 8*LeeVLR[3, 3, 3, 3])/
   (2*Sqrt[15]), FeeBppm["8", 6] -> 
  (2*Conjugate[LeeVLR[1, 2, 2, 1]] - Conjugate[LeeVLR[1, 3, 3, 1]] - 
    Conjugate[LeeVLR[2, 3, 3, 2]] - 2*LeeVLR[1, 1, 2, 2] + 
    LeeVLR[1, 1, 3, 3] + 2*LeeVLR[1, 2, 2, 1] - LeeVLR[1, 3, 3, 1] - 
    2*LeeVLR[2, 2, 1, 1] + LeeVLR[2, 2, 3, 3] - LeeVLR[2, 3, 3, 2] + 
    LeeVLR[3, 3, 1, 1] + LeeVLR[3, 3, 2, 2])/(2*Sqrt[3]), 
 FeeAppp["8", 7] -> Sqrt[2/5]*(LeeVLL[1, 1, 2, 3] + LeeVLL[2, 2, 2, 3] + 
    LeeVLL[2, 3, 3, 3] + LeeVRR[1, 1, 2, 3] + LeeVRR[2, 2, 2, 3] + 
    LeeVRR[2, 3, 3, 3]), FeeBppp["8", 7] -> 
  (Conjugate[LeeVLR[1, 2, 3, 1]] + LeeVLR[1, 1, 2, 3] + LeeVLR[1, 3, 2, 1] + 
    2*LeeVLR[2, 2, 2, 3] + LeeVLR[2, 3, 1, 1] + 2*LeeVLR[2, 3, 2, 2] + 
    2*LeeVLR[2, 3, 3, 3] + 2*LeeVLR[3, 3, 2, 3])/Sqrt[10], 
 FeeBppm["8", 7] -> (-Conjugate[LeeVLR[1, 2, 3, 1]] + LeeVLR[1, 1, 2, 3] - 
    LeeVLR[1, 3, 2, 1] + LeeVLR[2, 3, 1, 1])/Sqrt[2], 
 FeeAppp["8", 8] -> -(Sqrt[2/5]*(LeeVLL[1, 1, 1, 3] + LeeVLL[1, 2, 2, 3] + 
     LeeVLL[1, 3, 3, 3] + LeeVRR[1, 1, 1, 3] + LeeVRR[1, 2, 2, 3] + 
     LeeVRR[1, 3, 3, 3])), FeeBppp["8", 8] -> 
  -((2*LeeVLR[1, 1, 1, 3] + LeeVLR[1, 2, 2, 3] + 2*LeeVLR[1, 3, 1, 1] + 
     LeeVLR[1, 3, 2, 2] + 2*LeeVLR[1, 3, 3, 3] + LeeVLR[2, 2, 1, 3] + 
     LeeVLR[2, 3, 1, 2] + 2*LeeVLR[3, 3, 1, 3])/Sqrt[10]), 
 FeeBppm["8", 8] -> (LeeVLR[1, 2, 2, 3] - LeeVLR[1, 3, 2, 2] - 
    LeeVLR[2, 2, 1, 3] + LeeVLR[2, 3, 1, 2])/Sqrt[2], 
 FeeAppp["1", 1] -> (LeeVLL[1, 1, 1, 1] + 2*LeeVLL[1, 1, 2, 2] + 
    2*LeeVLL[1, 1, 3, 3] + LeeVLL[2, 2, 2, 2] + 2*LeeVLL[2, 2, 3, 3] + 
    LeeVLL[3, 3, 3, 3] + LeeVRR[1, 1, 1, 1] + 2*LeeVRR[1, 1, 2, 2] + 
    2*LeeVRR[1, 1, 3, 3] + LeeVRR[2, 2, 2, 2] + 2*LeeVRR[2, 2, 3, 3] + 
    LeeVRR[3, 3, 3, 3])/(2*Sqrt[3]), FeeBppp["1", 1] -> 
  (Conjugate[LeeVLR[1, 2, 2, 1]] + Conjugate[LeeVLR[1, 3, 3, 1]] + 
    Conjugate[LeeVLR[2, 3, 3, 2]] + 2*LeeVLR[1, 1, 1, 1] + 
    LeeVLR[1, 1, 2, 2] + LeeVLR[1, 1, 3, 3] + LeeVLR[1, 2, 2, 1] + 
    LeeVLR[1, 3, 3, 1] + LeeVLR[2, 2, 1, 1] + 2*LeeVLR[2, 2, 2, 2] + 
    LeeVLR[2, 2, 3, 3] + LeeVLR[2, 3, 3, 2] + LeeVLR[3, 3, 1, 1] + 
    LeeVLR[3, 3, 2, 2] + 2*LeeVLR[3, 3, 3, 3])/(2*Sqrt[3]), 
 FeeBppm["1", 1] -> (Conjugate[LeeVLR[1, 2, 2, 1]] + 
    Conjugate[LeeVLR[1, 3, 3, 1]] + Conjugate[LeeVLR[2, 3, 3, 2]] - 
    LeeVLR[1, 1, 2, 2] - LeeVLR[1, 1, 3, 3] + LeeVLR[1, 2, 2, 1] + 
    LeeVLR[1, 3, 3, 1] - LeeVLR[2, 2, 1, 1] - LeeVLR[2, 2, 3, 3] + 
    LeeVLR[2, 3, 3, 2] - LeeVLR[3, 3, 1, 1] - LeeVLR[3, 3, 2, 2])/Sqrt[6], 
 FeeAmpp["27", 1] -> (-Conjugate[LeeVLL[1, 3, 1, 3]] + 
    Conjugate[LeeVRR[1, 3, 1, 3]])/Sqrt[2], 
 FeeAmpp["27", 2] -> -Conjugate[LeeVLL[1, 3, 2, 3]] + 
   Conjugate[LeeVRR[1, 3, 2, 3]], FeeAmpp["27", 3] -> 
  (-Conjugate[LeeVLL[2, 3, 2, 3]] + Conjugate[LeeVRR[2, 3, 2, 3]])/Sqrt[2], 
 FeeAmpp["27", 4] -> -Conjugate[LeeVLL[1, 2, 1, 3]] + 
   Conjugate[LeeVRR[1, 2, 1, 3]], FeeAmpp["27", 5] -> 
  (Conjugate[LeeVLL[1, 1, 1, 3]] - 2*Conjugate[LeeVLL[1, 2, 2, 3]] - 
    Conjugate[LeeVRR[1, 1, 1, 3]] + 2*Conjugate[LeeVRR[1, 2, 2, 3]])/Sqrt[3], 
 FeeAmpp["27", 6] -> (2*Conjugate[LeeVLL[1, 1, 2, 3]] - 
    Conjugate[LeeVLL[2, 2, 2, 3]] - 2*Conjugate[LeeVRR[1, 1, 2, 3]] + 
    Conjugate[LeeVRR[2, 2, 2, 3]])/Sqrt[3], 
 FeeAmpp["27", 7] -> LeeVLL[1, 2, 3, 2] - LeeVRR[1, 2, 3, 2], 
 FeeAmpp["27", 8] -> (2*Conjugate[LeeVLL[1, 1, 1, 3]] + 
    2*Conjugate[LeeVLL[1, 2, 2, 3]] - 3*Conjugate[LeeVLL[1, 3, 3, 3]] - 
    2*Conjugate[LeeVRR[1, 1, 1, 3]] - 2*Conjugate[LeeVRR[1, 2, 2, 3]] + 
    3*Conjugate[LeeVRR[1, 3, 3, 3]])/Sqrt[15], 
 FeeAmpp["27", 9] -> (2*Conjugate[LeeVLL[1, 1, 2, 3]] + 
    2*Conjugate[LeeVLL[2, 2, 2, 3]] - 3*Conjugate[LeeVLL[2, 3, 3, 3]] - 
    2*Conjugate[LeeVRR[1, 1, 2, 3]] - 2*Conjugate[LeeVRR[2, 2, 2, 3]] + 
    3*Conjugate[LeeVRR[2, 3, 3, 3]])/Sqrt[15], 
 FeeAmpp["27", 10] -> (-Conjugate[LeeVLL[1, 2, 1, 2]] + 
    Conjugate[LeeVRR[1, 2, 1, 2]])/Sqrt[2], 
 FeeAmpp["27", 11] -> (Conjugate[LeeVLL[1, 1, 1, 2]] - 
    Conjugate[LeeVLL[1, 2, 2, 2]] - Conjugate[LeeVRR[1, 1, 1, 2]] + 
    Conjugate[LeeVRR[1, 2, 2, 2]])/Sqrt[2], 
 FeeAmpp["27", 12] -> (-LeeVLL[1, 1, 1, 1] + 4*LeeVLL[1, 1, 2, 2] - 
    LeeVLL[2, 2, 2, 2] + LeeVRR[1, 1, 1, 1] - 4*LeeVRR[1, 1, 2, 2] + 
    LeeVRR[2, 2, 2, 2])/(2*Sqrt[3]), FeeAmpp["27", 13] -> 
  (-LeeVLL[1, 1, 1, 2] + LeeVLL[1, 2, 2, 2] + LeeVRR[1, 1, 1, 2] - 
    LeeVRR[1, 2, 2, 2])/Sqrt[2], FeeAmpp["27", 14] -> 
  (-LeeVLL[1, 2, 1, 2] + LeeVRR[1, 2, 1, 2])/Sqrt[2], 
 FeeAmpp["27", 15] -> (Conjugate[LeeVLL[1, 1, 1, 2]] + 
    Conjugate[LeeVLL[1, 2, 2, 2]] - 4*Conjugate[LeeVLL[1, 2, 3, 3]] - 
    Conjugate[LeeVRR[1, 1, 1, 2]] - Conjugate[LeeVRR[1, 2, 2, 2]] + 
    4*Conjugate[LeeVRR[1, 2, 3, 3]])/Sqrt[10], 
 FeeAmpp["27", 16] -> (-LeeVLL[1, 1, 1, 1] + 4*LeeVLL[1, 1, 3, 3] + 
    LeeVLL[2, 2, 2, 2] - 4*LeeVLL[2, 2, 3, 3] + LeeVRR[1, 1, 1, 1] - 
    4*LeeVRR[1, 1, 3, 3] - LeeVRR[2, 2, 2, 2] + 4*LeeVRR[2, 2, 3, 3])/
   (2*Sqrt[5]), FeeAmpp["27", 17] -> 
  (-LeeVLL[1, 1, 1, 2] - LeeVLL[1, 2, 2, 2] + 4*LeeVLL[1, 2, 3, 3] + 
    LeeVRR[1, 1, 1, 2] + LeeVRR[1, 2, 2, 2] - 4*LeeVRR[1, 2, 3, 3])/Sqrt[10], 
 FeeAmpp["27", 18] -> (-LeeVLL[1, 1, 1, 1] - 2*LeeVLL[1, 1, 2, 2] + 
    6*LeeVLL[1, 1, 3, 3] - LeeVLL[2, 2, 2, 2] + 6*LeeVLL[2, 2, 3, 3] - 
    3*LeeVLL[3, 3, 3, 3] + LeeVRR[1, 1, 1, 1] + 2*LeeVRR[1, 1, 2, 2] - 
    6*LeeVRR[1, 1, 3, 3] + LeeVRR[2, 2, 2, 2] - 6*LeeVRR[2, 2, 3, 3] + 
    3*LeeVRR[3, 3, 3, 3])/(2*Sqrt[15]), FeeAmpp["27", 19] -> 
  -Conjugate[LeeVLL[1, 2, 3, 2]] + Conjugate[LeeVRR[1, 2, 3, 2]], 
 FeeAmpp["27", 20] -> (2*LeeVLL[1, 1, 2, 3] - LeeVLL[2, 2, 2, 3] - 
    2*LeeVRR[1, 1, 2, 3] + LeeVRR[2, 2, 2, 3])/Sqrt[3], 
 FeeAmpp["27", 21] -> (-LeeVLL[1, 1, 1, 3] + 2*LeeVLL[1, 2, 2, 3] + 
    LeeVRR[1, 1, 1, 3] - 2*LeeVRR[1, 2, 2, 3])/Sqrt[3], 
 FeeAmpp["27", 22] -> -LeeVLL[1, 2, 1, 3] + LeeVRR[1, 2, 1, 3], 
 FeeAmpp["27", 23] -> (2*LeeVLL[1, 1, 2, 3] + 2*LeeVLL[2, 2, 2, 3] - 
    3*LeeVLL[2, 3, 3, 3] - 2*LeeVRR[1, 1, 2, 3] - 2*LeeVRR[2, 2, 2, 3] + 
    3*LeeVRR[2, 3, 3, 3])/Sqrt[15], FeeAmpp["27", 24] -> 
  (-2*LeeVLL[1, 1, 1, 3] - 2*LeeVLL[1, 2, 2, 3] + 3*LeeVLL[1, 3, 3, 3] + 
    2*LeeVRR[1, 1, 1, 3] + 2*LeeVRR[1, 2, 2, 3] - 3*LeeVRR[1, 3, 3, 3])/
   Sqrt[15], FeeAmpp["27", 25] -> (-LeeVLL[2, 3, 2, 3] + LeeVRR[2, 3, 2, 3])/
   Sqrt[2], FeeAmpp["27", 26] -> LeeVLL[1, 3, 2, 3] - LeeVRR[1, 3, 2, 3], 
 FeeAmpp["27", 27] -> (-LeeVLL[1, 3, 1, 3] + LeeVRR[1, 3, 1, 3])/Sqrt[2], 
 FeeAmpp["8", 1] -> Sqrt[2/5]*(-Conjugate[LeeVLL[1, 1, 1, 3]] - 
    Conjugate[LeeVLL[1, 2, 2, 3]] - Conjugate[LeeVLL[1, 3, 3, 3]] + 
    Conjugate[LeeVRR[1, 1, 1, 3]] + Conjugate[LeeVRR[1, 2, 2, 3]] + 
    Conjugate[LeeVRR[1, 3, 3, 3]]), FeeBmpp["8", 1] -> 
  (2*Conjugate[LeeVLR[1, 1, 1, 3]] + Conjugate[LeeVLR[1, 2, 2, 3]] - 
    2*Conjugate[LeeVLR[1, 3, 1, 1]] - Conjugate[LeeVLR[1, 3, 2, 2]] + 
    Conjugate[LeeVLR[2, 2, 1, 3]] - Conjugate[LeeVLR[2, 3, 1, 2]])/Sqrt[6], 
 FeeBmpm["8", 1] -> (-Conjugate[LeeVLR[1, 2, 2, 3]] - 
    Conjugate[LeeVLR[1, 3, 2, 2]] - 2*Conjugate[LeeVLR[1, 3, 3, 3]] + 
    Conjugate[LeeVLR[2, 2, 1, 3]] + Conjugate[LeeVLR[2, 3, 1, 2]] + 
    2*Conjugate[LeeVLR[3, 3, 1, 3]])/Sqrt[6], 
 FeeAmpp["8", 2] -> Sqrt[2/5]*(-Conjugate[LeeVLL[1, 1, 2, 3]] - 
    Conjugate[LeeVLL[2, 2, 2, 3]] - Conjugate[LeeVLL[2, 3, 3, 3]] + 
    Conjugate[LeeVRR[1, 1, 2, 3]] + Conjugate[LeeVRR[2, 2, 2, 3]] + 
    Conjugate[LeeVRR[2, 3, 3, 3]]), FeeBmpp["8", 2] -> 
  (Conjugate[LeeVLR[1, 1, 2, 3]] - Conjugate[LeeVLR[1, 3, 2, 1]] + 
    2*Conjugate[LeeVLR[2, 2, 2, 3]] - Conjugate[LeeVLR[2, 3, 1, 1]] - 
    2*Conjugate[LeeVLR[2, 3, 2, 2]] + LeeVLR[1, 2, 3, 1])/Sqrt[6], 
 FeeBmpm["8", 2] -> (Conjugate[LeeVLR[1, 1, 2, 3]] + 
    Conjugate[LeeVLR[1, 3, 2, 1]] - Conjugate[LeeVLR[2, 3, 1, 1]] - 
    2*Conjugate[LeeVLR[2, 3, 3, 3]] + 2*Conjugate[LeeVLR[3, 3, 2, 3]] - 
    LeeVLR[1, 2, 3, 1])/Sqrt[6], FeeAmpp["8", 3] -> 
  Sqrt[2/5]*(-Conjugate[LeeVLL[1, 1, 1, 2]] - Conjugate[LeeVLL[1, 2, 2, 2]] - 
    Conjugate[LeeVLL[1, 2, 3, 3]] + Conjugate[LeeVRR[1, 1, 1, 2]] + 
    Conjugate[LeeVRR[1, 2, 2, 2]] + Conjugate[LeeVRR[1, 2, 3, 3]]), 
 FeeBmpp["8", 3] -> (2*Conjugate[LeeVLR[1, 1, 1, 2]] - 
    2*Conjugate[LeeVLR[1, 2, 1, 1]] - Conjugate[LeeVLR[1, 2, 3, 3]] + 
    Conjugate[LeeVLR[1, 3, 3, 2]] + Conjugate[LeeVLR[3, 3, 1, 2]] - 
    LeeVLR[2, 3, 3, 1])/Sqrt[6], FeeBmpm["8", 3] -> 
  (-2*Conjugate[LeeVLR[1, 2, 2, 2]] - Conjugate[LeeVLR[1, 2, 3, 3]] - 
    Conjugate[LeeVLR[1, 3, 3, 2]] + 2*Conjugate[LeeVLR[2, 2, 1, 2]] + 
    Conjugate[LeeVLR[3, 3, 1, 2]] + LeeVLR[2, 3, 3, 1])/Sqrt[6], 
 FeeAmpp["8", 4] -> (LeeVLL[1, 1, 1, 1] + LeeVLL[1, 1, 3, 3] - 
    LeeVLL[2, 2, 2, 2] - LeeVLL[2, 2, 3, 3] - LeeVRR[1, 1, 1, 1] - 
    LeeVRR[1, 1, 3, 3] + LeeVRR[2, 2, 2, 2] + LeeVRR[2, 2, 3, 3])/Sqrt[5], 
 FeeBmpp["8", 4] -> (-2*Conjugate[LeeVLR[1, 2, 2, 1]] - 
    Conjugate[LeeVLR[1, 3, 3, 1]] + Conjugate[LeeVLR[2, 3, 3, 2]] + 
    2*LeeVLR[1, 1, 2, 2] + LeeVLR[1, 1, 3, 3] + 2*LeeVLR[1, 2, 2, 1] + 
    LeeVLR[1, 3, 3, 1] - 2*LeeVLR[2, 2, 1, 1] - LeeVLR[2, 2, 3, 3] - 
    LeeVLR[2, 3, 3, 2] - LeeVLR[3, 3, 1, 1] + LeeVLR[3, 3, 2, 2])/
   (2*Sqrt[3]), FeeBmpm["8", 4] -> (2*Conjugate[LeeVLR[1, 2, 2, 1]] + 
    Conjugate[LeeVLR[1, 3, 3, 1]] - Conjugate[LeeVLR[2, 3, 3, 2]] + 
    2*LeeVLR[1, 1, 2, 2] + LeeVLR[1, 1, 3, 3] - 2*LeeVLR[1, 2, 2, 1] - 
    LeeVLR[1, 3, 3, 1] - 2*LeeVLR[2, 2, 1, 1] - LeeVLR[2, 2, 3, 3] + 
    LeeVLR[2, 3, 3, 2] - LeeVLR[3, 3, 1, 1] + LeeVLR[3, 3, 2, 2])/
   (2*Sqrt[3]), FeeAmpp["8", 5] -> 
  Sqrt[2/5]*(LeeVLL[1, 1, 1, 2] + LeeVLL[1, 2, 2, 2] + LeeVLL[1, 2, 3, 3] - 
    LeeVRR[1, 1, 1, 2] - LeeVRR[1, 2, 2, 2] - LeeVRR[1, 2, 3, 3]), 
 FeeBmpp["8", 5] -> (-Conjugate[LeeVLR[2, 3, 3, 1]] + 2*LeeVLR[1, 2, 2, 2] + 
    LeeVLR[1, 2, 3, 3] + LeeVLR[1, 3, 3, 2] - 2*LeeVLR[2, 2, 1, 2] - 
    LeeVLR[3, 3, 1, 2])/Sqrt[6], FeeBmpm["8", 5] -> 
  (Conjugate[LeeVLR[2, 3, 3, 1]] - 2*LeeVLR[1, 1, 1, 2] + 
    2*LeeVLR[1, 2, 1, 1] + LeeVLR[1, 2, 3, 3] - LeeVLR[1, 3, 3, 2] - 
    LeeVLR[3, 3, 1, 2])/Sqrt[6], FeeAmpp["8", 6] -> 
  (LeeVLL[1, 1, 1, 1] + 2*LeeVLL[1, 1, 2, 2] - LeeVLL[1, 1, 3, 3] + 
    LeeVLL[2, 2, 2, 2] - LeeVLL[2, 2, 3, 3] - 2*LeeVLL[3, 3, 3, 3] - 
    LeeVRR[1, 1, 1, 1] - 2*LeeVRR[1, 1, 2, 2] + LeeVRR[1, 1, 3, 3] - 
    LeeVRR[2, 2, 2, 2] + LeeVRR[2, 2, 3, 3] + 2*LeeVRR[3, 3, 3, 3])/Sqrt[15], 
 FeeBmpp["8", 6] -> (-Conjugate[LeeVLR[1, 3, 3, 1]] - 
    Conjugate[LeeVLR[2, 3, 3, 2]] + LeeVLR[1, 1, 3, 3] + LeeVLR[1, 3, 3, 1] + 
    LeeVLR[2, 2, 3, 3] + LeeVLR[2, 3, 3, 2] - LeeVLR[3, 3, 1, 1] - 
    LeeVLR[3, 3, 2, 2])/2, FeeBmpm["8", 6] -> 
  (Conjugate[LeeVLR[1, 3, 3, 1]] + Conjugate[LeeVLR[2, 3, 3, 2]] + 
    LeeVLR[1, 1, 3, 3] - LeeVLR[1, 3, 3, 1] + LeeVLR[2, 2, 3, 3] - 
    LeeVLR[2, 3, 3, 2] - LeeVLR[3, 3, 1, 1] - LeeVLR[3, 3, 2, 2])/2, 
 FeeAmpp["8", 7] -> Sqrt[2/5]*(-LeeVLL[1, 1, 2, 3] - LeeVLL[2, 2, 2, 3] - 
    LeeVLL[2, 3, 3, 3] + LeeVRR[1, 1, 2, 3] + LeeVRR[2, 2, 2, 3] + 
    LeeVRR[2, 3, 3, 3]), FeeBmpp["8", 7] -> 
  (-Conjugate[LeeVLR[1, 2, 3, 1]] + LeeVLR[1, 1, 2, 3] + LeeVLR[1, 3, 2, 1] - 
    LeeVLR[2, 3, 1, 1] - 2*LeeVLR[2, 3, 3, 3] + 2*LeeVLR[3, 3, 2, 3])/
   Sqrt[6], FeeBmpm["8", 7] -> (Conjugate[LeeVLR[1, 2, 3, 1]] + 
    LeeVLR[1, 1, 2, 3] - LeeVLR[1, 3, 2, 1] + 2*LeeVLR[2, 2, 2, 3] - 
    LeeVLR[2, 3, 1, 1] - 2*LeeVLR[2, 3, 2, 2])/Sqrt[6], 
 FeeAmpp["8", 8] -> Sqrt[2/5]*(LeeVLL[1, 1, 1, 3] + LeeVLL[1, 2, 2, 3] + 
    LeeVLL[1, 3, 3, 3] - LeeVRR[1, 1, 1, 3] - LeeVRR[1, 2, 2, 3] - 
    LeeVRR[1, 3, 3, 3]), FeeBmpp["8", 8] -> 
  (LeeVLR[1, 2, 2, 3] + LeeVLR[1, 3, 2, 2] + 2*LeeVLR[1, 3, 3, 3] - 
    LeeVLR[2, 2, 1, 3] - LeeVLR[2, 3, 1, 2] - 2*LeeVLR[3, 3, 1, 3])/Sqrt[6], 
 FeeBmpm["8", 8] -> (-2*LeeVLR[1, 1, 1, 3] - LeeVLR[1, 2, 2, 3] + 
    2*LeeVLR[1, 3, 1, 1] + LeeVLR[1, 3, 2, 2] - LeeVLR[2, 2, 1, 3] + 
    LeeVLR[2, 3, 1, 2])/Sqrt[6], FeeAmpp["1", 1] -> 
  (-LeeVLL[1, 1, 1, 1] - 2*LeeVLL[1, 1, 2, 2] - 2*LeeVLL[1, 1, 3, 3] - 
    LeeVLL[2, 2, 2, 2] - 2*LeeVLL[2, 2, 3, 3] - LeeVLL[3, 3, 3, 3] + 
    LeeVRR[1, 1, 1, 1] + 2*LeeVRR[1, 1, 2, 2] + 2*LeeVRR[1, 1, 3, 3] + 
    LeeVRR[2, 2, 2, 2] + 2*LeeVRR[2, 2, 3, 3] + LeeVRR[3, 3, 3, 3])/
   (2*Sqrt[3]), FeeBmpp["10", 1] -> Conjugate[LeeVLR[1, 2, 1, 3]] - 
   Conjugate[LeeVLR[1, 3, 1, 2]], FeeBmpp["10", 2] -> 
  (-Conjugate[LeeVLR[1, 1, 1, 3]] + Conjugate[LeeVLR[1, 2, 2, 3]] + 
    Conjugate[LeeVLR[1, 3, 1, 1]] - Conjugate[LeeVLR[1, 3, 2, 2]] + 
    Conjugate[LeeVLR[2, 2, 1, 3]] - Conjugate[LeeVLR[2, 3, 1, 2]])/Sqrt[3], 
 FeeBmpp["10", 3] -> (-Conjugate[LeeVLR[1, 1, 2, 3]] + 
    Conjugate[LeeVLR[1, 3, 2, 1]] + Conjugate[LeeVLR[2, 2, 2, 3]] + 
    Conjugate[LeeVLR[2, 3, 1, 1]] - Conjugate[LeeVLR[2, 3, 2, 2]] - 
    LeeVLR[1, 2, 3, 1])/Sqrt[3], FeeBmpp["10", 4] -> 
  Conjugate[LeeVLR[2, 3, 2, 1]] - LeeVLR[1, 2, 3, 2], 
 FeeBmpp["10", 5] -> (Conjugate[LeeVLR[1, 1, 1, 2]] - 
    Conjugate[LeeVLR[1, 2, 1, 1]] + Conjugate[LeeVLR[1, 2, 3, 3]] - 
    Conjugate[LeeVLR[1, 3, 3, 2]] - Conjugate[LeeVLR[3, 3, 1, 2]] + 
    LeeVLR[2, 3, 3, 1])/Sqrt[3], FeeBmpp["10", 6] -> 
  (-Conjugate[LeeVLR[1, 2, 2, 1]] + Conjugate[LeeVLR[1, 3, 3, 1]] - 
    Conjugate[LeeVLR[2, 3, 3, 2]] + LeeVLR[1, 1, 2, 2] - LeeVLR[1, 1, 3, 3] + 
    LeeVLR[1, 2, 2, 1] - LeeVLR[1, 3, 3, 1] - LeeVLR[2, 2, 1, 1] + 
    LeeVLR[2, 2, 3, 3] + LeeVLR[2, 3, 3, 2] + LeeVLR[3, 3, 1, 1] - 
    LeeVLR[3, 3, 2, 2])/Sqrt[6], FeeBmpp["10", 7] -> 
  (Conjugate[LeeVLR[2, 3, 3, 1]] + LeeVLR[1, 2, 2, 2] - LeeVLR[1, 2, 3, 3] - 
    LeeVLR[1, 3, 3, 2] - LeeVLR[2, 2, 1, 2] + LeeVLR[3, 3, 1, 2])/Sqrt[3], 
 FeeBmpp["10", 8] -> (-Conjugate[LeeVLR[1, 2, 3, 1]] + LeeVLR[1, 1, 2, 3] + 
    LeeVLR[1, 3, 2, 1] - LeeVLR[2, 3, 1, 1] + LeeVLR[2, 3, 3, 3] - 
    LeeVLR[3, 3, 2, 3])/Sqrt[3], FeeBmpp["10", 9] -> 
  (LeeVLR[1, 2, 2, 3] + LeeVLR[1, 3, 2, 2] - LeeVLR[1, 3, 3, 3] - 
    LeeVLR[2, 2, 1, 3] - LeeVLR[2, 3, 1, 2] + LeeVLR[3, 3, 1, 3])/Sqrt[3], 
 FeeBmpp["10", 10] -> LeeVLR[1, 3, 2, 3] - LeeVLR[2, 3, 1, 3], 
 FeeBmpm["10bar", 1] -> LeeVLR[1, 2, 1, 3] - LeeVLR[1, 3, 1, 2], 
 FeeBmpm["10bar", 2] -> (LeeVLR[1, 1, 1, 3] - LeeVLR[1, 2, 2, 3] - 
    LeeVLR[1, 3, 1, 1] + LeeVLR[1, 3, 2, 2] - LeeVLR[2, 2, 1, 3] + 
    LeeVLR[2, 3, 1, 2])/Sqrt[3], FeeBmpm["10bar", 3] -> 
  (-Conjugate[LeeVLR[1, 2, 3, 1]] - LeeVLR[1, 1, 2, 3] + LeeVLR[1, 3, 2, 1] + 
    LeeVLR[2, 2, 2, 3] + LeeVLR[2, 3, 1, 1] - LeeVLR[2, 3, 2, 2])/Sqrt[3], 
 FeeBmpm["10bar", 4] -> Conjugate[LeeVLR[1, 2, 3, 2]] - LeeVLR[2, 3, 2, 1], 
 FeeBmpm["10bar", 5] -> (-Conjugate[LeeVLR[2, 3, 3, 1]] - 
    LeeVLR[1, 1, 1, 2] + LeeVLR[1, 2, 1, 1] - LeeVLR[1, 2, 3, 3] + 
    LeeVLR[1, 3, 3, 2] + LeeVLR[3, 3, 1, 2])/Sqrt[3], 
 FeeBmpm["10bar", 6] -> (Conjugate[LeeVLR[1, 2, 2, 1]] - 
    Conjugate[LeeVLR[1, 3, 3, 1]] + Conjugate[LeeVLR[2, 3, 3, 2]] + 
    LeeVLR[1, 1, 2, 2] - LeeVLR[1, 1, 3, 3] - LeeVLR[1, 2, 2, 1] + 
    LeeVLR[1, 3, 3, 1] - LeeVLR[2, 2, 1, 1] + LeeVLR[2, 2, 3, 3] - 
    LeeVLR[2, 3, 3, 2] + LeeVLR[3, 3, 1, 1] - LeeVLR[3, 3, 2, 2])/Sqrt[6], 
 FeeBmpm["10bar", 7] -> (-Conjugate[LeeVLR[1, 2, 2, 2]] + 
    Conjugate[LeeVLR[1, 2, 3, 3]] + Conjugate[LeeVLR[1, 3, 3, 2]] + 
    Conjugate[LeeVLR[2, 2, 1, 2]] - Conjugate[LeeVLR[3, 3, 1, 2]] - 
    LeeVLR[2, 3, 3, 1])/Sqrt[3], FeeBmpm["10bar", 8] -> 
  (Conjugate[LeeVLR[1, 1, 2, 3]] + Conjugate[LeeVLR[1, 3, 2, 1]] - 
    Conjugate[LeeVLR[2, 3, 1, 1]] + Conjugate[LeeVLR[2, 3, 3, 3]] - 
    Conjugate[LeeVLR[3, 3, 2, 3]] - LeeVLR[1, 2, 3, 1])/Sqrt[3], 
 FeeBmpm["10bar", 9] -> (-Conjugate[LeeVLR[1, 2, 2, 3]] - 
    Conjugate[LeeVLR[1, 3, 2, 2]] + Conjugate[LeeVLR[1, 3, 3, 3]] + 
    Conjugate[LeeVLR[2, 2, 1, 3]] + Conjugate[LeeVLR[2, 3, 1, 2]] - 
    Conjugate[LeeVLR[3, 3, 1, 3]])/Sqrt[3], FeeBmpm["10bar", 10] -> 
  -Conjugate[LeeVLR[1, 3, 2, 3]] + Conjugate[LeeVLR[2, 3, 1, 3]], 
 FudApp["3", 1, "8", 1] -> (3*Conjugate[LudV1LL[1, 2, 1, 3]] + 
    3*Conjugate[LudV1RR[1, 2, 1, 3]] + 2*(Conjugate[LudV8LL[1, 2, 1, 3]] + 
      Conjugate[LudV8RR[1, 2, 1, 3]]))/(6*Sqrt[2]), 
 FudApm["3", 1, "8", 1] -> (3*Conjugate[LudV1LL[1, 2, 1, 3]] + 
    3*Conjugate[LudV1RR[1, 2, 1, 3]] - 4*(Conjugate[LudV8LL[1, 2, 1, 3]] + 
      Conjugate[LudV8RR[1, 2, 1, 3]]))/(6*Sqrt[2]), 
 FudBpp["3", 1, "8", 1] -> (3*Conjugate[LduV1LR[1, 3, 1, 2]] + 
    2*Conjugate[LduV8LR[1, 3, 1, 2]] + 3*Conjugate[LudV1LR[1, 2, 1, 3]] + 
    2*Conjugate[LudV8LR[1, 2, 1, 3]])/(6*Sqrt[2]), 
 FudBpm["3", 1, "8", 1] -> (3*Conjugate[LduV1LR[1, 3, 1, 2]] - 
    4*Conjugate[LduV8LR[1, 3, 1, 2]] + 3*Conjugate[LudV1LR[1, 2, 1, 3]] - 
    4*Conjugate[LudV8LR[1, 2, 1, 3]])/(6*Sqrt[2]), 
 FudApp["3", 1, "8", 2] -> (3*Conjugate[LudV1LL[1, 2, 2, 3]] + 
    3*Conjugate[LudV1RR[1, 2, 2, 3]] + 2*(Conjugate[LudV8LL[1, 2, 2, 3]] + 
      Conjugate[LudV8RR[1, 2, 2, 3]]))/(6*Sqrt[2]), 
 FudApm["3", 1, "8", 2] -> (3*Conjugate[LudV1LL[1, 2, 2, 3]] + 
    3*Conjugate[LudV1RR[1, 2, 2, 3]] - 4*(Conjugate[LudV8LL[1, 2, 2, 3]] + 
      Conjugate[LudV8RR[1, 2, 2, 3]]))/(6*Sqrt[2]), 
 FudBpp["3", 1, "8", 2] -> (3*Conjugate[LduV1LR[2, 3, 1, 2]] + 
    2*Conjugate[LduV8LR[2, 3, 1, 2]] + 3*Conjugate[LudV1LR[1, 2, 2, 3]] + 
    2*Conjugate[LudV8LR[1, 2, 2, 3]])/(6*Sqrt[2]), 
 FudBpm["3", 1, "8", 2] -> (3*Conjugate[LduV1LR[2, 3, 1, 2]] - 
    4*Conjugate[LduV8LR[2, 3, 1, 2]] + 3*Conjugate[LudV1LR[1, 2, 2, 3]] - 
    4*Conjugate[LudV8LR[1, 2, 2, 3]])/(6*Sqrt[2]), 
 FudApp["3", 1, "8", 3] -> (3*Conjugate[LudV1LL[1, 2, 1, 2]] + 
    3*Conjugate[LudV1RR[1, 2, 1, 2]] + 2*(Conjugate[LudV8LL[1, 2, 1, 2]] + 
      Conjugate[LudV8RR[1, 2, 1, 2]]))/(6*Sqrt[2]), 
 FudApm["3", 1, "8", 3] -> (3*Conjugate[LudV1LL[1, 2, 1, 2]] + 
    3*Conjugate[LudV1RR[1, 2, 1, 2]] - 4*(Conjugate[LudV8LL[1, 2, 1, 2]] + 
      Conjugate[LudV8RR[1, 2, 1, 2]]))/(6*Sqrt[2]), 
 FudBpp["3", 1, "8", 3] -> (3*Conjugate[LduV1LR[1, 2, 1, 2]] + 
    2*Conjugate[LduV8LR[1, 2, 1, 2]] + 3*Conjugate[LudV1LR[1, 2, 1, 2]] + 
    2*Conjugate[LudV8LR[1, 2, 1, 2]])/(6*Sqrt[2]), 
 FudBpm["3", 1, "8", 3] -> (3*Conjugate[LduV1LR[1, 2, 1, 2]] - 
    4*Conjugate[LduV8LR[1, 2, 1, 2]] + 3*Conjugate[LudV1LR[1, 2, 1, 2]] - 
    4*Conjugate[LudV8LR[1, 2, 1, 2]])/(6*Sqrt[2]), 
 FudApp["3", 1, "8", 4] -> (-3*Conjugate[LudV1LL[1, 2, 1, 1]] + 
    3*Conjugate[LudV1LL[1, 2, 2, 2]] - 3*Conjugate[LudV1RR[1, 2, 1, 1]] + 
    3*Conjugate[LudV1RR[1, 2, 2, 2]] - 2*Conjugate[LudV8LL[1, 2, 1, 1]] + 
    2*Conjugate[LudV8LL[1, 2, 2, 2]] - 2*Conjugate[LudV8RR[1, 2, 1, 1]] + 
    2*Conjugate[LudV8RR[1, 2, 2, 2]])/12, FudApm["3", 1, "8", 4] -> 
  (-3*Conjugate[LudV1LL[1, 2, 1, 1]] + 3*Conjugate[LudV1LL[1, 2, 2, 2]] - 
    3*Conjugate[LudV1RR[1, 2, 1, 1]] + 3*Conjugate[LudV1RR[1, 2, 2, 2]] + 
    4*Conjugate[LudV8LL[1, 2, 1, 1]] - 4*Conjugate[LudV8LL[1, 2, 2, 2]] + 
    4*Conjugate[LudV8RR[1, 2, 1, 1]] - 4*Conjugate[LudV8RR[1, 2, 2, 2]])/12, 
 FudBpp["3", 1, "8", 4] -> (-3*Conjugate[LduV1LR[1, 1, 1, 2]] + 
    3*Conjugate[LduV1LR[2, 2, 1, 2]] - 2*Conjugate[LduV8LR[1, 1, 1, 2]] + 
    2*Conjugate[LduV8LR[2, 2, 1, 2]] - 3*Conjugate[LudV1LR[1, 2, 1, 1]] + 
    3*Conjugate[LudV1LR[1, 2, 2, 2]] - 2*Conjugate[LudV8LR[1, 2, 1, 1]] + 
    2*Conjugate[LudV8LR[1, 2, 2, 2]])/12, FudBpm["3", 1, "8", 4] -> 
  (-3*Conjugate[LduV1LR[1, 1, 1, 2]] + 3*Conjugate[LduV1LR[2, 2, 1, 2]] + 
    4*Conjugate[LduV8LR[1, 1, 1, 2]] - 4*Conjugate[LduV8LR[2, 2, 1, 2]] - 
    3*Conjugate[LudV1LR[1, 2, 1, 1]] + 3*Conjugate[LudV1LR[1, 2, 2, 2]] + 
    4*Conjugate[LudV8LR[1, 2, 1, 1]] - 4*Conjugate[LudV8LR[1, 2, 2, 2]])/12, 
 FudApp["3", 1, "8", 5] -> -1/6*(3*Conjugate[LudV1LL[1, 2, 2, 1]] + 
     3*Conjugate[LudV1RR[1, 2, 2, 1]] + 2*(Conjugate[LudV8LL[1, 2, 2, 1]] + 
       Conjugate[LudV8RR[1, 2, 2, 1]]))/Sqrt[2], 
 FudApm["3", 1, "8", 5] -> (-3*Conjugate[LudV1LL[1, 2, 2, 1]] - 
    3*Conjugate[LudV1RR[1, 2, 2, 1]] + 4*(Conjugate[LudV8LL[1, 2, 2, 1]] + 
      Conjugate[LudV8RR[1, 2, 2, 1]]))/(6*Sqrt[2]), 
 FudBpp["3", 1, "8", 5] -> -1/6*(3*Conjugate[LudV1LR[1, 2, 2, 1]] + 
     2*Conjugate[LudV8LR[1, 2, 2, 1]] + 3*LduV1LR[1, 2, 2, 1] + 
     2*LduV8LR[1, 2, 2, 1])/Sqrt[2], FudBpm["3", 1, "8", 5] -> 
  (-3*Conjugate[LudV1LR[1, 2, 2, 1]] + 4*Conjugate[LudV8LR[1, 2, 2, 1]] - 
    3*LduV1LR[1, 2, 2, 1] + 4*LduV8LR[1, 2, 2, 1])/(6*Sqrt[2]), 
 FudApp["3", 1, "8", 6] -> -1/12*(3*Conjugate[LudV1LL[1, 2, 1, 1]] + 
     3*Conjugate[LudV1LL[1, 2, 2, 2]] - 6*Conjugate[LudV1LL[1, 2, 3, 3]] + 
     3*Conjugate[LudV1RR[1, 2, 1, 1]] + 3*Conjugate[LudV1RR[1, 2, 2, 2]] - 
     6*Conjugate[LudV1RR[1, 2, 3, 3]] + 2*Conjugate[LudV8LL[1, 2, 1, 1]] + 
     2*Conjugate[LudV8LL[1, 2, 2, 2]] - 4*Conjugate[LudV8LL[1, 2, 3, 3]] + 
     2*Conjugate[LudV8RR[1, 2, 1, 1]] + 2*Conjugate[LudV8RR[1, 2, 2, 2]] - 
     4*Conjugate[LudV8RR[1, 2, 3, 3]])/Sqrt[3], 
 FudApm["3", 1, "8", 6] -> (-3*Conjugate[LudV1LL[1, 2, 1, 1]] - 
    3*Conjugate[LudV1LL[1, 2, 2, 2]] + 6*Conjugate[LudV1LL[1, 2, 3, 3]] - 
    3*Conjugate[LudV1RR[1, 2, 1, 1]] - 3*Conjugate[LudV1RR[1, 2, 2, 2]] + 
    6*Conjugate[LudV1RR[1, 2, 3, 3]] + 4*Conjugate[LudV8LL[1, 2, 1, 1]] + 
    4*Conjugate[LudV8LL[1, 2, 2, 2]] - 8*Conjugate[LudV8LL[1, 2, 3, 3]] + 
    4*Conjugate[LudV8RR[1, 2, 1, 1]] + 4*Conjugate[LudV8RR[1, 2, 2, 2]] - 
    8*Conjugate[LudV8RR[1, 2, 3, 3]])/(12*Sqrt[3]), 
 FudBpp["3", 1, "8", 6] -> -1/12*(3*Conjugate[LduV1LR[1, 1, 1, 2]] + 
     3*Conjugate[LduV1LR[2, 2, 1, 2]] - 6*Conjugate[LduV1LR[3, 3, 1, 2]] + 
     2*Conjugate[LduV8LR[1, 1, 1, 2]] + 2*Conjugate[LduV8LR[2, 2, 1, 2]] - 
     4*Conjugate[LduV8LR[3, 3, 1, 2]] + 3*Conjugate[LudV1LR[1, 2, 1, 1]] + 
     3*Conjugate[LudV1LR[1, 2, 2, 2]] - 6*Conjugate[LudV1LR[1, 2, 3, 3]] + 
     2*Conjugate[LudV8LR[1, 2, 1, 1]] + 2*Conjugate[LudV8LR[1, 2, 2, 2]] - 
     4*Conjugate[LudV8LR[1, 2, 3, 3]])/Sqrt[3], 
 FudBpm["3", 1, "8", 6] -> (-3*Conjugate[LduV1LR[1, 1, 1, 2]] - 
    3*Conjugate[LduV1LR[2, 2, 1, 2]] + 6*Conjugate[LduV1LR[3, 3, 1, 2]] + 
    4*Conjugate[LduV8LR[1, 1, 1, 2]] + 4*Conjugate[LduV8LR[2, 2, 1, 2]] - 
    8*Conjugate[LduV8LR[3, 3, 1, 2]] - 3*Conjugate[LudV1LR[1, 2, 1, 1]] - 
    3*Conjugate[LudV1LR[1, 2, 2, 2]] + 6*Conjugate[LudV1LR[1, 2, 3, 3]] + 
    4*Conjugate[LudV8LR[1, 2, 1, 1]] + 4*Conjugate[LudV8LR[1, 2, 2, 2]] - 
    8*Conjugate[LudV8LR[1, 2, 3, 3]])/(12*Sqrt[3]), 
 FudApp["3", 1, "8", 7] -> (3*Conjugate[LudV1LL[1, 2, 3, 2]] + 
    3*Conjugate[LudV1RR[1, 2, 3, 2]] + 2*(Conjugate[LudV8LL[1, 2, 3, 2]] + 
      Conjugate[LudV8RR[1, 2, 3, 2]]))/(6*Sqrt[2]), 
 FudApm["3", 1, "8", 7] -> (3*Conjugate[LudV1LL[1, 2, 3, 2]] + 
    3*Conjugate[LudV1RR[1, 2, 3, 2]] - 4*(Conjugate[LudV8LL[1, 2, 3, 2]] + 
      Conjugate[LudV8RR[1, 2, 3, 2]]))/(6*Sqrt[2]), 
 FudBpp["3", 1, "8", 7] -> (3*Conjugate[LudV1LR[1, 2, 3, 2]] + 
    2*Conjugate[LudV8LR[1, 2, 3, 2]] + 3*LduV1LR[2, 3, 2, 1] + 
    2*LduV8LR[2, 3, 2, 1])/(6*Sqrt[2]), FudBpm["3", 1, "8", 7] -> 
  (3*Conjugate[LudV1LR[1, 2, 3, 2]] - 4*Conjugate[LudV8LR[1, 2, 3, 2]] + 
    3*LduV1LR[2, 3, 2, 1] - 4*LduV8LR[2, 3, 2, 1])/(6*Sqrt[2]), 
 FudApp["3", 1, "8", 8] -> -1/6*(3*Conjugate[LudV1LL[1, 2, 3, 1]] + 
     3*Conjugate[LudV1RR[1, 2, 3, 1]] + 2*(Conjugate[LudV8LL[1, 2, 3, 1]] + 
       Conjugate[LudV8RR[1, 2, 3, 1]]))/Sqrt[2], 
 FudApm["3", 1, "8", 8] -> (-3*Conjugate[LudV1LL[1, 2, 3, 1]] - 
    3*Conjugate[LudV1RR[1, 2, 3, 1]] + 4*(Conjugate[LudV8LL[1, 2, 3, 1]] + 
      Conjugate[LudV8RR[1, 2, 3, 1]]))/(6*Sqrt[2]), 
 FudBpp["3", 1, "8", 8] -> -1/6*(3*Conjugate[LudV1LR[1, 2, 3, 1]] + 
     2*Conjugate[LudV8LR[1, 2, 3, 1]] + 3*LduV1LR[1, 3, 2, 1] + 
     2*LduV8LR[1, 3, 2, 1])/Sqrt[2], FudBpm["3", 1, "8", 8] -> 
  (-3*Conjugate[LudV1LR[1, 2, 3, 1]] + 4*Conjugate[LudV8LR[1, 2, 3, 1]] - 
    3*LduV1LR[1, 3, 2, 1] + 4*LduV8LR[1, 3, 2, 1])/(6*Sqrt[2]), 
 FudApp["3", 2, "8", 1] -> (-3*Conjugate[LudV1LL[1, 1, 1, 3]] + 
    3*Conjugate[LudV1LL[2, 2, 1, 3]] - 3*Conjugate[LudV1RR[1, 1, 1, 3]] + 
    3*Conjugate[LudV1RR[2, 2, 1, 3]] - 2*Conjugate[LudV8LL[1, 1, 1, 3]] + 
    2*Conjugate[LudV8LL[2, 2, 1, 3]] - 2*Conjugate[LudV8RR[1, 1, 1, 3]] + 
    2*Conjugate[LudV8RR[2, 2, 1, 3]])/12, FudApm["3", 2, "8", 1] -> 
  (-3*Conjugate[LudV1LL[1, 1, 1, 3]] + 3*Conjugate[LudV1LL[2, 2, 1, 3]] - 
    3*Conjugate[LudV1RR[1, 1, 1, 3]] + 3*Conjugate[LudV1RR[2, 2, 1, 3]] + 
    4*Conjugate[LudV8LL[1, 1, 1, 3]] - 4*Conjugate[LudV8LL[2, 2, 1, 3]] + 
    4*Conjugate[LudV8RR[1, 1, 1, 3]] - 4*Conjugate[LudV8RR[2, 2, 1, 3]])/12, 
 FudBpp["3", 2, "8", 1] -> (-3*Conjugate[LduV1LR[1, 3, 1, 1]] + 
    3*Conjugate[LduV1LR[1, 3, 2, 2]] - 2*Conjugate[LduV8LR[1, 3, 1, 1]] + 
    2*Conjugate[LduV8LR[1, 3, 2, 2]] - 3*Conjugate[LudV1LR[1, 1, 1, 3]] + 
    3*Conjugate[LudV1LR[2, 2, 1, 3]] - 2*Conjugate[LudV8LR[1, 1, 1, 3]] + 
    2*Conjugate[LudV8LR[2, 2, 1, 3]])/12, FudBpm["3", 2, "8", 1] -> 
  (-3*Conjugate[LduV1LR[1, 3, 1, 1]] + 3*Conjugate[LduV1LR[1, 3, 2, 2]] + 
    4*Conjugate[LduV8LR[1, 3, 1, 1]] - 4*Conjugate[LduV8LR[1, 3, 2, 2]] - 
    3*Conjugate[LudV1LR[1, 1, 1, 3]] + 3*Conjugate[LudV1LR[2, 2, 1, 3]] + 
    4*Conjugate[LudV8LR[1, 1, 1, 3]] - 4*Conjugate[LudV8LR[2, 2, 1, 3]])/12, 
 FudApp["3", 2, "8", 2] -> (-3*Conjugate[LudV1LL[1, 1, 2, 3]] + 
    3*Conjugate[LudV1LL[2, 2, 2, 3]] - 3*Conjugate[LudV1RR[1, 1, 2, 3]] + 
    3*Conjugate[LudV1RR[2, 2, 2, 3]] - 2*Conjugate[LudV8LL[1, 1, 2, 3]] + 
    2*Conjugate[LudV8LL[2, 2, 2, 3]] - 2*Conjugate[LudV8RR[1, 1, 2, 3]] + 
    2*Conjugate[LudV8RR[2, 2, 2, 3]])/12, FudApm["3", 2, "8", 2] -> 
  (-3*Conjugate[LudV1LL[1, 1, 2, 3]] + 3*Conjugate[LudV1LL[2, 2, 2, 3]] - 
    3*Conjugate[LudV1RR[1, 1, 2, 3]] + 3*Conjugate[LudV1RR[2, 2, 2, 3]] + 
    4*Conjugate[LudV8LL[1, 1, 2, 3]] - 4*Conjugate[LudV8LL[2, 2, 2, 3]] + 
    4*Conjugate[LudV8RR[1, 1, 2, 3]] - 4*Conjugate[LudV8RR[2, 2, 2, 3]])/12, 
 FudBpp["3", 2, "8", 2] -> (-3*Conjugate[LduV1LR[2, 3, 1, 1]] + 
    3*Conjugate[LduV1LR[2, 3, 2, 2]] - 2*Conjugate[LduV8LR[2, 3, 1, 1]] + 
    2*Conjugate[LduV8LR[2, 3, 2, 2]] - 3*Conjugate[LudV1LR[1, 1, 2, 3]] + 
    3*Conjugate[LudV1LR[2, 2, 2, 3]] - 2*Conjugate[LudV8LR[1, 1, 2, 3]] + 
    2*Conjugate[LudV8LR[2, 2, 2, 3]])/12, FudBpm["3", 2, "8", 2] -> 
  (-3*Conjugate[LduV1LR[2, 3, 1, 1]] + 3*Conjugate[LduV1LR[2, 3, 2, 2]] + 
    4*Conjugate[LduV8LR[2, 3, 1, 1]] - 4*Conjugate[LduV8LR[2, 3, 2, 2]] - 
    3*Conjugate[LudV1LR[1, 1, 2, 3]] + 3*Conjugate[LudV1LR[2, 2, 2, 3]] + 
    4*Conjugate[LudV8LR[1, 1, 2, 3]] - 4*Conjugate[LudV8LR[2, 2, 2, 3]])/12, 
 FudApp["3", 2, "8", 3] -> (-3*Conjugate[LudV1LL[1, 1, 1, 2]] + 
    3*Conjugate[LudV1LL[2, 2, 1, 2]] - 3*Conjugate[LudV1RR[1, 1, 1, 2]] + 
    3*Conjugate[LudV1RR[2, 2, 1, 2]] - 2*Conjugate[LudV8LL[1, 1, 1, 2]] + 
    2*Conjugate[LudV8LL[2, 2, 1, 2]] - 2*Conjugate[LudV8RR[1, 1, 1, 2]] + 
    2*Conjugate[LudV8RR[2, 2, 1, 2]])/12, FudApm["3", 2, "8", 3] -> 
  (-3*Conjugate[LudV1LL[1, 1, 1, 2]] + 3*Conjugate[LudV1LL[2, 2, 1, 2]] - 
    3*Conjugate[LudV1RR[1, 1, 1, 2]] + 3*Conjugate[LudV1RR[2, 2, 1, 2]] + 
    4*Conjugate[LudV8LL[1, 1, 1, 2]] - 4*Conjugate[LudV8LL[2, 2, 1, 2]] + 
    4*Conjugate[LudV8RR[1, 1, 1, 2]] - 4*Conjugate[LudV8RR[2, 2, 1, 2]])/12, 
 FudBpp["3", 2, "8", 3] -> (-3*Conjugate[LduV1LR[1, 2, 1, 1]] + 
    3*Conjugate[LduV1LR[1, 2, 2, 2]] - 2*Conjugate[LduV8LR[1, 2, 1, 1]] + 
    2*Conjugate[LduV8LR[1, 2, 2, 2]] - 3*Conjugate[LudV1LR[1, 1, 1, 2]] + 
    3*Conjugate[LudV1LR[2, 2, 1, 2]] - 2*Conjugate[LudV8LR[1, 1, 1, 2]] + 
    2*Conjugate[LudV8LR[2, 2, 1, 2]])/12, FudBpm["3", 2, "8", 3] -> 
  (-3*Conjugate[LduV1LR[1, 2, 1, 1]] + 3*Conjugate[LduV1LR[1, 2, 2, 2]] + 
    4*Conjugate[LduV8LR[1, 2, 1, 1]] - 4*Conjugate[LduV8LR[1, 2, 2, 2]] - 
    3*Conjugate[LudV1LR[1, 1, 1, 2]] + 3*Conjugate[LudV1LR[2, 2, 1, 2]] + 
    4*Conjugate[LudV8LR[1, 1, 1, 2]] - 4*Conjugate[LudV8LR[2, 2, 1, 2]])/12, 
 FudApp["3", 2, "8", 4] -> (3*LudV1LL[1, 1, 1, 1] - 3*LudV1LL[1, 1, 2, 2] - 
    3*LudV1LL[2, 2, 1, 1] + 3*LudV1LL[2, 2, 2, 2] + 3*LudV1RR[1, 1, 1, 1] - 
    3*LudV1RR[1, 1, 2, 2] - 3*LudV1RR[2, 2, 1, 1] + 3*LudV1RR[2, 2, 2, 2] + 
    2*LudV8LL[1, 1, 1, 1] - 2*LudV8LL[1, 1, 2, 2] - 2*LudV8LL[2, 2, 1, 1] + 
    2*LudV8LL[2, 2, 2, 2] + 2*LudV8RR[1, 1, 1, 1] - 2*LudV8RR[1, 1, 2, 2] - 
    2*LudV8RR[2, 2, 1, 1] + 2*LudV8RR[2, 2, 2, 2])/(12*Sqrt[2]), 
 FudApm["3", 2, "8", 4] -> (3*LudV1LL[1, 1, 1, 1] - 3*LudV1LL[1, 1, 2, 2] - 
    3*LudV1LL[2, 2, 1, 1] + 3*LudV1LL[2, 2, 2, 2] + 3*LudV1RR[1, 1, 1, 1] - 
    3*LudV1RR[1, 1, 2, 2] - 3*LudV1RR[2, 2, 1, 1] + 3*LudV1RR[2, 2, 2, 2] - 
    4*LudV8LL[1, 1, 1, 1] + 4*LudV8LL[1, 1, 2, 2] + 4*LudV8LL[2, 2, 1, 1] - 
    4*LudV8LL[2, 2, 2, 2] - 4*LudV8RR[1, 1, 1, 1] + 4*LudV8RR[1, 1, 2, 2] + 
    4*LudV8RR[2, 2, 1, 1] - 4*LudV8RR[2, 2, 2, 2])/(12*Sqrt[2]), 
 FudBpp["3", 2, "8", 4] -> (3*LduV1LR[1, 1, 1, 1] - 3*LduV1LR[1, 1, 2, 2] - 
    3*LduV1LR[2, 2, 1, 1] + 3*LduV1LR[2, 2, 2, 2] + 2*LduV8LR[1, 1, 1, 1] - 
    2*LduV8LR[1, 1, 2, 2] - 2*LduV8LR[2, 2, 1, 1] + 2*LduV8LR[2, 2, 2, 2] + 
    3*LudV1LR[1, 1, 1, 1] - 3*LudV1LR[1, 1, 2, 2] - 3*LudV1LR[2, 2, 1, 1] + 
    3*LudV1LR[2, 2, 2, 2] + 2*LudV8LR[1, 1, 1, 1] - 2*LudV8LR[1, 1, 2, 2] - 
    2*LudV8LR[2, 2, 1, 1] + 2*LudV8LR[2, 2, 2, 2])/(12*Sqrt[2]), 
 FudBpm["3", 2, "8", 4] -> (3*LduV1LR[1, 1, 1, 1] - 3*LduV1LR[1, 1, 2, 2] - 
    3*LduV1LR[2, 2, 1, 1] + 3*LduV1LR[2, 2, 2, 2] - 4*LduV8LR[1, 1, 1, 1] + 
    4*LduV8LR[1, 1, 2, 2] + 4*LduV8LR[2, 2, 1, 1] - 4*LduV8LR[2, 2, 2, 2] + 
    3*LudV1LR[1, 1, 1, 1] - 3*LudV1LR[1, 1, 2, 2] - 3*LudV1LR[2, 2, 1, 1] + 
    3*LudV1LR[2, 2, 2, 2] - 4*LudV8LR[1, 1, 1, 1] + 4*LudV8LR[1, 1, 2, 2] + 
    4*LudV8LR[2, 2, 1, 1] - 4*LudV8LR[2, 2, 2, 2])/(12*Sqrt[2]), 
 FudApp["3", 2, "8", 5] -> (3*LudV1LL[1, 1, 1, 2] - 3*LudV1LL[2, 2, 1, 2] + 
    3*LudV1RR[1, 1, 1, 2] - 3*LudV1RR[2, 2, 1, 2] + 2*LudV8LL[1, 1, 1, 2] - 
    2*LudV8LL[2, 2, 1, 2] + 2*LudV8RR[1, 1, 1, 2] - 2*LudV8RR[2, 2, 1, 2])/
   12, FudApm["3", 2, "8", 5] -> 
  (3*LudV1LL[1, 1, 1, 2] - 3*LudV1LL[2, 2, 1, 2] + 3*LudV1RR[1, 1, 1, 2] - 
    3*LudV1RR[2, 2, 1, 2] - 4*LudV8LL[1, 1, 1, 2] + 4*LudV8LL[2, 2, 1, 2] - 
    4*LudV8RR[1, 1, 1, 2] + 4*LudV8RR[2, 2, 1, 2])/12, 
 FudBpp["3", 2, "8", 5] -> (3*LduV1LR[1, 2, 1, 1] - 3*LduV1LR[1, 2, 2, 2] + 
    2*LduV8LR[1, 2, 1, 1] - 2*LduV8LR[1, 2, 2, 2] + 3*LudV1LR[1, 1, 1, 2] - 
    3*LudV1LR[2, 2, 1, 2] + 2*LudV8LR[1, 1, 1, 2] - 2*LudV8LR[2, 2, 1, 2])/
   12, FudBpm["3", 2, "8", 5] -> 
  (3*LduV1LR[1, 2, 1, 1] - 3*LduV1LR[1, 2, 2, 2] - 4*LduV8LR[1, 2, 1, 1] + 
    4*LduV8LR[1, 2, 2, 2] + 3*LudV1LR[1, 1, 1, 2] - 3*LudV1LR[2, 2, 1, 2] - 
    4*LudV8LR[1, 1, 1, 2] + 4*LudV8LR[2, 2, 1, 2])/12, 
 FudApp["3", 2, "8", 6] -> (3*LudV1LL[1, 1, 1, 1] + 3*LudV1LL[1, 1, 2, 2] - 
    6*LudV1LL[1, 1, 3, 3] - 3*LudV1LL[2, 2, 1, 1] - 3*LudV1LL[2, 2, 2, 2] + 
    6*LudV1LL[2, 2, 3, 3] + 3*LudV1RR[1, 1, 1, 1] + 3*LudV1RR[1, 1, 2, 2] - 
    6*LudV1RR[1, 1, 3, 3] - 3*LudV1RR[2, 2, 1, 1] - 3*LudV1RR[2, 2, 2, 2] + 
    6*LudV1RR[2, 2, 3, 3] + 2*LudV8LL[1, 1, 1, 1] + 2*LudV8LL[1, 1, 2, 2] - 
    4*LudV8LL[1, 1, 3, 3] - 2*LudV8LL[2, 2, 1, 1] - 2*LudV8LL[2, 2, 2, 2] + 
    4*LudV8LL[2, 2, 3, 3] + 2*LudV8RR[1, 1, 1, 1] + 2*LudV8RR[1, 1, 2, 2] - 
    4*LudV8RR[1, 1, 3, 3] - 2*LudV8RR[2, 2, 1, 1] - 2*LudV8RR[2, 2, 2, 2] + 
    4*LudV8RR[2, 2, 3, 3])/(12*Sqrt[6]), FudApm["3", 2, "8", 6] -> 
  (3*LudV1LL[1, 1, 1, 1] + 3*LudV1LL[1, 1, 2, 2] - 6*LudV1LL[1, 1, 3, 3] - 
    3*LudV1LL[2, 2, 1, 1] - 3*LudV1LL[2, 2, 2, 2] + 6*LudV1LL[2, 2, 3, 3] + 
    3*LudV1RR[1, 1, 1, 1] + 3*LudV1RR[1, 1, 2, 2] - 6*LudV1RR[1, 1, 3, 3] - 
    3*LudV1RR[2, 2, 1, 1] - 3*LudV1RR[2, 2, 2, 2] + 6*LudV1RR[2, 2, 3, 3] - 
    4*LudV8LL[1, 1, 1, 1] - 4*LudV8LL[1, 1, 2, 2] + 8*LudV8LL[1, 1, 3, 3] + 
    4*LudV8LL[2, 2, 1, 1] + 4*LudV8LL[2, 2, 2, 2] - 8*LudV8LL[2, 2, 3, 3] - 
    4*LudV8RR[1, 1, 1, 1] - 4*LudV8RR[1, 1, 2, 2] + 8*LudV8RR[1, 1, 3, 3] + 
    4*LudV8RR[2, 2, 1, 1] + 4*LudV8RR[2, 2, 2, 2] - 8*LudV8RR[2, 2, 3, 3])/
   (12*Sqrt[6]), FudBpp["3", 2, "8", 6] -> 
  (3*LduV1LR[1, 1, 1, 1] - 3*LduV1LR[1, 1, 2, 2] + 3*LduV1LR[2, 2, 1, 1] - 
    3*LduV1LR[2, 2, 2, 2] - 6*LduV1LR[3, 3, 1, 1] + 6*LduV1LR[3, 3, 2, 2] + 
    2*LduV8LR[1, 1, 1, 1] - 2*LduV8LR[1, 1, 2, 2] + 2*LduV8LR[2, 2, 1, 1] - 
    2*LduV8LR[2, 2, 2, 2] - 4*LduV8LR[3, 3, 1, 1] + 4*LduV8LR[3, 3, 2, 2] + 
    3*LudV1LR[1, 1, 1, 1] + 3*LudV1LR[1, 1, 2, 2] - 6*LudV1LR[1, 1, 3, 3] - 
    3*LudV1LR[2, 2, 1, 1] - 3*LudV1LR[2, 2, 2, 2] + 6*LudV1LR[2, 2, 3, 3] + 
    2*LudV8LR[1, 1, 1, 1] + 2*LudV8LR[1, 1, 2, 2] - 4*LudV8LR[1, 1, 3, 3] - 
    2*LudV8LR[2, 2, 1, 1] - 2*LudV8LR[2, 2, 2, 2] + 4*LudV8LR[2, 2, 3, 3])/
   (12*Sqrt[6]), FudBpm["3", 2, "8", 6] -> 
  (3*LduV1LR[1, 1, 1, 1] - 3*LduV1LR[1, 1, 2, 2] + 3*LduV1LR[2, 2, 1, 1] - 
    3*LduV1LR[2, 2, 2, 2] - 6*LduV1LR[3, 3, 1, 1] + 6*LduV1LR[3, 3, 2, 2] - 
    4*LduV8LR[1, 1, 1, 1] + 4*LduV8LR[1, 1, 2, 2] - 4*LduV8LR[2, 2, 1, 1] + 
    4*LduV8LR[2, 2, 2, 2] + 8*LduV8LR[3, 3, 1, 1] - 8*LduV8LR[3, 3, 2, 2] + 
    3*LudV1LR[1, 1, 1, 1] + 3*LudV1LR[1, 1, 2, 2] - 6*LudV1LR[1, 1, 3, 3] - 
    3*LudV1LR[2, 2, 1, 1] - 3*LudV1LR[2, 2, 2, 2] + 6*LudV1LR[2, 2, 3, 3] - 
    4*LudV8LR[1, 1, 1, 1] - 4*LudV8LR[1, 1, 2, 2] + 8*LudV8LR[1, 1, 3, 3] + 
    4*LudV8LR[2, 2, 1, 1] + 4*LudV8LR[2, 2, 2, 2] - 8*LudV8LR[2, 2, 3, 3])/
   (12*Sqrt[6]), FudApp["3", 2, "8", 7] -> 
  (-3*LudV1LL[1, 1, 2, 3] + 3*LudV1LL[2, 2, 2, 3] - 3*LudV1RR[1, 1, 2, 3] + 
    3*LudV1RR[2, 2, 2, 3] - 2*LudV8LL[1, 1, 2, 3] + 2*LudV8LL[2, 2, 2, 3] - 
    2*LudV8RR[1, 1, 2, 3] + 2*LudV8RR[2, 2, 2, 3])/12, 
 FudApm["3", 2, "8", 7] -> (-3*LudV1LL[1, 1, 2, 3] + 3*LudV1LL[2, 2, 2, 3] - 
    3*LudV1RR[1, 1, 2, 3] + 3*LudV1RR[2, 2, 2, 3] + 4*LudV8LL[1, 1, 2, 3] - 
    4*LudV8LL[2, 2, 2, 3] + 4*LudV8RR[1, 1, 2, 3] - 4*LudV8RR[2, 2, 2, 3])/
   12, FudBpp["3", 2, "8", 7] -> 
  (-3*LduV1LR[2, 3, 1, 1] + 3*LduV1LR[2, 3, 2, 2] - 2*LduV8LR[2, 3, 1, 1] + 
    2*LduV8LR[2, 3, 2, 2] - 3*LudV1LR[1, 1, 2, 3] + 3*LudV1LR[2, 2, 2, 3] - 
    2*LudV8LR[1, 1, 2, 3] + 2*LudV8LR[2, 2, 2, 3])/12, 
 FudBpm["3", 2, "8", 7] -> (-3*LduV1LR[2, 3, 1, 1] + 3*LduV1LR[2, 3, 2, 2] + 
    4*LduV8LR[2, 3, 1, 1] - 4*LduV8LR[2, 3, 2, 2] - 3*LudV1LR[1, 1, 2, 3] + 
    3*LudV1LR[2, 2, 2, 3] + 4*LudV8LR[1, 1, 2, 3] - 4*LudV8LR[2, 2, 2, 3])/
   12, FudApp["3", 2, "8", 8] -> 
  (3*LudV1LL[1, 1, 1, 3] - 3*LudV1LL[2, 2, 1, 3] + 3*LudV1RR[1, 1, 1, 3] - 
    3*LudV1RR[2, 2, 1, 3] + 2*LudV8LL[1, 1, 1, 3] - 2*LudV8LL[2, 2, 1, 3] + 
    2*LudV8RR[1, 1, 1, 3] - 2*LudV8RR[2, 2, 1, 3])/12, 
 FudApm["3", 2, "8", 8] -> (3*LudV1LL[1, 1, 1, 3] - 3*LudV1LL[2, 2, 1, 3] + 
    3*LudV1RR[1, 1, 1, 3] - 3*LudV1RR[2, 2, 1, 3] - 4*LudV8LL[1, 1, 1, 3] + 
    4*LudV8LL[2, 2, 1, 3] - 4*LudV8RR[1, 1, 1, 3] + 4*LudV8RR[2, 2, 1, 3])/
   12, FudBpp["3", 2, "8", 8] -> 
  (3*LduV1LR[1, 3, 1, 1] - 3*LduV1LR[1, 3, 2, 2] + 2*LduV8LR[1, 3, 1, 1] - 
    2*LduV8LR[1, 3, 2, 2] + 3*LudV1LR[1, 1, 1, 3] - 3*LudV1LR[2, 2, 1, 3] + 
    2*LudV8LR[1, 1, 1, 3] - 2*LudV8LR[2, 2, 1, 3])/12, 
 FudBpm["3", 2, "8", 8] -> (3*LduV1LR[1, 3, 1, 1] - 3*LduV1LR[1, 3, 2, 2] - 
    4*LduV8LR[1, 3, 1, 1] + 4*LduV8LR[1, 3, 2, 2] + 3*LudV1LR[1, 1, 1, 3] - 
    3*LudV1LR[2, 2, 1, 3] - 4*LudV8LR[1, 1, 1, 3] + 4*LudV8LR[2, 2, 1, 3])/
   12, FudApp["3", 3, "8", 1] -> 
  -1/6*(3*LudV1LL[1, 2, 3, 1] + 3*LudV1RR[1, 2, 3, 1] + 
     2*(LudV8LL[1, 2, 3, 1] + LudV8RR[1, 2, 3, 1]))/Sqrt[2], 
 FudApm["3", 3, "8", 1] -> (-3*LudV1LL[1, 2, 3, 1] - 3*LudV1RR[1, 2, 3, 1] + 
    4*(LudV8LL[1, 2, 3, 1] + LudV8RR[1, 2, 3, 1]))/(6*Sqrt[2]), 
 FudBpp["3", 3, "8", 1] -> -1/6*(3*Conjugate[LduV1LR[1, 3, 2, 1]] + 
     2*Conjugate[LduV8LR[1, 3, 2, 1]] + 3*LudV1LR[1, 2, 3, 1] + 
     2*LudV8LR[1, 2, 3, 1])/Sqrt[2], FudBpm["3", 3, "8", 1] -> 
  (-3*Conjugate[LduV1LR[1, 3, 2, 1]] + 4*Conjugate[LduV8LR[1, 3, 2, 1]] - 
    3*LudV1LR[1, 2, 3, 1] + 4*LudV8LR[1, 2, 3, 1])/(6*Sqrt[2]), 
 FudApp["3", 3, "8", 2] -> 
  -1/6*(3*LudV1LL[1, 2, 3, 2] + 3*LudV1RR[1, 2, 3, 2] + 
     2*(LudV8LL[1, 2, 3, 2] + LudV8RR[1, 2, 3, 2]))/Sqrt[2], 
 FudApm["3", 3, "8", 2] -> (-3*LudV1LL[1, 2, 3, 2] - 3*LudV1RR[1, 2, 3, 2] + 
    4*(LudV8LL[1, 2, 3, 2] + LudV8RR[1, 2, 3, 2]))/(6*Sqrt[2]), 
 FudBpp["3", 3, "8", 2] -> -1/6*(3*Conjugate[LduV1LR[2, 3, 2, 1]] + 
     2*Conjugate[LduV8LR[2, 3, 2, 1]] + 3*LudV1LR[1, 2, 3, 2] + 
     2*LudV8LR[1, 2, 3, 2])/Sqrt[2], FudBpm["3", 3, "8", 2] -> 
  (-3*Conjugate[LduV1LR[2, 3, 2, 1]] + 4*Conjugate[LduV8LR[2, 3, 2, 1]] - 
    3*LudV1LR[1, 2, 3, 2] + 4*LudV8LR[1, 2, 3, 2])/(6*Sqrt[2]), 
 FudApp["3", 3, "8", 3] -> 
  -1/6*(3*LudV1LL[1, 2, 2, 1] + 3*LudV1RR[1, 2, 2, 1] + 
     2*(LudV8LL[1, 2, 2, 1] + LudV8RR[1, 2, 2, 1]))/Sqrt[2], 
 FudApm["3", 3, "8", 3] -> (-3*LudV1LL[1, 2, 2, 1] - 3*LudV1RR[1, 2, 2, 1] + 
    4*(LudV8LL[1, 2, 2, 1] + LudV8RR[1, 2, 2, 1]))/(6*Sqrt[2]), 
 FudBpp["3", 3, "8", 3] -> -1/6*(3*Conjugate[LduV1LR[1, 2, 2, 1]] + 
     2*Conjugate[LduV8LR[1, 2, 2, 1]] + 3*LudV1LR[1, 2, 2, 1] + 
     2*LudV8LR[1, 2, 2, 1])/Sqrt[2], FudBpm["3", 3, "8", 3] -> 
  (-3*Conjugate[LduV1LR[1, 2, 2, 1]] + 4*Conjugate[LduV8LR[1, 2, 2, 1]] - 
    3*LudV1LR[1, 2, 2, 1] + 4*LudV8LR[1, 2, 2, 1])/(6*Sqrt[2]), 
 FudApp["3", 3, "8", 4] -> (3*LudV1LL[1, 2, 1, 1] - 3*LudV1LL[1, 2, 2, 2] + 
    3*LudV1RR[1, 2, 1, 1] - 3*LudV1RR[1, 2, 2, 2] + 2*LudV8LL[1, 2, 1, 1] - 
    2*LudV8LL[1, 2, 2, 2] + 2*LudV8RR[1, 2, 1, 1] - 2*LudV8RR[1, 2, 2, 2])/
   12, FudApm["3", 3, "8", 4] -> 
  (3*LudV1LL[1, 2, 1, 1] - 3*LudV1LL[1, 2, 2, 2] + 3*LudV1RR[1, 2, 1, 1] - 
    3*LudV1RR[1, 2, 2, 2] - 4*LudV8LL[1, 2, 1, 1] + 4*LudV8LL[1, 2, 2, 2] - 
    4*LudV8RR[1, 2, 1, 1] + 4*LudV8RR[1, 2, 2, 2])/12, 
 FudBpp["3", 3, "8", 4] -> (3*LduV1LR[1, 1, 1, 2] - 3*LduV1LR[2, 2, 1, 2] + 
    2*LduV8LR[1, 1, 1, 2] - 2*LduV8LR[2, 2, 1, 2] + 3*LudV1LR[1, 2, 1, 1] - 
    3*LudV1LR[1, 2, 2, 2] + 2*LudV8LR[1, 2, 1, 1] - 2*LudV8LR[1, 2, 2, 2])/
   12, FudBpm["3", 3, "8", 4] -> 
  (3*LduV1LR[1, 1, 1, 2] - 3*LduV1LR[2, 2, 1, 2] - 4*LduV8LR[1, 1, 1, 2] + 
    4*LduV8LR[2, 2, 1, 2] + 3*LudV1LR[1, 2, 1, 1] - 3*LudV1LR[1, 2, 2, 2] - 
    4*LudV8LR[1, 2, 1, 1] + 4*LudV8LR[1, 2, 2, 2])/12, 
 FudApp["3", 3, "8", 5] -> (3*LudV1LL[1, 2, 1, 2] + 3*LudV1RR[1, 2, 1, 2] + 
    2*(LudV8LL[1, 2, 1, 2] + LudV8RR[1, 2, 1, 2]))/(6*Sqrt[2]), 
 FudApm["3", 3, "8", 5] -> (3*LudV1LL[1, 2, 1, 2] + 3*LudV1RR[1, 2, 1, 2] - 
    4*(LudV8LL[1, 2, 1, 2] + LudV8RR[1, 2, 1, 2]))/(6*Sqrt[2]), 
 FudBpp["3", 3, "8", 5] -> (3*LduV1LR[1, 2, 1, 2] + 2*LduV8LR[1, 2, 1, 2] + 
    3*LudV1LR[1, 2, 1, 2] + 2*LudV8LR[1, 2, 1, 2])/(6*Sqrt[2]), 
 FudBpm["3", 3, "8", 5] -> (3*LduV1LR[1, 2, 1, 2] - 4*LduV8LR[1, 2, 1, 2] + 
    3*LudV1LR[1, 2, 1, 2] - 4*LudV8LR[1, 2, 1, 2])/(6*Sqrt[2]), 
 FudApp["3", 3, "8", 6] -> (3*LudV1LL[1, 2, 1, 1] + 3*LudV1LL[1, 2, 2, 2] - 
    6*LudV1LL[1, 2, 3, 3] + 3*LudV1RR[1, 2, 1, 1] + 3*LudV1RR[1, 2, 2, 2] - 
    6*LudV1RR[1, 2, 3, 3] + 2*LudV8LL[1, 2, 1, 1] + 2*LudV8LL[1, 2, 2, 2] - 
    4*LudV8LL[1, 2, 3, 3] + 2*LudV8RR[1, 2, 1, 1] + 2*LudV8RR[1, 2, 2, 2] - 
    4*LudV8RR[1, 2, 3, 3])/(12*Sqrt[3]), FudApm["3", 3, "8", 6] -> 
  (3*LudV1LL[1, 2, 1, 1] + 3*LudV1LL[1, 2, 2, 2] - 6*LudV1LL[1, 2, 3, 3] + 
    3*LudV1RR[1, 2, 1, 1] + 3*LudV1RR[1, 2, 2, 2] - 6*LudV1RR[1, 2, 3, 3] - 
    4*LudV8LL[1, 2, 1, 1] - 4*LudV8LL[1, 2, 2, 2] + 8*LudV8LL[1, 2, 3, 3] - 
    4*LudV8RR[1, 2, 1, 1] - 4*LudV8RR[1, 2, 2, 2] + 8*LudV8RR[1, 2, 3, 3])/
   (12*Sqrt[3]), FudBpp["3", 3, "8", 6] -> 
  (3*LduV1LR[1, 1, 1, 2] + 3*LduV1LR[2, 2, 1, 2] - 6*LduV1LR[3, 3, 1, 2] + 
    2*LduV8LR[1, 1, 1, 2] + 2*LduV8LR[2, 2, 1, 2] - 4*LduV8LR[3, 3, 1, 2] + 
    3*LudV1LR[1, 2, 1, 1] + 3*LudV1LR[1, 2, 2, 2] - 6*LudV1LR[1, 2, 3, 3] + 
    2*LudV8LR[1, 2, 1, 1] + 2*LudV8LR[1, 2, 2, 2] - 4*LudV8LR[1, 2, 3, 3])/
   (12*Sqrt[3]), FudBpm["3", 3, "8", 6] -> 
  (3*LduV1LR[1, 1, 1, 2] + 3*LduV1LR[2, 2, 1, 2] - 6*LduV1LR[3, 3, 1, 2] - 
    4*LduV8LR[1, 1, 1, 2] - 4*LduV8LR[2, 2, 1, 2] + 8*LduV8LR[3, 3, 1, 2] + 
    3*LudV1LR[1, 2, 1, 1] + 3*LudV1LR[1, 2, 2, 2] - 6*LudV1LR[1, 2, 3, 3] - 
    4*LudV8LR[1, 2, 1, 1] - 4*LudV8LR[1, 2, 2, 2] + 8*LudV8LR[1, 2, 3, 3])/
   (12*Sqrt[3]), FudApp["3", 3, "8", 7] -> 
  -1/6*(3*LudV1LL[1, 2, 2, 3] + 3*LudV1RR[1, 2, 2, 3] + 
     2*(LudV8LL[1, 2, 2, 3] + LudV8RR[1, 2, 2, 3]))/Sqrt[2], 
 FudApm["3", 3, "8", 7] -> (-3*LudV1LL[1, 2, 2, 3] - 3*LudV1RR[1, 2, 2, 3] + 
    4*(LudV8LL[1, 2, 2, 3] + LudV8RR[1, 2, 2, 3]))/(6*Sqrt[2]), 
 FudBpp["3", 3, "8", 7] -> 
  -1/6*(3*LduV1LR[2, 3, 1, 2] + 2*LduV8LR[2, 3, 1, 2] + 
     3*LudV1LR[1, 2, 2, 3] + 2*LudV8LR[1, 2, 2, 3])/Sqrt[2], 
 FudBpm["3", 3, "8", 7] -> (-3*LduV1LR[2, 3, 1, 2] + 4*LduV8LR[2, 3, 1, 2] - 
    3*LudV1LR[1, 2, 2, 3] + 4*LudV8LR[1, 2, 2, 3])/(6*Sqrt[2]), 
 FudApp["3", 3, "8", 8] -> (3*LudV1LL[1, 2, 1, 3] + 3*LudV1RR[1, 2, 1, 3] + 
    2*(LudV8LL[1, 2, 1, 3] + LudV8RR[1, 2, 1, 3]))/(6*Sqrt[2]), 
 FudApm["3", 3, "8", 8] -> (3*LudV1LL[1, 2, 1, 3] + 3*LudV1RR[1, 2, 1, 3] - 
    4*(LudV8LL[1, 2, 1, 3] + LudV8RR[1, 2, 1, 3]))/(6*Sqrt[2]), 
 FudBpp["3", 3, "8", 8] -> (3*LduV1LR[1, 3, 1, 2] + 2*LduV8LR[1, 3, 1, 2] + 
    3*LudV1LR[1, 2, 1, 3] + 2*LudV8LR[1, 2, 1, 3])/(6*Sqrt[2]), 
 FudBpm["3", 3, "8", 8] -> (3*LduV1LR[1, 3, 1, 2] - 4*LduV8LR[1, 3, 1, 2] + 
    3*LudV1LR[1, 2, 1, 3] - 4*LudV8LR[1, 2, 1, 3])/(6*Sqrt[2]), 
 FudApp["1", 1, "8", 1] -> (3*Conjugate[LudV1LL[1, 1, 1, 3]] + 
    3*Conjugate[LudV1LL[2, 2, 1, 3]] + 3*Conjugate[LudV1RR[1, 1, 1, 3]] + 
    3*Conjugate[LudV1RR[2, 2, 1, 3]] + 2*Conjugate[LudV8LL[1, 1, 1, 3]] + 
    2*Conjugate[LudV8LL[2, 2, 1, 3]] + 2*Conjugate[LudV8RR[1, 1, 1, 3]] + 
    2*Conjugate[LudV8RR[2, 2, 1, 3]])/12, FudApm["1", 1, "8", 1] -> 
  (3*Conjugate[LudV1LL[1, 1, 1, 3]] + 3*Conjugate[LudV1LL[2, 2, 1, 3]] + 
    3*Conjugate[LudV1RR[1, 1, 1, 3]] + 3*Conjugate[LudV1RR[2, 2, 1, 3]] - 
    4*Conjugate[LudV8LL[1, 1, 1, 3]] - 4*Conjugate[LudV8LL[2, 2, 1, 3]] - 
    4*Conjugate[LudV8RR[1, 1, 1, 3]] - 4*Conjugate[LudV8RR[2, 2, 1, 3]])/12, 
 FudBpp["1", 1, "8", 1] -> (3*Conjugate[LduV1LR[1, 3, 1, 1]] + 
    3*Conjugate[LduV1LR[1, 3, 2, 2]] + 2*Conjugate[LduV8LR[1, 3, 1, 1]] + 
    2*Conjugate[LduV8LR[1, 3, 2, 2]] + 3*Conjugate[LudV1LR[1, 1, 1, 3]] + 
    3*Conjugate[LudV1LR[2, 2, 1, 3]] + 2*Conjugate[LudV8LR[1, 1, 1, 3]] + 
    2*Conjugate[LudV8LR[2, 2, 1, 3]])/12, FudBpm["1", 1, "8", 1] -> 
  (3*Conjugate[LduV1LR[1, 3, 1, 1]] + 3*Conjugate[LduV1LR[1, 3, 2, 2]] - 
    4*Conjugate[LduV8LR[1, 3, 1, 1]] - 4*Conjugate[LduV8LR[1, 3, 2, 2]] + 
    3*Conjugate[LudV1LR[1, 1, 1, 3]] + 3*Conjugate[LudV1LR[2, 2, 1, 3]] - 
    4*Conjugate[LudV8LR[1, 1, 1, 3]] - 4*Conjugate[LudV8LR[2, 2, 1, 3]])/12, 
 FudApp["1", 1, "8", 2] -> (3*Conjugate[LudV1LL[1, 1, 2, 3]] + 
    3*Conjugate[LudV1LL[2, 2, 2, 3]] + 3*Conjugate[LudV1RR[1, 1, 2, 3]] + 
    3*Conjugate[LudV1RR[2, 2, 2, 3]] + 2*Conjugate[LudV8LL[1, 1, 2, 3]] + 
    2*Conjugate[LudV8LL[2, 2, 2, 3]] + 2*Conjugate[LudV8RR[1, 1, 2, 3]] + 
    2*Conjugate[LudV8RR[2, 2, 2, 3]])/12, FudApm["1", 1, "8", 2] -> 
  (3*Conjugate[LudV1LL[1, 1, 2, 3]] + 3*Conjugate[LudV1LL[2, 2, 2, 3]] + 
    3*Conjugate[LudV1RR[1, 1, 2, 3]] + 3*Conjugate[LudV1RR[2, 2, 2, 3]] - 
    4*Conjugate[LudV8LL[1, 1, 2, 3]] - 4*Conjugate[LudV8LL[2, 2, 2, 3]] - 
    4*Conjugate[LudV8RR[1, 1, 2, 3]] - 4*Conjugate[LudV8RR[2, 2, 2, 3]])/12, 
 FudBpp["1", 1, "8", 2] -> (3*Conjugate[LduV1LR[2, 3, 1, 1]] + 
    3*Conjugate[LduV1LR[2, 3, 2, 2]] + 2*Conjugate[LduV8LR[2, 3, 1, 1]] + 
    2*Conjugate[LduV8LR[2, 3, 2, 2]] + 3*Conjugate[LudV1LR[1, 1, 2, 3]] + 
    3*Conjugate[LudV1LR[2, 2, 2, 3]] + 2*Conjugate[LudV8LR[1, 1, 2, 3]] + 
    2*Conjugate[LudV8LR[2, 2, 2, 3]])/12, FudBpm["1", 1, "8", 2] -> 
  (3*Conjugate[LduV1LR[2, 3, 1, 1]] + 3*Conjugate[LduV1LR[2, 3, 2, 2]] - 
    4*Conjugate[LduV8LR[2, 3, 1, 1]] - 4*Conjugate[LduV8LR[2, 3, 2, 2]] + 
    3*Conjugate[LudV1LR[1, 1, 2, 3]] + 3*Conjugate[LudV1LR[2, 2, 2, 3]] - 
    4*Conjugate[LudV8LR[1, 1, 2, 3]] - 4*Conjugate[LudV8LR[2, 2, 2, 3]])/12, 
 FudApp["1", 1, "8", 3] -> (3*Conjugate[LudV1LL[1, 1, 1, 2]] + 
    3*Conjugate[LudV1LL[2, 2, 1, 2]] + 3*Conjugate[LudV1RR[1, 1, 1, 2]] + 
    3*Conjugate[LudV1RR[2, 2, 1, 2]] + 2*Conjugate[LudV8LL[1, 1, 1, 2]] + 
    2*Conjugate[LudV8LL[2, 2, 1, 2]] + 2*Conjugate[LudV8RR[1, 1, 1, 2]] + 
    2*Conjugate[LudV8RR[2, 2, 1, 2]])/12, FudApm["1", 1, "8", 3] -> 
  (3*Conjugate[LudV1LL[1, 1, 1, 2]] + 3*Conjugate[LudV1LL[2, 2, 1, 2]] + 
    3*Conjugate[LudV1RR[1, 1, 1, 2]] + 3*Conjugate[LudV1RR[2, 2, 1, 2]] - 
    4*Conjugate[LudV8LL[1, 1, 1, 2]] - 4*Conjugate[LudV8LL[2, 2, 1, 2]] - 
    4*Conjugate[LudV8RR[1, 1, 1, 2]] - 4*Conjugate[LudV8RR[2, 2, 1, 2]])/12, 
 FudBpp["1", 1, "8", 3] -> (3*Conjugate[LduV1LR[1, 2, 1, 1]] + 
    3*Conjugate[LduV1LR[1, 2, 2, 2]] + 2*Conjugate[LduV8LR[1, 2, 1, 1]] + 
    2*Conjugate[LduV8LR[1, 2, 2, 2]] + 3*Conjugate[LudV1LR[1, 1, 1, 2]] + 
    3*Conjugate[LudV1LR[2, 2, 1, 2]] + 2*Conjugate[LudV8LR[1, 1, 1, 2]] + 
    2*Conjugate[LudV8LR[2, 2, 1, 2]])/12, FudBpm["1", 1, "8", 3] -> 
  (3*Conjugate[LduV1LR[1, 2, 1, 1]] + 3*Conjugate[LduV1LR[1, 2, 2, 2]] - 
    4*Conjugate[LduV8LR[1, 2, 1, 1]] - 4*Conjugate[LduV8LR[1, 2, 2, 2]] + 
    3*Conjugate[LudV1LR[1, 1, 1, 2]] + 3*Conjugate[LudV1LR[2, 2, 1, 2]] - 
    4*Conjugate[LudV8LR[1, 1, 1, 2]] - 4*Conjugate[LudV8LR[2, 2, 1, 2]])/12, 
 FudApp["1", 1, "8", 4] -> (-3*LudV1LL[1, 1, 1, 1] + 3*LudV1LL[1, 1, 2, 2] - 
    3*LudV1LL[2, 2, 1, 1] + 3*LudV1LL[2, 2, 2, 2] - 3*LudV1RR[1, 1, 1, 1] + 
    3*LudV1RR[1, 1, 2, 2] - 3*LudV1RR[2, 2, 1, 1] + 3*LudV1RR[2, 2, 2, 2] - 
    2*LudV8LL[1, 1, 1, 1] + 2*LudV8LL[1, 1, 2, 2] - 2*LudV8LL[2, 2, 1, 1] + 
    2*LudV8LL[2, 2, 2, 2] - 2*LudV8RR[1, 1, 1, 1] + 2*LudV8RR[1, 1, 2, 2] - 
    2*LudV8RR[2, 2, 1, 1] + 2*LudV8RR[2, 2, 2, 2])/(12*Sqrt[2]), 
 FudApm["1", 1, "8", 4] -> (-3*LudV1LL[1, 1, 1, 1] + 3*LudV1LL[1, 1, 2, 2] - 
    3*LudV1LL[2, 2, 1, 1] + 3*LudV1LL[2, 2, 2, 2] - 3*LudV1RR[1, 1, 1, 1] + 
    3*LudV1RR[1, 1, 2, 2] - 3*LudV1RR[2, 2, 1, 1] + 3*LudV1RR[2, 2, 2, 2] + 
    4*LudV8LL[1, 1, 1, 1] - 4*LudV8LL[1, 1, 2, 2] + 4*LudV8LL[2, 2, 1, 1] - 
    4*LudV8LL[2, 2, 2, 2] + 4*LudV8RR[1, 1, 1, 1] - 4*LudV8RR[1, 1, 2, 2] + 
    4*LudV8RR[2, 2, 1, 1] - 4*LudV8RR[2, 2, 2, 2])/(12*Sqrt[2]), 
 FudBpp["1", 1, "8", 4] -> (-3*LduV1LR[1, 1, 1, 1] - 3*LduV1LR[1, 1, 2, 2] + 
    3*LduV1LR[2, 2, 1, 1] + 3*LduV1LR[2, 2, 2, 2] - 2*LduV8LR[1, 1, 1, 1] - 
    2*LduV8LR[1, 1, 2, 2] + 2*LduV8LR[2, 2, 1, 1] + 2*LduV8LR[2, 2, 2, 2] - 
    3*LudV1LR[1, 1, 1, 1] + 3*LudV1LR[1, 1, 2, 2] - 3*LudV1LR[2, 2, 1, 1] + 
    3*LudV1LR[2, 2, 2, 2] - 2*LudV8LR[1, 1, 1, 1] + 2*LudV8LR[1, 1, 2, 2] - 
    2*LudV8LR[2, 2, 1, 1] + 2*LudV8LR[2, 2, 2, 2])/(12*Sqrt[2]), 
 FudBpm["1", 1, "8", 4] -> (-3*LduV1LR[1, 1, 1, 1] - 3*LduV1LR[1, 1, 2, 2] + 
    3*LduV1LR[2, 2, 1, 1] + 3*LduV1LR[2, 2, 2, 2] + 4*LduV8LR[1, 1, 1, 1] + 
    4*LduV8LR[1, 1, 2, 2] - 4*LduV8LR[2, 2, 1, 1] - 4*LduV8LR[2, 2, 2, 2] - 
    3*LudV1LR[1, 1, 1, 1] + 3*LudV1LR[1, 1, 2, 2] - 3*LudV1LR[2, 2, 1, 1] + 
    3*LudV1LR[2, 2, 2, 2] + 4*LudV8LR[1, 1, 1, 1] - 4*LudV8LR[1, 1, 2, 2] + 
    4*LudV8LR[2, 2, 1, 1] - 4*LudV8LR[2, 2, 2, 2])/(12*Sqrt[2]), 
 FudApp["1", 1, "8", 5] -> (-3*LudV1LL[1, 1, 1, 2] - 3*LudV1LL[2, 2, 1, 2] - 
    3*LudV1RR[1, 1, 1, 2] - 3*LudV1RR[2, 2, 1, 2] - 2*LudV8LL[1, 1, 1, 2] - 
    2*LudV8LL[2, 2, 1, 2] - 2*LudV8RR[1, 1, 1, 2] - 2*LudV8RR[2, 2, 1, 2])/
   12, FudApm["1", 1, "8", 5] -> 
  (-3*LudV1LL[1, 1, 1, 2] - 3*LudV1LL[2, 2, 1, 2] - 3*LudV1RR[1, 1, 1, 2] - 
    3*LudV1RR[2, 2, 1, 2] + 4*LudV8LL[1, 1, 1, 2] + 4*LudV8LL[2, 2, 1, 2] + 
    4*LudV8RR[1, 1, 1, 2] + 4*LudV8RR[2, 2, 1, 2])/12, 
 FudBpp["1", 1, "8", 5] -> (-3*LduV1LR[1, 2, 1, 1] - 3*LduV1LR[1, 2, 2, 2] - 
    2*LduV8LR[1, 2, 1, 1] - 2*LduV8LR[1, 2, 2, 2] - 3*LudV1LR[1, 1, 1, 2] - 
    3*LudV1LR[2, 2, 1, 2] - 2*LudV8LR[1, 1, 1, 2] - 2*LudV8LR[2, 2, 1, 2])/
   12, FudBpm["1", 1, "8", 5] -> 
  (-3*LduV1LR[1, 2, 1, 1] - 3*LduV1LR[1, 2, 2, 2] + 4*LduV8LR[1, 2, 1, 1] + 
    4*LduV8LR[1, 2, 2, 2] - 3*LudV1LR[1, 1, 1, 2] - 3*LudV1LR[2, 2, 1, 2] + 
    4*LudV8LR[1, 1, 1, 2] + 4*LudV8LR[2, 2, 1, 2])/12, 
 FudApp["1", 1, "8", 6] -> 
  -1/12*(3*LudV1LL[1, 1, 1, 1] + 3*LudV1LL[1, 1, 2, 2] - 
     6*LudV1LL[1, 1, 3, 3] + 3*LudV1LL[2, 2, 1, 1] + 3*LudV1LL[2, 2, 2, 2] - 
     6*LudV1LL[2, 2, 3, 3] + 3*LudV1RR[1, 1, 1, 1] + 3*LudV1RR[1, 1, 2, 2] - 
     6*LudV1RR[1, 1, 3, 3] + 3*LudV1RR[2, 2, 1, 1] + 3*LudV1RR[2, 2, 2, 2] - 
     6*LudV1RR[2, 2, 3, 3] + 2*LudV8LL[1, 1, 1, 1] + 2*LudV8LL[1, 1, 2, 2] - 
     4*LudV8LL[1, 1, 3, 3] + 2*LudV8LL[2, 2, 1, 1] + 2*LudV8LL[2, 2, 2, 2] - 
     4*LudV8LL[2, 2, 3, 3] + 2*LudV8RR[1, 1, 1, 1] + 2*LudV8RR[1, 1, 2, 2] - 
     4*LudV8RR[1, 1, 3, 3] + 2*LudV8RR[2, 2, 1, 1] + 2*LudV8RR[2, 2, 2, 2] - 
     4*LudV8RR[2, 2, 3, 3])/Sqrt[6], FudApm["1", 1, "8", 6] -> 
  (-3*LudV1LL[1, 1, 1, 1] - 3*LudV1LL[1, 1, 2, 2] + 6*LudV1LL[1, 1, 3, 3] - 
    3*LudV1LL[2, 2, 1, 1] - 3*LudV1LL[2, 2, 2, 2] + 6*LudV1LL[2, 2, 3, 3] - 
    3*LudV1RR[1, 1, 1, 1] - 3*LudV1RR[1, 1, 2, 2] + 6*LudV1RR[1, 1, 3, 3] - 
    3*LudV1RR[2, 2, 1, 1] - 3*LudV1RR[2, 2, 2, 2] + 6*LudV1RR[2, 2, 3, 3] + 
    4*LudV8LL[1, 1, 1, 1] + 4*LudV8LL[1, 1, 2, 2] - 8*LudV8LL[1, 1, 3, 3] + 
    4*LudV8LL[2, 2, 1, 1] + 4*LudV8LL[2, 2, 2, 2] - 8*LudV8LL[2, 2, 3, 3] + 
    4*LudV8RR[1, 1, 1, 1] + 4*LudV8RR[1, 1, 2, 2] - 8*LudV8RR[1, 1, 3, 3] + 
    4*LudV8RR[2, 2, 1, 1] + 4*LudV8RR[2, 2, 2, 2] - 8*LudV8RR[2, 2, 3, 3])/
   (12*Sqrt[6]), FudBpp["1", 1, "8", 6] -> 
  -1/12*(3*LduV1LR[1, 1, 1, 1] + 3*LduV1LR[1, 1, 2, 2] + 
     3*LduV1LR[2, 2, 1, 1] + 3*LduV1LR[2, 2, 2, 2] - 6*LduV1LR[3, 3, 1, 1] - 
     6*LduV1LR[3, 3, 2, 2] + 2*LduV8LR[1, 1, 1, 1] + 2*LduV8LR[1, 1, 2, 2] + 
     2*LduV8LR[2, 2, 1, 1] + 2*LduV8LR[2, 2, 2, 2] - 4*LduV8LR[3, 3, 1, 1] - 
     4*LduV8LR[3, 3, 2, 2] + 3*LudV1LR[1, 1, 1, 1] + 3*LudV1LR[1, 1, 2, 2] - 
     6*LudV1LR[1, 1, 3, 3] + 3*LudV1LR[2, 2, 1, 1] + 3*LudV1LR[2, 2, 2, 2] - 
     6*LudV1LR[2, 2, 3, 3] + 2*LudV8LR[1, 1, 1, 1] + 2*LudV8LR[1, 1, 2, 2] - 
     4*LudV8LR[1, 1, 3, 3] + 2*LudV8LR[2, 2, 1, 1] + 2*LudV8LR[2, 2, 2, 2] - 
     4*LudV8LR[2, 2, 3, 3])/Sqrt[6], FudBpm["1", 1, "8", 6] -> 
  (-3*LduV1LR[1, 1, 1, 1] - 3*LduV1LR[1, 1, 2, 2] - 3*LduV1LR[2, 2, 1, 1] - 
    3*LduV1LR[2, 2, 2, 2] + 6*LduV1LR[3, 3, 1, 1] + 6*LduV1LR[3, 3, 2, 2] + 
    4*LduV8LR[1, 1, 1, 1] + 4*LduV8LR[1, 1, 2, 2] + 4*LduV8LR[2, 2, 1, 1] + 
    4*LduV8LR[2, 2, 2, 2] - 8*LduV8LR[3, 3, 1, 1] - 8*LduV8LR[3, 3, 2, 2] - 
    3*LudV1LR[1, 1, 1, 1] - 3*LudV1LR[1, 1, 2, 2] + 6*LudV1LR[1, 1, 3, 3] - 
    3*LudV1LR[2, 2, 1, 1] - 3*LudV1LR[2, 2, 2, 2] + 6*LudV1LR[2, 2, 3, 3] + 
    4*LudV8LR[1, 1, 1, 1] + 4*LudV8LR[1, 1, 2, 2] - 8*LudV8LR[1, 1, 3, 3] + 
    4*LudV8LR[2, 2, 1, 1] + 4*LudV8LR[2, 2, 2, 2] - 8*LudV8LR[2, 2, 3, 3])/
   (12*Sqrt[6]), FudApp["1", 1, "8", 7] -> 
  (3*LudV1LL[1, 1, 2, 3] + 3*LudV1LL[2, 2, 2, 3] + 3*LudV1RR[1, 1, 2, 3] + 
    3*LudV1RR[2, 2, 2, 3] + 2*LudV8LL[1, 1, 2, 3] + 2*LudV8LL[2, 2, 2, 3] + 
    2*LudV8RR[1, 1, 2, 3] + 2*LudV8RR[2, 2, 2, 3])/12, 
 FudApm["1", 1, "8", 7] -> (3*LudV1LL[1, 1, 2, 3] + 3*LudV1LL[2, 2, 2, 3] + 
    3*LudV1RR[1, 1, 2, 3] + 3*LudV1RR[2, 2, 2, 3] - 4*LudV8LL[1, 1, 2, 3] - 
    4*LudV8LL[2, 2, 2, 3] - 4*LudV8RR[1, 1, 2, 3] - 4*LudV8RR[2, 2, 2, 3])/
   12, FudBpp["1", 1, "8", 7] -> 
  (3*LduV1LR[2, 3, 1, 1] + 3*LduV1LR[2, 3, 2, 2] + 2*LduV8LR[2, 3, 1, 1] + 
    2*LduV8LR[2, 3, 2, 2] + 3*LudV1LR[1, 1, 2, 3] + 3*LudV1LR[2, 2, 2, 3] + 
    2*LudV8LR[1, 1, 2, 3] + 2*LudV8LR[2, 2, 2, 3])/12, 
 FudBpm["1", 1, "8", 7] -> (3*LduV1LR[2, 3, 1, 1] + 3*LduV1LR[2, 3, 2, 2] - 
    4*LduV8LR[2, 3, 1, 1] - 4*LduV8LR[2, 3, 2, 2] + 3*LudV1LR[1, 1, 2, 3] + 
    3*LudV1LR[2, 2, 2, 3] - 4*LudV8LR[1, 1, 2, 3] - 4*LudV8LR[2, 2, 2, 3])/
   12, FudApp["1", 1, "8", 8] -> 
  (-3*LudV1LL[1, 1, 1, 3] - 3*LudV1LL[2, 2, 1, 3] - 3*LudV1RR[1, 1, 1, 3] - 
    3*LudV1RR[2, 2, 1, 3] - 2*LudV8LL[1, 1, 1, 3] - 2*LudV8LL[2, 2, 1, 3] - 
    2*LudV8RR[1, 1, 1, 3] - 2*LudV8RR[2, 2, 1, 3])/12, 
 FudApm["1", 1, "8", 8] -> (-3*LudV1LL[1, 1, 1, 3] - 3*LudV1LL[2, 2, 1, 3] - 
    3*LudV1RR[1, 1, 1, 3] - 3*LudV1RR[2, 2, 1, 3] + 4*LudV8LL[1, 1, 1, 3] + 
    4*LudV8LL[2, 2, 1, 3] + 4*LudV8RR[1, 1, 1, 3] + 4*LudV8RR[2, 2, 1, 3])/
   12, FudBpp["1", 1, "8", 8] -> 
  (-3*LduV1LR[1, 3, 1, 1] - 3*LduV1LR[1, 3, 2, 2] - 2*LduV8LR[1, 3, 1, 1] - 
    2*LduV8LR[1, 3, 2, 2] - 3*LudV1LR[1, 1, 1, 3] - 3*LudV1LR[2, 2, 1, 3] - 
    2*LudV8LR[1, 1, 1, 3] - 2*LudV8LR[2, 2, 1, 3])/12, 
 FudBpm["1", 1, "8", 8] -> (-3*LduV1LR[1, 3, 1, 1] - 3*LduV1LR[1, 3, 2, 2] + 
    4*LduV8LR[1, 3, 1, 1] + 4*LduV8LR[1, 3, 2, 2] - 3*LudV1LR[1, 1, 1, 3] - 
    3*LudV1LR[2, 2, 1, 3] + 4*LudV8LR[1, 1, 1, 3] + 4*LudV8LR[2, 2, 1, 3])/
   12, FudApp["3", 1, "1", 1] -> (3*Conjugate[LudV1LL[1, 2, 1, 1]] + 
    3*Conjugate[LudV1LL[1, 2, 2, 2]] + 3*Conjugate[LudV1LL[1, 2, 3, 3]] + 
    3*Conjugate[LudV1RR[1, 2, 1, 1]] + 3*Conjugate[LudV1RR[1, 2, 2, 2]] + 
    3*Conjugate[LudV1RR[1, 2, 3, 3]] + 2*Conjugate[LudV8LL[1, 2, 1, 1]] + 
    2*Conjugate[LudV8LL[1, 2, 2, 2]] + 2*Conjugate[LudV8LL[1, 2, 3, 3]] + 
    2*Conjugate[LudV8RR[1, 2, 1, 1]] + 2*Conjugate[LudV8RR[1, 2, 2, 2]] + 
    2*Conjugate[LudV8RR[1, 2, 3, 3]])/(6*Sqrt[6]), 
 FudApm["3", 1, "1", 1] -> (3*Conjugate[LudV1LL[1, 2, 1, 1]] + 
    3*Conjugate[LudV1LL[1, 2, 2, 2]] + 3*Conjugate[LudV1LL[1, 2, 3, 3]] + 
    3*Conjugate[LudV1RR[1, 2, 1, 1]] + 3*Conjugate[LudV1RR[1, 2, 2, 2]] + 
    3*Conjugate[LudV1RR[1, 2, 3, 3]] - 4*Conjugate[LudV8LL[1, 2, 1, 1]] - 
    4*Conjugate[LudV8LL[1, 2, 2, 2]] - 4*Conjugate[LudV8LL[1, 2, 3, 3]] - 
    4*Conjugate[LudV8RR[1, 2, 1, 1]] - 4*Conjugate[LudV8RR[1, 2, 2, 2]] - 
    4*Conjugate[LudV8RR[1, 2, 3, 3]])/(6*Sqrt[6]), 
 FudBpp["3", 1, "1", 1] -> (3*Conjugate[LduV1LR[1, 1, 1, 2]] + 
    3*Conjugate[LduV1LR[2, 2, 1, 2]] + 3*Conjugate[LduV1LR[3, 3, 1, 2]] + 
    2*Conjugate[LduV8LR[1, 1, 1, 2]] + 2*Conjugate[LduV8LR[2, 2, 1, 2]] + 
    2*Conjugate[LduV8LR[3, 3, 1, 2]] + 3*Conjugate[LudV1LR[1, 2, 1, 1]] + 
    3*Conjugate[LudV1LR[1, 2, 2, 2]] + 3*Conjugate[LudV1LR[1, 2, 3, 3]] + 
    2*Conjugate[LudV8LR[1, 2, 1, 1]] + 2*Conjugate[LudV8LR[1, 2, 2, 2]] + 
    2*Conjugate[LudV8LR[1, 2, 3, 3]])/(6*Sqrt[6]), 
 FudBpm["3", 1, "1", 1] -> (3*Conjugate[LduV1LR[1, 1, 1, 2]] + 
    3*Conjugate[LduV1LR[2, 2, 1, 2]] + 3*Conjugate[LduV1LR[3, 3, 1, 2]] - 
    4*Conjugate[LduV8LR[1, 1, 1, 2]] - 4*Conjugate[LduV8LR[2, 2, 1, 2]] - 
    4*Conjugate[LduV8LR[3, 3, 1, 2]] + 3*Conjugate[LudV1LR[1, 2, 1, 1]] + 
    3*Conjugate[LudV1LR[1, 2, 2, 2]] + 3*Conjugate[LudV1LR[1, 2, 3, 3]] - 
    4*Conjugate[LudV8LR[1, 2, 1, 1]] - 4*Conjugate[LudV8LR[1, 2, 2, 2]] - 
    4*Conjugate[LudV8LR[1, 2, 3, 3]])/(6*Sqrt[6]), 
 FudApp["3", 2, "1", 1] -> (-3*LudV1LL[1, 1, 1, 1] - 3*LudV1LL[1, 1, 2, 2] - 
    3*LudV1LL[1, 1, 3, 3] + 3*LudV1LL[2, 2, 1, 1] + 3*LudV1LL[2, 2, 2, 2] + 
    3*LudV1LL[2, 2, 3, 3] - 3*LudV1RR[1, 1, 1, 1] - 3*LudV1RR[1, 1, 2, 2] - 
    3*LudV1RR[1, 1, 3, 3] + 3*LudV1RR[2, 2, 1, 1] + 3*LudV1RR[2, 2, 2, 2] + 
    3*LudV1RR[2, 2, 3, 3] - 2*LudV8LL[1, 1, 1, 1] - 2*LudV8LL[1, 1, 2, 2] - 
    2*LudV8LL[1, 1, 3, 3] + 2*LudV8LL[2, 2, 1, 1] + 2*LudV8LL[2, 2, 2, 2] + 
    2*LudV8LL[2, 2, 3, 3] - 2*LudV8RR[1, 1, 1, 1] - 2*LudV8RR[1, 1, 2, 2] - 
    2*LudV8RR[1, 1, 3, 3] + 2*LudV8RR[2, 2, 1, 1] + 2*LudV8RR[2, 2, 2, 2] + 
    2*LudV8RR[2, 2, 3, 3])/(12*Sqrt[3]), FudApm["3", 2, "1", 1] -> 
  (-3*LudV1LL[1, 1, 1, 1] - 3*LudV1LL[1, 1, 2, 2] - 3*LudV1LL[1, 1, 3, 3] + 
    3*LudV1LL[2, 2, 1, 1] + 3*LudV1LL[2, 2, 2, 2] + 3*LudV1LL[2, 2, 3, 3] - 
    3*LudV1RR[1, 1, 1, 1] - 3*LudV1RR[1, 1, 2, 2] - 3*LudV1RR[1, 1, 3, 3] + 
    3*LudV1RR[2, 2, 1, 1] + 3*LudV1RR[2, 2, 2, 2] + 3*LudV1RR[2, 2, 3, 3] + 
    4*LudV8LL[1, 1, 1, 1] + 4*LudV8LL[1, 1, 2, 2] + 4*LudV8LL[1, 1, 3, 3] - 
    4*LudV8LL[2, 2, 1, 1] - 4*LudV8LL[2, 2, 2, 2] - 4*LudV8LL[2, 2, 3, 3] + 
    4*LudV8RR[1, 1, 1, 1] + 4*LudV8RR[1, 1, 2, 2] + 4*LudV8RR[1, 1, 3, 3] - 
    4*LudV8RR[2, 2, 1, 1] - 4*LudV8RR[2, 2, 2, 2] - 4*LudV8RR[2, 2, 3, 3])/
   (12*Sqrt[3]), FudBpp["3", 2, "1", 1] -> 
  (-3*LduV1LR[1, 1, 1, 1] + 3*LduV1LR[1, 1, 2, 2] - 3*LduV1LR[2, 2, 1, 1] + 
    3*LduV1LR[2, 2, 2, 2] - 3*LduV1LR[3, 3, 1, 1] + 3*LduV1LR[3, 3, 2, 2] - 
    2*LduV8LR[1, 1, 1, 1] + 2*LduV8LR[1, 1, 2, 2] - 2*LduV8LR[2, 2, 1, 1] + 
    2*LduV8LR[2, 2, 2, 2] - 2*LduV8LR[3, 3, 1, 1] + 2*LduV8LR[3, 3, 2, 2] - 
    3*LudV1LR[1, 1, 1, 1] - 3*LudV1LR[1, 1, 2, 2] - 3*LudV1LR[1, 1, 3, 3] + 
    3*LudV1LR[2, 2, 1, 1] + 3*LudV1LR[2, 2, 2, 2] + 3*LudV1LR[2, 2, 3, 3] - 
    2*LudV8LR[1, 1, 1, 1] - 2*LudV8LR[1, 1, 2, 2] - 2*LudV8LR[1, 1, 3, 3] + 
    2*LudV8LR[2, 2, 1, 1] + 2*LudV8LR[2, 2, 2, 2] + 2*LudV8LR[2, 2, 3, 3])/
   (12*Sqrt[3]), FudBpm["3", 2, "1", 1] -> 
  (-3*LduV1LR[1, 1, 1, 1] + 3*LduV1LR[1, 1, 2, 2] - 3*LduV1LR[2, 2, 1, 1] + 
    3*LduV1LR[2, 2, 2, 2] - 3*LduV1LR[3, 3, 1, 1] + 3*LduV1LR[3, 3, 2, 2] + 
    4*LduV8LR[1, 1, 1, 1] - 4*LduV8LR[1, 1, 2, 2] + 4*LduV8LR[2, 2, 1, 1] - 
    4*LduV8LR[2, 2, 2, 2] + 4*LduV8LR[3, 3, 1, 1] - 4*LduV8LR[3, 3, 2, 2] - 
    3*LudV1LR[1, 1, 1, 1] - 3*LudV1LR[1, 1, 2, 2] - 3*LudV1LR[1, 1, 3, 3] + 
    3*LudV1LR[2, 2, 1, 1] + 3*LudV1LR[2, 2, 2, 2] + 3*LudV1LR[2, 2, 3, 3] + 
    4*LudV8LR[1, 1, 1, 1] + 4*LudV8LR[1, 1, 2, 2] + 4*LudV8LR[1, 1, 3, 3] - 
    4*LudV8LR[2, 2, 1, 1] - 4*LudV8LR[2, 2, 2, 2] - 4*LudV8LR[2, 2, 3, 3])/
   (12*Sqrt[3]), FudApp["3", 3, "1", 1] -> 
  -1/6*(3*LudV1LL[1, 2, 1, 1] + 3*LudV1LL[1, 2, 2, 2] + 
     3*LudV1LL[1, 2, 3, 3] + 3*LudV1RR[1, 2, 1, 1] + 3*LudV1RR[1, 2, 2, 2] + 
     3*LudV1RR[1, 2, 3, 3] + 2*LudV8LL[1, 2, 1, 1] + 2*LudV8LL[1, 2, 2, 2] + 
     2*LudV8LL[1, 2, 3, 3] + 2*LudV8RR[1, 2, 1, 1] + 2*LudV8RR[1, 2, 2, 2] + 
     2*LudV8RR[1, 2, 3, 3])/Sqrt[6], FudApm["3", 3, "1", 1] -> 
  (-3*LudV1LL[1, 2, 1, 1] - 3*LudV1LL[1, 2, 2, 2] - 3*LudV1LL[1, 2, 3, 3] - 
    3*LudV1RR[1, 2, 1, 1] - 3*LudV1RR[1, 2, 2, 2] - 3*LudV1RR[1, 2, 3, 3] + 
    4*LudV8LL[1, 2, 1, 1] + 4*LudV8LL[1, 2, 2, 2] + 4*LudV8LL[1, 2, 3, 3] + 
    4*LudV8RR[1, 2, 1, 1] + 4*LudV8RR[1, 2, 2, 2] + 4*LudV8RR[1, 2, 3, 3])/
   (6*Sqrt[6]), FudBpp["3", 3, "1", 1] -> 
  -1/6*(3*LduV1LR[1, 1, 1, 2] + 3*LduV1LR[2, 2, 1, 2] + 
     3*LduV1LR[3, 3, 1, 2] + 2*LduV8LR[1, 1, 1, 2] + 2*LduV8LR[2, 2, 1, 2] + 
     2*LduV8LR[3, 3, 1, 2] + 3*LudV1LR[1, 2, 1, 1] + 3*LudV1LR[1, 2, 2, 2] + 
     3*LudV1LR[1, 2, 3, 3] + 2*LudV8LR[1, 2, 1, 1] + 2*LudV8LR[1, 2, 2, 2] + 
     2*LudV8LR[1, 2, 3, 3])/Sqrt[6], FudBpm["3", 3, "1", 1] -> 
  (-3*LduV1LR[1, 1, 1, 2] - 3*LduV1LR[2, 2, 1, 2] - 3*LduV1LR[3, 3, 1, 2] + 
    4*LduV8LR[1, 1, 1, 2] + 4*LduV8LR[2, 2, 1, 2] + 4*LduV8LR[3, 3, 1, 2] - 
    3*LudV1LR[1, 2, 1, 1] - 3*LudV1LR[1, 2, 2, 2] - 3*LudV1LR[1, 2, 3, 3] + 
    4*LudV8LR[1, 2, 1, 1] + 4*LudV8LR[1, 2, 2, 2] + 4*LudV8LR[1, 2, 3, 3])/
   (6*Sqrt[6]), FudApp["1", 1, "1", 1] -> 
  (3*LudV1LL[1, 1, 1, 1] + 3*LudV1LL[1, 1, 2, 2] + 3*LudV1LL[1, 1, 3, 3] + 
    3*LudV1LL[2, 2, 1, 1] + 3*LudV1LL[2, 2, 2, 2] + 3*LudV1LL[2, 2, 3, 3] + 
    3*LudV1RR[1, 1, 1, 1] + 3*LudV1RR[1, 1, 2, 2] + 3*LudV1RR[1, 1, 3, 3] + 
    3*LudV1RR[2, 2, 1, 1] + 3*LudV1RR[2, 2, 2, 2] + 3*LudV1RR[2, 2, 3, 3] + 
    2*LudV8LL[1, 1, 1, 1] + 2*LudV8LL[1, 1, 2, 2] + 2*LudV8LL[1, 1, 3, 3] + 
    2*LudV8LL[2, 2, 1, 1] + 2*LudV8LL[2, 2, 2, 2] + 2*LudV8LL[2, 2, 3, 3] + 
    2*LudV8RR[1, 1, 1, 1] + 2*LudV8RR[1, 1, 2, 2] + 2*LudV8RR[1, 1, 3, 3] + 
    2*LudV8RR[2, 2, 1, 1] + 2*LudV8RR[2, 2, 2, 2] + 2*LudV8RR[2, 2, 3, 3])/
   (12*Sqrt[3]), FudApm["1", 1, "1", 1] -> 
  (3*LudV1LL[1, 1, 1, 1] + 3*LudV1LL[1, 1, 2, 2] + 3*LudV1LL[1, 1, 3, 3] + 
    3*LudV1LL[2, 2, 1, 1] + 3*LudV1LL[2, 2, 2, 2] + 3*LudV1LL[2, 2, 3, 3] + 
    3*LudV1RR[1, 1, 1, 1] + 3*LudV1RR[1, 1, 2, 2] + 3*LudV1RR[1, 1, 3, 3] + 
    3*LudV1RR[2, 2, 1, 1] + 3*LudV1RR[2, 2, 2, 2] + 3*LudV1RR[2, 2, 3, 3] - 
    4*LudV8LL[1, 1, 1, 1] - 4*LudV8LL[1, 1, 2, 2] - 4*LudV8LL[1, 1, 3, 3] - 
    4*LudV8LL[2, 2, 1, 1] - 4*LudV8LL[2, 2, 2, 2] - 4*LudV8LL[2, 2, 3, 3] - 
    4*LudV8RR[1, 1, 1, 1] - 4*LudV8RR[1, 1, 2, 2] - 4*LudV8RR[1, 1, 3, 3] - 
    4*LudV8RR[2, 2, 1, 1] - 4*LudV8RR[2, 2, 2, 2] - 4*LudV8RR[2, 2, 3, 3])/
   (12*Sqrt[3]), FudBpp["1", 1, "1", 1] -> 
  (3*LduV1LR[1, 1, 1, 1] + 3*LduV1LR[1, 1, 2, 2] + 3*LduV1LR[2, 2, 1, 1] + 
    3*LduV1LR[2, 2, 2, 2] + 3*LduV1LR[3, 3, 1, 1] + 3*LduV1LR[3, 3, 2, 2] + 
    2*LduV8LR[1, 1, 1, 1] + 2*LduV8LR[1, 1, 2, 2] + 2*LduV8LR[2, 2, 1, 1] + 
    2*LduV8LR[2, 2, 2, 2] + 2*LduV8LR[3, 3, 1, 1] + 2*LduV8LR[3, 3, 2, 2] + 
    3*LudV1LR[1, 1, 1, 1] + 3*LudV1LR[1, 1, 2, 2] + 3*LudV1LR[1, 1, 3, 3] + 
    3*LudV1LR[2, 2, 1, 1] + 3*LudV1LR[2, 2, 2, 2] + 3*LudV1LR[2, 2, 3, 3] + 
    2*LudV8LR[1, 1, 1, 1] + 2*LudV8LR[1, 1, 2, 2] + 2*LudV8LR[1, 1, 3, 3] + 
    2*LudV8LR[2, 2, 1, 1] + 2*LudV8LR[2, 2, 2, 2] + 2*LudV8LR[2, 2, 3, 3])/
   (12*Sqrt[3]), FudBpm["1", 1, "1", 1] -> 
  (3*LduV1LR[1, 1, 1, 1] + 3*LduV1LR[1, 1, 2, 2] + 3*LduV1LR[2, 2, 1, 1] + 
    3*LduV1LR[2, 2, 2, 2] + 3*LduV1LR[3, 3, 1, 1] + 3*LduV1LR[3, 3, 2, 2] - 
    4*LduV8LR[1, 1, 1, 1] - 4*LduV8LR[1, 1, 2, 2] - 4*LduV8LR[2, 2, 1, 1] - 
    4*LduV8LR[2, 2, 2, 2] - 4*LduV8LR[3, 3, 1, 1] - 4*LduV8LR[3, 3, 2, 2] + 
    3*LudV1LR[1, 1, 1, 1] + 3*LudV1LR[1, 1, 2, 2] + 3*LudV1LR[1, 1, 3, 3] + 
    3*LudV1LR[2, 2, 1, 1] + 3*LudV1LR[2, 2, 2, 2] + 3*LudV1LR[2, 2, 3, 3] - 
    4*LudV8LR[1, 1, 1, 1] - 4*LudV8LR[1, 1, 2, 2] - 4*LudV8LR[1, 1, 3, 3] - 
    4*LudV8LR[2, 2, 1, 1] - 4*LudV8LR[2, 2, 2, 2] - 4*LudV8LR[2, 2, 3, 3])/
   (12*Sqrt[3]), FudAmp["3", 1, "8", 1] -> 
  (-3*Conjugate[LudV1LL[1, 2, 1, 3]] + 3*Conjugate[LudV1RR[1, 2, 1, 3]] - 
    2*Conjugate[LudV8LL[1, 2, 1, 3]] + 2*Conjugate[LudV8RR[1, 2, 1, 3]])/
   (6*Sqrt[2]), FudAmm["3", 1, "8", 1] -> 
  (-3*Conjugate[LudV1LL[1, 2, 1, 3]] + 3*Conjugate[LudV1RR[1, 2, 1, 3]] + 
    4*Conjugate[LudV8LL[1, 2, 1, 3]] - 4*Conjugate[LudV8RR[1, 2, 1, 3]])/
   (6*Sqrt[2]), FudBmp["3", 1, "8", 1] -> 
  (-3*Conjugate[LduV1LR[1, 3, 1, 2]] - 2*Conjugate[LduV8LR[1, 3, 1, 2]] + 
    3*Conjugate[LudV1LR[1, 2, 1, 3]] + 2*Conjugate[LudV8LR[1, 2, 1, 3]])/
   (6*Sqrt[2]), FudBmm["3", 1, "8", 1] -> 
  (-3*Conjugate[LduV1LR[1, 3, 1, 2]] + 4*Conjugate[LduV8LR[1, 3, 1, 2]] + 
    3*Conjugate[LudV1LR[1, 2, 1, 3]] - 4*Conjugate[LudV8LR[1, 2, 1, 3]])/
   (6*Sqrt[2]), FudAmp["3", 1, "8", 2] -> 
  (-3*Conjugate[LudV1LL[1, 2, 2, 3]] + 3*Conjugate[LudV1RR[1, 2, 2, 3]] - 
    2*Conjugate[LudV8LL[1, 2, 2, 3]] + 2*Conjugate[LudV8RR[1, 2, 2, 3]])/
   (6*Sqrt[2]), FudAmm["3", 1, "8", 2] -> 
  (-3*Conjugate[LudV1LL[1, 2, 2, 3]] + 3*Conjugate[LudV1RR[1, 2, 2, 3]] + 
    4*Conjugate[LudV8LL[1, 2, 2, 3]] - 4*Conjugate[LudV8RR[1, 2, 2, 3]])/
   (6*Sqrt[2]), FudBmp["3", 1, "8", 2] -> 
  (-3*Conjugate[LduV1LR[2, 3, 1, 2]] - 2*Conjugate[LduV8LR[2, 3, 1, 2]] + 
    3*Conjugate[LudV1LR[1, 2, 2, 3]] + 2*Conjugate[LudV8LR[1, 2, 2, 3]])/
   (6*Sqrt[2]), FudBmm["3", 1, "8", 2] -> 
  (-3*Conjugate[LduV1LR[2, 3, 1, 2]] + 4*Conjugate[LduV8LR[2, 3, 1, 2]] + 
    3*Conjugate[LudV1LR[1, 2, 2, 3]] - 4*Conjugate[LudV8LR[1, 2, 2, 3]])/
   (6*Sqrt[2]), FudAmp["3", 1, "8", 3] -> 
  (-3*Conjugate[LudV1LL[1, 2, 1, 2]] + 3*Conjugate[LudV1RR[1, 2, 1, 2]] - 
    2*Conjugate[LudV8LL[1, 2, 1, 2]] + 2*Conjugate[LudV8RR[1, 2, 1, 2]])/
   (6*Sqrt[2]), FudAmm["3", 1, "8", 3] -> 
  (-3*Conjugate[LudV1LL[1, 2, 1, 2]] + 3*Conjugate[LudV1RR[1, 2, 1, 2]] + 
    4*Conjugate[LudV8LL[1, 2, 1, 2]] - 4*Conjugate[LudV8RR[1, 2, 1, 2]])/
   (6*Sqrt[2]), FudBmp["3", 1, "8", 3] -> 
  (-3*Conjugate[LduV1LR[1, 2, 1, 2]] - 2*Conjugate[LduV8LR[1, 2, 1, 2]] + 
    3*Conjugate[LudV1LR[1, 2, 1, 2]] + 2*Conjugate[LudV8LR[1, 2, 1, 2]])/
   (6*Sqrt[2]), FudBmm["3", 1, "8", 3] -> 
  (-3*Conjugate[LduV1LR[1, 2, 1, 2]] + 4*Conjugate[LduV8LR[1, 2, 1, 2]] + 
    3*Conjugate[LudV1LR[1, 2, 1, 2]] - 4*Conjugate[LudV8LR[1, 2, 1, 2]])/
   (6*Sqrt[2]), FudAmp["3", 1, "8", 4] -> 
  (3*Conjugate[LudV1LL[1, 2, 1, 1]] - 3*Conjugate[LudV1LL[1, 2, 2, 2]] - 
    3*Conjugate[LudV1RR[1, 2, 1, 1]] + 3*Conjugate[LudV1RR[1, 2, 2, 2]] + 
    2*Conjugate[LudV8LL[1, 2, 1, 1]] - 2*Conjugate[LudV8LL[1, 2, 2, 2]] - 
    2*Conjugate[LudV8RR[1, 2, 1, 1]] + 2*Conjugate[LudV8RR[1, 2, 2, 2]])/12, 
 FudAmm["3", 1, "8", 4] -> (3*Conjugate[LudV1LL[1, 2, 1, 1]] - 
    3*Conjugate[LudV1LL[1, 2, 2, 2]] - 3*Conjugate[LudV1RR[1, 2, 1, 1]] + 
    3*Conjugate[LudV1RR[1, 2, 2, 2]] - 4*Conjugate[LudV8LL[1, 2, 1, 1]] + 
    4*Conjugate[LudV8LL[1, 2, 2, 2]] + 4*Conjugate[LudV8RR[1, 2, 1, 1]] - 
    4*Conjugate[LudV8RR[1, 2, 2, 2]])/12, FudBmp["3", 1, "8", 4] -> 
  (3*Conjugate[LduV1LR[1, 1, 1, 2]] - 3*Conjugate[LduV1LR[2, 2, 1, 2]] + 
    2*Conjugate[LduV8LR[1, 1, 1, 2]] - 2*Conjugate[LduV8LR[2, 2, 1, 2]] - 
    3*Conjugate[LudV1LR[1, 2, 1, 1]] + 3*Conjugate[LudV1LR[1, 2, 2, 2]] - 
    2*Conjugate[LudV8LR[1, 2, 1, 1]] + 2*Conjugate[LudV8LR[1, 2, 2, 2]])/12, 
 FudBmm["3", 1, "8", 4] -> (3*Conjugate[LduV1LR[1, 1, 1, 2]] - 
    3*Conjugate[LduV1LR[2, 2, 1, 2]] - 4*Conjugate[LduV8LR[1, 1, 1, 2]] + 
    4*Conjugate[LduV8LR[2, 2, 1, 2]] - 3*Conjugate[LudV1LR[1, 2, 1, 1]] + 
    3*Conjugate[LudV1LR[1, 2, 2, 2]] + 4*Conjugate[LudV8LR[1, 2, 1, 1]] - 
    4*Conjugate[LudV8LR[1, 2, 2, 2]])/12, FudAmp["3", 1, "8", 5] -> 
  (3*Conjugate[LudV1LL[1, 2, 2, 1]] - 3*Conjugate[LudV1RR[1, 2, 2, 1]] + 
    2*Conjugate[LudV8LL[1, 2, 2, 1]] - 2*Conjugate[LudV8RR[1, 2, 2, 1]])/
   (6*Sqrt[2]), FudAmm["3", 1, "8", 5] -> 
  (3*Conjugate[LudV1LL[1, 2, 2, 1]] - 3*Conjugate[LudV1RR[1, 2, 2, 1]] - 
    4*Conjugate[LudV8LL[1, 2, 2, 1]] + 4*Conjugate[LudV8RR[1, 2, 2, 1]])/
   (6*Sqrt[2]), FudBmp["3", 1, "8", 5] -> 
  (-3*Conjugate[LudV1LR[1, 2, 2, 1]] - 2*Conjugate[LudV8LR[1, 2, 2, 1]] + 
    3*LduV1LR[1, 2, 2, 1] + 2*LduV8LR[1, 2, 2, 1])/(6*Sqrt[2]), 
 FudBmm["3", 1, "8", 5] -> (-3*Conjugate[LudV1LR[1, 2, 2, 1]] + 
    4*Conjugate[LudV8LR[1, 2, 2, 1]] + 3*LduV1LR[1, 2, 2, 1] - 
    4*LduV8LR[1, 2, 2, 1])/(6*Sqrt[2]), FudAmp["3", 1, "8", 6] -> 
  (3*Conjugate[LudV1LL[1, 2, 1, 1]] + 3*Conjugate[LudV1LL[1, 2, 2, 2]] - 
    6*Conjugate[LudV1LL[1, 2, 3, 3]] - 3*Conjugate[LudV1RR[1, 2, 1, 1]] - 
    3*Conjugate[LudV1RR[1, 2, 2, 2]] + 6*Conjugate[LudV1RR[1, 2, 3, 3]] + 
    2*Conjugate[LudV8LL[1, 2, 1, 1]] + 2*Conjugate[LudV8LL[1, 2, 2, 2]] - 
    4*Conjugate[LudV8LL[1, 2, 3, 3]] - 2*Conjugate[LudV8RR[1, 2, 1, 1]] - 
    2*Conjugate[LudV8RR[1, 2, 2, 2]] + 4*Conjugate[LudV8RR[1, 2, 3, 3]])/
   (12*Sqrt[3]), FudAmm["3", 1, "8", 6] -> 
  (3*Conjugate[LudV1LL[1, 2, 1, 1]] + 3*Conjugate[LudV1LL[1, 2, 2, 2]] - 
    6*Conjugate[LudV1LL[1, 2, 3, 3]] - 3*Conjugate[LudV1RR[1, 2, 1, 1]] - 
    3*Conjugate[LudV1RR[1, 2, 2, 2]] + 6*Conjugate[LudV1RR[1, 2, 3, 3]] - 
    4*Conjugate[LudV8LL[1, 2, 1, 1]] - 4*Conjugate[LudV8LL[1, 2, 2, 2]] + 
    8*Conjugate[LudV8LL[1, 2, 3, 3]] + 4*Conjugate[LudV8RR[1, 2, 1, 1]] + 
    4*Conjugate[LudV8RR[1, 2, 2, 2]] - 8*Conjugate[LudV8RR[1, 2, 3, 3]])/
   (12*Sqrt[3]), FudBmp["3", 1, "8", 6] -> 
  (3*Conjugate[LduV1LR[1, 1, 1, 2]] + 3*Conjugate[LduV1LR[2, 2, 1, 2]] - 
    6*Conjugate[LduV1LR[3, 3, 1, 2]] + 2*Conjugate[LduV8LR[1, 1, 1, 2]] + 
    2*Conjugate[LduV8LR[2, 2, 1, 2]] - 4*Conjugate[LduV8LR[3, 3, 1, 2]] - 
    3*Conjugate[LudV1LR[1, 2, 1, 1]] - 3*Conjugate[LudV1LR[1, 2, 2, 2]] + 
    6*Conjugate[LudV1LR[1, 2, 3, 3]] - 2*Conjugate[LudV8LR[1, 2, 1, 1]] - 
    2*Conjugate[LudV8LR[1, 2, 2, 2]] + 4*Conjugate[LudV8LR[1, 2, 3, 3]])/
   (12*Sqrt[3]), FudBmm["3", 1, "8", 6] -> 
  (3*Conjugate[LduV1LR[1, 1, 1, 2]] + 3*Conjugate[LduV1LR[2, 2, 1, 2]] - 
    6*Conjugate[LduV1LR[3, 3, 1, 2]] - 4*Conjugate[LduV8LR[1, 1, 1, 2]] - 
    4*Conjugate[LduV8LR[2, 2, 1, 2]] + 8*Conjugate[LduV8LR[3, 3, 1, 2]] - 
    3*Conjugate[LudV1LR[1, 2, 1, 1]] - 3*Conjugate[LudV1LR[1, 2, 2, 2]] + 
    6*Conjugate[LudV1LR[1, 2, 3, 3]] + 4*Conjugate[LudV8LR[1, 2, 1, 1]] + 
    4*Conjugate[LudV8LR[1, 2, 2, 2]] - 8*Conjugate[LudV8LR[1, 2, 3, 3]])/
   (12*Sqrt[3]), FudAmp["3", 1, "8", 7] -> 
  (-3*Conjugate[LudV1LL[1, 2, 3, 2]] + 3*Conjugate[LudV1RR[1, 2, 3, 2]] - 
    2*Conjugate[LudV8LL[1, 2, 3, 2]] + 2*Conjugate[LudV8RR[1, 2, 3, 2]])/
   (6*Sqrt[2]), FudAmm["3", 1, "8", 7] -> 
  (-3*Conjugate[LudV1LL[1, 2, 3, 2]] + 3*Conjugate[LudV1RR[1, 2, 3, 2]] + 
    4*Conjugate[LudV8LL[1, 2, 3, 2]] - 4*Conjugate[LudV8RR[1, 2, 3, 2]])/
   (6*Sqrt[2]), FudBmp["3", 1, "8", 7] -> 
  (3*Conjugate[LudV1LR[1, 2, 3, 2]] + 2*Conjugate[LudV8LR[1, 2, 3, 2]] - 
    3*LduV1LR[2, 3, 2, 1] - 2*LduV8LR[2, 3, 2, 1])/(6*Sqrt[2]), 
 FudBmm["3", 1, "8", 7] -> (3*Conjugate[LudV1LR[1, 2, 3, 2]] - 
    4*Conjugate[LudV8LR[1, 2, 3, 2]] - 3*LduV1LR[2, 3, 2, 1] + 
    4*LduV8LR[2, 3, 2, 1])/(6*Sqrt[2]), FudAmp["3", 1, "8", 8] -> 
  (3*Conjugate[LudV1LL[1, 2, 3, 1]] - 3*Conjugate[LudV1RR[1, 2, 3, 1]] + 
    2*Conjugate[LudV8LL[1, 2, 3, 1]] - 2*Conjugate[LudV8RR[1, 2, 3, 1]])/
   (6*Sqrt[2]), FudAmm["3", 1, "8", 8] -> 
  (3*Conjugate[LudV1LL[1, 2, 3, 1]] - 3*Conjugate[LudV1RR[1, 2, 3, 1]] - 
    4*Conjugate[LudV8LL[1, 2, 3, 1]] + 4*Conjugate[LudV8RR[1, 2, 3, 1]])/
   (6*Sqrt[2]), FudBmp["3", 1, "8", 8] -> 
  (-3*Conjugate[LudV1LR[1, 2, 3, 1]] - 2*Conjugate[LudV8LR[1, 2, 3, 1]] + 
    3*LduV1LR[1, 3, 2, 1] + 2*LduV8LR[1, 3, 2, 1])/(6*Sqrt[2]), 
 FudBmm["3", 1, "8", 8] -> (-3*Conjugate[LudV1LR[1, 2, 3, 1]] + 
    4*Conjugate[LudV8LR[1, 2, 3, 1]] + 3*LduV1LR[1, 3, 2, 1] - 
    4*LduV8LR[1, 3, 2, 1])/(6*Sqrt[2]), FudAmp["3", 2, "8", 1] -> 
  (3*Conjugate[LudV1LL[1, 1, 1, 3]] - 3*Conjugate[LudV1LL[2, 2, 1, 3]] - 
    3*Conjugate[LudV1RR[1, 1, 1, 3]] + 3*Conjugate[LudV1RR[2, 2, 1, 3]] + 
    2*Conjugate[LudV8LL[1, 1, 1, 3]] - 2*Conjugate[LudV8LL[2, 2, 1, 3]] - 
    2*Conjugate[LudV8RR[1, 1, 1, 3]] + 2*Conjugate[LudV8RR[2, 2, 1, 3]])/12, 
 FudAmm["3", 2, "8", 1] -> (3*Conjugate[LudV1LL[1, 1, 1, 3]] - 
    3*Conjugate[LudV1LL[2, 2, 1, 3]] - 3*Conjugate[LudV1RR[1, 1, 1, 3]] + 
    3*Conjugate[LudV1RR[2, 2, 1, 3]] - 4*Conjugate[LudV8LL[1, 1, 1, 3]] + 
    4*Conjugate[LudV8LL[2, 2, 1, 3]] + 4*Conjugate[LudV8RR[1, 1, 1, 3]] - 
    4*Conjugate[LudV8RR[2, 2, 1, 3]])/12, FudBmp["3", 2, "8", 1] -> 
  (3*Conjugate[LduV1LR[1, 3, 1, 1]] - 3*Conjugate[LduV1LR[1, 3, 2, 2]] + 
    2*Conjugate[LduV8LR[1, 3, 1, 1]] - 2*Conjugate[LduV8LR[1, 3, 2, 2]] - 
    3*Conjugate[LudV1LR[1, 1, 1, 3]] + 3*Conjugate[LudV1LR[2, 2, 1, 3]] - 
    2*Conjugate[LudV8LR[1, 1, 1, 3]] + 2*Conjugate[LudV8LR[2, 2, 1, 3]])/12, 
 FudBmm["3", 2, "8", 1] -> (3*Conjugate[LduV1LR[1, 3, 1, 1]] - 
    3*Conjugate[LduV1LR[1, 3, 2, 2]] - 4*Conjugate[LduV8LR[1, 3, 1, 1]] + 
    4*Conjugate[LduV8LR[1, 3, 2, 2]] - 3*Conjugate[LudV1LR[1, 1, 1, 3]] + 
    3*Conjugate[LudV1LR[2, 2, 1, 3]] + 4*Conjugate[LudV8LR[1, 1, 1, 3]] - 
    4*Conjugate[LudV8LR[2, 2, 1, 3]])/12, FudAmp["3", 2, "8", 2] -> 
  (3*Conjugate[LudV1LL[1, 1, 2, 3]] - 3*Conjugate[LudV1LL[2, 2, 2, 3]] - 
    3*Conjugate[LudV1RR[1, 1, 2, 3]] + 3*Conjugate[LudV1RR[2, 2, 2, 3]] + 
    2*Conjugate[LudV8LL[1, 1, 2, 3]] - 2*Conjugate[LudV8LL[2, 2, 2, 3]] - 
    2*Conjugate[LudV8RR[1, 1, 2, 3]] + 2*Conjugate[LudV8RR[2, 2, 2, 3]])/12, 
 FudAmm["3", 2, "8", 2] -> (3*Conjugate[LudV1LL[1, 1, 2, 3]] - 
    3*Conjugate[LudV1LL[2, 2, 2, 3]] - 3*Conjugate[LudV1RR[1, 1, 2, 3]] + 
    3*Conjugate[LudV1RR[2, 2, 2, 3]] - 4*Conjugate[LudV8LL[1, 1, 2, 3]] + 
    4*Conjugate[LudV8LL[2, 2, 2, 3]] + 4*Conjugate[LudV8RR[1, 1, 2, 3]] - 
    4*Conjugate[LudV8RR[2, 2, 2, 3]])/12, FudBmp["3", 2, "8", 2] -> 
  (3*Conjugate[LduV1LR[2, 3, 1, 1]] - 3*Conjugate[LduV1LR[2, 3, 2, 2]] + 
    2*Conjugate[LduV8LR[2, 3, 1, 1]] - 2*Conjugate[LduV8LR[2, 3, 2, 2]] - 
    3*Conjugate[LudV1LR[1, 1, 2, 3]] + 3*Conjugate[LudV1LR[2, 2, 2, 3]] - 
    2*Conjugate[LudV8LR[1, 1, 2, 3]] + 2*Conjugate[LudV8LR[2, 2, 2, 3]])/12, 
 FudBmm["3", 2, "8", 2] -> (3*Conjugate[LduV1LR[2, 3, 1, 1]] - 
    3*Conjugate[LduV1LR[2, 3, 2, 2]] - 4*Conjugate[LduV8LR[2, 3, 1, 1]] + 
    4*Conjugate[LduV8LR[2, 3, 2, 2]] - 3*Conjugate[LudV1LR[1, 1, 2, 3]] + 
    3*Conjugate[LudV1LR[2, 2, 2, 3]] + 4*Conjugate[LudV8LR[1, 1, 2, 3]] - 
    4*Conjugate[LudV8LR[2, 2, 2, 3]])/12, FudAmp["3", 2, "8", 3] -> 
  (3*Conjugate[LudV1LL[1, 1, 1, 2]] - 3*Conjugate[LudV1LL[2, 2, 1, 2]] - 
    3*Conjugate[LudV1RR[1, 1, 1, 2]] + 3*Conjugate[LudV1RR[2, 2, 1, 2]] + 
    2*Conjugate[LudV8LL[1, 1, 1, 2]] - 2*Conjugate[LudV8LL[2, 2, 1, 2]] - 
    2*Conjugate[LudV8RR[1, 1, 1, 2]] + 2*Conjugate[LudV8RR[2, 2, 1, 2]])/12, 
 FudAmm["3", 2, "8", 3] -> (3*Conjugate[LudV1LL[1, 1, 1, 2]] - 
    3*Conjugate[LudV1LL[2, 2, 1, 2]] - 3*Conjugate[LudV1RR[1, 1, 1, 2]] + 
    3*Conjugate[LudV1RR[2, 2, 1, 2]] - 4*Conjugate[LudV8LL[1, 1, 1, 2]] + 
    4*Conjugate[LudV8LL[2, 2, 1, 2]] + 4*Conjugate[LudV8RR[1, 1, 1, 2]] - 
    4*Conjugate[LudV8RR[2, 2, 1, 2]])/12, FudBmp["3", 2, "8", 3] -> 
  (3*Conjugate[LduV1LR[1, 2, 1, 1]] - 3*Conjugate[LduV1LR[1, 2, 2, 2]] + 
    2*Conjugate[LduV8LR[1, 2, 1, 1]] - 2*Conjugate[LduV8LR[1, 2, 2, 2]] - 
    3*Conjugate[LudV1LR[1, 1, 1, 2]] + 3*Conjugate[LudV1LR[2, 2, 1, 2]] - 
    2*Conjugate[LudV8LR[1, 1, 1, 2]] + 2*Conjugate[LudV8LR[2, 2, 1, 2]])/12, 
 FudBmm["3", 2, "8", 3] -> (3*Conjugate[LduV1LR[1, 2, 1, 1]] - 
    3*Conjugate[LduV1LR[1, 2, 2, 2]] - 4*Conjugate[LduV8LR[1, 2, 1, 1]] + 
    4*Conjugate[LduV8LR[1, 2, 2, 2]] - 3*Conjugate[LudV1LR[1, 1, 1, 2]] + 
    3*Conjugate[LudV1LR[2, 2, 1, 2]] + 4*Conjugate[LudV8LR[1, 1, 1, 2]] - 
    4*Conjugate[LudV8LR[2, 2, 1, 2]])/12, FudAmp["3", 2, "8", 4] -> 
  (-3*LudV1LL[1, 1, 1, 1] + 3*LudV1LL[1, 1, 2, 2] + 3*LudV1LL[2, 2, 1, 1] - 
    3*LudV1LL[2, 2, 2, 2] + 3*LudV1RR[1, 1, 1, 1] - 3*LudV1RR[1, 1, 2, 2] - 
    3*LudV1RR[2, 2, 1, 1] + 3*LudV1RR[2, 2, 2, 2] - 2*LudV8LL[1, 1, 1, 1] + 
    2*LudV8LL[1, 1, 2, 2] + 2*LudV8LL[2, 2, 1, 1] - 2*LudV8LL[2, 2, 2, 2] + 
    2*LudV8RR[1, 1, 1, 1] - 2*LudV8RR[1, 1, 2, 2] - 2*LudV8RR[2, 2, 1, 1] + 
    2*LudV8RR[2, 2, 2, 2])/(12*Sqrt[2]), FudAmm["3", 2, "8", 4] -> 
  (-3*LudV1LL[1, 1, 1, 1] + 3*LudV1LL[1, 1, 2, 2] + 3*LudV1LL[2, 2, 1, 1] - 
    3*LudV1LL[2, 2, 2, 2] + 3*LudV1RR[1, 1, 1, 1] - 3*LudV1RR[1, 1, 2, 2] - 
    3*LudV1RR[2, 2, 1, 1] + 3*LudV1RR[2, 2, 2, 2] + 4*LudV8LL[1, 1, 1, 1] - 
    4*LudV8LL[1, 1, 2, 2] - 4*LudV8LL[2, 2, 1, 1] + 4*LudV8LL[2, 2, 2, 2] - 
    4*LudV8RR[1, 1, 1, 1] + 4*LudV8RR[1, 1, 2, 2] + 4*LudV8RR[2, 2, 1, 1] - 
    4*LudV8RR[2, 2, 2, 2])/(12*Sqrt[2]), FudBmp["3", 2, "8", 4] -> 
  (-3*LduV1LR[1, 1, 1, 1] + 3*LduV1LR[1, 1, 2, 2] + 3*LduV1LR[2, 2, 1, 1] - 
    3*LduV1LR[2, 2, 2, 2] - 2*LduV8LR[1, 1, 1, 1] + 2*LduV8LR[1, 1, 2, 2] + 
    2*LduV8LR[2, 2, 1, 1] - 2*LduV8LR[2, 2, 2, 2] + 3*LudV1LR[1, 1, 1, 1] - 
    3*LudV1LR[1, 1, 2, 2] - 3*LudV1LR[2, 2, 1, 1] + 3*LudV1LR[2, 2, 2, 2] + 
    2*LudV8LR[1, 1, 1, 1] - 2*LudV8LR[1, 1, 2, 2] - 2*LudV8LR[2, 2, 1, 1] + 
    2*LudV8LR[2, 2, 2, 2])/(12*Sqrt[2]), FudBmm["3", 2, "8", 4] -> 
  (-3*LduV1LR[1, 1, 1, 1] + 3*LduV1LR[1, 1, 2, 2] + 3*LduV1LR[2, 2, 1, 1] - 
    3*LduV1LR[2, 2, 2, 2] + 4*LduV8LR[1, 1, 1, 1] - 4*LduV8LR[1, 1, 2, 2] - 
    4*LduV8LR[2, 2, 1, 1] + 4*LduV8LR[2, 2, 2, 2] + 3*LudV1LR[1, 1, 1, 1] - 
    3*LudV1LR[1, 1, 2, 2] - 3*LudV1LR[2, 2, 1, 1] + 3*LudV1LR[2, 2, 2, 2] - 
    4*LudV8LR[1, 1, 1, 1] + 4*LudV8LR[1, 1, 2, 2] + 4*LudV8LR[2, 2, 1, 1] - 
    4*LudV8LR[2, 2, 2, 2])/(12*Sqrt[2]), FudAmp["3", 2, "8", 5] -> 
  (-3*LudV1LL[1, 1, 1, 2] + 3*LudV1LL[2, 2, 1, 2] + 3*LudV1RR[1, 1, 1, 2] - 
    3*LudV1RR[2, 2, 1, 2] - 2*LudV8LL[1, 1, 1, 2] + 2*LudV8LL[2, 2, 1, 2] + 
    2*LudV8RR[1, 1, 1, 2] - 2*LudV8RR[2, 2, 1, 2])/12, 
 FudAmm["3", 2, "8", 5] -> (-3*LudV1LL[1, 1, 1, 2] + 3*LudV1LL[2, 2, 1, 2] + 
    3*LudV1RR[1, 1, 1, 2] - 3*LudV1RR[2, 2, 1, 2] + 4*LudV8LL[1, 1, 1, 2] - 
    4*LudV8LL[2, 2, 1, 2] - 4*LudV8RR[1, 1, 1, 2] + 4*LudV8RR[2, 2, 1, 2])/
   12, FudBmp["3", 2, "8", 5] -> 
  (-3*LduV1LR[1, 2, 1, 1] + 3*LduV1LR[1, 2, 2, 2] - 2*LduV8LR[1, 2, 1, 1] + 
    2*LduV8LR[1, 2, 2, 2] + 3*LudV1LR[1, 1, 1, 2] - 3*LudV1LR[2, 2, 1, 2] + 
    2*LudV8LR[1, 1, 1, 2] - 2*LudV8LR[2, 2, 1, 2])/12, 
 FudBmm["3", 2, "8", 5] -> (-3*LduV1LR[1, 2, 1, 1] + 3*LduV1LR[1, 2, 2, 2] + 
    4*LduV8LR[1, 2, 1, 1] - 4*LduV8LR[1, 2, 2, 2] + 3*LudV1LR[1, 1, 1, 2] - 
    3*LudV1LR[2, 2, 1, 2] - 4*LudV8LR[1, 1, 1, 2] + 4*LudV8LR[2, 2, 1, 2])/
   12, FudAmp["3", 2, "8", 6] -> 
  (-3*LudV1LL[1, 1, 1, 1] - 3*LudV1LL[1, 1, 2, 2] + 6*LudV1LL[1, 1, 3, 3] + 
    3*LudV1LL[2, 2, 1, 1] + 3*LudV1LL[2, 2, 2, 2] - 6*LudV1LL[2, 2, 3, 3] + 
    3*LudV1RR[1, 1, 1, 1] + 3*LudV1RR[1, 1, 2, 2] - 6*LudV1RR[1, 1, 3, 3] - 
    3*LudV1RR[2, 2, 1, 1] - 3*LudV1RR[2, 2, 2, 2] + 6*LudV1RR[2, 2, 3, 3] - 
    2*LudV8LL[1, 1, 1, 1] - 2*LudV8LL[1, 1, 2, 2] + 4*LudV8LL[1, 1, 3, 3] + 
    2*LudV8LL[2, 2, 1, 1] + 2*LudV8LL[2, 2, 2, 2] - 4*LudV8LL[2, 2, 3, 3] + 
    2*LudV8RR[1, 1, 1, 1] + 2*LudV8RR[1, 1, 2, 2] - 4*LudV8RR[1, 1, 3, 3] - 
    2*LudV8RR[2, 2, 1, 1] - 2*LudV8RR[2, 2, 2, 2] + 4*LudV8RR[2, 2, 3, 3])/
   (12*Sqrt[6]), FudAmm["3", 2, "8", 6] -> 
  (-3*LudV1LL[1, 1, 1, 1] - 3*LudV1LL[1, 1, 2, 2] + 6*LudV1LL[1, 1, 3, 3] + 
    3*LudV1LL[2, 2, 1, 1] + 3*LudV1LL[2, 2, 2, 2] - 6*LudV1LL[2, 2, 3, 3] + 
    3*LudV1RR[1, 1, 1, 1] + 3*LudV1RR[1, 1, 2, 2] - 6*LudV1RR[1, 1, 3, 3] - 
    3*LudV1RR[2, 2, 1, 1] - 3*LudV1RR[2, 2, 2, 2] + 6*LudV1RR[2, 2, 3, 3] + 
    4*LudV8LL[1, 1, 1, 1] + 4*LudV8LL[1, 1, 2, 2] - 8*LudV8LL[1, 1, 3, 3] - 
    4*LudV8LL[2, 2, 1, 1] - 4*LudV8LL[2, 2, 2, 2] + 8*LudV8LL[2, 2, 3, 3] - 
    4*LudV8RR[1, 1, 1, 1] - 4*LudV8RR[1, 1, 2, 2] + 8*LudV8RR[1, 1, 3, 3] + 
    4*LudV8RR[2, 2, 1, 1] + 4*LudV8RR[2, 2, 2, 2] - 8*LudV8RR[2, 2, 3, 3])/
   (12*Sqrt[6]), FudBmp["3", 2, "8", 6] -> 
  (-3*LduV1LR[1, 1, 1, 1] + 3*LduV1LR[1, 1, 2, 2] - 3*LduV1LR[2, 2, 1, 1] + 
    3*LduV1LR[2, 2, 2, 2] + 6*LduV1LR[3, 3, 1, 1] - 6*LduV1LR[3, 3, 2, 2] - 
    2*LduV8LR[1, 1, 1, 1] + 2*LduV8LR[1, 1, 2, 2] - 2*LduV8LR[2, 2, 1, 1] + 
    2*LduV8LR[2, 2, 2, 2] + 4*LduV8LR[3, 3, 1, 1] - 4*LduV8LR[3, 3, 2, 2] + 
    3*LudV1LR[1, 1, 1, 1] + 3*LudV1LR[1, 1, 2, 2] - 6*LudV1LR[1, 1, 3, 3] - 
    3*LudV1LR[2, 2, 1, 1] - 3*LudV1LR[2, 2, 2, 2] + 6*LudV1LR[2, 2, 3, 3] + 
    2*LudV8LR[1, 1, 1, 1] + 2*LudV8LR[1, 1, 2, 2] - 4*LudV8LR[1, 1, 3, 3] - 
    2*LudV8LR[2, 2, 1, 1] - 2*LudV8LR[2, 2, 2, 2] + 4*LudV8LR[2, 2, 3, 3])/
   (12*Sqrt[6]), FudBmm["3", 2, "8", 6] -> 
  (-3*LduV1LR[1, 1, 1, 1] + 3*LduV1LR[1, 1, 2, 2] - 3*LduV1LR[2, 2, 1, 1] + 
    3*LduV1LR[2, 2, 2, 2] + 6*LduV1LR[3, 3, 1, 1] - 6*LduV1LR[3, 3, 2, 2] + 
    4*LduV8LR[1, 1, 1, 1] - 4*LduV8LR[1, 1, 2, 2] + 4*LduV8LR[2, 2, 1, 1] - 
    4*LduV8LR[2, 2, 2, 2] - 8*LduV8LR[3, 3, 1, 1] + 8*LduV8LR[3, 3, 2, 2] + 
    3*LudV1LR[1, 1, 1, 1] + 3*LudV1LR[1, 1, 2, 2] - 6*LudV1LR[1, 1, 3, 3] - 
    3*LudV1LR[2, 2, 1, 1] - 3*LudV1LR[2, 2, 2, 2] + 6*LudV1LR[2, 2, 3, 3] - 
    4*LudV8LR[1, 1, 1, 1] - 4*LudV8LR[1, 1, 2, 2] + 8*LudV8LR[1, 1, 3, 3] + 
    4*LudV8LR[2, 2, 1, 1] + 4*LudV8LR[2, 2, 2, 2] - 8*LudV8LR[2, 2, 3, 3])/
   (12*Sqrt[6]), FudAmp["3", 2, "8", 7] -> 
  (3*LudV1LL[1, 1, 2, 3] - 3*LudV1LL[2, 2, 2, 3] - 3*LudV1RR[1, 1, 2, 3] + 
    3*LudV1RR[2, 2, 2, 3] + 2*LudV8LL[1, 1, 2, 3] - 2*LudV8LL[2, 2, 2, 3] - 
    2*LudV8RR[1, 1, 2, 3] + 2*LudV8RR[2, 2, 2, 3])/12, 
 FudAmm["3", 2, "8", 7] -> (3*LudV1LL[1, 1, 2, 3] - 3*LudV1LL[2, 2, 2, 3] - 
    3*LudV1RR[1, 1, 2, 3] + 3*LudV1RR[2, 2, 2, 3] - 4*LudV8LL[1, 1, 2, 3] + 
    4*LudV8LL[2, 2, 2, 3] + 4*LudV8RR[1, 1, 2, 3] - 4*LudV8RR[2, 2, 2, 3])/
   12, FudBmp["3", 2, "8", 7] -> 
  (3*LduV1LR[2, 3, 1, 1] - 3*LduV1LR[2, 3, 2, 2] + 2*LduV8LR[2, 3, 1, 1] - 
    2*LduV8LR[2, 3, 2, 2] - 3*LudV1LR[1, 1, 2, 3] + 3*LudV1LR[2, 2, 2, 3] - 
    2*LudV8LR[1, 1, 2, 3] + 2*LudV8LR[2, 2, 2, 3])/12, 
 FudBmm["3", 2, "8", 7] -> (3*LduV1LR[2, 3, 1, 1] - 3*LduV1LR[2, 3, 2, 2] - 
    4*LduV8LR[2, 3, 1, 1] + 4*LduV8LR[2, 3, 2, 2] - 3*LudV1LR[1, 1, 2, 3] + 
    3*LudV1LR[2, 2, 2, 3] + 4*LudV8LR[1, 1, 2, 3] - 4*LudV8LR[2, 2, 2, 3])/
   12, FudAmp["3", 2, "8", 8] -> 
  (-3*LudV1LL[1, 1, 1, 3] + 3*LudV1LL[2, 2, 1, 3] + 3*LudV1RR[1, 1, 1, 3] - 
    3*LudV1RR[2, 2, 1, 3] - 2*LudV8LL[1, 1, 1, 3] + 2*LudV8LL[2, 2, 1, 3] + 
    2*LudV8RR[1, 1, 1, 3] - 2*LudV8RR[2, 2, 1, 3])/12, 
 FudAmm["3", 2, "8", 8] -> (-3*LudV1LL[1, 1, 1, 3] + 3*LudV1LL[2, 2, 1, 3] + 
    3*LudV1RR[1, 1, 1, 3] - 3*LudV1RR[2, 2, 1, 3] + 4*LudV8LL[1, 1, 1, 3] - 
    4*LudV8LL[2, 2, 1, 3] - 4*LudV8RR[1, 1, 1, 3] + 4*LudV8RR[2, 2, 1, 3])/
   12, FudBmp["3", 2, "8", 8] -> 
  (-3*LduV1LR[1, 3, 1, 1] + 3*LduV1LR[1, 3, 2, 2] - 2*LduV8LR[1, 3, 1, 1] + 
    2*LduV8LR[1, 3, 2, 2] + 3*LudV1LR[1, 1, 1, 3] - 3*LudV1LR[2, 2, 1, 3] + 
    2*LudV8LR[1, 1, 1, 3] - 2*LudV8LR[2, 2, 1, 3])/12, 
 FudBmm["3", 2, "8", 8] -> (-3*LduV1LR[1, 3, 1, 1] + 3*LduV1LR[1, 3, 2, 2] + 
    4*LduV8LR[1, 3, 1, 1] - 4*LduV8LR[1, 3, 2, 2] + 3*LudV1LR[1, 1, 1, 3] - 
    3*LudV1LR[2, 2, 1, 3] - 4*LudV8LR[1, 1, 1, 3] + 4*LudV8LR[2, 2, 1, 3])/
   12, FudAmp["3", 3, "8", 1] -> 
  (3*LudV1LL[1, 2, 3, 1] - 3*LudV1RR[1, 2, 3, 1] + 2*LudV8LL[1, 2, 3, 1] - 
    2*LudV8RR[1, 2, 3, 1])/(6*Sqrt[2]), FudAmm["3", 3, "8", 1] -> 
  (3*LudV1LL[1, 2, 3, 1] - 3*LudV1RR[1, 2, 3, 1] - 4*LudV8LL[1, 2, 3, 1] + 
    4*LudV8RR[1, 2, 3, 1])/(6*Sqrt[2]), FudBmp["3", 3, "8", 1] -> 
  (3*Conjugate[LduV1LR[1, 3, 2, 1]] + 2*Conjugate[LduV8LR[1, 3, 2, 1]] - 
    3*LudV1LR[1, 2, 3, 1] - 2*LudV8LR[1, 2, 3, 1])/(6*Sqrt[2]), 
 FudBmm["3", 3, "8", 1] -> (3*Conjugate[LduV1LR[1, 3, 2, 1]] - 
    4*Conjugate[LduV8LR[1, 3, 2, 1]] - 3*LudV1LR[1, 2, 3, 1] + 
    4*LudV8LR[1, 2, 3, 1])/(6*Sqrt[2]), FudAmp["3", 3, "8", 2] -> 
  (3*LudV1LL[1, 2, 3, 2] - 3*LudV1RR[1, 2, 3, 2] + 2*LudV8LL[1, 2, 3, 2] - 
    2*LudV8RR[1, 2, 3, 2])/(6*Sqrt[2]), FudAmm["3", 3, "8", 2] -> 
  (3*LudV1LL[1, 2, 3, 2] - 3*LudV1RR[1, 2, 3, 2] - 4*LudV8LL[1, 2, 3, 2] + 
    4*LudV8RR[1, 2, 3, 2])/(6*Sqrt[2]), FudBmp["3", 3, "8", 2] -> 
  (3*Conjugate[LduV1LR[2, 3, 2, 1]] + 2*Conjugate[LduV8LR[2, 3, 2, 1]] - 
    3*LudV1LR[1, 2, 3, 2] - 2*LudV8LR[1, 2, 3, 2])/(6*Sqrt[2]), 
 FudBmm["3", 3, "8", 2] -> (3*Conjugate[LduV1LR[2, 3, 2, 1]] - 
    4*Conjugate[LduV8LR[2, 3, 2, 1]] - 3*LudV1LR[1, 2, 3, 2] + 
    4*LudV8LR[1, 2, 3, 2])/(6*Sqrt[2]), FudAmp["3", 3, "8", 3] -> 
  (3*LudV1LL[1, 2, 2, 1] - 3*LudV1RR[1, 2, 2, 1] + 2*LudV8LL[1, 2, 2, 1] - 
    2*LudV8RR[1, 2, 2, 1])/(6*Sqrt[2]), FudAmm["3", 3, "8", 3] -> 
  (3*LudV1LL[1, 2, 2, 1] - 3*LudV1RR[1, 2, 2, 1] - 4*LudV8LL[1, 2, 2, 1] + 
    4*LudV8RR[1, 2, 2, 1])/(6*Sqrt[2]), FudBmp["3", 3, "8", 3] -> 
  (3*Conjugate[LduV1LR[1, 2, 2, 1]] + 2*Conjugate[LduV8LR[1, 2, 2, 1]] - 
    3*LudV1LR[1, 2, 2, 1] - 2*LudV8LR[1, 2, 2, 1])/(6*Sqrt[2]), 
 FudBmm["3", 3, "8", 3] -> (3*Conjugate[LduV1LR[1, 2, 2, 1]] - 
    4*Conjugate[LduV8LR[1, 2, 2, 1]] - 3*LudV1LR[1, 2, 2, 1] + 
    4*LudV8LR[1, 2, 2, 1])/(6*Sqrt[2]), FudAmp["3", 3, "8", 4] -> 
  (-3*LudV1LL[1, 2, 1, 1] + 3*LudV1LL[1, 2, 2, 2] + 3*LudV1RR[1, 2, 1, 1] - 
    3*LudV1RR[1, 2, 2, 2] - 2*LudV8LL[1, 2, 1, 1] + 2*LudV8LL[1, 2, 2, 2] + 
    2*LudV8RR[1, 2, 1, 1] - 2*LudV8RR[1, 2, 2, 2])/12, 
 FudAmm["3", 3, "8", 4] -> (-3*LudV1LL[1, 2, 1, 1] + 3*LudV1LL[1, 2, 2, 2] + 
    3*LudV1RR[1, 2, 1, 1] - 3*LudV1RR[1, 2, 2, 2] + 4*LudV8LL[1, 2, 1, 1] - 
    4*LudV8LL[1, 2, 2, 2] - 4*LudV8RR[1, 2, 1, 1] + 4*LudV8RR[1, 2, 2, 2])/
   12, FudBmp["3", 3, "8", 4] -> 
  (-3*LduV1LR[1, 1, 1, 2] + 3*LduV1LR[2, 2, 1, 2] - 2*LduV8LR[1, 1, 1, 2] + 
    2*LduV8LR[2, 2, 1, 2] + 3*LudV1LR[1, 2, 1, 1] - 3*LudV1LR[1, 2, 2, 2] + 
    2*LudV8LR[1, 2, 1, 1] - 2*LudV8LR[1, 2, 2, 2])/12, 
 FudBmm["3", 3, "8", 4] -> (-3*LduV1LR[1, 1, 1, 2] + 3*LduV1LR[2, 2, 1, 2] + 
    4*LduV8LR[1, 1, 1, 2] - 4*LduV8LR[2, 2, 1, 2] + 3*LudV1LR[1, 2, 1, 1] - 
    3*LudV1LR[1, 2, 2, 2] - 4*LudV8LR[1, 2, 1, 1] + 4*LudV8LR[1, 2, 2, 2])/
   12, FudAmp["3", 3, "8", 5] -> 
  (-3*LudV1LL[1, 2, 1, 2] + 3*LudV1RR[1, 2, 1, 2] - 2*LudV8LL[1, 2, 1, 2] + 
    2*LudV8RR[1, 2, 1, 2])/(6*Sqrt[2]), FudAmm["3", 3, "8", 5] -> 
  (-3*LudV1LL[1, 2, 1, 2] + 3*LudV1RR[1, 2, 1, 2] + 4*LudV8LL[1, 2, 1, 2] - 
    4*LudV8RR[1, 2, 1, 2])/(6*Sqrt[2]), FudBmp["3", 3, "8", 5] -> 
  (-3*LduV1LR[1, 2, 1, 2] - 2*LduV8LR[1, 2, 1, 2] + 3*LudV1LR[1, 2, 1, 2] + 
    2*LudV8LR[1, 2, 1, 2])/(6*Sqrt[2]), FudBmm["3", 3, "8", 5] -> 
  (-3*LduV1LR[1, 2, 1, 2] + 4*LduV8LR[1, 2, 1, 2] + 3*LudV1LR[1, 2, 1, 2] - 
    4*LudV8LR[1, 2, 1, 2])/(6*Sqrt[2]), FudAmp["3", 3, "8", 6] -> 
  (-3*LudV1LL[1, 2, 1, 1] - 3*LudV1LL[1, 2, 2, 2] + 6*LudV1LL[1, 2, 3, 3] + 
    3*LudV1RR[1, 2, 1, 1] + 3*LudV1RR[1, 2, 2, 2] - 6*LudV1RR[1, 2, 3, 3] - 
    2*LudV8LL[1, 2, 1, 1] - 2*LudV8LL[1, 2, 2, 2] + 4*LudV8LL[1, 2, 3, 3] + 
    2*LudV8RR[1, 2, 1, 1] + 2*LudV8RR[1, 2, 2, 2] - 4*LudV8RR[1, 2, 3, 3])/
   (12*Sqrt[3]), FudAmm["3", 3, "8", 6] -> 
  (-3*LudV1LL[1, 2, 1, 1] - 3*LudV1LL[1, 2, 2, 2] + 6*LudV1LL[1, 2, 3, 3] + 
    3*LudV1RR[1, 2, 1, 1] + 3*LudV1RR[1, 2, 2, 2] - 6*LudV1RR[1, 2, 3, 3] + 
    4*LudV8LL[1, 2, 1, 1] + 4*LudV8LL[1, 2, 2, 2] - 8*LudV8LL[1, 2, 3, 3] - 
    4*LudV8RR[1, 2, 1, 1] - 4*LudV8RR[1, 2, 2, 2] + 8*LudV8RR[1, 2, 3, 3])/
   (12*Sqrt[3]), FudBmp["3", 3, "8", 6] -> 
  (-3*LduV1LR[1, 1, 1, 2] - 3*LduV1LR[2, 2, 1, 2] + 6*LduV1LR[3, 3, 1, 2] - 
    2*LduV8LR[1, 1, 1, 2] - 2*LduV8LR[2, 2, 1, 2] + 4*LduV8LR[3, 3, 1, 2] + 
    3*LudV1LR[1, 2, 1, 1] + 3*LudV1LR[1, 2, 2, 2] - 6*LudV1LR[1, 2, 3, 3] + 
    2*LudV8LR[1, 2, 1, 1] + 2*LudV8LR[1, 2, 2, 2] - 4*LudV8LR[1, 2, 3, 3])/
   (12*Sqrt[3]), FudBmm["3", 3, "8", 6] -> 
  (-3*LduV1LR[1, 1, 1, 2] - 3*LduV1LR[2, 2, 1, 2] + 6*LduV1LR[3, 3, 1, 2] + 
    4*LduV8LR[1, 1, 1, 2] + 4*LduV8LR[2, 2, 1, 2] - 8*LduV8LR[3, 3, 1, 2] + 
    3*LudV1LR[1, 2, 1, 1] + 3*LudV1LR[1, 2, 2, 2] - 6*LudV1LR[1, 2, 3, 3] - 
    4*LudV8LR[1, 2, 1, 1] - 4*LudV8LR[1, 2, 2, 2] + 8*LudV8LR[1, 2, 3, 3])/
   (12*Sqrt[3]), FudAmp["3", 3, "8", 7] -> 
  (3*LudV1LL[1, 2, 2, 3] - 3*LudV1RR[1, 2, 2, 3] + 2*LudV8LL[1, 2, 2, 3] - 
    2*LudV8RR[1, 2, 2, 3])/(6*Sqrt[2]), FudAmm["3", 3, "8", 7] -> 
  (3*LudV1LL[1, 2, 2, 3] - 3*LudV1RR[1, 2, 2, 3] - 4*LudV8LL[1, 2, 2, 3] + 
    4*LudV8RR[1, 2, 2, 3])/(6*Sqrt[2]), FudBmp["3", 3, "8", 7] -> 
  (3*LduV1LR[2, 3, 1, 2] + 2*LduV8LR[2, 3, 1, 2] - 3*LudV1LR[1, 2, 2, 3] - 
    2*LudV8LR[1, 2, 2, 3])/(6*Sqrt[2]), FudBmm["3", 3, "8", 7] -> 
  (3*LduV1LR[2, 3, 1, 2] - 4*LduV8LR[2, 3, 1, 2] - 3*LudV1LR[1, 2, 2, 3] + 
    4*LudV8LR[1, 2, 2, 3])/(6*Sqrt[2]), FudAmp["3", 3, "8", 8] -> 
  (-3*LudV1LL[1, 2, 1, 3] + 3*LudV1RR[1, 2, 1, 3] - 2*LudV8LL[1, 2, 1, 3] + 
    2*LudV8RR[1, 2, 1, 3])/(6*Sqrt[2]), FudAmm["3", 3, "8", 8] -> 
  (-3*LudV1LL[1, 2, 1, 3] + 3*LudV1RR[1, 2, 1, 3] + 4*LudV8LL[1, 2, 1, 3] - 
    4*LudV8RR[1, 2, 1, 3])/(6*Sqrt[2]), FudBmp["3", 3, "8", 8] -> 
  (-3*LduV1LR[1, 3, 1, 2] - 2*LduV8LR[1, 3, 1, 2] + 3*LudV1LR[1, 2, 1, 3] + 
    2*LudV8LR[1, 2, 1, 3])/(6*Sqrt[2]), FudBmm["3", 3, "8", 8] -> 
  (-3*LduV1LR[1, 3, 1, 2] + 4*LduV8LR[1, 3, 1, 2] + 3*LudV1LR[1, 2, 1, 3] - 
    4*LudV8LR[1, 2, 1, 3])/(6*Sqrt[2]), FudAmp["1", 1, "8", 1] -> 
  (-3*Conjugate[LudV1LL[1, 1, 1, 3]] - 3*Conjugate[LudV1LL[2, 2, 1, 3]] + 
    3*Conjugate[LudV1RR[1, 1, 1, 3]] + 3*Conjugate[LudV1RR[2, 2, 1, 3]] - 
    2*Conjugate[LudV8LL[1, 1, 1, 3]] - 2*Conjugate[LudV8LL[2, 2, 1, 3]] + 
    2*Conjugate[LudV8RR[1, 1, 1, 3]] + 2*Conjugate[LudV8RR[2, 2, 1, 3]])/12, 
 FudAmm["1", 1, "8", 1] -> (-3*Conjugate[LudV1LL[1, 1, 1, 3]] - 
    3*Conjugate[LudV1LL[2, 2, 1, 3]] + 3*Conjugate[LudV1RR[1, 1, 1, 3]] + 
    3*Conjugate[LudV1RR[2, 2, 1, 3]] + 4*Conjugate[LudV8LL[1, 1, 1, 3]] + 
    4*Conjugate[LudV8LL[2, 2, 1, 3]] - 4*Conjugate[LudV8RR[1, 1, 1, 3]] - 
    4*Conjugate[LudV8RR[2, 2, 1, 3]])/12, FudBmp["1", 1, "8", 1] -> 
  (-3*Conjugate[LduV1LR[1, 3, 1, 1]] - 3*Conjugate[LduV1LR[1, 3, 2, 2]] - 
    2*Conjugate[LduV8LR[1, 3, 1, 1]] - 2*Conjugate[LduV8LR[1, 3, 2, 2]] + 
    3*Conjugate[LudV1LR[1, 1, 1, 3]] + 3*Conjugate[LudV1LR[2, 2, 1, 3]] + 
    2*Conjugate[LudV8LR[1, 1, 1, 3]] + 2*Conjugate[LudV8LR[2, 2, 1, 3]])/12, 
 FudBmm["1", 1, "8", 1] -> (-3*Conjugate[LduV1LR[1, 3, 1, 1]] - 
    3*Conjugate[LduV1LR[1, 3, 2, 2]] + 4*Conjugate[LduV8LR[1, 3, 1, 1]] + 
    4*Conjugate[LduV8LR[1, 3, 2, 2]] + 3*Conjugate[LudV1LR[1, 1, 1, 3]] + 
    3*Conjugate[LudV1LR[2, 2, 1, 3]] - 4*Conjugate[LudV8LR[1, 1, 1, 3]] - 
    4*Conjugate[LudV8LR[2, 2, 1, 3]])/12, FudAmp["1", 1, "8", 2] -> 
  (-3*Conjugate[LudV1LL[1, 1, 2, 3]] - 3*Conjugate[LudV1LL[2, 2, 2, 3]] + 
    3*Conjugate[LudV1RR[1, 1, 2, 3]] + 3*Conjugate[LudV1RR[2, 2, 2, 3]] - 
    2*Conjugate[LudV8LL[1, 1, 2, 3]] - 2*Conjugate[LudV8LL[2, 2, 2, 3]] + 
    2*Conjugate[LudV8RR[1, 1, 2, 3]] + 2*Conjugate[LudV8RR[2, 2, 2, 3]])/12, 
 FudAmm["1", 1, "8", 2] -> (-3*Conjugate[LudV1LL[1, 1, 2, 3]] - 
    3*Conjugate[LudV1LL[2, 2, 2, 3]] + 3*Conjugate[LudV1RR[1, 1, 2, 3]] + 
    3*Conjugate[LudV1RR[2, 2, 2, 3]] + 4*Conjugate[LudV8LL[1, 1, 2, 3]] + 
    4*Conjugate[LudV8LL[2, 2, 2, 3]] - 4*Conjugate[LudV8RR[1, 1, 2, 3]] - 
    4*Conjugate[LudV8RR[2, 2, 2, 3]])/12, FudBmp["1", 1, "8", 2] -> 
  (-3*Conjugate[LduV1LR[2, 3, 1, 1]] - 3*Conjugate[LduV1LR[2, 3, 2, 2]] - 
    2*Conjugate[LduV8LR[2, 3, 1, 1]] - 2*Conjugate[LduV8LR[2, 3, 2, 2]] + 
    3*Conjugate[LudV1LR[1, 1, 2, 3]] + 3*Conjugate[LudV1LR[2, 2, 2, 3]] + 
    2*Conjugate[LudV8LR[1, 1, 2, 3]] + 2*Conjugate[LudV8LR[2, 2, 2, 3]])/12, 
 FudBmm["1", 1, "8", 2] -> (-3*Conjugate[LduV1LR[2, 3, 1, 1]] - 
    3*Conjugate[LduV1LR[2, 3, 2, 2]] + 4*Conjugate[LduV8LR[2, 3, 1, 1]] + 
    4*Conjugate[LduV8LR[2, 3, 2, 2]] + 3*Conjugate[LudV1LR[1, 1, 2, 3]] + 
    3*Conjugate[LudV1LR[2, 2, 2, 3]] - 4*Conjugate[LudV8LR[1, 1, 2, 3]] - 
    4*Conjugate[LudV8LR[2, 2, 2, 3]])/12, FudAmp["1", 1, "8", 3] -> 
  (-3*Conjugate[LudV1LL[1, 1, 1, 2]] - 3*Conjugate[LudV1LL[2, 2, 1, 2]] + 
    3*Conjugate[LudV1RR[1, 1, 1, 2]] + 3*Conjugate[LudV1RR[2, 2, 1, 2]] - 
    2*Conjugate[LudV8LL[1, 1, 1, 2]] - 2*Conjugate[LudV8LL[2, 2, 1, 2]] + 
    2*Conjugate[LudV8RR[1, 1, 1, 2]] + 2*Conjugate[LudV8RR[2, 2, 1, 2]])/12, 
 FudAmm["1", 1, "8", 3] -> (-3*Conjugate[LudV1LL[1, 1, 1, 2]] - 
    3*Conjugate[LudV1LL[2, 2, 1, 2]] + 3*Conjugate[LudV1RR[1, 1, 1, 2]] + 
    3*Conjugate[LudV1RR[2, 2, 1, 2]] + 4*Conjugate[LudV8LL[1, 1, 1, 2]] + 
    4*Conjugate[LudV8LL[2, 2, 1, 2]] - 4*Conjugate[LudV8RR[1, 1, 1, 2]] - 
    4*Conjugate[LudV8RR[2, 2, 1, 2]])/12, FudBmp["1", 1, "8", 3] -> 
  (-3*Conjugate[LduV1LR[1, 2, 1, 1]] - 3*Conjugate[LduV1LR[1, 2, 2, 2]] - 
    2*Conjugate[LduV8LR[1, 2, 1, 1]] - 2*Conjugate[LduV8LR[1, 2, 2, 2]] + 
    3*Conjugate[LudV1LR[1, 1, 1, 2]] + 3*Conjugate[LudV1LR[2, 2, 1, 2]] + 
    2*Conjugate[LudV8LR[1, 1, 1, 2]] + 2*Conjugate[LudV8LR[2, 2, 1, 2]])/12, 
 FudBmm["1", 1, "8", 3] -> (-3*Conjugate[LduV1LR[1, 2, 1, 1]] - 
    3*Conjugate[LduV1LR[1, 2, 2, 2]] + 4*Conjugate[LduV8LR[1, 2, 1, 1]] + 
    4*Conjugate[LduV8LR[1, 2, 2, 2]] + 3*Conjugate[LudV1LR[1, 1, 1, 2]] + 
    3*Conjugate[LudV1LR[2, 2, 1, 2]] - 4*Conjugate[LudV8LR[1, 1, 1, 2]] - 
    4*Conjugate[LudV8LR[2, 2, 1, 2]])/12, FudAmp["1", 1, "8", 4] -> 
  (3*LudV1LL[1, 1, 1, 1] - 3*LudV1LL[1, 1, 2, 2] + 3*LudV1LL[2, 2, 1, 1] - 
    3*LudV1LL[2, 2, 2, 2] - 3*LudV1RR[1, 1, 1, 1] + 3*LudV1RR[1, 1, 2, 2] - 
    3*LudV1RR[2, 2, 1, 1] + 3*LudV1RR[2, 2, 2, 2] + 2*LudV8LL[1, 1, 1, 1] - 
    2*LudV8LL[1, 1, 2, 2] + 2*LudV8LL[2, 2, 1, 1] - 2*LudV8LL[2, 2, 2, 2] - 
    2*LudV8RR[1, 1, 1, 1] + 2*LudV8RR[1, 1, 2, 2] - 2*LudV8RR[2, 2, 1, 1] + 
    2*LudV8RR[2, 2, 2, 2])/(12*Sqrt[2]), FudAmm["1", 1, "8", 4] -> 
  (3*LudV1LL[1, 1, 1, 1] - 3*LudV1LL[1, 1, 2, 2] + 3*LudV1LL[2, 2, 1, 1] - 
    3*LudV1LL[2, 2, 2, 2] - 3*LudV1RR[1, 1, 1, 1] + 3*LudV1RR[1, 1, 2, 2] - 
    3*LudV1RR[2, 2, 1, 1] + 3*LudV1RR[2, 2, 2, 2] - 4*LudV8LL[1, 1, 1, 1] + 
    4*LudV8LL[1, 1, 2, 2] - 4*LudV8LL[2, 2, 1, 1] + 4*LudV8LL[2, 2, 2, 2] + 
    4*LudV8RR[1, 1, 1, 1] - 4*LudV8RR[1, 1, 2, 2] + 4*LudV8RR[2, 2, 1, 1] - 
    4*LudV8RR[2, 2, 2, 2])/(12*Sqrt[2]), FudBmp["1", 1, "8", 4] -> 
  (3*LduV1LR[1, 1, 1, 1] + 3*LduV1LR[1, 1, 2, 2] - 3*LduV1LR[2, 2, 1, 1] - 
    3*LduV1LR[2, 2, 2, 2] + 2*LduV8LR[1, 1, 1, 1] + 2*LduV8LR[1, 1, 2, 2] - 
    2*LduV8LR[2, 2, 1, 1] - 2*LduV8LR[2, 2, 2, 2] - 3*LudV1LR[1, 1, 1, 1] + 
    3*LudV1LR[1, 1, 2, 2] - 3*LudV1LR[2, 2, 1, 1] + 3*LudV1LR[2, 2, 2, 2] - 
    2*LudV8LR[1, 1, 1, 1] + 2*LudV8LR[1, 1, 2, 2] - 2*LudV8LR[2, 2, 1, 1] + 
    2*LudV8LR[2, 2, 2, 2])/(12*Sqrt[2]), FudBmm["1", 1, "8", 4] -> 
  (3*LduV1LR[1, 1, 1, 1] + 3*LduV1LR[1, 1, 2, 2] - 3*LduV1LR[2, 2, 1, 1] - 
    3*LduV1LR[2, 2, 2, 2] - 4*LduV8LR[1, 1, 1, 1] - 4*LduV8LR[1, 1, 2, 2] + 
    4*LduV8LR[2, 2, 1, 1] + 4*LduV8LR[2, 2, 2, 2] - 3*LudV1LR[1, 1, 1, 1] + 
    3*LudV1LR[1, 1, 2, 2] - 3*LudV1LR[2, 2, 1, 1] + 3*LudV1LR[2, 2, 2, 2] + 
    4*LudV8LR[1, 1, 1, 1] - 4*LudV8LR[1, 1, 2, 2] + 4*LudV8LR[2, 2, 1, 1] - 
    4*LudV8LR[2, 2, 2, 2])/(12*Sqrt[2]), FudAmp["1", 1, "8", 5] -> 
  (3*LudV1LL[1, 1, 1, 2] + 3*LudV1LL[2, 2, 1, 2] - 3*LudV1RR[1, 1, 1, 2] - 
    3*LudV1RR[2, 2, 1, 2] + 2*LudV8LL[1, 1, 1, 2] + 2*LudV8LL[2, 2, 1, 2] - 
    2*LudV8RR[1, 1, 1, 2] - 2*LudV8RR[2, 2, 1, 2])/12, 
 FudAmm["1", 1, "8", 5] -> (3*LudV1LL[1, 1, 1, 2] + 3*LudV1LL[2, 2, 1, 2] - 
    3*LudV1RR[1, 1, 1, 2] - 3*LudV1RR[2, 2, 1, 2] - 4*LudV8LL[1, 1, 1, 2] - 
    4*LudV8LL[2, 2, 1, 2] + 4*LudV8RR[1, 1, 1, 2] + 4*LudV8RR[2, 2, 1, 2])/
   12, FudBmp["1", 1, "8", 5] -> 
  (3*LduV1LR[1, 2, 1, 1] + 3*LduV1LR[1, 2, 2, 2] + 2*LduV8LR[1, 2, 1, 1] + 
    2*LduV8LR[1, 2, 2, 2] - 3*LudV1LR[1, 1, 1, 2] - 3*LudV1LR[2, 2, 1, 2] - 
    2*LudV8LR[1, 1, 1, 2] - 2*LudV8LR[2, 2, 1, 2])/12, 
 FudBmm["1", 1, "8", 5] -> (3*LduV1LR[1, 2, 1, 1] + 3*LduV1LR[1, 2, 2, 2] - 
    4*LduV8LR[1, 2, 1, 1] - 4*LduV8LR[1, 2, 2, 2] - 3*LudV1LR[1, 1, 1, 2] - 
    3*LudV1LR[2, 2, 1, 2] + 4*LudV8LR[1, 1, 1, 2] + 4*LudV8LR[2, 2, 1, 2])/
   12, FudAmp["1", 1, "8", 6] -> 
  (3*LudV1LL[1, 1, 1, 1] + 3*LudV1LL[1, 1, 2, 2] - 6*LudV1LL[1, 1, 3, 3] + 
    3*LudV1LL[2, 2, 1, 1] + 3*LudV1LL[2, 2, 2, 2] - 6*LudV1LL[2, 2, 3, 3] - 
    3*LudV1RR[1, 1, 1, 1] - 3*LudV1RR[1, 1, 2, 2] + 6*LudV1RR[1, 1, 3, 3] - 
    3*LudV1RR[2, 2, 1, 1] - 3*LudV1RR[2, 2, 2, 2] + 6*LudV1RR[2, 2, 3, 3] + 
    2*LudV8LL[1, 1, 1, 1] + 2*LudV8LL[1, 1, 2, 2] - 4*LudV8LL[1, 1, 3, 3] + 
    2*LudV8LL[2, 2, 1, 1] + 2*LudV8LL[2, 2, 2, 2] - 4*LudV8LL[2, 2, 3, 3] - 
    2*LudV8RR[1, 1, 1, 1] - 2*LudV8RR[1, 1, 2, 2] + 4*LudV8RR[1, 1, 3, 3] - 
    2*LudV8RR[2, 2, 1, 1] - 2*LudV8RR[2, 2, 2, 2] + 4*LudV8RR[2, 2, 3, 3])/
   (12*Sqrt[6]), FudAmm["1", 1, "8", 6] -> 
  (3*LudV1LL[1, 1, 1, 1] + 3*LudV1LL[1, 1, 2, 2] - 6*LudV1LL[1, 1, 3, 3] + 
    3*LudV1LL[2, 2, 1, 1] + 3*LudV1LL[2, 2, 2, 2] - 6*LudV1LL[2, 2, 3, 3] - 
    3*LudV1RR[1, 1, 1, 1] - 3*LudV1RR[1, 1, 2, 2] + 6*LudV1RR[1, 1, 3, 3] - 
    3*LudV1RR[2, 2, 1, 1] - 3*LudV1RR[2, 2, 2, 2] + 6*LudV1RR[2, 2, 3, 3] - 
    4*LudV8LL[1, 1, 1, 1] - 4*LudV8LL[1, 1, 2, 2] + 8*LudV8LL[1, 1, 3, 3] - 
    4*LudV8LL[2, 2, 1, 1] - 4*LudV8LL[2, 2, 2, 2] + 8*LudV8LL[2, 2, 3, 3] + 
    4*LudV8RR[1, 1, 1, 1] + 4*LudV8RR[1, 1, 2, 2] - 8*LudV8RR[1, 1, 3, 3] + 
    4*LudV8RR[2, 2, 1, 1] + 4*LudV8RR[2, 2, 2, 2] - 8*LudV8RR[2, 2, 3, 3])/
   (12*Sqrt[6]), FudBmp["1", 1, "8", 6] -> 
  (3*LduV1LR[1, 1, 1, 1] + 3*LduV1LR[1, 1, 2, 2] + 3*LduV1LR[2, 2, 1, 1] + 
    3*LduV1LR[2, 2, 2, 2] - 6*LduV1LR[3, 3, 1, 1] - 6*LduV1LR[3, 3, 2, 2] + 
    2*LduV8LR[1, 1, 1, 1] + 2*LduV8LR[1, 1, 2, 2] + 2*LduV8LR[2, 2, 1, 1] + 
    2*LduV8LR[2, 2, 2, 2] - 4*LduV8LR[3, 3, 1, 1] - 4*LduV8LR[3, 3, 2, 2] - 
    3*LudV1LR[1, 1, 1, 1] - 3*LudV1LR[1, 1, 2, 2] + 6*LudV1LR[1, 1, 3, 3] - 
    3*LudV1LR[2, 2, 1, 1] - 3*LudV1LR[2, 2, 2, 2] + 6*LudV1LR[2, 2, 3, 3] - 
    2*LudV8LR[1, 1, 1, 1] - 2*LudV8LR[1, 1, 2, 2] + 4*LudV8LR[1, 1, 3, 3] - 
    2*LudV8LR[2, 2, 1, 1] - 2*LudV8LR[2, 2, 2, 2] + 4*LudV8LR[2, 2, 3, 3])/
   (12*Sqrt[6]), FudBmm["1", 1, "8", 6] -> 
  (3*LduV1LR[1, 1, 1, 1] + 3*LduV1LR[1, 1, 2, 2] + 3*LduV1LR[2, 2, 1, 1] + 
    3*LduV1LR[2, 2, 2, 2] - 6*LduV1LR[3, 3, 1, 1] - 6*LduV1LR[3, 3, 2, 2] - 
    4*LduV8LR[1, 1, 1, 1] - 4*LduV8LR[1, 1, 2, 2] - 4*LduV8LR[2, 2, 1, 1] - 
    4*LduV8LR[2, 2, 2, 2] + 8*LduV8LR[3, 3, 1, 1] + 8*LduV8LR[3, 3, 2, 2] - 
    3*LudV1LR[1, 1, 1, 1] - 3*LudV1LR[1, 1, 2, 2] + 6*LudV1LR[1, 1, 3, 3] - 
    3*LudV1LR[2, 2, 1, 1] - 3*LudV1LR[2, 2, 2, 2] + 6*LudV1LR[2, 2, 3, 3] + 
    4*LudV8LR[1, 1, 1, 1] + 4*LudV8LR[1, 1, 2, 2] - 8*LudV8LR[1, 1, 3, 3] + 
    4*LudV8LR[2, 2, 1, 1] + 4*LudV8LR[2, 2, 2, 2] - 8*LudV8LR[2, 2, 3, 3])/
   (12*Sqrt[6]), FudAmp["1", 1, "8", 7] -> 
  (-3*LudV1LL[1, 1, 2, 3] - 3*LudV1LL[2, 2, 2, 3] + 3*LudV1RR[1, 1, 2, 3] + 
    3*LudV1RR[2, 2, 2, 3] - 2*LudV8LL[1, 1, 2, 3] - 2*LudV8LL[2, 2, 2, 3] + 
    2*LudV8RR[1, 1, 2, 3] + 2*LudV8RR[2, 2, 2, 3])/12, 
 FudAmm["1", 1, "8", 7] -> (-3*LudV1LL[1, 1, 2, 3] - 3*LudV1LL[2, 2, 2, 3] + 
    3*LudV1RR[1, 1, 2, 3] + 3*LudV1RR[2, 2, 2, 3] + 4*LudV8LL[1, 1, 2, 3] + 
    4*LudV8LL[2, 2, 2, 3] - 4*LudV8RR[1, 1, 2, 3] - 4*LudV8RR[2, 2, 2, 3])/
   12, FudBmp["1", 1, "8", 7] -> 
  (-3*LduV1LR[2, 3, 1, 1] - 3*LduV1LR[2, 3, 2, 2] - 2*LduV8LR[2, 3, 1, 1] - 
    2*LduV8LR[2, 3, 2, 2] + 3*LudV1LR[1, 1, 2, 3] + 3*LudV1LR[2, 2, 2, 3] + 
    2*LudV8LR[1, 1, 2, 3] + 2*LudV8LR[2, 2, 2, 3])/12, 
 FudBmm["1", 1, "8", 7] -> (-3*LduV1LR[2, 3, 1, 1] - 3*LduV1LR[2, 3, 2, 2] + 
    4*LduV8LR[2, 3, 1, 1] + 4*LduV8LR[2, 3, 2, 2] + 3*LudV1LR[1, 1, 2, 3] + 
    3*LudV1LR[2, 2, 2, 3] - 4*LudV8LR[1, 1, 2, 3] - 4*LudV8LR[2, 2, 2, 3])/
   12, FudAmp["1", 1, "8", 8] -> 
  (3*LudV1LL[1, 1, 1, 3] + 3*LudV1LL[2, 2, 1, 3] - 3*LudV1RR[1, 1, 1, 3] - 
    3*LudV1RR[2, 2, 1, 3] + 2*LudV8LL[1, 1, 1, 3] + 2*LudV8LL[2, 2, 1, 3] - 
    2*LudV8RR[1, 1, 1, 3] - 2*LudV8RR[2, 2, 1, 3])/12, 
 FudAmm["1", 1, "8", 8] -> (3*LudV1LL[1, 1, 1, 3] + 3*LudV1LL[2, 2, 1, 3] - 
    3*LudV1RR[1, 1, 1, 3] - 3*LudV1RR[2, 2, 1, 3] - 4*LudV8LL[1, 1, 1, 3] - 
    4*LudV8LL[2, 2, 1, 3] + 4*LudV8RR[1, 1, 1, 3] + 4*LudV8RR[2, 2, 1, 3])/
   12, FudBmp["1", 1, "8", 8] -> 
  (3*LduV1LR[1, 3, 1, 1] + 3*LduV1LR[1, 3, 2, 2] + 2*LduV8LR[1, 3, 1, 1] + 
    2*LduV8LR[1, 3, 2, 2] - 3*LudV1LR[1, 1, 1, 3] - 3*LudV1LR[2, 2, 1, 3] - 
    2*LudV8LR[1, 1, 1, 3] - 2*LudV8LR[2, 2, 1, 3])/12, 
 FudBmm["1", 1, "8", 8] -> (3*LduV1LR[1, 3, 1, 1] + 3*LduV1LR[1, 3, 2, 2] - 
    4*LduV8LR[1, 3, 1, 1] - 4*LduV8LR[1, 3, 2, 2] - 3*LudV1LR[1, 1, 1, 3] - 
    3*LudV1LR[2, 2, 1, 3] + 4*LudV8LR[1, 1, 1, 3] + 4*LudV8LR[2, 2, 1, 3])/
   12, FudAmp["3", 1, "1", 1] -> (-3*Conjugate[LudV1LL[1, 2, 1, 1]] - 
    3*Conjugate[LudV1LL[1, 2, 2, 2]] - 3*Conjugate[LudV1LL[1, 2, 3, 3]] + 
    3*Conjugate[LudV1RR[1, 2, 1, 1]] + 3*Conjugate[LudV1RR[1, 2, 2, 2]] + 
    3*Conjugate[LudV1RR[1, 2, 3, 3]] - 2*Conjugate[LudV8LL[1, 2, 1, 1]] - 
    2*Conjugate[LudV8LL[1, 2, 2, 2]] - 2*Conjugate[LudV8LL[1, 2, 3, 3]] + 
    2*Conjugate[LudV8RR[1, 2, 1, 1]] + 2*Conjugate[LudV8RR[1, 2, 2, 2]] + 
    2*Conjugate[LudV8RR[1, 2, 3, 3]])/(6*Sqrt[6]), 
 FudAmm["3", 1, "1", 1] -> (-3*Conjugate[LudV1LL[1, 2, 1, 1]] - 
    3*Conjugate[LudV1LL[1, 2, 2, 2]] - 3*Conjugate[LudV1LL[1, 2, 3, 3]] + 
    3*Conjugate[LudV1RR[1, 2, 1, 1]] + 3*Conjugate[LudV1RR[1, 2, 2, 2]] + 
    3*Conjugate[LudV1RR[1, 2, 3, 3]] + 4*Conjugate[LudV8LL[1, 2, 1, 1]] + 
    4*Conjugate[LudV8LL[1, 2, 2, 2]] + 4*Conjugate[LudV8LL[1, 2, 3, 3]] - 
    4*Conjugate[LudV8RR[1, 2, 1, 1]] - 4*Conjugate[LudV8RR[1, 2, 2, 2]] - 
    4*Conjugate[LudV8RR[1, 2, 3, 3]])/(6*Sqrt[6]), 
 FudBmp["3", 1, "1", 1] -> (-3*Conjugate[LduV1LR[1, 1, 1, 2]] - 
    3*Conjugate[LduV1LR[2, 2, 1, 2]] - 3*Conjugate[LduV1LR[3, 3, 1, 2]] - 
    2*Conjugate[LduV8LR[1, 1, 1, 2]] - 2*Conjugate[LduV8LR[2, 2, 1, 2]] - 
    2*Conjugate[LduV8LR[3, 3, 1, 2]] + 3*Conjugate[LudV1LR[1, 2, 1, 1]] + 
    3*Conjugate[LudV1LR[1, 2, 2, 2]] + 3*Conjugate[LudV1LR[1, 2, 3, 3]] + 
    2*Conjugate[LudV8LR[1, 2, 1, 1]] + 2*Conjugate[LudV8LR[1, 2, 2, 2]] + 
    2*Conjugate[LudV8LR[1, 2, 3, 3]])/(6*Sqrt[6]), 
 FudBmm["3", 1, "1", 1] -> (-3*Conjugate[LduV1LR[1, 1, 1, 2]] - 
    3*Conjugate[LduV1LR[2, 2, 1, 2]] - 3*Conjugate[LduV1LR[3, 3, 1, 2]] + 
    4*Conjugate[LduV8LR[1, 1, 1, 2]] + 4*Conjugate[LduV8LR[2, 2, 1, 2]] + 
    4*Conjugate[LduV8LR[3, 3, 1, 2]] + 3*Conjugate[LudV1LR[1, 2, 1, 1]] + 
    3*Conjugate[LudV1LR[1, 2, 2, 2]] + 3*Conjugate[LudV1LR[1, 2, 3, 3]] - 
    4*Conjugate[LudV8LR[1, 2, 1, 1]] - 4*Conjugate[LudV8LR[1, 2, 2, 2]] - 
    4*Conjugate[LudV8LR[1, 2, 3, 3]])/(6*Sqrt[6]), 
 FudAmp["3", 2, "1", 1] -> (3*LudV1LL[1, 1, 1, 1] + 3*LudV1LL[1, 1, 2, 2] + 
    3*LudV1LL[1, 1, 3, 3] - 3*LudV1LL[2, 2, 1, 1] - 3*LudV1LL[2, 2, 2, 2] - 
    3*LudV1LL[2, 2, 3, 3] - 3*LudV1RR[1, 1, 1, 1] - 3*LudV1RR[1, 1, 2, 2] - 
    3*LudV1RR[1, 1, 3, 3] + 3*LudV1RR[2, 2, 1, 1] + 3*LudV1RR[2, 2, 2, 2] + 
    3*LudV1RR[2, 2, 3, 3] + 2*LudV8LL[1, 1, 1, 1] + 2*LudV8LL[1, 1, 2, 2] + 
    2*LudV8LL[1, 1, 3, 3] - 2*LudV8LL[2, 2, 1, 1] - 2*LudV8LL[2, 2, 2, 2] - 
    2*LudV8LL[2, 2, 3, 3] - 2*LudV8RR[1, 1, 1, 1] - 2*LudV8RR[1, 1, 2, 2] - 
    2*LudV8RR[1, 1, 3, 3] + 2*LudV8RR[2, 2, 1, 1] + 2*LudV8RR[2, 2, 2, 2] + 
    2*LudV8RR[2, 2, 3, 3])/(12*Sqrt[3]), FudAmm["3", 2, "1", 1] -> 
  (3*LudV1LL[1, 1, 1, 1] + 3*LudV1LL[1, 1, 2, 2] + 3*LudV1LL[1, 1, 3, 3] - 
    3*LudV1LL[2, 2, 1, 1] - 3*LudV1LL[2, 2, 2, 2] - 3*LudV1LL[2, 2, 3, 3] - 
    3*LudV1RR[1, 1, 1, 1] - 3*LudV1RR[1, 1, 2, 2] - 3*LudV1RR[1, 1, 3, 3] + 
    3*LudV1RR[2, 2, 1, 1] + 3*LudV1RR[2, 2, 2, 2] + 3*LudV1RR[2, 2, 3, 3] - 
    4*LudV8LL[1, 1, 1, 1] - 4*LudV8LL[1, 1, 2, 2] - 4*LudV8LL[1, 1, 3, 3] + 
    4*LudV8LL[2, 2, 1, 1] + 4*LudV8LL[2, 2, 2, 2] + 4*LudV8LL[2, 2, 3, 3] + 
    4*LudV8RR[1, 1, 1, 1] + 4*LudV8RR[1, 1, 2, 2] + 4*LudV8RR[1, 1, 3, 3] - 
    4*LudV8RR[2, 2, 1, 1] - 4*LudV8RR[2, 2, 2, 2] - 4*LudV8RR[2, 2, 3, 3])/
   (12*Sqrt[3]), FudBmp["3", 2, "1", 1] -> 
  (3*LduV1LR[1, 1, 1, 1] - 3*LduV1LR[1, 1, 2, 2] + 3*LduV1LR[2, 2, 1, 1] - 
    3*LduV1LR[2, 2, 2, 2] + 3*LduV1LR[3, 3, 1, 1] - 3*LduV1LR[3, 3, 2, 2] + 
    2*LduV8LR[1, 1, 1, 1] - 2*LduV8LR[1, 1, 2, 2] + 2*LduV8LR[2, 2, 1, 1] - 
    2*LduV8LR[2, 2, 2, 2] + 2*LduV8LR[3, 3, 1, 1] - 2*LduV8LR[3, 3, 2, 2] - 
    3*LudV1LR[1, 1, 1, 1] - 3*LudV1LR[1, 1, 2, 2] - 3*LudV1LR[1, 1, 3, 3] + 
    3*LudV1LR[2, 2, 1, 1] + 3*LudV1LR[2, 2, 2, 2] + 3*LudV1LR[2, 2, 3, 3] - 
    2*LudV8LR[1, 1, 1, 1] - 2*LudV8LR[1, 1, 2, 2] - 2*LudV8LR[1, 1, 3, 3] + 
    2*LudV8LR[2, 2, 1, 1] + 2*LudV8LR[2, 2, 2, 2] + 2*LudV8LR[2, 2, 3, 3])/
   (12*Sqrt[3]), FudBmm["3", 2, "1", 1] -> 
  (3*LduV1LR[1, 1, 1, 1] - 3*LduV1LR[1, 1, 2, 2] + 3*LduV1LR[2, 2, 1, 1] - 
    3*LduV1LR[2, 2, 2, 2] + 3*LduV1LR[3, 3, 1, 1] - 3*LduV1LR[3, 3, 2, 2] - 
    4*LduV8LR[1, 1, 1, 1] + 4*LduV8LR[1, 1, 2, 2] - 4*LduV8LR[2, 2, 1, 1] + 
    4*LduV8LR[2, 2, 2, 2] - 4*LduV8LR[3, 3, 1, 1] + 4*LduV8LR[3, 3, 2, 2] - 
    3*LudV1LR[1, 1, 1, 1] - 3*LudV1LR[1, 1, 2, 2] - 3*LudV1LR[1, 1, 3, 3] + 
    3*LudV1LR[2, 2, 1, 1] + 3*LudV1LR[2, 2, 2, 2] + 3*LudV1LR[2, 2, 3, 3] + 
    4*LudV8LR[1, 1, 1, 1] + 4*LudV8LR[1, 1, 2, 2] + 4*LudV8LR[1, 1, 3, 3] - 
    4*LudV8LR[2, 2, 1, 1] - 4*LudV8LR[2, 2, 2, 2] - 4*LudV8LR[2, 2, 3, 3])/
   (12*Sqrt[3]), FudAmp["3", 3, "1", 1] -> 
  (3*LudV1LL[1, 2, 1, 1] + 3*LudV1LL[1, 2, 2, 2] + 3*LudV1LL[1, 2, 3, 3] - 
    3*LudV1RR[1, 2, 1, 1] - 3*LudV1RR[1, 2, 2, 2] - 3*LudV1RR[1, 2, 3, 3] + 
    2*LudV8LL[1, 2, 1, 1] + 2*LudV8LL[1, 2, 2, 2] + 2*LudV8LL[1, 2, 3, 3] - 
    2*LudV8RR[1, 2, 1, 1] - 2*LudV8RR[1, 2, 2, 2] - 2*LudV8RR[1, 2, 3, 3])/
   (6*Sqrt[6]), FudAmm["3", 3, "1", 1] -> 
  (3*LudV1LL[1, 2, 1, 1] + 3*LudV1LL[1, 2, 2, 2] + 3*LudV1LL[1, 2, 3, 3] - 
    3*LudV1RR[1, 2, 1, 1] - 3*LudV1RR[1, 2, 2, 2] - 3*LudV1RR[1, 2, 3, 3] - 
    4*LudV8LL[1, 2, 1, 1] - 4*LudV8LL[1, 2, 2, 2] - 4*LudV8LL[1, 2, 3, 3] + 
    4*LudV8RR[1, 2, 1, 1] + 4*LudV8RR[1, 2, 2, 2] + 4*LudV8RR[1, 2, 3, 3])/
   (6*Sqrt[6]), FudBmp["3", 3, "1", 1] -> 
  (3*LduV1LR[1, 1, 1, 2] + 3*LduV1LR[2, 2, 1, 2] + 3*LduV1LR[3, 3, 1, 2] + 
    2*LduV8LR[1, 1, 1, 2] + 2*LduV8LR[2, 2, 1, 2] + 2*LduV8LR[3, 3, 1, 2] - 
    3*LudV1LR[1, 2, 1, 1] - 3*LudV1LR[1, 2, 2, 2] - 3*LudV1LR[1, 2, 3, 3] - 
    2*LudV8LR[1, 2, 1, 1] - 2*LudV8LR[1, 2, 2, 2] - 2*LudV8LR[1, 2, 3, 3])/
   (6*Sqrt[6]), FudBmm["3", 3, "1", 1] -> 
  (3*LduV1LR[1, 1, 1, 2] + 3*LduV1LR[2, 2, 1, 2] + 3*LduV1LR[3, 3, 1, 2] - 
    4*LduV8LR[1, 1, 1, 2] - 4*LduV8LR[2, 2, 1, 2] - 4*LduV8LR[3, 3, 1, 2] - 
    3*LudV1LR[1, 2, 1, 1] - 3*LudV1LR[1, 2, 2, 2] - 3*LudV1LR[1, 2, 3, 3] + 
    4*LudV8LR[1, 2, 1, 1] + 4*LudV8LR[1, 2, 2, 2] + 4*LudV8LR[1, 2, 3, 3])/
   (6*Sqrt[6]), FudAmp["1", 1, "1", 1] -> 
  (-3*LudV1LL[1, 1, 1, 1] - 3*LudV1LL[1, 1, 2, 2] - 3*LudV1LL[1, 1, 3, 3] - 
    3*LudV1LL[2, 2, 1, 1] - 3*LudV1LL[2, 2, 2, 2] - 3*LudV1LL[2, 2, 3, 3] + 
    3*LudV1RR[1, 1, 1, 1] + 3*LudV1RR[1, 1, 2, 2] + 3*LudV1RR[1, 1, 3, 3] + 
    3*LudV1RR[2, 2, 1, 1] + 3*LudV1RR[2, 2, 2, 2] + 3*LudV1RR[2, 2, 3, 3] - 
    2*LudV8LL[1, 1, 1, 1] - 2*LudV8LL[1, 1, 2, 2] - 2*LudV8LL[1, 1, 3, 3] - 
    2*LudV8LL[2, 2, 1, 1] - 2*LudV8LL[2, 2, 2, 2] - 2*LudV8LL[2, 2, 3, 3] + 
    2*LudV8RR[1, 1, 1, 1] + 2*LudV8RR[1, 1, 2, 2] + 2*LudV8RR[1, 1, 3, 3] + 
    2*LudV8RR[2, 2, 1, 1] + 2*LudV8RR[2, 2, 2, 2] + 2*LudV8RR[2, 2, 3, 3])/
   (12*Sqrt[3]), FudAmm["1", 1, "1", 1] -> 
  (-3*LudV1LL[1, 1, 1, 1] - 3*LudV1LL[1, 1, 2, 2] - 3*LudV1LL[1, 1, 3, 3] - 
    3*LudV1LL[2, 2, 1, 1] - 3*LudV1LL[2, 2, 2, 2] - 3*LudV1LL[2, 2, 3, 3] + 
    3*LudV1RR[1, 1, 1, 1] + 3*LudV1RR[1, 1, 2, 2] + 3*LudV1RR[1, 1, 3, 3] + 
    3*LudV1RR[2, 2, 1, 1] + 3*LudV1RR[2, 2, 2, 2] + 3*LudV1RR[2, 2, 3, 3] + 
    4*LudV8LL[1, 1, 1, 1] + 4*LudV8LL[1, 1, 2, 2] + 4*LudV8LL[1, 1, 3, 3] + 
    4*LudV8LL[2, 2, 1, 1] + 4*LudV8LL[2, 2, 2, 2] + 4*LudV8LL[2, 2, 3, 3] - 
    4*LudV8RR[1, 1, 1, 1] - 4*LudV8RR[1, 1, 2, 2] - 4*LudV8RR[1, 1, 3, 3] - 
    4*LudV8RR[2, 2, 1, 1] - 4*LudV8RR[2, 2, 2, 2] - 4*LudV8RR[2, 2, 3, 3])/
   (12*Sqrt[3]), FudBmp["1", 1, "1", 1] -> 
  (-3*LduV1LR[1, 1, 1, 1] - 3*LduV1LR[1, 1, 2, 2] - 3*LduV1LR[2, 2, 1, 1] - 
    3*LduV1LR[2, 2, 2, 2] - 3*LduV1LR[3, 3, 1, 1] - 3*LduV1LR[3, 3, 2, 2] - 
    2*LduV8LR[1, 1, 1, 1] - 2*LduV8LR[1, 1, 2, 2] - 2*LduV8LR[2, 2, 1, 1] - 
    2*LduV8LR[2, 2, 2, 2] - 2*LduV8LR[3, 3, 1, 1] - 2*LduV8LR[3, 3, 2, 2] + 
    3*LudV1LR[1, 1, 1, 1] + 3*LudV1LR[1, 1, 2, 2] + 3*LudV1LR[1, 1, 3, 3] + 
    3*LudV1LR[2, 2, 1, 1] + 3*LudV1LR[2, 2, 2, 2] + 3*LudV1LR[2, 2, 3, 3] + 
    2*LudV8LR[1, 1, 1, 1] + 2*LudV8LR[1, 1, 2, 2] + 2*LudV8LR[1, 1, 3, 3] + 
    2*LudV8LR[2, 2, 1, 1] + 2*LudV8LR[2, 2, 2, 2] + 2*LudV8LR[2, 2, 3, 3])/
   (12*Sqrt[3]), FudBmm["1", 1, "1", 1] -> 
  (-3*LduV1LR[1, 1, 1, 1] - 3*LduV1LR[1, 1, 2, 2] - 3*LduV1LR[2, 2, 1, 1] - 
    3*LduV1LR[2, 2, 2, 2] - 3*LduV1LR[3, 3, 1, 1] - 3*LduV1LR[3, 3, 2, 2] + 
    4*LduV8LR[1, 1, 1, 1] + 4*LduV8LR[1, 1, 2, 2] + 4*LduV8LR[2, 2, 1, 1] + 
    4*LduV8LR[2, 2, 2, 2] + 4*LduV8LR[3, 3, 1, 1] + 4*LduV8LR[3, 3, 2, 2] + 
    3*LudV1LR[1, 1, 1, 1] + 3*LudV1LR[1, 1, 2, 2] + 3*LudV1LR[1, 1, 3, 3] + 
    3*LudV1LR[2, 2, 1, 1] + 3*LudV1LR[2, 2, 2, 2] + 3*LudV1LR[2, 2, 3, 3] - 
    4*LudV8LR[1, 1, 1, 1] - 4*LudV8LR[1, 1, 2, 2] - 4*LudV8LR[1, 1, 3, 3] - 
    4*LudV8LR[2, 2, 1, 1] - 4*LudV8LR[2, 2, 2, 2] - 4*LudV8LR[2, 2, 3, 3])/
   (12*Sqrt[3]), FuuAppp["5", 1] -> 
  (Conjugate[LuuVLL[1, 2, 1, 2]] + Conjugate[LuuVRR[1, 2, 1, 2]])/
   (2*Sqrt[2]), FuuBppp["5", 1] -> (3*Conjugate[LuuV1LR[1, 2, 1, 2]] + 
    2*Conjugate[LuuV8LR[1, 2, 1, 2]])/(3*Sqrt[2]), 
 FuuBpmp["5", 1] -> (3*Conjugate[LuuV1LR[1, 2, 1, 2]] - 
    4*Conjugate[LuuV8LR[1, 2, 1, 2]])/(3*Sqrt[2]), 
 FuuAppp["5", 2] -> (-Conjugate[LuuVLL[1, 1, 1, 2]] + 
    Conjugate[LuuVLL[1, 2, 2, 2]] - Conjugate[LuuVRR[1, 1, 1, 2]] + 
    Conjugate[LuuVRR[1, 2, 2, 2]])/(2*Sqrt[2]), 
 FuuBppp["5", 2] -> (-3*Conjugate[LuuV1LR[1, 1, 1, 2]] - 
    3*Conjugate[LuuV1LR[1, 2, 1, 1]] + 3*Conjugate[LuuV1LR[1, 2, 2, 2]] + 
    3*Conjugate[LuuV1LR[2, 2, 1, 2]] - 2*Conjugate[LuuV8LR[1, 1, 1, 2]] - 
    2*Conjugate[LuuV8LR[1, 2, 1, 1]] + 2*Conjugate[LuuV8LR[1, 2, 2, 2]] + 
    2*Conjugate[LuuV8LR[2, 2, 1, 2]])/(6*Sqrt[2]), 
 FuuBpmp["5", 2] -> (-3*Conjugate[LuuV1LR[1, 1, 1, 2]] - 
    3*Conjugate[LuuV1LR[1, 2, 1, 1]] + 3*Conjugate[LuuV1LR[1, 2, 2, 2]] + 
    3*Conjugate[LuuV1LR[2, 2, 1, 2]] + 4*Conjugate[LuuV8LR[1, 1, 1, 2]] + 
    4*Conjugate[LuuV8LR[1, 2, 1, 1]] - 4*Conjugate[LuuV8LR[1, 2, 2, 2]] - 
    4*Conjugate[LuuV8LR[2, 2, 1, 2]])/(6*Sqrt[2]), 
 FuuAppp["5", 3] -> (LuuVLL[1, 1, 1, 1] - 2*LuuVLL[1, 1, 2, 2] - 
    2*LuuVLL[1, 2, 2, 1] + LuuVLL[2, 2, 2, 2] + LuuVRR[1, 1, 1, 1] - 
    2*LuuVRR[1, 1, 2, 2] - 2*LuuVRR[1, 2, 2, 1] + LuuVRR[2, 2, 2, 2])/
   (4*Sqrt[3]), FuuBppp["5", 3] -> 
  -1/6*(3*Conjugate[LuuV1LR[1, 2, 2, 1]] + 2*Conjugate[LuuV8LR[1, 2, 2, 1]] - 
     3*LuuV1LR[1, 1, 1, 1] + 3*LuuV1LR[1, 1, 2, 2] + 3*LuuV1LR[1, 2, 2, 1] + 
     3*LuuV1LR[2, 2, 1, 1] - 3*LuuV1LR[2, 2, 2, 2] - 2*LuuV8LR[1, 1, 1, 1] + 
     2*LuuV8LR[1, 1, 2, 2] + 2*LuuV8LR[1, 2, 2, 1] + 2*LuuV8LR[2, 2, 1, 1] - 
     2*LuuV8LR[2, 2, 2, 2])/Sqrt[3], FuuBpmp["5", 3] -> 
  (-3*Conjugate[LuuV1LR[1, 2, 2, 1]] + 4*Conjugate[LuuV8LR[1, 2, 2, 1]] + 
    3*LuuV1LR[1, 1, 1, 1] - 3*LuuV1LR[1, 1, 2, 2] - 3*LuuV1LR[1, 2, 2, 1] - 
    3*LuuV1LR[2, 2, 1, 1] + 3*LuuV1LR[2, 2, 2, 2] - 4*LuuV8LR[1, 1, 1, 1] + 
    4*LuuV8LR[1, 1, 2, 2] + 4*LuuV8LR[1, 2, 2, 1] + 4*LuuV8LR[2, 2, 1, 1] - 
    4*LuuV8LR[2, 2, 2, 2])/(6*Sqrt[3]), FuuAppp["5", 4] -> 
  (LuuVLL[1, 1, 1, 2] - LuuVLL[1, 2, 2, 2] + LuuVRR[1, 1, 1, 2] - 
    LuuVRR[1, 2, 2, 2])/(2*Sqrt[2]), FuuBppp["5", 4] -> 
  (3*LuuV1LR[1, 1, 1, 2] + 3*LuuV1LR[1, 2, 1, 1] - 3*LuuV1LR[1, 2, 2, 2] - 
    3*LuuV1LR[2, 2, 1, 2] + 2*LuuV8LR[1, 1, 1, 2] + 2*LuuV8LR[1, 2, 1, 1] - 
    2*LuuV8LR[1, 2, 2, 2] - 2*LuuV8LR[2, 2, 1, 2])/(6*Sqrt[2]), 
 FuuBpmp["5", 4] -> (3*LuuV1LR[1, 1, 1, 2] + 3*LuuV1LR[1, 2, 1, 1] - 
    3*LuuV1LR[1, 2, 2, 2] - 3*LuuV1LR[2, 2, 1, 2] - 4*LuuV8LR[1, 1, 1, 2] - 
    4*LuuV8LR[1, 2, 1, 1] + 4*LuuV8LR[1, 2, 2, 2] + 4*LuuV8LR[2, 2, 1, 2])/
   (6*Sqrt[2]), FuuAppp["5", 5] -> (LuuVLL[1, 2, 1, 2] + LuuVRR[1, 2, 1, 2])/
   (2*Sqrt[2]), FuuBppp["5", 5] -> 
  (3*LuuV1LR[1, 2, 1, 2] + 2*LuuV8LR[1, 2, 1, 2])/(3*Sqrt[2]), 
 FuuBpmp["5", 5] -> (3*LuuV1LR[1, 2, 1, 2] - 4*LuuV8LR[1, 2, 1, 2])/
   (3*Sqrt[2]), FuuAppp["3", 1] -> (Conjugate[LuuVLL[1, 1, 1, 2]] + 
    Conjugate[LuuVLL[1, 2, 2, 2]] + Conjugate[LuuVRR[1, 1, 1, 2]] + 
    Conjugate[LuuVRR[1, 2, 2, 2]])/(2*Sqrt[2]), 
 FuuBppp["3", 1] -> (3*Conjugate[LuuV1LR[1, 1, 1, 2]] + 
    3*Conjugate[LuuV1LR[1, 2, 1, 1]] + 3*Conjugate[LuuV1LR[1, 2, 2, 2]] + 
    3*Conjugate[LuuV1LR[2, 2, 1, 2]] + 2*Conjugate[LuuV8LR[1, 1, 1, 2]] + 
    2*Conjugate[LuuV8LR[1, 2, 1, 1]] + 2*Conjugate[LuuV8LR[1, 2, 2, 2]] + 
    2*Conjugate[LuuV8LR[2, 2, 1, 2]])/(6*Sqrt[2]), 
 FuuBpmp["3", 1] -> (3*Conjugate[LuuV1LR[1, 1, 1, 2]] + 
    3*Conjugate[LuuV1LR[1, 2, 1, 1]] + 3*Conjugate[LuuV1LR[1, 2, 2, 2]] + 
    3*Conjugate[LuuV1LR[2, 2, 1, 2]] - 4*Conjugate[LuuV8LR[1, 1, 1, 2]] - 
    4*Conjugate[LuuV8LR[1, 2, 1, 1]] - 4*Conjugate[LuuV8LR[1, 2, 2, 2]] - 
    4*Conjugate[LuuV8LR[2, 2, 1, 2]])/(6*Sqrt[2]), 
 FuuAppp["3", 2] -> (-LuuVLL[1, 1, 1, 1] + LuuVLL[2, 2, 2, 2] - 
    LuuVRR[1, 1, 1, 1] + LuuVRR[2, 2, 2, 2])/4, 
 FuuBppp["3", 2] -> (-3*LuuV1LR[1, 1, 1, 1] + 3*LuuV1LR[2, 2, 2, 2] - 
    2*LuuV8LR[1, 1, 1, 1] + 2*LuuV8LR[2, 2, 2, 2])/6, 
 FuuBpmp["3", 2] -> (-3*LuuV1LR[1, 1, 1, 1] + 3*LuuV1LR[2, 2, 2, 2] + 
    4*LuuV8LR[1, 1, 1, 1] - 4*LuuV8LR[2, 2, 2, 2])/6, 
 FuuAppp["3", 3] -> -1/2*(LuuVLL[1, 1, 1, 2] + LuuVLL[1, 2, 2, 2] + 
     LuuVRR[1, 1, 1, 2] + LuuVRR[1, 2, 2, 2])/Sqrt[2], 
 FuuBppp["3", 3] -> -1/6*(3*LuuV1LR[1, 1, 1, 2] + 3*LuuV1LR[1, 2, 1, 1] + 
     3*LuuV1LR[1, 2, 2, 2] + 3*LuuV1LR[2, 2, 1, 2] + 2*LuuV8LR[1, 1, 1, 2] + 
     2*LuuV8LR[1, 2, 1, 1] + 2*LuuV8LR[1, 2, 2, 2] + 2*LuuV8LR[2, 2, 1, 2])/
    Sqrt[2], FuuBpmp["3", 3] -> 
  (-3*LuuV1LR[1, 1, 1, 2] - 3*LuuV1LR[1, 2, 1, 1] - 3*LuuV1LR[1, 2, 2, 2] - 
    3*LuuV1LR[2, 2, 1, 2] + 4*LuuV8LR[1, 1, 1, 2] + 4*LuuV8LR[1, 2, 1, 1] + 
    4*LuuV8LR[1, 2, 2, 2] + 4*LuuV8LR[2, 2, 1, 2])/(6*Sqrt[2]), 
 FuuAppp["1", 1] -> (LuuVLL[1, 1, 1, 1] + LuuVLL[1, 1, 2, 2] + 
    LuuVLL[1, 2, 2, 1] + LuuVLL[2, 2, 2, 2] + LuuVRR[1, 1, 1, 1] + 
    LuuVRR[1, 1, 2, 2] + LuuVRR[1, 2, 2, 1] + LuuVRR[2, 2, 2, 2])/
   (2*Sqrt[6]), FuuBppp["1", 1] -> (3*Conjugate[LuuV1LR[1, 2, 2, 1]] + 
    2*Conjugate[LuuV8LR[1, 2, 2, 1]] + 6*LuuV1LR[1, 1, 1, 1] + 
    3*LuuV1LR[1, 1, 2, 2] + 3*LuuV1LR[1, 2, 2, 1] + 3*LuuV1LR[2, 2, 1, 1] + 
    6*LuuV1LR[2, 2, 2, 2] + 4*LuuV8LR[1, 1, 1, 1] + 2*LuuV8LR[1, 1, 2, 2] + 
    2*LuuV8LR[1, 2, 2, 1] + 2*LuuV8LR[2, 2, 1, 1] + 4*LuuV8LR[2, 2, 2, 2])/
   (6*Sqrt[6]), FuuBpmp["1", 1] -> (3*Conjugate[LuuV1LR[1, 2, 2, 1]] - 
    4*Conjugate[LuuV8LR[1, 2, 2, 1]] + 6*LuuV1LR[1, 1, 1, 1] + 
    3*LuuV1LR[1, 1, 2, 2] + 3*LuuV1LR[1, 2, 2, 1] + 3*LuuV1LR[2, 2, 1, 1] + 
    6*LuuV1LR[2, 2, 2, 2] - 8*LuuV8LR[1, 1, 1, 1] - 4*LuuV8LR[1, 1, 2, 2] - 
    4*LuuV8LR[1, 2, 2, 1] - 4*LuuV8LR[2, 2, 1, 1] - 8*LuuV8LR[2, 2, 2, 2])/
   (6*Sqrt[6]), FuuApmm["1", 1] -> (LuuVLL[1, 1, 2, 2] - LuuVLL[1, 2, 2, 1] + 
    LuuVRR[1, 1, 2, 2] - LuuVRR[1, 2, 2, 1])/(2*Sqrt[2]), 
 FuuBppm["1", 1] -> (-3*Conjugate[LuuV1LR[1, 2, 2, 1]] - 
    2*Conjugate[LuuV8LR[1, 2, 2, 1]] + 3*LuuV1LR[1, 1, 2, 2] - 
    3*LuuV1LR[1, 2, 2, 1] + 3*LuuV1LR[2, 2, 1, 1] + 2*LuuV8LR[1, 1, 2, 2] - 
    2*LuuV8LR[1, 2, 2, 1] + 2*LuuV8LR[2, 2, 1, 1])/(6*Sqrt[2]), 
 FuuBpmm["1", 1] -> (-3*Conjugate[LuuV1LR[1, 2, 2, 1]] + 
    4*Conjugate[LuuV8LR[1, 2, 2, 1]] + 3*LuuV1LR[1, 1, 2, 2] - 
    3*LuuV1LR[1, 2, 2, 1] + 3*LuuV1LR[2, 2, 1, 1] - 4*LuuV8LR[1, 1, 2, 2] + 
    4*LuuV8LR[1, 2, 2, 1] - 4*LuuV8LR[2, 2, 1, 1])/(6*Sqrt[2]), 
 FuuAmpp["5", 1] -> (-Conjugate[LuuVLL[1, 2, 1, 2]] + 
    Conjugate[LuuVRR[1, 2, 1, 2]])/(2*Sqrt[2]), 
 FuuAmpp["5", 2] -> (Conjugate[LuuVLL[1, 1, 1, 2]] - 
    Conjugate[LuuVLL[1, 2, 2, 2]] - Conjugate[LuuVRR[1, 1, 1, 2]] + 
    Conjugate[LuuVRR[1, 2, 2, 2]])/(2*Sqrt[2]), 
 FuuAmpp["5", 3] -> (-LuuVLL[1, 1, 1, 1] + 2*LuuVLL[1, 1, 2, 2] + 
    2*LuuVLL[1, 2, 2, 1] - LuuVLL[2, 2, 2, 2] + LuuVRR[1, 1, 1, 1] - 
    2*LuuVRR[1, 1, 2, 2] - 2*LuuVRR[1, 2, 2, 1] + LuuVRR[2, 2, 2, 2])/
   (4*Sqrt[3]), FuuAmpp["5", 4] -> 
  (-LuuVLL[1, 1, 1, 2] + LuuVLL[1, 2, 2, 2] + LuuVRR[1, 1, 1, 2] - 
    LuuVRR[1, 2, 2, 2])/(2*Sqrt[2]), FuuAmpp["5", 5] -> 
  (-LuuVLL[1, 2, 1, 2] + LuuVRR[1, 2, 1, 2])/(2*Sqrt[2]), 
 FuuAmpp["3", 1] -> (-Conjugate[LuuVLL[1, 1, 1, 2]] - 
    Conjugate[LuuVLL[1, 2, 2, 2]] + Conjugate[LuuVRR[1, 1, 1, 2]] + 
    Conjugate[LuuVRR[1, 2, 2, 2]])/(2*Sqrt[2]), 
 FuuBmpp["3", 1] -> (3*Conjugate[LuuV1LR[1, 1, 1, 2]] - 
    3*Conjugate[LuuV1LR[1, 2, 1, 1]] + 2*Conjugate[LuuV8LR[1, 1, 1, 2]] - 
    2*Conjugate[LuuV8LR[1, 2, 1, 1]])/6, FuuBmmp["3", 1] -> 
  (3*Conjugate[LuuV1LR[1, 1, 1, 2]] - 3*Conjugate[LuuV1LR[1, 2, 1, 1]] - 
    4*Conjugate[LuuV8LR[1, 1, 1, 2]] + 4*Conjugate[LuuV8LR[1, 2, 1, 1]])/6, 
 FuuBmpm["3", 1] -> (3*Conjugate[LuuV1LR[1, 2, 2, 2]] - 
    3*Conjugate[LuuV1LR[2, 2, 1, 2]] + 2*Conjugate[LuuV8LR[1, 2, 2, 2]] - 
    2*Conjugate[LuuV8LR[2, 2, 1, 2]])/6, FuuBmmm["3", 1] -> 
  (3*Conjugate[LuuV1LR[1, 2, 2, 2]] - 3*Conjugate[LuuV1LR[2, 2, 1, 2]] - 
    4*Conjugate[LuuV8LR[1, 2, 2, 2]] + 4*Conjugate[LuuV8LR[2, 2, 1, 2]])/6, 
 FuuAmpp["3", 2] -> (LuuVLL[1, 1, 1, 1] - LuuVLL[2, 2, 2, 2] - 
    LuuVRR[1, 1, 1, 1] + LuuVRR[2, 2, 2, 2])/4, 
 FuuBmpp["3", 2] -> (-3*Conjugate[LuuV1LR[1, 2, 2, 1]] - 
    2*Conjugate[LuuV8LR[1, 2, 2, 1]] + 3*LuuV1LR[1, 1, 2, 2] + 
    3*LuuV1LR[1, 2, 2, 1] - 3*LuuV1LR[2, 2, 1, 1] + 2*LuuV8LR[1, 1, 2, 2] + 
    2*LuuV8LR[1, 2, 2, 1] - 2*LuuV8LR[2, 2, 1, 1])/(6*Sqrt[2]), 
 FuuBmmp["3", 2] -> (-3*Conjugate[LuuV1LR[1, 2, 2, 1]] + 
    4*Conjugate[LuuV8LR[1, 2, 2, 1]] + 3*LuuV1LR[1, 1, 2, 2] + 
    3*LuuV1LR[1, 2, 2, 1] - 3*LuuV1LR[2, 2, 1, 1] - 4*LuuV8LR[1, 1, 2, 2] - 
    4*LuuV8LR[1, 2, 2, 1] + 4*LuuV8LR[2, 2, 1, 1])/(6*Sqrt[2]), 
 FuuBmpm["3", 2] -> (-3*Conjugate[LuuV1LR[1, 2, 2, 1]] - 
    2*Conjugate[LuuV8LR[1, 2, 2, 1]] - 3*LuuV1LR[1, 1, 2, 2] + 
    3*LuuV1LR[1, 2, 2, 1] + 3*LuuV1LR[2, 2, 1, 1] - 2*LuuV8LR[1, 1, 2, 2] + 
    2*LuuV8LR[1, 2, 2, 1] + 2*LuuV8LR[2, 2, 1, 1])/(6*Sqrt[2]), 
 FuuBmmm["3", 2] -> (-3*Conjugate[LuuV1LR[1, 2, 2, 1]] + 
    4*Conjugate[LuuV8LR[1, 2, 2, 1]] - 3*LuuV1LR[1, 1, 2, 2] + 
    3*LuuV1LR[1, 2, 2, 1] + 3*LuuV1LR[2, 2, 1, 1] + 4*LuuV8LR[1, 1, 2, 2] - 
    4*LuuV8LR[1, 2, 2, 1] - 4*LuuV8LR[2, 2, 1, 1])/(6*Sqrt[2]), 
 FuuAmpp["3", 3] -> (LuuVLL[1, 1, 1, 2] + LuuVLL[1, 2, 2, 2] - 
    LuuVRR[1, 1, 1, 2] - LuuVRR[1, 2, 2, 2])/(2*Sqrt[2]), 
 FuuBmpp["3", 3] -> (3*LuuV1LR[1, 2, 2, 2] - 3*LuuV1LR[2, 2, 1, 2] + 
    2*LuuV8LR[1, 2, 2, 2] - 2*LuuV8LR[2, 2, 1, 2])/6, 
 FuuBmmp["3", 3] -> (3*LuuV1LR[1, 2, 2, 2] - 3*LuuV1LR[2, 2, 1, 2] - 
    4*LuuV8LR[1, 2, 2, 2] + 4*LuuV8LR[2, 2, 1, 2])/6, 
 FuuBmpm["3", 3] -> (3*LuuV1LR[1, 1, 1, 2] - 3*LuuV1LR[1, 2, 1, 1] + 
    2*LuuV8LR[1, 1, 1, 2] - 2*LuuV8LR[1, 2, 1, 1])/6, 
 FuuBmmm["3", 3] -> (3*LuuV1LR[1, 1, 1, 2] - 3*LuuV1LR[1, 2, 1, 1] - 
    4*LuuV8LR[1, 1, 1, 2] + 4*LuuV8LR[1, 2, 1, 1])/6, 
 FuuAmpp["1", 1] -> (-LuuVLL[1, 1, 1, 1] - LuuVLL[1, 1, 2, 2] - 
    LuuVLL[1, 2, 2, 1] - LuuVLL[2, 2, 2, 2] + LuuVRR[1, 1, 1, 1] + 
    LuuVRR[1, 1, 2, 2] + LuuVRR[1, 2, 2, 1] + LuuVRR[2, 2, 2, 2])/
   (2*Sqrt[6]), FuuAmmm["1", 1] -> 
  (-LuuVLL[1, 1, 2, 2] + LuuVLL[1, 2, 2, 1] + LuuVRR[1, 1, 2, 2] - 
    LuuVRR[1, 2, 2, 1])/(2*Sqrt[2]), FddAppp["27", 1] -> 
  (Conjugate[LddVLL[1, 3, 1, 3]] + Conjugate[LddVRR[1, 3, 1, 3]])/
   (2*Sqrt[2]), FddBppp["27", 1] -> 
  (3*Conjugate[LddV1LR[1, 3, 1, 3]] + 2*Conjugate[LddV8LR[1, 3, 1, 3]])/
   (3*Sqrt[2]), FddBpmp["27", 1] -> 
  (3*Conjugate[LddV1LR[1, 3, 1, 3]] - 4*Conjugate[LddV8LR[1, 3, 1, 3]])/
   (3*Sqrt[2]), FddAppp["27", 2] -> 
  (Conjugate[LddVLL[1, 3, 2, 3]] + Conjugate[LddVRR[1, 3, 2, 3]])/2, 
 FddBppp["27", 2] -> (3*Conjugate[LddV1LR[1, 3, 2, 3]] + 
    3*Conjugate[LddV1LR[2, 3, 1, 3]] + 2*(Conjugate[LddV8LR[1, 3, 2, 3]] + 
      Conjugate[LddV8LR[2, 3, 1, 3]]))/6, FddBpmp["27", 2] -> 
  (3*Conjugate[LddV1LR[1, 3, 2, 3]] + 3*Conjugate[LddV1LR[2, 3, 1, 3]] - 
    4*(Conjugate[LddV8LR[1, 3, 2, 3]] + Conjugate[LddV8LR[2, 3, 1, 3]]))/6, 
 FddAppp["27", 3] -> (Conjugate[LddVLL[2, 3, 2, 3]] + 
    Conjugate[LddVRR[2, 3, 2, 3]])/(2*Sqrt[2]), 
 FddBppp["27", 3] -> (3*Conjugate[LddV1LR[2, 3, 2, 3]] + 
    2*Conjugate[LddV8LR[2, 3, 2, 3]])/(3*Sqrt[2]), 
 FddBpmp["27", 3] -> (3*Conjugate[LddV1LR[2, 3, 2, 3]] - 
    4*Conjugate[LddV8LR[2, 3, 2, 3]])/(3*Sqrt[2]), 
 FddAppp["27", 4] -> (Conjugate[LddVLL[1, 2, 1, 3]] + 
    Conjugate[LddVRR[1, 2, 1, 3]])/2, FddBppp["27", 4] -> 
  (3*Conjugate[LddV1LR[1, 2, 1, 3]] + 3*Conjugate[LddV1LR[1, 3, 1, 2]] + 
    2*(Conjugate[LddV8LR[1, 2, 1, 3]] + Conjugate[LddV8LR[1, 3, 1, 2]]))/6, 
 FddBpmp["27", 4] -> (3*Conjugate[LddV1LR[1, 2, 1, 3]] + 
    3*Conjugate[LddV1LR[1, 3, 1, 2]] - 4*(Conjugate[LddV8LR[1, 2, 1, 3]] + 
      Conjugate[LddV8LR[1, 3, 1, 2]]))/6, FddAppp["27", 5] -> 
  (-Conjugate[LddVLL[1, 1, 1, 3]] + Conjugate[LddVLL[1, 2, 2, 3]] + 
    Conjugate[LddVLL[1, 3, 2, 2]] - Conjugate[LddVRR[1, 1, 1, 3]] + 
    Conjugate[LddVRR[1, 2, 2, 3]] + Conjugate[LddVRR[1, 3, 2, 2]])/
   (2*Sqrt[3]), FddBppp["27", 5] -> 
  (-3*Conjugate[LddV1LR[1, 1, 1, 3]] + 3*Conjugate[LddV1LR[1, 2, 2, 3]] - 
    3*Conjugate[LddV1LR[1, 3, 1, 1]] + 3*Conjugate[LddV1LR[1, 3, 2, 2]] + 
    3*Conjugate[LddV1LR[2, 2, 1, 3]] + 3*Conjugate[LddV1LR[2, 3, 1, 2]] - 
    2*Conjugate[LddV8LR[1, 1, 1, 3]] + 2*Conjugate[LddV8LR[1, 2, 2, 3]] - 
    2*Conjugate[LddV8LR[1, 3, 1, 1]] + 2*Conjugate[LddV8LR[1, 3, 2, 2]] + 
    2*Conjugate[LddV8LR[2, 2, 1, 3]] + 2*Conjugate[LddV8LR[2, 3, 1, 2]])/
   (6*Sqrt[3]), FddBpmp["27", 5] -> 
  (-3*Conjugate[LddV1LR[1, 1, 1, 3]] + 3*Conjugate[LddV1LR[1, 2, 2, 3]] - 
    3*Conjugate[LddV1LR[1, 3, 1, 1]] + 3*Conjugate[LddV1LR[1, 3, 2, 2]] + 
    3*Conjugate[LddV1LR[2, 2, 1, 3]] + 3*Conjugate[LddV1LR[2, 3, 1, 2]] + 
    4*Conjugate[LddV8LR[1, 1, 1, 3]] - 4*Conjugate[LddV8LR[1, 2, 2, 3]] + 
    4*Conjugate[LddV8LR[1, 3, 1, 1]] - 4*Conjugate[LddV8LR[1, 3, 2, 2]] - 
    4*Conjugate[LddV8LR[2, 2, 1, 3]] - 4*Conjugate[LddV8LR[2, 3, 1, 2]])/
   (6*Sqrt[3]), FddAppp["27", 6] -> 
  -1/2*(Conjugate[LddVLL[1, 1, 2, 3]] - Conjugate[LddVLL[2, 2, 2, 3]] + 
     Conjugate[LddVRR[1, 1, 2, 3]] - Conjugate[LddVRR[2, 2, 2, 3]] + 
     LddVLL[1, 2, 3, 1] + LddVRR[1, 2, 3, 1])/Sqrt[3], 
 FddBppp["27", 6] -> -1/6*(3*Conjugate[LddV1LR[1, 1, 2, 3]] + 
     3*Conjugate[LddV1LR[1, 3, 2, 1]] - 3*Conjugate[LddV1LR[2, 2, 2, 3]] + 
     3*Conjugate[LddV1LR[2, 3, 1, 1]] - 3*Conjugate[LddV1LR[2, 3, 2, 2]] + 
     2*Conjugate[LddV8LR[1, 1, 2, 3]] + 2*Conjugate[LddV8LR[1, 3, 2, 1]] - 
     2*Conjugate[LddV8LR[2, 2, 2, 3]] + 2*Conjugate[LddV8LR[2, 3, 1, 1]] - 
     2*Conjugate[LddV8LR[2, 3, 2, 2]] + 3*LddV1LR[1, 2, 3, 1] + 
     2*LddV8LR[1, 2, 3, 1])/Sqrt[3], FddBpmp["27", 6] -> 
  (-3*Conjugate[LddV1LR[1, 1, 2, 3]] - 3*Conjugate[LddV1LR[1, 3, 2, 1]] + 
    3*Conjugate[LddV1LR[2, 2, 2, 3]] - 3*Conjugate[LddV1LR[2, 3, 1, 1]] + 
    3*Conjugate[LddV1LR[2, 3, 2, 2]] + 4*Conjugate[LddV8LR[1, 1, 2, 3]] + 
    4*Conjugate[LddV8LR[1, 3, 2, 1]] - 4*Conjugate[LddV8LR[2, 2, 2, 3]] + 
    4*Conjugate[LddV8LR[2, 3, 1, 1]] - 4*Conjugate[LddV8LR[2, 3, 2, 2]] - 
    3*LddV1LR[1, 2, 3, 1] + 4*LddV8LR[1, 2, 3, 1])/(6*Sqrt[3]), 
 FddAppp["27", 7] -> (-LddVLL[1, 2, 3, 2] - LddVRR[1, 2, 3, 2])/2, 
 FddBppp["27", 7] -> (-3*Conjugate[LddV1LR[2, 3, 2, 1]] - 
    2*Conjugate[LddV8LR[2, 3, 2, 1]] - 3*LddV1LR[1, 2, 3, 2] - 
    2*LddV8LR[1, 2, 3, 2])/6, FddBpmp["27", 7] -> 
  (-3*Conjugate[LddV1LR[2, 3, 2, 1]] + 4*Conjugate[LddV8LR[2, 3, 2, 1]] - 
    3*LddV1LR[1, 2, 3, 2] + 4*LddV8LR[1, 2, 3, 2])/6, 
 FddAppp["27", 8] -> -1/2*(2*Conjugate[LddVLL[1, 1, 1, 3]] + 
     Conjugate[LddVLL[1, 2, 2, 3]] + Conjugate[LddVLL[1, 3, 2, 2]] - 
     3*Conjugate[LddVLL[1, 3, 3, 3]] + 2*Conjugate[LddVRR[1, 1, 1, 3]] + 
     Conjugate[LddVRR[1, 2, 2, 3]] + Conjugate[LddVRR[1, 3, 2, 2]] - 
     3*Conjugate[LddVRR[1, 3, 3, 3]])/Sqrt[15], 
 FddBppp["27", 8] -> -1/6*(6*Conjugate[LddV1LR[1, 1, 1, 3]] + 
     3*Conjugate[LddV1LR[1, 2, 2, 3]] + 6*Conjugate[LddV1LR[1, 3, 1, 1]] + 
     3*Conjugate[LddV1LR[1, 3, 2, 2]] - 9*Conjugate[LddV1LR[1, 3, 3, 3]] + 
     3*Conjugate[LddV1LR[2, 2, 1, 3]] + 3*Conjugate[LddV1LR[2, 3, 1, 2]] - 
     9*Conjugate[LddV1LR[3, 3, 1, 3]] + 4*Conjugate[LddV8LR[1, 1, 1, 3]] + 
     2*Conjugate[LddV8LR[1, 2, 2, 3]] + 4*Conjugate[LddV8LR[1, 3, 1, 1]] + 
     2*Conjugate[LddV8LR[1, 3, 2, 2]] - 6*Conjugate[LddV8LR[1, 3, 3, 3]] + 
     2*Conjugate[LddV8LR[2, 2, 1, 3]] + 2*Conjugate[LddV8LR[2, 3, 1, 2]] - 
     6*Conjugate[LddV8LR[3, 3, 1, 3]])/Sqrt[15], 
 FddBpmp["27", 8] -> (-6*Conjugate[LddV1LR[1, 1, 1, 3]] - 
    3*Conjugate[LddV1LR[1, 2, 2, 3]] - 6*Conjugate[LddV1LR[1, 3, 1, 1]] - 
    3*Conjugate[LddV1LR[1, 3, 2, 2]] + 9*Conjugate[LddV1LR[1, 3, 3, 3]] - 
    3*Conjugate[LddV1LR[2, 2, 1, 3]] - 3*Conjugate[LddV1LR[2, 3, 1, 2]] + 
    9*Conjugate[LddV1LR[3, 3, 1, 3]] + 8*Conjugate[LddV8LR[1, 1, 1, 3]] + 
    4*Conjugate[LddV8LR[1, 2, 2, 3]] + 8*Conjugate[LddV8LR[1, 3, 1, 1]] + 
    4*Conjugate[LddV8LR[1, 3, 2, 2]] - 12*Conjugate[LddV8LR[1, 3, 3, 3]] + 
    4*Conjugate[LddV8LR[2, 2, 1, 3]] + 4*Conjugate[LddV8LR[2, 3, 1, 2]] - 
    12*Conjugate[LddV8LR[3, 3, 1, 3]])/(6*Sqrt[15]), 
 FddAppp["27", 9] -> -1/2*(Conjugate[LddVLL[1, 1, 2, 3]] + 
     2*Conjugate[LddVLL[2, 2, 2, 3]] - 3*Conjugate[LddVLL[2, 3, 3, 3]] + 
     Conjugate[LddVRR[1, 1, 2, 3]] + 2*Conjugate[LddVRR[2, 2, 2, 3]] - 
     3*Conjugate[LddVRR[2, 3, 3, 3]] + LddVLL[1, 2, 3, 1] + 
     LddVRR[1, 2, 3, 1])/Sqrt[15], FddBppp["27", 9] -> 
  -1/6*(3*Conjugate[LddV1LR[1, 1, 2, 3]] + 3*Conjugate[LddV1LR[1, 3, 2, 1]] + 
     6*Conjugate[LddV1LR[2, 2, 2, 3]] + 3*Conjugate[LddV1LR[2, 3, 1, 1]] + 
     6*Conjugate[LddV1LR[2, 3, 2, 2]] - 9*Conjugate[LddV1LR[2, 3, 3, 3]] - 
     9*Conjugate[LddV1LR[3, 3, 2, 3]] + 2*Conjugate[LddV8LR[1, 1, 2, 3]] + 
     2*Conjugate[LddV8LR[1, 3, 2, 1]] + 4*Conjugate[LddV8LR[2, 2, 2, 3]] + 
     2*Conjugate[LddV8LR[2, 3, 1, 1]] + 4*Conjugate[LddV8LR[2, 3, 2, 2]] - 
     6*Conjugate[LddV8LR[2, 3, 3, 3]] - 6*Conjugate[LddV8LR[3, 3, 2, 3]] + 
     3*LddV1LR[1, 2, 3, 1] + 2*LddV8LR[1, 2, 3, 1])/Sqrt[15], 
 FddBpmp["27", 9] -> (-3*Conjugate[LddV1LR[1, 1, 2, 3]] - 
    3*Conjugate[LddV1LR[1, 3, 2, 1]] - 6*Conjugate[LddV1LR[2, 2, 2, 3]] - 
    3*Conjugate[LddV1LR[2, 3, 1, 1]] - 6*Conjugate[LddV1LR[2, 3, 2, 2]] + 
    9*Conjugate[LddV1LR[2, 3, 3, 3]] + 9*Conjugate[LddV1LR[3, 3, 2, 3]] + 
    4*Conjugate[LddV8LR[1, 1, 2, 3]] + 4*Conjugate[LddV8LR[1, 3, 2, 1]] + 
    8*Conjugate[LddV8LR[2, 2, 2, 3]] + 4*Conjugate[LddV8LR[2, 3, 1, 1]] + 
    8*Conjugate[LddV8LR[2, 3, 2, 2]] - 12*Conjugate[LddV8LR[2, 3, 3, 3]] - 
    12*Conjugate[LddV8LR[3, 3, 2, 3]] - 3*LddV1LR[1, 2, 3, 1] + 
    4*LddV8LR[1, 2, 3, 1])/(6*Sqrt[15]), FddAppp["27", 10] -> 
  (Conjugate[LddVLL[1, 2, 1, 2]] + Conjugate[LddVRR[1, 2, 1, 2]])/
   (2*Sqrt[2]), FddBppp["27", 10] -> 
  (3*Conjugate[LddV1LR[1, 2, 1, 2]] + 2*Conjugate[LddV8LR[1, 2, 1, 2]])/
   (3*Sqrt[2]), FddBpmp["27", 10] -> 
  (3*Conjugate[LddV1LR[1, 2, 1, 2]] - 4*Conjugate[LddV8LR[1, 2, 1, 2]])/
   (3*Sqrt[2]), FddAppp["27", 11] -> 
  (-Conjugate[LddVLL[1, 1, 1, 2]] + Conjugate[LddVLL[1, 2, 2, 2]] - 
    Conjugate[LddVRR[1, 1, 1, 2]] + Conjugate[LddVRR[1, 2, 2, 2]])/
   (2*Sqrt[2]), FddBppp["27", 11] -> 
  (-3*Conjugate[LddV1LR[1, 1, 1, 2]] - 3*Conjugate[LddV1LR[1, 2, 1, 1]] + 
    3*Conjugate[LddV1LR[1, 2, 2, 2]] + 3*Conjugate[LddV1LR[2, 2, 1, 2]] - 
    2*Conjugate[LddV8LR[1, 1, 1, 2]] - 2*Conjugate[LddV8LR[1, 2, 1, 1]] + 
    2*Conjugate[LddV8LR[1, 2, 2, 2]] + 2*Conjugate[LddV8LR[2, 2, 1, 2]])/
   (6*Sqrt[2]), FddBpmp["27", 11] -> 
  (-3*Conjugate[LddV1LR[1, 1, 1, 2]] - 3*Conjugate[LddV1LR[1, 2, 1, 1]] + 
    3*Conjugate[LddV1LR[1, 2, 2, 2]] + 3*Conjugate[LddV1LR[2, 2, 1, 2]] + 
    4*Conjugate[LddV8LR[1, 1, 1, 2]] + 4*Conjugate[LddV8LR[1, 2, 1, 1]] - 
    4*Conjugate[LddV8LR[1, 2, 2, 2]] - 4*Conjugate[LddV8LR[2, 2, 1, 2]])/
   (6*Sqrt[2]), FddAppp["27", 12] -> 
  (LddVLL[1, 1, 1, 1] - 2*LddVLL[1, 1, 2, 2] - 2*LddVLL[1, 2, 2, 1] + 
    LddVLL[2, 2, 2, 2] + LddVRR[1, 1, 1, 1] - 2*LddVRR[1, 1, 2, 2] - 
    2*LddVRR[1, 2, 2, 1] + LddVRR[2, 2, 2, 2])/(4*Sqrt[3]), 
 FddBppp["27", 12] -> -1/6*(3*Conjugate[LddV1LR[1, 2, 2, 1]] + 
     2*Conjugate[LddV8LR[1, 2, 2, 1]] - 3*LddV1LR[1, 1, 1, 1] + 
     3*LddV1LR[1, 1, 2, 2] + 3*LddV1LR[1, 2, 2, 1] + 3*LddV1LR[2, 2, 1, 1] - 
     3*LddV1LR[2, 2, 2, 2] - 2*LddV8LR[1, 1, 1, 1] + 2*LddV8LR[1, 1, 2, 2] + 
     2*LddV8LR[1, 2, 2, 1] + 2*LddV8LR[2, 2, 1, 1] - 2*LddV8LR[2, 2, 2, 2])/
    Sqrt[3], FddBpmp["27", 12] -> (-3*Conjugate[LddV1LR[1, 2, 2, 1]] + 
    4*Conjugate[LddV8LR[1, 2, 2, 1]] + 3*LddV1LR[1, 1, 1, 1] - 
    3*LddV1LR[1, 1, 2, 2] - 3*LddV1LR[1, 2, 2, 1] - 3*LddV1LR[2, 2, 1, 1] + 
    3*LddV1LR[2, 2, 2, 2] - 4*LddV8LR[1, 1, 1, 1] + 4*LddV8LR[1, 1, 2, 2] + 
    4*LddV8LR[1, 2, 2, 1] + 4*LddV8LR[2, 2, 1, 1] - 4*LddV8LR[2, 2, 2, 2])/
   (6*Sqrt[3]), FddAppp["27", 13] -> 
  (LddVLL[1, 1, 1, 2] - LddVLL[1, 2, 2, 2] + LddVRR[1, 1, 1, 2] - 
    LddVRR[1, 2, 2, 2])/(2*Sqrt[2]), FddBppp["27", 13] -> 
  (3*LddV1LR[1, 1, 1, 2] + 3*LddV1LR[1, 2, 1, 1] - 3*LddV1LR[1, 2, 2, 2] - 
    3*LddV1LR[2, 2, 1, 2] + 2*LddV8LR[1, 1, 1, 2] + 2*LddV8LR[1, 2, 1, 1] - 
    2*LddV8LR[1, 2, 2, 2] - 2*LddV8LR[2, 2, 1, 2])/(6*Sqrt[2]), 
 FddBpmp["27", 13] -> (3*LddV1LR[1, 1, 1, 2] + 3*LddV1LR[1, 2, 1, 1] - 
    3*LddV1LR[1, 2, 2, 2] - 3*LddV1LR[2, 2, 1, 2] - 4*LddV8LR[1, 1, 1, 2] - 
    4*LddV8LR[1, 2, 1, 1] + 4*LddV8LR[1, 2, 2, 2] + 4*LddV8LR[2, 2, 1, 2])/
   (6*Sqrt[2]), FddAppp["27", 14] -> 
  (LddVLL[1, 2, 1, 2] + LddVRR[1, 2, 1, 2])/(2*Sqrt[2]), 
 FddBppp["27", 14] -> (3*LddV1LR[1, 2, 1, 2] + 2*LddV8LR[1, 2, 1, 2])/
   (3*Sqrt[2]), FddBpmp["27", 14] -> 
  (3*LddV1LR[1, 2, 1, 2] - 4*LddV8LR[1, 2, 1, 2])/(3*Sqrt[2]), 
 FddAppp["27", 15] -> -1/2*(Conjugate[LddVLL[1, 1, 1, 2]] + 
     Conjugate[LddVLL[1, 2, 2, 2]] - 2*Conjugate[LddVLL[1, 2, 3, 3]] - 
     2*Conjugate[LddVLL[1, 3, 3, 2]] + Conjugate[LddVRR[1, 1, 1, 2]] + 
     Conjugate[LddVRR[1, 2, 2, 2]] - 2*Conjugate[LddVRR[1, 2, 3, 3]] - 
     2*Conjugate[LddVRR[1, 3, 3, 2]])/Sqrt[10], 
 FddBppp["27", 15] -> (-3*Conjugate[LddV1LR[1, 1, 1, 2]] - 
    3*Conjugate[LddV1LR[1, 2, 1, 1]] - 3*Conjugate[LddV1LR[1, 2, 2, 2]] + 
    6*Conjugate[LddV1LR[1, 2, 3, 3]] + 6*Conjugate[LddV1LR[1, 3, 3, 2]] - 
    3*Conjugate[LddV1LR[2, 2, 1, 2]] + 6*Conjugate[LddV1LR[3, 3, 1, 2]] - 
    2*Conjugate[LddV8LR[1, 1, 1, 2]] - 2*Conjugate[LddV8LR[1, 2, 1, 1]] - 
    2*Conjugate[LddV8LR[1, 2, 2, 2]] + 4*Conjugate[LddV8LR[1, 2, 3, 3]] + 
    4*Conjugate[LddV8LR[1, 3, 3, 2]] - 2*Conjugate[LddV8LR[2, 2, 1, 2]] + 
    4*Conjugate[LddV8LR[3, 3, 1, 2]] + 6*LddV1LR[2, 3, 3, 1] + 
    4*LddV8LR[2, 3, 3, 1])/(6*Sqrt[10]), FddBpmp["27", 15] -> 
  (-3*Conjugate[LddV1LR[1, 1, 1, 2]] - 3*Conjugate[LddV1LR[1, 2, 1, 1]] - 
    3*Conjugate[LddV1LR[1, 2, 2, 2]] + 6*Conjugate[LddV1LR[1, 2, 3, 3]] + 
    6*Conjugate[LddV1LR[1, 3, 3, 2]] - 3*Conjugate[LddV1LR[2, 2, 1, 2]] + 
    6*Conjugate[LddV1LR[3, 3, 1, 2]] + 4*Conjugate[LddV8LR[1, 1, 1, 2]] + 
    4*Conjugate[LddV8LR[1, 2, 1, 1]] + 4*Conjugate[LddV8LR[1, 2, 2, 2]] - 
    8*Conjugate[LddV8LR[1, 2, 3, 3]] - 8*Conjugate[LddV8LR[1, 3, 3, 2]] + 
    4*Conjugate[LddV8LR[2, 2, 1, 2]] - 8*Conjugate[LddV8LR[3, 3, 1, 2]] + 
    6*LddV1LR[2, 3, 3, 1] - 8*LddV8LR[2, 3, 3, 1])/(6*Sqrt[10]), 
 FddAppp["27", 16] -> (LddVLL[1, 1, 1, 1] - 2*LddVLL[1, 1, 3, 3] - 
    2*LddVLL[1, 3, 3, 1] - LddVLL[2, 2, 2, 2] + 2*LddVLL[2, 2, 3, 3] + 
    2*LddVLL[2, 3, 3, 2] + LddVRR[1, 1, 1, 1] - 2*LddVRR[1, 1, 3, 3] - 
    2*LddVRR[1, 3, 3, 1] - LddVRR[2, 2, 2, 2] + 2*LddVRR[2, 2, 3, 3] + 
    2*LddVRR[2, 3, 3, 2])/(4*Sqrt[5]), FddBppp["27", 16] -> 
  (-3*Conjugate[LddV1LR[1, 3, 3, 1]] + 3*Conjugate[LddV1LR[2, 3, 3, 2]] - 
    2*Conjugate[LddV8LR[1, 3, 3, 1]] + 2*Conjugate[LddV8LR[2, 3, 3, 2]] + 
    3*LddV1LR[1, 1, 1, 1] - 3*LddV1LR[1, 1, 3, 3] - 3*LddV1LR[1, 3, 3, 1] - 
    3*LddV1LR[2, 2, 2, 2] + 3*LddV1LR[2, 2, 3, 3] + 3*LddV1LR[2, 3, 3, 2] - 
    3*LddV1LR[3, 3, 1, 1] + 3*LddV1LR[3, 3, 2, 2] + 2*LddV8LR[1, 1, 1, 1] - 
    2*LddV8LR[1, 1, 3, 3] - 2*LddV8LR[1, 3, 3, 1] - 2*LddV8LR[2, 2, 2, 2] + 
    2*LddV8LR[2, 2, 3, 3] + 2*LddV8LR[2, 3, 3, 2] - 2*LddV8LR[3, 3, 1, 1] + 
    2*LddV8LR[3, 3, 2, 2])/(6*Sqrt[5]), FddBpmp["27", 16] -> 
  (-3*Conjugate[LddV1LR[1, 3, 3, 1]] + 3*Conjugate[LddV1LR[2, 3, 3, 2]] + 
    4*Conjugate[LddV8LR[1, 3, 3, 1]] - 4*Conjugate[LddV8LR[2, 3, 3, 2]] + 
    3*LddV1LR[1, 1, 1, 1] - 3*LddV1LR[1, 1, 3, 3] - 3*LddV1LR[1, 3, 3, 1] - 
    3*LddV1LR[2, 2, 2, 2] + 3*LddV1LR[2, 2, 3, 3] + 3*LddV1LR[2, 3, 3, 2] - 
    3*LddV1LR[3, 3, 1, 1] + 3*LddV1LR[3, 3, 2, 2] - 4*LddV8LR[1, 1, 1, 1] + 
    4*LddV8LR[1, 1, 3, 3] + 4*LddV8LR[1, 3, 3, 1] + 4*LddV8LR[2, 2, 2, 2] - 
    4*LddV8LR[2, 2, 3, 3] - 4*LddV8LR[2, 3, 3, 2] + 4*LddV8LR[3, 3, 1, 1] - 
    4*LddV8LR[3, 3, 2, 2])/(6*Sqrt[5]), FddAppp["27", 17] -> 
  (LddVLL[1, 1, 1, 2] + LddVLL[1, 2, 2, 2] - 2*LddVLL[1, 2, 3, 3] - 
    2*LddVLL[1, 3, 3, 2] + LddVRR[1, 1, 1, 2] + LddVRR[1, 2, 2, 2] - 
    2*LddVRR[1, 2, 3, 3] - 2*LddVRR[1, 3, 3, 2])/(2*Sqrt[10]), 
 FddBppp["27", 17] -> (-6*Conjugate[LddV1LR[2, 3, 3, 1]] - 
    4*Conjugate[LddV8LR[2, 3, 3, 1]] + 3*LddV1LR[1, 1, 1, 2] + 
    3*LddV1LR[1, 2, 1, 1] + 3*LddV1LR[1, 2, 2, 2] - 6*LddV1LR[1, 2, 3, 3] - 
    6*LddV1LR[1, 3, 3, 2] + 3*LddV1LR[2, 2, 1, 2] - 6*LddV1LR[3, 3, 1, 2] + 
    2*LddV8LR[1, 1, 1, 2] + 2*LddV8LR[1, 2, 1, 1] + 2*LddV8LR[1, 2, 2, 2] - 
    4*LddV8LR[1, 2, 3, 3] - 4*LddV8LR[1, 3, 3, 2] + 2*LddV8LR[2, 2, 1, 2] - 
    4*LddV8LR[3, 3, 1, 2])/(6*Sqrt[10]), FddBpmp["27", 17] -> 
  (-6*Conjugate[LddV1LR[2, 3, 3, 1]] + 8*Conjugate[LddV8LR[2, 3, 3, 1]] + 
    3*LddV1LR[1, 1, 1, 2] + 3*LddV1LR[1, 2, 1, 1] + 3*LddV1LR[1, 2, 2, 2] - 
    6*LddV1LR[1, 2, 3, 3] - 6*LddV1LR[1, 3, 3, 2] + 3*LddV1LR[2, 2, 1, 2] - 
    6*LddV1LR[3, 3, 1, 2] - 4*LddV8LR[1, 1, 1, 2] - 4*LddV8LR[1, 2, 1, 1] - 
    4*LddV8LR[1, 2, 2, 2] + 8*LddV8LR[1, 2, 3, 3] + 8*LddV8LR[1, 3, 3, 2] - 
    4*LddV8LR[2, 2, 1, 2] + 8*LddV8LR[3, 3, 1, 2])/(6*Sqrt[10]), 
 FddAppp["27", 18] -> (LddVLL[1, 1, 1, 1] + LddVLL[1, 1, 2, 2] - 
    3*LddVLL[1, 1, 3, 3] + LddVLL[1, 2, 2, 1] - 3*LddVLL[1, 3, 3, 1] + 
    LddVLL[2, 2, 2, 2] - 3*LddVLL[2, 2, 3, 3] - 3*LddVLL[2, 3, 3, 2] + 
    3*LddVLL[3, 3, 3, 3] + LddVRR[1, 1, 1, 1] + LddVRR[1, 1, 2, 2] - 
    3*LddVRR[1, 1, 3, 3] + LddVRR[1, 2, 2, 1] - 3*LddVRR[1, 3, 3, 1] + 
    LddVRR[2, 2, 2, 2] - 3*LddVRR[2, 2, 3, 3] - 3*LddVRR[2, 3, 3, 2] + 
    3*LddVRR[3, 3, 3, 3])/(4*Sqrt[15]), FddBppp["27", 18] -> 
  (3*Conjugate[LddV1LR[1, 2, 2, 1]] - 9*Conjugate[LddV1LR[1, 3, 3, 1]] - 
    9*Conjugate[LddV1LR[2, 3, 3, 2]] + 2*Conjugate[LddV8LR[1, 2, 2, 1]] - 
    6*Conjugate[LddV8LR[1, 3, 3, 1]] - 6*Conjugate[LddV8LR[2, 3, 3, 2]] + 
    6*LddV1LR[1, 1, 1, 1] + 3*LddV1LR[1, 1, 2, 2] - 9*LddV1LR[1, 1, 3, 3] + 
    3*LddV1LR[1, 2, 2, 1] - 9*LddV1LR[1, 3, 3, 1] + 3*LddV1LR[2, 2, 1, 1] + 
    6*LddV1LR[2, 2, 2, 2] - 9*LddV1LR[2, 2, 3, 3] - 9*LddV1LR[2, 3, 3, 2] - 
    9*LddV1LR[3, 3, 1, 1] - 9*LddV1LR[3, 3, 2, 2] + 18*LddV1LR[3, 3, 3, 3] + 
    4*LddV8LR[1, 1, 1, 1] + 2*LddV8LR[1, 1, 2, 2] - 6*LddV8LR[1, 1, 3, 3] + 
    2*LddV8LR[1, 2, 2, 1] - 6*LddV8LR[1, 3, 3, 1] + 2*LddV8LR[2, 2, 1, 1] + 
    4*LddV8LR[2, 2, 2, 2] - 6*LddV8LR[2, 2, 3, 3] - 6*LddV8LR[2, 3, 3, 2] - 
    6*LddV8LR[3, 3, 1, 1] - 6*LddV8LR[3, 3, 2, 2] + 12*LddV8LR[3, 3, 3, 3])/
   (12*Sqrt[15]), FddBpmp["27", 18] -> 
  (3*Conjugate[LddV1LR[1, 2, 2, 1]] - 9*Conjugate[LddV1LR[1, 3, 3, 1]] - 
    9*Conjugate[LddV1LR[2, 3, 3, 2]] - 4*Conjugate[LddV8LR[1, 2, 2, 1]] + 
    12*Conjugate[LddV8LR[1, 3, 3, 1]] + 12*Conjugate[LddV8LR[2, 3, 3, 2]] + 
    6*LddV1LR[1, 1, 1, 1] + 3*LddV1LR[1, 1, 2, 2] - 9*LddV1LR[1, 1, 3, 3] + 
    3*LddV1LR[1, 2, 2, 1] - 9*LddV1LR[1, 3, 3, 1] + 3*LddV1LR[2, 2, 1, 1] + 
    6*LddV1LR[2, 2, 2, 2] - 9*LddV1LR[2, 2, 3, 3] - 9*LddV1LR[2, 3, 3, 2] - 
    9*LddV1LR[3, 3, 1, 1] - 9*LddV1LR[3, 3, 2, 2] + 18*LddV1LR[3, 3, 3, 3] - 
    8*LddV8LR[1, 1, 1, 1] - 4*LddV8LR[1, 1, 2, 2] + 12*LddV8LR[1, 1, 3, 3] - 
    4*LddV8LR[1, 2, 2, 1] + 12*LddV8LR[1, 3, 3, 1] - 4*LddV8LR[2, 2, 1, 1] - 
    8*LddV8LR[2, 2, 2, 2] + 12*LddV8LR[2, 2, 3, 3] + 12*LddV8LR[2, 3, 3, 2] + 
    12*LddV8LR[3, 3, 1, 1] + 12*LddV8LR[3, 3, 2, 2] - 24*LddV8LR[3, 3, 3, 3])/
   (12*Sqrt[15]), FddAppp["27", 19] -> 
  (Conjugate[LddVLL[1, 2, 3, 2]] + Conjugate[LddVRR[1, 2, 3, 2]])/2, 
 FddBppp["27", 19] -> (3*Conjugate[LddV1LR[1, 2, 3, 2]] + 
    2*Conjugate[LddV8LR[1, 2, 3, 2]] + 3*LddV1LR[2, 3, 2, 1] + 
    2*LddV8LR[2, 3, 2, 1])/6, FddBpmp["27", 19] -> 
  (3*Conjugate[LddV1LR[1, 2, 3, 2]] - 4*Conjugate[LddV8LR[1, 2, 3, 2]] + 
    3*LddV1LR[2, 3, 2, 1] - 4*LddV8LR[2, 3, 2, 1])/6, 
 FddAppp["27", 20] -> -1/2*(Conjugate[LddVLL[1, 2, 3, 1]] + 
     Conjugate[LddVRR[1, 2, 3, 1]] + LddVLL[1, 1, 2, 3] - 
     LddVLL[2, 2, 2, 3] + LddVRR[1, 1, 2, 3] - LddVRR[2, 2, 2, 3])/Sqrt[3], 
 FddBppp["27", 20] -> -1/6*(3*Conjugate[LddV1LR[1, 2, 3, 1]] + 
     2*Conjugate[LddV8LR[1, 2, 3, 1]] + 3*LddV1LR[1, 1, 2, 3] + 
     3*LddV1LR[1, 3, 2, 1] - 3*LddV1LR[2, 2, 2, 3] + 3*LddV1LR[2, 3, 1, 1] - 
     3*LddV1LR[2, 3, 2, 2] + 2*LddV8LR[1, 1, 2, 3] + 2*LddV8LR[1, 3, 2, 1] - 
     2*LddV8LR[2, 2, 2, 3] + 2*LddV8LR[2, 3, 1, 1] - 2*LddV8LR[2, 3, 2, 2])/
    Sqrt[3], FddBpmp["27", 20] -> (-3*Conjugate[LddV1LR[1, 2, 3, 1]] + 
    4*Conjugate[LddV8LR[1, 2, 3, 1]] - 3*LddV1LR[1, 1, 2, 3] - 
    3*LddV1LR[1, 3, 2, 1] + 3*LddV1LR[2, 2, 2, 3] - 3*LddV1LR[2, 3, 1, 1] + 
    3*LddV1LR[2, 3, 2, 2] + 4*LddV8LR[1, 1, 2, 3] + 4*LddV8LR[1, 3, 2, 1] - 
    4*LddV8LR[2, 2, 2, 3] + 4*LddV8LR[2, 3, 1, 1] - 4*LddV8LR[2, 3, 2, 2])/
   (6*Sqrt[3]), FddAppp["27", 21] -> 
  (LddVLL[1, 1, 1, 3] - LddVLL[1, 2, 2, 3] - LddVLL[1, 3, 2, 2] + 
    LddVRR[1, 1, 1, 3] - LddVRR[1, 2, 2, 3] - LddVRR[1, 3, 2, 2])/
   (2*Sqrt[3]), FddBppp["27", 21] -> 
  (3*LddV1LR[1, 1, 1, 3] - 3*LddV1LR[1, 2, 2, 3] + 3*LddV1LR[1, 3, 1, 1] - 
    3*LddV1LR[1, 3, 2, 2] - 3*LddV1LR[2, 2, 1, 3] - 3*LddV1LR[2, 3, 1, 2] + 
    2*LddV8LR[1, 1, 1, 3] - 2*LddV8LR[1, 2, 2, 3] + 2*LddV8LR[1, 3, 1, 1] - 
    2*LddV8LR[1, 3, 2, 2] - 2*LddV8LR[2, 2, 1, 3] - 2*LddV8LR[2, 3, 1, 2])/
   (6*Sqrt[3]), FddBpmp["27", 21] -> 
  (3*LddV1LR[1, 1, 1, 3] - 3*LddV1LR[1, 2, 2, 3] + 3*LddV1LR[1, 3, 1, 1] - 
    3*LddV1LR[1, 3, 2, 2] - 3*LddV1LR[2, 2, 1, 3] - 3*LddV1LR[2, 3, 1, 2] - 
    4*LddV8LR[1, 1, 1, 3] + 4*LddV8LR[1, 2, 2, 3] - 4*LddV8LR[1, 3, 1, 1] + 
    4*LddV8LR[1, 3, 2, 2] + 4*LddV8LR[2, 2, 1, 3] + 4*LddV8LR[2, 3, 1, 2])/
   (6*Sqrt[3]), FddAppp["27", 22] -> 
  (LddVLL[1, 2, 1, 3] + LddVRR[1, 2, 1, 3])/2, 
 FddBppp["27", 22] -> (3*LddV1LR[1, 2, 1, 3] + 3*LddV1LR[1, 3, 1, 2] + 
    2*(LddV8LR[1, 2, 1, 3] + LddV8LR[1, 3, 1, 2]))/6, 
 FddBpmp["27", 22] -> (3*LddV1LR[1, 2, 1, 3] + 3*LddV1LR[1, 3, 1, 2] - 
    4*(LddV8LR[1, 2, 1, 3] + LddV8LR[1, 3, 1, 2]))/6, 
 FddAppp["27", 23] -> -1/2*(Conjugate[LddVLL[1, 2, 3, 1]] + 
     Conjugate[LddVRR[1, 2, 3, 1]] + LddVLL[1, 1, 2, 3] + 
     2*LddVLL[2, 2, 2, 3] - 3*LddVLL[2, 3, 3, 3] + LddVRR[1, 1, 2, 3] + 
     2*LddVRR[2, 2, 2, 3] - 3*LddVRR[2, 3, 3, 3])/Sqrt[15], 
 FddBppp["27", 23] -> -1/6*(3*Conjugate[LddV1LR[1, 2, 3, 1]] + 
     2*Conjugate[LddV8LR[1, 2, 3, 1]] + 3*LddV1LR[1, 1, 2, 3] + 
     3*LddV1LR[1, 3, 2, 1] + 6*LddV1LR[2, 2, 2, 3] + 3*LddV1LR[2, 3, 1, 1] + 
     6*LddV1LR[2, 3, 2, 2] - 9*LddV1LR[2, 3, 3, 3] - 9*LddV1LR[3, 3, 2, 3] + 
     2*LddV8LR[1, 1, 2, 3] + 2*LddV8LR[1, 3, 2, 1] + 4*LddV8LR[2, 2, 2, 3] + 
     2*LddV8LR[2, 3, 1, 1] + 4*LddV8LR[2, 3, 2, 2] - 6*LddV8LR[2, 3, 3, 3] - 
     6*LddV8LR[3, 3, 2, 3])/Sqrt[15], FddBpmp["27", 23] -> 
  (-3*Conjugate[LddV1LR[1, 2, 3, 1]] + 4*Conjugate[LddV8LR[1, 2, 3, 1]] - 
    3*LddV1LR[1, 1, 2, 3] - 3*LddV1LR[1, 3, 2, 1] - 6*LddV1LR[2, 2, 2, 3] - 
    3*LddV1LR[2, 3, 1, 1] - 6*LddV1LR[2, 3, 2, 2] + 9*LddV1LR[2, 3, 3, 3] + 
    9*LddV1LR[3, 3, 2, 3] + 4*LddV8LR[1, 1, 2, 3] + 4*LddV8LR[1, 3, 2, 1] + 
    8*LddV8LR[2, 2, 2, 3] + 4*LddV8LR[2, 3, 1, 1] + 8*LddV8LR[2, 3, 2, 2] - 
    12*LddV8LR[2, 3, 3, 3] - 12*LddV8LR[3, 3, 2, 3])/(6*Sqrt[15]), 
 FddAppp["27", 24] -> (2*LddVLL[1, 1, 1, 3] + LddVLL[1, 2, 2, 3] + 
    LddVLL[1, 3, 2, 2] - 3*LddVLL[1, 3, 3, 3] + 2*LddVRR[1, 1, 1, 3] + 
    LddVRR[1, 2, 2, 3] + LddVRR[1, 3, 2, 2] - 3*LddVRR[1, 3, 3, 3])/
   (2*Sqrt[15]), FddBppp["27", 24] -> 
  (6*LddV1LR[1, 1, 1, 3] + 3*LddV1LR[1, 2, 2, 3] + 6*LddV1LR[1, 3, 1, 1] + 
    3*LddV1LR[1, 3, 2, 2] - 9*LddV1LR[1, 3, 3, 3] + 3*LddV1LR[2, 2, 1, 3] + 
    3*LddV1LR[2, 3, 1, 2] - 9*LddV1LR[3, 3, 1, 3] + 4*LddV8LR[1, 1, 1, 3] + 
    2*LddV8LR[1, 2, 2, 3] + 4*LddV8LR[1, 3, 1, 1] + 2*LddV8LR[1, 3, 2, 2] - 
    6*LddV8LR[1, 3, 3, 3] + 2*LddV8LR[2, 2, 1, 3] + 2*LddV8LR[2, 3, 1, 2] - 
    6*LddV8LR[3, 3, 1, 3])/(6*Sqrt[15]), FddBpmp["27", 24] -> 
  (6*LddV1LR[1, 1, 1, 3] + 3*LddV1LR[1, 2, 2, 3] + 6*LddV1LR[1, 3, 1, 1] + 
    3*LddV1LR[1, 3, 2, 2] - 9*LddV1LR[1, 3, 3, 3] + 3*LddV1LR[2, 2, 1, 3] + 
    3*LddV1LR[2, 3, 1, 2] - 9*LddV1LR[3, 3, 1, 3] - 8*LddV8LR[1, 1, 1, 3] - 
    4*LddV8LR[1, 2, 2, 3] - 8*LddV8LR[1, 3, 1, 1] - 4*LddV8LR[1, 3, 2, 2] + 
    12*LddV8LR[1, 3, 3, 3] - 4*LddV8LR[2, 2, 1, 3] - 4*LddV8LR[2, 3, 1, 2] + 
    12*LddV8LR[3, 3, 1, 3])/(6*Sqrt[15]), FddAppp["27", 25] -> 
  (LddVLL[2, 3, 2, 3] + LddVRR[2, 3, 2, 3])/(2*Sqrt[2]), 
 FddBppp["27", 25] -> (3*LddV1LR[2, 3, 2, 3] + 2*LddV8LR[2, 3, 2, 3])/
   (3*Sqrt[2]), FddBpmp["27", 25] -> 
  (3*LddV1LR[2, 3, 2, 3] - 4*LddV8LR[2, 3, 2, 3])/(3*Sqrt[2]), 
 FddAppp["27", 26] -> (-LddVLL[1, 3, 2, 3] - LddVRR[1, 3, 2, 3])/2, 
 FddBppp["27", 26] -> (-3*LddV1LR[1, 3, 2, 3] - 3*LddV1LR[2, 3, 1, 3] - 
    2*(LddV8LR[1, 3, 2, 3] + LddV8LR[2, 3, 1, 3]))/6, 
 FddBpmp["27", 26] -> (-3*LddV1LR[1, 3, 2, 3] - 3*LddV1LR[2, 3, 1, 3] + 
    4*(LddV8LR[1, 3, 2, 3] + LddV8LR[2, 3, 1, 3]))/6, 
 FddAppp["27", 27] -> (LddVLL[1, 3, 1, 3] + LddVRR[1, 3, 1, 3])/(2*Sqrt[2]), 
 FddBppp["27", 27] -> (3*LddV1LR[1, 3, 1, 3] + 2*LddV8LR[1, 3, 1, 3])/
   (3*Sqrt[2]), FddBpmp["27", 27] -> 
  (3*LddV1LR[1, 3, 1, 3] - 4*LddV8LR[1, 3, 1, 3])/(3*Sqrt[2]), 
 FddAppp["8", 1] -> (2*Conjugate[LddVLL[1, 1, 1, 3]] + 
    Conjugate[LddVLL[1, 2, 2, 3]] + Conjugate[LddVLL[1, 3, 2, 2]] + 
    2*Conjugate[LddVLL[1, 3, 3, 3]] + 2*Conjugate[LddVRR[1, 1, 1, 3]] + 
    Conjugate[LddVRR[1, 2, 2, 3]] + Conjugate[LddVRR[1, 3, 2, 2]] + 
    2*Conjugate[LddVRR[1, 3, 3, 3]])/(2*Sqrt[10]), 
 FddBppp["8", 1] -> (6*Conjugate[LddV1LR[1, 1, 1, 3]] + 
    3*Conjugate[LddV1LR[1, 2, 2, 3]] + 6*Conjugate[LddV1LR[1, 3, 1, 1]] + 
    3*Conjugate[LddV1LR[1, 3, 2, 2]] + 6*Conjugate[LddV1LR[1, 3, 3, 3]] + 
    3*Conjugate[LddV1LR[2, 2, 1, 3]] + 3*Conjugate[LddV1LR[2, 3, 1, 2]] + 
    6*Conjugate[LddV1LR[3, 3, 1, 3]] + 4*Conjugate[LddV8LR[1, 1, 1, 3]] + 
    2*Conjugate[LddV8LR[1, 2, 2, 3]] + 4*Conjugate[LddV8LR[1, 3, 1, 1]] + 
    2*Conjugate[LddV8LR[1, 3, 2, 2]] + 4*Conjugate[LddV8LR[1, 3, 3, 3]] + 
    2*Conjugate[LddV8LR[2, 2, 1, 3]] + 2*Conjugate[LddV8LR[2, 3, 1, 2]] + 
    4*Conjugate[LddV8LR[3, 3, 1, 3]])/(6*Sqrt[10]), 
 FddBpmp["8", 1] -> (6*Conjugate[LddV1LR[1, 1, 1, 3]] + 
    3*Conjugate[LddV1LR[1, 2, 2, 3]] + 6*Conjugate[LddV1LR[1, 3, 1, 1]] + 
    3*Conjugate[LddV1LR[1, 3, 2, 2]] + 6*Conjugate[LddV1LR[1, 3, 3, 3]] + 
    3*Conjugate[LddV1LR[2, 2, 1, 3]] + 3*Conjugate[LddV1LR[2, 3, 1, 2]] + 
    6*Conjugate[LddV1LR[3, 3, 1, 3]] - 8*Conjugate[LddV8LR[1, 1, 1, 3]] - 
    4*Conjugate[LddV8LR[1, 2, 2, 3]] - 8*Conjugate[LddV8LR[1, 3, 1, 1]] - 
    4*Conjugate[LddV8LR[1, 3, 2, 2]] - 8*Conjugate[LddV8LR[1, 3, 3, 3]] - 
    4*Conjugate[LddV8LR[2, 2, 1, 3]] - 4*Conjugate[LddV8LR[2, 3, 1, 2]] - 
    8*Conjugate[LddV8LR[3, 3, 1, 3]])/(6*Sqrt[10]), 
 FddApmm["8", 1] -> (-Conjugate[LddVLL[1, 2, 2, 3]] + 
    Conjugate[LddVLL[1, 3, 2, 2]] - Conjugate[LddVRR[1, 2, 2, 3]] + 
    Conjugate[LddVRR[1, 3, 2, 2]])/(2*Sqrt[2]), 
 FddBppm["8", 1] -> (-3*Conjugate[LddV1LR[1, 2, 2, 3]] + 
    3*Conjugate[LddV1LR[1, 3, 2, 2]] + 3*Conjugate[LddV1LR[2, 2, 1, 3]] - 
    3*Conjugate[LddV1LR[2, 3, 1, 2]] - 2*Conjugate[LddV8LR[1, 2, 2, 3]] + 
    2*Conjugate[LddV8LR[1, 3, 2, 2]] + 2*Conjugate[LddV8LR[2, 2, 1, 3]] - 
    2*Conjugate[LddV8LR[2, 3, 1, 2]])/(6*Sqrt[2]), 
 FddBpmm["8", 1] -> (-3*Conjugate[LddV1LR[1, 2, 2, 3]] + 
    3*Conjugate[LddV1LR[1, 3, 2, 2]] + 3*Conjugate[LddV1LR[2, 2, 1, 3]] - 
    3*Conjugate[LddV1LR[2, 3, 1, 2]] + 4*Conjugate[LddV8LR[1, 2, 2, 3]] - 
    4*Conjugate[LddV8LR[1, 3, 2, 2]] - 4*Conjugate[LddV8LR[2, 2, 1, 3]] + 
    4*Conjugate[LddV8LR[2, 3, 1, 2]])/(6*Sqrt[2]), 
 FddAppp["8", 2] -> (Conjugate[LddVLL[1, 1, 2, 3]] + 
    2*Conjugate[LddVLL[2, 2, 2, 3]] + 2*Conjugate[LddVLL[2, 3, 3, 3]] + 
    Conjugate[LddVRR[1, 1, 2, 3]] + 2*Conjugate[LddVRR[2, 2, 2, 3]] + 
    2*Conjugate[LddVRR[2, 3, 3, 3]] + LddVLL[1, 2, 3, 1] + 
    LddVRR[1, 2, 3, 1])/(2*Sqrt[10]), FddBppp["8", 2] -> 
  (3*Conjugate[LddV1LR[1, 1, 2, 3]] + 3*Conjugate[LddV1LR[1, 3, 2, 1]] + 
    6*Conjugate[LddV1LR[2, 2, 2, 3]] + 3*Conjugate[LddV1LR[2, 3, 1, 1]] + 
    6*Conjugate[LddV1LR[2, 3, 2, 2]] + 6*Conjugate[LddV1LR[2, 3, 3, 3]] + 
    6*Conjugate[LddV1LR[3, 3, 2, 3]] + 2*Conjugate[LddV8LR[1, 1, 2, 3]] + 
    2*Conjugate[LddV8LR[1, 3, 2, 1]] + 4*Conjugate[LddV8LR[2, 2, 2, 3]] + 
    2*Conjugate[LddV8LR[2, 3, 1, 1]] + 4*Conjugate[LddV8LR[2, 3, 2, 2]] + 
    4*Conjugate[LddV8LR[2, 3, 3, 3]] + 4*Conjugate[LddV8LR[3, 3, 2, 3]] + 
    3*LddV1LR[1, 2, 3, 1] + 2*LddV8LR[1, 2, 3, 1])/(6*Sqrt[10]), 
 FddBpmp["8", 2] -> (3*Conjugate[LddV1LR[1, 1, 2, 3]] + 
    3*Conjugate[LddV1LR[1, 3, 2, 1]] + 6*Conjugate[LddV1LR[2, 2, 2, 3]] + 
    3*Conjugate[LddV1LR[2, 3, 1, 1]] + 6*Conjugate[LddV1LR[2, 3, 2, 2]] + 
    6*Conjugate[LddV1LR[2, 3, 3, 3]] + 6*Conjugate[LddV1LR[3, 3, 2, 3]] - 
    4*Conjugate[LddV8LR[1, 1, 2, 3]] - 4*Conjugate[LddV8LR[1, 3, 2, 1]] - 
    8*Conjugate[LddV8LR[2, 2, 2, 3]] - 4*Conjugate[LddV8LR[2, 3, 1, 1]] - 
    8*Conjugate[LddV8LR[2, 3, 2, 2]] - 8*Conjugate[LddV8LR[2, 3, 3, 3]] - 
    8*Conjugate[LddV8LR[3, 3, 2, 3]] + 3*LddV1LR[1, 2, 3, 1] - 
    4*LddV8LR[1, 2, 3, 1])/(6*Sqrt[10]), FddApmm["8", 2] -> 
  (Conjugate[LddVLL[1, 1, 2, 3]] + Conjugate[LddVRR[1, 1, 2, 3]] - 
    LddVLL[1, 2, 3, 1] - LddVRR[1, 2, 3, 1])/(2*Sqrt[2]), 
 FddBppm["8", 2] -> (3*Conjugate[LddV1LR[1, 1, 2, 3]] - 
    3*Conjugate[LddV1LR[1, 3, 2, 1]] + 3*Conjugate[LddV1LR[2, 3, 1, 1]] + 
    2*Conjugate[LddV8LR[1, 1, 2, 3]] - 2*Conjugate[LddV8LR[1, 3, 2, 1]] + 
    2*Conjugate[LddV8LR[2, 3, 1, 1]] - 3*LddV1LR[1, 2, 3, 1] - 
    2*LddV8LR[1, 2, 3, 1])/(6*Sqrt[2]), FddBpmm["8", 2] -> 
  (3*Conjugate[LddV1LR[1, 1, 2, 3]] - 3*Conjugate[LddV1LR[1, 3, 2, 1]] + 
    3*Conjugate[LddV1LR[2, 3, 1, 1]] - 4*Conjugate[LddV8LR[1, 1, 2, 3]] + 
    4*Conjugate[LddV8LR[1, 3, 2, 1]] - 4*Conjugate[LddV8LR[2, 3, 1, 1]] - 
    3*LddV1LR[1, 2, 3, 1] + 4*LddV8LR[1, 2, 3, 1])/(6*Sqrt[2]), 
 FddAppp["8", 3] -> (2*Conjugate[LddVLL[1, 1, 1, 2]] + 
    2*Conjugate[LddVLL[1, 2, 2, 2]] + Conjugate[LddVLL[1, 2, 3, 3]] + 
    Conjugate[LddVLL[1, 3, 3, 2]] + 2*Conjugate[LddVRR[1, 1, 1, 2]] + 
    2*Conjugate[LddVRR[1, 2, 2, 2]] + Conjugate[LddVRR[1, 2, 3, 3]] + 
    Conjugate[LddVRR[1, 3, 3, 2]])/(2*Sqrt[10]), 
 FddBppp["8", 3] -> (6*Conjugate[LddV1LR[1, 1, 1, 2]] + 
    6*Conjugate[LddV1LR[1, 2, 1, 1]] + 6*Conjugate[LddV1LR[1, 2, 2, 2]] + 
    3*Conjugate[LddV1LR[1, 2, 3, 3]] + 3*Conjugate[LddV1LR[1, 3, 3, 2]] + 
    6*Conjugate[LddV1LR[2, 2, 1, 2]] + 3*Conjugate[LddV1LR[3, 3, 1, 2]] + 
    4*Conjugate[LddV8LR[1, 1, 1, 2]] + 4*Conjugate[LddV8LR[1, 2, 1, 1]] + 
    4*Conjugate[LddV8LR[1, 2, 2, 2]] + 2*Conjugate[LddV8LR[1, 2, 3, 3]] + 
    2*Conjugate[LddV8LR[1, 3, 3, 2]] + 4*Conjugate[LddV8LR[2, 2, 1, 2]] + 
    2*Conjugate[LddV8LR[3, 3, 1, 2]] + 3*LddV1LR[2, 3, 3, 1] + 
    2*LddV8LR[2, 3, 3, 1])/(6*Sqrt[10]), FddBpmp["8", 3] -> 
  (6*Conjugate[LddV1LR[1, 1, 1, 2]] + 6*Conjugate[LddV1LR[1, 2, 1, 1]] + 
    6*Conjugate[LddV1LR[1, 2, 2, 2]] + 3*Conjugate[LddV1LR[1, 2, 3, 3]] + 
    3*Conjugate[LddV1LR[1, 3, 3, 2]] + 6*Conjugate[LddV1LR[2, 2, 1, 2]] + 
    3*Conjugate[LddV1LR[3, 3, 1, 2]] - 8*Conjugate[LddV8LR[1, 1, 1, 2]] - 
    8*Conjugate[LddV8LR[1, 2, 1, 1]] - 8*Conjugate[LddV8LR[1, 2, 2, 2]] - 
    4*Conjugate[LddV8LR[1, 2, 3, 3]] - 4*Conjugate[LddV8LR[1, 3, 3, 2]] - 
    8*Conjugate[LddV8LR[2, 2, 1, 2]] - 4*Conjugate[LddV8LR[3, 3, 1, 2]] + 
    3*LddV1LR[2, 3, 3, 1] - 4*LddV8LR[2, 3, 3, 1])/(6*Sqrt[10]), 
 FddApmm["8", 3] -> (Conjugate[LddVLL[1, 2, 3, 3]] - 
    Conjugate[LddVLL[1, 3, 3, 2]] + Conjugate[LddVRR[1, 2, 3, 3]] - 
    Conjugate[LddVRR[1, 3, 3, 2]])/(2*Sqrt[2]), 
 FddBppm["8", 3] -> (3*Conjugate[LddV1LR[1, 2, 3, 3]] - 
    3*Conjugate[LddV1LR[1, 3, 3, 2]] + 3*Conjugate[LddV1LR[3, 3, 1, 2]] + 
    2*Conjugate[LddV8LR[1, 2, 3, 3]] - 2*Conjugate[LddV8LR[1, 3, 3, 2]] + 
    2*Conjugate[LddV8LR[3, 3, 1, 2]] - 3*LddV1LR[2, 3, 3, 1] - 
    2*LddV8LR[2, 3, 3, 1])/(6*Sqrt[2]), FddBpmm["8", 3] -> 
  (3*Conjugate[LddV1LR[1, 2, 3, 3]] - 3*Conjugate[LddV1LR[1, 3, 3, 2]] + 
    3*Conjugate[LddV1LR[3, 3, 1, 2]] - 4*Conjugate[LddV8LR[1, 2, 3, 3]] + 
    4*Conjugate[LddV8LR[1, 3, 3, 2]] - 4*Conjugate[LddV8LR[3, 3, 1, 2]] - 
    3*LddV1LR[2, 3, 3, 1] + 4*LddV8LR[2, 3, 3, 1])/(6*Sqrt[2]), 
 FddAppp["8", 4] -> (-2*LddVLL[1, 1, 1, 1] - LddVLL[1, 1, 3, 3] - 
    LddVLL[1, 3, 3, 1] + 2*LddVLL[2, 2, 2, 2] + LddVLL[2, 2, 3, 3] + 
    LddVLL[2, 3, 3, 2] - 2*LddVRR[1, 1, 1, 1] - LddVRR[1, 1, 3, 3] - 
    LddVRR[1, 3, 3, 1] + 2*LddVRR[2, 2, 2, 2] + LddVRR[2, 2, 3, 3] + 
    LddVRR[2, 3, 3, 2])/(4*Sqrt[5]), FddBppp["8", 4] -> 
  (-3*Conjugate[LddV1LR[1, 3, 3, 1]] + 3*Conjugate[LddV1LR[2, 3, 3, 2]] - 
    2*Conjugate[LddV8LR[1, 3, 3, 1]] + 2*Conjugate[LddV8LR[2, 3, 3, 2]] - 
    12*LddV1LR[1, 1, 1, 1] - 3*LddV1LR[1, 1, 3, 3] - 3*LddV1LR[1, 3, 3, 1] + 
    12*LddV1LR[2, 2, 2, 2] + 3*LddV1LR[2, 2, 3, 3] + 3*LddV1LR[2, 3, 3, 2] - 
    3*LddV1LR[3, 3, 1, 1] + 3*LddV1LR[3, 3, 2, 2] - 8*LddV8LR[1, 1, 1, 1] - 
    2*LddV8LR[1, 1, 3, 3] - 2*LddV8LR[1, 3, 3, 1] + 8*LddV8LR[2, 2, 2, 2] + 
    2*LddV8LR[2, 2, 3, 3] + 2*LddV8LR[2, 3, 3, 2] - 2*LddV8LR[3, 3, 1, 1] + 
    2*LddV8LR[3, 3, 2, 2])/(12*Sqrt[5]), FddBpmp["8", 4] -> 
  (-3*Conjugate[LddV1LR[1, 3, 3, 1]] + 3*Conjugate[LddV1LR[2, 3, 3, 2]] + 
    4*Conjugate[LddV8LR[1, 3, 3, 1]] - 4*Conjugate[LddV8LR[2, 3, 3, 2]] - 
    12*LddV1LR[1, 1, 1, 1] - 3*LddV1LR[1, 1, 3, 3] - 3*LddV1LR[1, 3, 3, 1] + 
    12*LddV1LR[2, 2, 2, 2] + 3*LddV1LR[2, 2, 3, 3] + 3*LddV1LR[2, 3, 3, 2] - 
    3*LddV1LR[3, 3, 1, 1] + 3*LddV1LR[3, 3, 2, 2] + 16*LddV8LR[1, 1, 1, 1] + 
    4*LddV8LR[1, 1, 3, 3] + 4*LddV8LR[1, 3, 3, 1] - 16*LddV8LR[2, 2, 2, 2] - 
    4*LddV8LR[2, 2, 3, 3] - 4*LddV8LR[2, 3, 3, 2] + 4*LddV8LR[3, 3, 1, 1] - 
    4*LddV8LR[3, 3, 2, 2])/(12*Sqrt[5]), FddApmm["8", 4] -> 
  (-LddVLL[1, 1, 3, 3] + LddVLL[1, 3, 3, 1] + LddVLL[2, 2, 3, 3] - 
    LddVLL[2, 3, 3, 2] - LddVRR[1, 1, 3, 3] + LddVRR[1, 3, 3, 1] + 
    LddVRR[2, 2, 3, 3] - LddVRR[2, 3, 3, 2])/4, 
 FddBppm["8", 4] -> (3*Conjugate[LddV1LR[1, 3, 3, 1]] - 
    3*Conjugate[LddV1LR[2, 3, 3, 2]] + 2*Conjugate[LddV8LR[1, 3, 3, 1]] - 
    2*Conjugate[LddV8LR[2, 3, 3, 2]] - 3*LddV1LR[1, 1, 3, 3] + 
    3*LddV1LR[1, 3, 3, 1] + 3*LddV1LR[2, 2, 3, 3] - 3*LddV1LR[2, 3, 3, 2] - 
    3*LddV1LR[3, 3, 1, 1] + 3*LddV1LR[3, 3, 2, 2] - 2*LddV8LR[1, 1, 3, 3] + 
    2*LddV8LR[1, 3, 3, 1] + 2*LddV8LR[2, 2, 3, 3] - 2*LddV8LR[2, 3, 3, 2] - 
    2*LddV8LR[3, 3, 1, 1] + 2*LddV8LR[3, 3, 2, 2])/12, 
 FddBpmm["8", 4] -> (3*Conjugate[LddV1LR[1, 3, 3, 1]] - 
    3*Conjugate[LddV1LR[2, 3, 3, 2]] - 4*Conjugate[LddV8LR[1, 3, 3, 1]] + 
    4*Conjugate[LddV8LR[2, 3, 3, 2]] - 3*LddV1LR[1, 1, 3, 3] + 
    3*LddV1LR[1, 3, 3, 1] + 3*LddV1LR[2, 2, 3, 3] - 3*LddV1LR[2, 3, 3, 2] - 
    3*LddV1LR[3, 3, 1, 1] + 3*LddV1LR[3, 3, 2, 2] + 4*LddV8LR[1, 1, 3, 3] - 
    4*LddV8LR[1, 3, 3, 1] - 4*LddV8LR[2, 2, 3, 3] + 4*LddV8LR[2, 3, 3, 2] + 
    4*LddV8LR[3, 3, 1, 1] - 4*LddV8LR[3, 3, 2, 2])/12, 
 FddAppp["8", 5] -> -1/2*(2*LddVLL[1, 1, 1, 2] + 2*LddVLL[1, 2, 2, 2] + 
     LddVLL[1, 2, 3, 3] + LddVLL[1, 3, 3, 2] + 2*LddVRR[1, 1, 1, 2] + 
     2*LddVRR[1, 2, 2, 2] + LddVRR[1, 2, 3, 3] + LddVRR[1, 3, 3, 2])/
    Sqrt[10], FddBppp["8", 5] -> 
  -1/6*(3*Conjugate[LddV1LR[2, 3, 3, 1]] + 2*Conjugate[LddV8LR[2, 3, 3, 1]] + 
     6*LddV1LR[1, 1, 1, 2] + 6*LddV1LR[1, 2, 1, 1] + 6*LddV1LR[1, 2, 2, 2] + 
     3*LddV1LR[1, 2, 3, 3] + 3*LddV1LR[1, 3, 3, 2] + 6*LddV1LR[2, 2, 1, 2] + 
     3*LddV1LR[3, 3, 1, 2] + 4*LddV8LR[1, 1, 1, 2] + 4*LddV8LR[1, 2, 1, 1] + 
     4*LddV8LR[1, 2, 2, 2] + 2*LddV8LR[1, 2, 3, 3] + 2*LddV8LR[1, 3, 3, 2] + 
     4*LddV8LR[2, 2, 1, 2] + 2*LddV8LR[3, 3, 1, 2])/Sqrt[10], 
 FddBpmp["8", 5] -> (-3*Conjugate[LddV1LR[2, 3, 3, 1]] + 
    4*Conjugate[LddV8LR[2, 3, 3, 1]] - 6*LddV1LR[1, 1, 1, 2] - 
    6*LddV1LR[1, 2, 1, 1] - 6*LddV1LR[1, 2, 2, 2] - 3*LddV1LR[1, 2, 3, 3] - 
    3*LddV1LR[1, 3, 3, 2] - 6*LddV1LR[2, 2, 1, 2] - 3*LddV1LR[3, 3, 1, 2] + 
    8*LddV8LR[1, 1, 1, 2] + 8*LddV8LR[1, 2, 1, 1] + 8*LddV8LR[1, 2, 2, 2] + 
    4*LddV8LR[1, 2, 3, 3] + 4*LddV8LR[1, 3, 3, 2] + 8*LddV8LR[2, 2, 1, 2] + 
    4*LddV8LR[3, 3, 1, 2])/(6*Sqrt[10]), FddApmm["8", 5] -> 
  (-LddVLL[1, 2, 3, 3] + LddVLL[1, 3, 3, 2] - LddVRR[1, 2, 3, 3] + 
    LddVRR[1, 3, 3, 2])/(2*Sqrt[2]), FddBppm["8", 5] -> 
  (3*Conjugate[LddV1LR[2, 3, 3, 1]] + 2*Conjugate[LddV8LR[2, 3, 3, 1]] - 
    3*LddV1LR[1, 2, 3, 3] + 3*LddV1LR[1, 3, 3, 2] - 3*LddV1LR[3, 3, 1, 2] - 
    2*LddV8LR[1, 2, 3, 3] + 2*LddV8LR[1, 3, 3, 2] - 2*LddV8LR[3, 3, 1, 2])/
   (6*Sqrt[2]), FddBpmm["8", 5] -> (3*Conjugate[LddV1LR[2, 3, 3, 1]] - 
    4*Conjugate[LddV8LR[2, 3, 3, 1]] - 3*LddV1LR[1, 2, 3, 3] + 
    3*LddV1LR[1, 3, 3, 2] - 3*LddV1LR[3, 3, 1, 2] + 4*LddV8LR[1, 2, 3, 3] - 
    4*LddV8LR[1, 3, 3, 2] + 4*LddV8LR[3, 3, 1, 2])/(6*Sqrt[2]), 
 FddAppp["8", 6] -> (-2*LddVLL[1, 1, 1, 1] - 2*LddVLL[1, 1, 2, 2] + 
    LddVLL[1, 1, 3, 3] - 2*LddVLL[1, 2, 2, 1] + LddVLL[1, 3, 3, 1] - 
    2*LddVLL[2, 2, 2, 2] + LddVLL[2, 2, 3, 3] + LddVLL[2, 3, 3, 2] + 
    4*LddVLL[3, 3, 3, 3] - 2*LddVRR[1, 1, 1, 1] - 2*LddVRR[1, 1, 2, 2] + 
    LddVRR[1, 1, 3, 3] - 2*LddVRR[1, 2, 2, 1] + LddVRR[1, 3, 3, 1] - 
    2*LddVRR[2, 2, 2, 2] + LddVRR[2, 2, 3, 3] + LddVRR[2, 3, 3, 2] + 
    4*LddVRR[3, 3, 3, 3])/(4*Sqrt[15]), FddBppp["8", 6] -> 
  (-6*Conjugate[LddV1LR[1, 2, 2, 1]] + 3*Conjugate[LddV1LR[1, 3, 3, 1]] + 
    3*Conjugate[LddV1LR[2, 3, 3, 2]] - 4*Conjugate[LddV8LR[1, 2, 2, 1]] + 
    2*Conjugate[LddV8LR[1, 3, 3, 1]] + 2*Conjugate[LddV8LR[2, 3, 3, 2]] - 
    12*LddV1LR[1, 1, 1, 1] - 6*LddV1LR[1, 1, 2, 2] + 3*LddV1LR[1, 1, 3, 3] - 
    6*LddV1LR[1, 2, 2, 1] + 3*LddV1LR[1, 3, 3, 1] - 6*LddV1LR[2, 2, 1, 1] - 
    12*LddV1LR[2, 2, 2, 2] + 3*LddV1LR[2, 2, 3, 3] + 3*LddV1LR[2, 3, 3, 2] + 
    3*LddV1LR[3, 3, 1, 1] + 3*LddV1LR[3, 3, 2, 2] + 24*LddV1LR[3, 3, 3, 3] - 
    8*LddV8LR[1, 1, 1, 1] - 4*LddV8LR[1, 1, 2, 2] + 2*LddV8LR[1, 1, 3, 3] - 
    4*LddV8LR[1, 2, 2, 1] + 2*LddV8LR[1, 3, 3, 1] - 4*LddV8LR[2, 2, 1, 1] - 
    8*LddV8LR[2, 2, 2, 2] + 2*LddV8LR[2, 2, 3, 3] + 2*LddV8LR[2, 3, 3, 2] + 
    2*LddV8LR[3, 3, 1, 1] + 2*LddV8LR[3, 3, 2, 2] + 16*LddV8LR[3, 3, 3, 3])/
   (12*Sqrt[15]), FddBpmp["8", 6] -> 
  (-6*Conjugate[LddV1LR[1, 2, 2, 1]] + 3*Conjugate[LddV1LR[1, 3, 3, 1]] + 
    3*Conjugate[LddV1LR[2, 3, 3, 2]] + 8*Conjugate[LddV8LR[1, 2, 2, 1]] - 
    4*Conjugate[LddV8LR[1, 3, 3, 1]] - 4*Conjugate[LddV8LR[2, 3, 3, 2]] - 
    12*LddV1LR[1, 1, 1, 1] - 6*LddV1LR[1, 1, 2, 2] + 3*LddV1LR[1, 1, 3, 3] - 
    6*LddV1LR[1, 2, 2, 1] + 3*LddV1LR[1, 3, 3, 1] - 6*LddV1LR[2, 2, 1, 1] - 
    12*LddV1LR[2, 2, 2, 2] + 3*LddV1LR[2, 2, 3, 3] + 3*LddV1LR[2, 3, 3, 2] + 
    3*LddV1LR[3, 3, 1, 1] + 3*LddV1LR[3, 3, 2, 2] + 24*LddV1LR[3, 3, 3, 3] + 
    16*LddV8LR[1, 1, 1, 1] + 8*LddV8LR[1, 1, 2, 2] - 4*LddV8LR[1, 1, 3, 3] + 
    8*LddV8LR[1, 2, 2, 1] - 4*LddV8LR[1, 3, 3, 1] + 8*LddV8LR[2, 2, 1, 1] + 
    16*LddV8LR[2, 2, 2, 2] - 4*LddV8LR[2, 2, 3, 3] - 4*LddV8LR[2, 3, 3, 2] - 
    4*LddV8LR[3, 3, 1, 1] - 4*LddV8LR[3, 3, 2, 2] - 32*LddV8LR[3, 3, 3, 3])/
   (12*Sqrt[15]), FddApmm["8", 6] -> 
  (-2*LddVLL[1, 1, 2, 2] + LddVLL[1, 1, 3, 3] + 2*LddVLL[1, 2, 2, 1] - 
    LddVLL[1, 3, 3, 1] + LddVLL[2, 2, 3, 3] - LddVLL[2, 3, 3, 2] - 
    2*LddVRR[1, 1, 2, 2] + LddVRR[1, 1, 3, 3] + 2*LddVRR[1, 2, 2, 1] - 
    LddVRR[1, 3, 3, 1] + LddVRR[2, 2, 3, 3] - LddVRR[2, 3, 3, 2])/
   (4*Sqrt[3]), FddBppm["8", 6] -> (6*Conjugate[LddV1LR[1, 2, 2, 1]] - 
    3*Conjugate[LddV1LR[1, 3, 3, 1]] - 3*Conjugate[LddV1LR[2, 3, 3, 2]] + 
    4*Conjugate[LddV8LR[1, 2, 2, 1]] - 2*Conjugate[LddV8LR[1, 3, 3, 1]] - 
    2*Conjugate[LddV8LR[2, 3, 3, 2]] - 6*LddV1LR[1, 1, 2, 2] + 
    3*LddV1LR[1, 1, 3, 3] + 6*LddV1LR[1, 2, 2, 1] - 3*LddV1LR[1, 3, 3, 1] - 
    6*LddV1LR[2, 2, 1, 1] + 3*LddV1LR[2, 2, 3, 3] - 3*LddV1LR[2, 3, 3, 2] + 
    3*LddV1LR[3, 3, 1, 1] + 3*LddV1LR[3, 3, 2, 2] - 4*LddV8LR[1, 1, 2, 2] + 
    2*LddV8LR[1, 1, 3, 3] + 4*LddV8LR[1, 2, 2, 1] - 2*LddV8LR[1, 3, 3, 1] - 
    4*LddV8LR[2, 2, 1, 1] + 2*LddV8LR[2, 2, 3, 3] - 2*LddV8LR[2, 3, 3, 2] + 
    2*LddV8LR[3, 3, 1, 1] + 2*LddV8LR[3, 3, 2, 2])/(12*Sqrt[3]), 
 FddBpmm["8", 6] -> (6*Conjugate[LddV1LR[1, 2, 2, 1]] - 
    3*Conjugate[LddV1LR[1, 3, 3, 1]] - 3*Conjugate[LddV1LR[2, 3, 3, 2]] - 
    8*Conjugate[LddV8LR[1, 2, 2, 1]] + 4*Conjugate[LddV8LR[1, 3, 3, 1]] + 
    4*Conjugate[LddV8LR[2, 3, 3, 2]] - 6*LddV1LR[1, 1, 2, 2] + 
    3*LddV1LR[1, 1, 3, 3] + 6*LddV1LR[1, 2, 2, 1] - 3*LddV1LR[1, 3, 3, 1] - 
    6*LddV1LR[2, 2, 1, 1] + 3*LddV1LR[2, 2, 3, 3] - 3*LddV1LR[2, 3, 3, 2] + 
    3*LddV1LR[3, 3, 1, 1] + 3*LddV1LR[3, 3, 2, 2] + 8*LddV8LR[1, 1, 2, 2] - 
    4*LddV8LR[1, 1, 3, 3] - 8*LddV8LR[1, 2, 2, 1] + 4*LddV8LR[1, 3, 3, 1] + 
    8*LddV8LR[2, 2, 1, 1] - 4*LddV8LR[2, 2, 3, 3] + 4*LddV8LR[2, 3, 3, 2] - 
    4*LddV8LR[3, 3, 1, 1] - 4*LddV8LR[3, 3, 2, 2])/(12*Sqrt[3]), 
 FddAppp["8", 7] -> (Conjugate[LddVLL[1, 2, 3, 1]] + 
    Conjugate[LddVRR[1, 2, 3, 1]] + LddVLL[1, 1, 2, 3] + 
    2*LddVLL[2, 2, 2, 3] + 2*LddVLL[2, 3, 3, 3] + LddVRR[1, 1, 2, 3] + 
    2*LddVRR[2, 2, 2, 3] + 2*LddVRR[2, 3, 3, 3])/(2*Sqrt[10]), 
 FddBppp["8", 7] -> (3*Conjugate[LddV1LR[1, 2, 3, 1]] + 
    2*Conjugate[LddV8LR[1, 2, 3, 1]] + 3*LddV1LR[1, 1, 2, 3] + 
    3*LddV1LR[1, 3, 2, 1] + 6*LddV1LR[2, 2, 2, 3] + 3*LddV1LR[2, 3, 1, 1] + 
    6*LddV1LR[2, 3, 2, 2] + 6*LddV1LR[2, 3, 3, 3] + 6*LddV1LR[3, 3, 2, 3] + 
    2*LddV8LR[1, 1, 2, 3] + 2*LddV8LR[1, 3, 2, 1] + 4*LddV8LR[2, 2, 2, 3] + 
    2*LddV8LR[2, 3, 1, 1] + 4*LddV8LR[2, 3, 2, 2] + 4*LddV8LR[2, 3, 3, 3] + 
    4*LddV8LR[3, 3, 2, 3])/(6*Sqrt[10]), FddBpmp["8", 7] -> 
  (3*Conjugate[LddV1LR[1, 2, 3, 1]] - 4*Conjugate[LddV8LR[1, 2, 3, 1]] + 
    3*LddV1LR[1, 1, 2, 3] + 3*LddV1LR[1, 3, 2, 1] + 6*LddV1LR[2, 2, 2, 3] + 
    3*LddV1LR[2, 3, 1, 1] + 6*LddV1LR[2, 3, 2, 2] + 6*LddV1LR[2, 3, 3, 3] + 
    6*LddV1LR[3, 3, 2, 3] - 4*LddV8LR[1, 1, 2, 3] - 4*LddV8LR[1, 3, 2, 1] - 
    8*LddV8LR[2, 2, 2, 3] - 4*LddV8LR[2, 3, 1, 1] - 8*LddV8LR[2, 3, 2, 2] - 
    8*LddV8LR[2, 3, 3, 3] - 8*LddV8LR[3, 3, 2, 3])/(6*Sqrt[10]), 
 FddApmm["8", 7] -> (-Conjugate[LddVLL[1, 2, 3, 1]] - 
    Conjugate[LddVRR[1, 2, 3, 1]] + LddVLL[1, 1, 2, 3] + LddVRR[1, 1, 2, 3])/
   (2*Sqrt[2]), FddBppm["8", 7] -> (-3*Conjugate[LddV1LR[1, 2, 3, 1]] - 
    2*Conjugate[LddV8LR[1, 2, 3, 1]] + 3*LddV1LR[1, 1, 2, 3] - 
    3*LddV1LR[1, 3, 2, 1] + 3*LddV1LR[2, 3, 1, 1] + 2*LddV8LR[1, 1, 2, 3] - 
    2*LddV8LR[1, 3, 2, 1] + 2*LddV8LR[2, 3, 1, 1])/(6*Sqrt[2]), 
 FddBpmm["8", 7] -> (-3*Conjugate[LddV1LR[1, 2, 3, 1]] + 
    4*Conjugate[LddV8LR[1, 2, 3, 1]] + 3*LddV1LR[1, 1, 2, 3] - 
    3*LddV1LR[1, 3, 2, 1] + 3*LddV1LR[2, 3, 1, 1] - 4*LddV8LR[1, 1, 2, 3] + 
    4*LddV8LR[1, 3, 2, 1] - 4*LddV8LR[2, 3, 1, 1])/(6*Sqrt[2]), 
 FddAppp["8", 8] -> -1/2*(2*LddVLL[1, 1, 1, 3] + LddVLL[1, 2, 2, 3] + 
     LddVLL[1, 3, 2, 2] + 2*LddVLL[1, 3, 3, 3] + 2*LddVRR[1, 1, 1, 3] + 
     LddVRR[1, 2, 2, 3] + LddVRR[1, 3, 2, 2] + 2*LddVRR[1, 3, 3, 3])/
    Sqrt[10], FddBppp["8", 8] -> 
  -1/6*(6*LddV1LR[1, 1, 1, 3] + 3*LddV1LR[1, 2, 2, 3] + 
     6*LddV1LR[1, 3, 1, 1] + 3*LddV1LR[1, 3, 2, 2] + 6*LddV1LR[1, 3, 3, 3] + 
     3*LddV1LR[2, 2, 1, 3] + 3*LddV1LR[2, 3, 1, 2] + 6*LddV1LR[3, 3, 1, 3] + 
     4*LddV8LR[1, 1, 1, 3] + 2*LddV8LR[1, 2, 2, 3] + 4*LddV8LR[1, 3, 1, 1] + 
     2*LddV8LR[1, 3, 2, 2] + 4*LddV8LR[1, 3, 3, 3] + 2*LddV8LR[2, 2, 1, 3] + 
     2*LddV8LR[2, 3, 1, 2] + 4*LddV8LR[3, 3, 1, 3])/Sqrt[10], 
 FddBpmp["8", 8] -> (-6*LddV1LR[1, 1, 1, 3] - 3*LddV1LR[1, 2, 2, 3] - 
    6*LddV1LR[1, 3, 1, 1] - 3*LddV1LR[1, 3, 2, 2] - 6*LddV1LR[1, 3, 3, 3] - 
    3*LddV1LR[2, 2, 1, 3] - 3*LddV1LR[2, 3, 1, 2] - 6*LddV1LR[3, 3, 1, 3] + 
    8*LddV8LR[1, 1, 1, 3] + 4*LddV8LR[1, 2, 2, 3] + 8*LddV8LR[1, 3, 1, 1] + 
    4*LddV8LR[1, 3, 2, 2] + 8*LddV8LR[1, 3, 3, 3] + 4*LddV8LR[2, 2, 1, 3] + 
    4*LddV8LR[2, 3, 1, 2] + 8*LddV8LR[3, 3, 1, 3])/(6*Sqrt[10]), 
 FddApmm["8", 8] -> (LddVLL[1, 2, 2, 3] - LddVLL[1, 3, 2, 2] + 
    LddVRR[1, 2, 2, 3] - LddVRR[1, 3, 2, 2])/(2*Sqrt[2]), 
 FddBppm["8", 8] -> (3*LddV1LR[1, 2, 2, 3] - 3*LddV1LR[1, 3, 2, 2] - 
    3*LddV1LR[2, 2, 1, 3] + 3*LddV1LR[2, 3, 1, 2] + 2*LddV8LR[1, 2, 2, 3] - 
    2*LddV8LR[1, 3, 2, 2] - 2*LddV8LR[2, 2, 1, 3] + 2*LddV8LR[2, 3, 1, 2])/
   (6*Sqrt[2]), FddBpmm["8", 8] -> 
  (3*LddV1LR[1, 2, 2, 3] - 3*LddV1LR[1, 3, 2, 2] - 3*LddV1LR[2, 2, 1, 3] + 
    3*LddV1LR[2, 3, 1, 2] - 4*LddV8LR[1, 2, 2, 3] + 4*LddV8LR[1, 3, 2, 2] + 
    4*LddV8LR[2, 2, 1, 3] - 4*LddV8LR[2, 3, 1, 2])/(6*Sqrt[2]), 
 FddAppp["1", 1] -> (LddVLL[1, 1, 1, 1] + LddVLL[1, 1, 2, 2] + 
    LddVLL[1, 1, 3, 3] + LddVLL[1, 2, 2, 1] + LddVLL[1, 3, 3, 1] + 
    LddVLL[2, 2, 2, 2] + LddVLL[2, 2, 3, 3] + LddVLL[2, 3, 3, 2] + 
    LddVLL[3, 3, 3, 3] + LddVRR[1, 1, 1, 1] + LddVRR[1, 1, 2, 2] + 
    LddVRR[1, 1, 3, 3] + LddVRR[1, 2, 2, 1] + LddVRR[1, 3, 3, 1] + 
    LddVRR[2, 2, 2, 2] + LddVRR[2, 2, 3, 3] + LddVRR[2, 3, 3, 2] + 
    LddVRR[3, 3, 3, 3])/(4*Sqrt[3]), FddBppp["1", 1] -> 
  (3*Conjugate[LddV1LR[1, 2, 2, 1]] + 3*Conjugate[LddV1LR[1, 3, 3, 1]] + 
    3*Conjugate[LddV1LR[2, 3, 3, 2]] + 2*Conjugate[LddV8LR[1, 2, 2, 1]] + 
    2*Conjugate[LddV8LR[1, 3, 3, 1]] + 2*Conjugate[LddV8LR[2, 3, 3, 2]] + 
    6*LddV1LR[1, 1, 1, 1] + 3*LddV1LR[1, 1, 2, 2] + 3*LddV1LR[1, 1, 3, 3] + 
    3*LddV1LR[1, 2, 2, 1] + 3*LddV1LR[1, 3, 3, 1] + 3*LddV1LR[2, 2, 1, 1] + 
    6*LddV1LR[2, 2, 2, 2] + 3*LddV1LR[2, 2, 3, 3] + 3*LddV1LR[2, 3, 3, 2] + 
    3*LddV1LR[3, 3, 1, 1] + 3*LddV1LR[3, 3, 2, 2] + 6*LddV1LR[3, 3, 3, 3] + 
    4*LddV8LR[1, 1, 1, 1] + 2*LddV8LR[1, 1, 2, 2] + 2*LddV8LR[1, 1, 3, 3] + 
    2*LddV8LR[1, 2, 2, 1] + 2*LddV8LR[1, 3, 3, 1] + 2*LddV8LR[2, 2, 1, 1] + 
    4*LddV8LR[2, 2, 2, 2] + 2*LddV8LR[2, 2, 3, 3] + 2*LddV8LR[2, 3, 3, 2] + 
    2*LddV8LR[3, 3, 1, 1] + 2*LddV8LR[3, 3, 2, 2] + 4*LddV8LR[3, 3, 3, 3])/
   (12*Sqrt[3]), FddBpmp["1", 1] -> 
  (3*Conjugate[LddV1LR[1, 2, 2, 1]] + 3*Conjugate[LddV1LR[1, 3, 3, 1]] + 
    3*Conjugate[LddV1LR[2, 3, 3, 2]] - 4*Conjugate[LddV8LR[1, 2, 2, 1]] - 
    4*Conjugate[LddV8LR[1, 3, 3, 1]] - 4*Conjugate[LddV8LR[2, 3, 3, 2]] + 
    6*LddV1LR[1, 1, 1, 1] + 3*LddV1LR[1, 1, 2, 2] + 3*LddV1LR[1, 1, 3, 3] + 
    3*LddV1LR[1, 2, 2, 1] + 3*LddV1LR[1, 3, 3, 1] + 3*LddV1LR[2, 2, 1, 1] + 
    6*LddV1LR[2, 2, 2, 2] + 3*LddV1LR[2, 2, 3, 3] + 3*LddV1LR[2, 3, 3, 2] + 
    3*LddV1LR[3, 3, 1, 1] + 3*LddV1LR[3, 3, 2, 2] + 6*LddV1LR[3, 3, 3, 3] - 
    8*LddV8LR[1, 1, 1, 1] - 4*LddV8LR[1, 1, 2, 2] - 4*LddV8LR[1, 1, 3, 3] - 
    4*LddV8LR[1, 2, 2, 1] - 4*LddV8LR[1, 3, 3, 1] - 4*LddV8LR[2, 2, 1, 1] - 
    8*LddV8LR[2, 2, 2, 2] - 4*LddV8LR[2, 2, 3, 3] - 4*LddV8LR[2, 3, 3, 2] - 
    4*LddV8LR[3, 3, 1, 1] - 4*LddV8LR[3, 3, 2, 2] - 8*LddV8LR[3, 3, 3, 3])/
   (12*Sqrt[3]), FddApmm["1", 1] -> 
  (-LddVLL[1, 1, 2, 2] - LddVLL[1, 1, 3, 3] + LddVLL[1, 2, 2, 1] + 
    LddVLL[1, 3, 3, 1] - LddVLL[2, 2, 3, 3] + LddVLL[2, 3, 3, 2] - 
    LddVRR[1, 1, 2, 2] - LddVRR[1, 1, 3, 3] + LddVRR[1, 2, 2, 1] + 
    LddVRR[1, 3, 3, 1] - LddVRR[2, 2, 3, 3] + LddVRR[2, 3, 3, 2])/
   (2*Sqrt[6]), FddBppm["1", 1] -> (3*Conjugate[LddV1LR[1, 2, 2, 1]] + 
    3*Conjugate[LddV1LR[1, 3, 3, 1]] + 3*Conjugate[LddV1LR[2, 3, 3, 2]] + 
    2*Conjugate[LddV8LR[1, 2, 2, 1]] + 2*Conjugate[LddV8LR[1, 3, 3, 1]] + 
    2*Conjugate[LddV8LR[2, 3, 3, 2]] - 3*LddV1LR[1, 1, 2, 2] - 
    3*LddV1LR[1, 1, 3, 3] + 3*LddV1LR[1, 2, 2, 1] + 3*LddV1LR[1, 3, 3, 1] - 
    3*LddV1LR[2, 2, 1, 1] - 3*LddV1LR[2, 2, 3, 3] + 3*LddV1LR[2, 3, 3, 2] - 
    3*LddV1LR[3, 3, 1, 1] - 3*LddV1LR[3, 3, 2, 2] - 2*LddV8LR[1, 1, 2, 2] - 
    2*LddV8LR[1, 1, 3, 3] + 2*LddV8LR[1, 2, 2, 1] + 2*LddV8LR[1, 3, 3, 1] - 
    2*LddV8LR[2, 2, 1, 1] - 2*LddV8LR[2, 2, 3, 3] + 2*LddV8LR[2, 3, 3, 2] - 
    2*LddV8LR[3, 3, 1, 1] - 2*LddV8LR[3, 3, 2, 2])/(6*Sqrt[6]), 
 FddBpmm["1", 1] -> (3*Conjugate[LddV1LR[1, 2, 2, 1]] + 
    3*Conjugate[LddV1LR[1, 3, 3, 1]] + 3*Conjugate[LddV1LR[2, 3, 3, 2]] - 
    4*Conjugate[LddV8LR[1, 2, 2, 1]] - 4*Conjugate[LddV8LR[1, 3, 3, 1]] - 
    4*Conjugate[LddV8LR[2, 3, 3, 2]] - 3*LddV1LR[1, 1, 2, 2] - 
    3*LddV1LR[1, 1, 3, 3] + 3*LddV1LR[1, 2, 2, 1] + 3*LddV1LR[1, 3, 3, 1] - 
    3*LddV1LR[2, 2, 1, 1] - 3*LddV1LR[2, 2, 3, 3] + 3*LddV1LR[2, 3, 3, 2] - 
    3*LddV1LR[3, 3, 1, 1] - 3*LddV1LR[3, 3, 2, 2] + 4*LddV8LR[1, 1, 2, 2] + 
    4*LddV8LR[1, 1, 3, 3] - 4*LddV8LR[1, 2, 2, 1] - 4*LddV8LR[1, 3, 3, 1] + 
    4*LddV8LR[2, 2, 1, 1] + 4*LddV8LR[2, 2, 3, 3] - 4*LddV8LR[2, 3, 3, 2] + 
    4*LddV8LR[3, 3, 1, 1] + 4*LddV8LR[3, 3, 2, 2])/(6*Sqrt[6]), 
 FddAmpp["27", 1] -> (-Conjugate[LddVLL[1, 3, 1, 3]] + 
    Conjugate[LddVRR[1, 3, 1, 3]])/(2*Sqrt[2]), 
 FddAmpp["27", 2] -> (-Conjugate[LddVLL[1, 3, 2, 3]] + 
    Conjugate[LddVRR[1, 3, 2, 3]])/2, FddAmpp["27", 3] -> 
  (-Conjugate[LddVLL[2, 3, 2, 3]] + Conjugate[LddVRR[2, 3, 2, 3]])/
   (2*Sqrt[2]), FddAmpp["27", 4] -> 
  (-Conjugate[LddVLL[1, 2, 1, 3]] + Conjugate[LddVRR[1, 2, 1, 3]])/2, 
 FddAmpp["27", 5] -> (Conjugate[LddVLL[1, 1, 1, 3]] - 
    Conjugate[LddVLL[1, 2, 2, 3]] - Conjugate[LddVLL[1, 3, 2, 2]] - 
    Conjugate[LddVRR[1, 1, 1, 3]] + Conjugate[LddVRR[1, 2, 2, 3]] + 
    Conjugate[LddVRR[1, 3, 2, 2]])/(2*Sqrt[3]), 
 FddAmpp["27", 6] -> (Conjugate[LddVLL[1, 1, 2, 3]] - 
    Conjugate[LddVLL[2, 2, 2, 3]] - Conjugate[LddVRR[1, 1, 2, 3]] + 
    Conjugate[LddVRR[2, 2, 2, 3]] + LddVLL[1, 2, 3, 1] - LddVRR[1, 2, 3, 1])/
   (2*Sqrt[3]), FddAmpp["27", 7] -> (LddVLL[1, 2, 3, 2] - LddVRR[1, 2, 3, 2])/
   2, FddAmpp["27", 8] -> (2*Conjugate[LddVLL[1, 1, 1, 3]] + 
    Conjugate[LddVLL[1, 2, 2, 3]] + Conjugate[LddVLL[1, 3, 2, 2]] - 
    3*Conjugate[LddVLL[1, 3, 3, 3]] - 2*Conjugate[LddVRR[1, 1, 1, 3]] - 
    Conjugate[LddVRR[1, 2, 2, 3]] - Conjugate[LddVRR[1, 3, 2, 2]] + 
    3*Conjugate[LddVRR[1, 3, 3, 3]])/(2*Sqrt[15]), 
 FddAmpp["27", 9] -> (Conjugate[LddVLL[1, 1, 2, 3]] + 
    2*Conjugate[LddVLL[2, 2, 2, 3]] - 3*Conjugate[LddVLL[2, 3, 3, 3]] - 
    Conjugate[LddVRR[1, 1, 2, 3]] - 2*Conjugate[LddVRR[2, 2, 2, 3]] + 
    3*Conjugate[LddVRR[2, 3, 3, 3]] + LddVLL[1, 2, 3, 1] - 
    LddVRR[1, 2, 3, 1])/(2*Sqrt[15]), FddAmpp["27", 10] -> 
  (-Conjugate[LddVLL[1, 2, 1, 2]] + Conjugate[LddVRR[1, 2, 1, 2]])/
   (2*Sqrt[2]), FddAmpp["27", 11] -> 
  (Conjugate[LddVLL[1, 1, 1, 2]] - Conjugate[LddVLL[1, 2, 2, 2]] - 
    Conjugate[LddVRR[1, 1, 1, 2]] + Conjugate[LddVRR[1, 2, 2, 2]])/
   (2*Sqrt[2]), FddAmpp["27", 12] -> 
  (-LddVLL[1, 1, 1, 1] + 2*LddVLL[1, 1, 2, 2] + 2*LddVLL[1, 2, 2, 1] - 
    LddVLL[2, 2, 2, 2] + LddVRR[1, 1, 1, 1] - 2*LddVRR[1, 1, 2, 2] - 
    2*LddVRR[1, 2, 2, 1] + LddVRR[2, 2, 2, 2])/(4*Sqrt[3]), 
 FddAmpp["27", 13] -> (-LddVLL[1, 1, 1, 2] + LddVLL[1, 2, 2, 2] + 
    LddVRR[1, 1, 1, 2] - LddVRR[1, 2, 2, 2])/(2*Sqrt[2]), 
 FddAmpp["27", 14] -> (-LddVLL[1, 2, 1, 2] + LddVRR[1, 2, 1, 2])/(2*Sqrt[2]), 
 FddAmpp["27", 15] -> (Conjugate[LddVLL[1, 1, 1, 2]] + 
    Conjugate[LddVLL[1, 2, 2, 2]] - 2*Conjugate[LddVLL[1, 2, 3, 3]] - 
    2*Conjugate[LddVLL[1, 3, 3, 2]] - Conjugate[LddVRR[1, 1, 1, 2]] - 
    Conjugate[LddVRR[1, 2, 2, 2]] + 2*Conjugate[LddVRR[1, 2, 3, 3]] + 
    2*Conjugate[LddVRR[1, 3, 3, 2]])/(2*Sqrt[10]), 
 FddAmpp["27", 16] -> (-LddVLL[1, 1, 1, 1] + 2*LddVLL[1, 1, 3, 3] + 
    2*LddVLL[1, 3, 3, 1] + LddVLL[2, 2, 2, 2] - 2*LddVLL[2, 2, 3, 3] - 
    2*LddVLL[2, 3, 3, 2] + LddVRR[1, 1, 1, 1] - 2*LddVRR[1, 1, 3, 3] - 
    2*LddVRR[1, 3, 3, 1] - LddVRR[2, 2, 2, 2] + 2*LddVRR[2, 2, 3, 3] + 
    2*LddVRR[2, 3, 3, 2])/(4*Sqrt[5]), FddAmpp["27", 17] -> 
  (-LddVLL[1, 1, 1, 2] - LddVLL[1, 2, 2, 2] + 2*LddVLL[1, 2, 3, 3] + 
    2*LddVLL[1, 3, 3, 2] + LddVRR[1, 1, 1, 2] + LddVRR[1, 2, 2, 2] - 
    2*LddVRR[1, 2, 3, 3] - 2*LddVRR[1, 3, 3, 2])/(2*Sqrt[10]), 
 FddAmpp["27", 18] -> (-LddVLL[1, 1, 1, 1] - LddVLL[1, 1, 2, 2] + 
    3*LddVLL[1, 1, 3, 3] - LddVLL[1, 2, 2, 1] + 3*LddVLL[1, 3, 3, 1] - 
    LddVLL[2, 2, 2, 2] + 3*LddVLL[2, 2, 3, 3] + 3*LddVLL[2, 3, 3, 2] - 
    3*LddVLL[3, 3, 3, 3] + LddVRR[1, 1, 1, 1] + LddVRR[1, 1, 2, 2] - 
    3*LddVRR[1, 1, 3, 3] + LddVRR[1, 2, 2, 1] - 3*LddVRR[1, 3, 3, 1] + 
    LddVRR[2, 2, 2, 2] - 3*LddVRR[2, 2, 3, 3] - 3*LddVRR[2, 3, 3, 2] + 
    3*LddVRR[3, 3, 3, 3])/(4*Sqrt[15]), FddAmpp["27", 19] -> 
  (-Conjugate[LddVLL[1, 2, 3, 2]] + Conjugate[LddVRR[1, 2, 3, 2]])/2, 
 FddAmpp["27", 20] -> (Conjugate[LddVLL[1, 2, 3, 1]] - 
    Conjugate[LddVRR[1, 2, 3, 1]] + LddVLL[1, 1, 2, 3] - LddVLL[2, 2, 2, 3] - 
    LddVRR[1, 1, 2, 3] + LddVRR[2, 2, 2, 3])/(2*Sqrt[3]), 
 FddAmpp["27", 21] -> (-LddVLL[1, 1, 1, 3] + LddVLL[1, 2, 2, 3] + 
    LddVLL[1, 3, 2, 2] + LddVRR[1, 1, 1, 3] - LddVRR[1, 2, 2, 3] - 
    LddVRR[1, 3, 2, 2])/(2*Sqrt[3]), FddAmpp["27", 22] -> 
  (-LddVLL[1, 2, 1, 3] + LddVRR[1, 2, 1, 3])/2, 
 FddAmpp["27", 23] -> (Conjugate[LddVLL[1, 2, 3, 1]] - 
    Conjugate[LddVRR[1, 2, 3, 1]] + LddVLL[1, 1, 2, 3] + 
    2*LddVLL[2, 2, 2, 3] - 3*LddVLL[2, 3, 3, 3] - LddVRR[1, 1, 2, 3] - 
    2*LddVRR[2, 2, 2, 3] + 3*LddVRR[2, 3, 3, 3])/(2*Sqrt[15]), 
 FddAmpp["27", 24] -> (-2*LddVLL[1, 1, 1, 3] - LddVLL[1, 2, 2, 3] - 
    LddVLL[1, 3, 2, 2] + 3*LddVLL[1, 3, 3, 3] + 2*LddVRR[1, 1, 1, 3] + 
    LddVRR[1, 2, 2, 3] + LddVRR[1, 3, 2, 2] - 3*LddVRR[1, 3, 3, 3])/
   (2*Sqrt[15]), FddAmpp["27", 25] -> 
  (-LddVLL[2, 3, 2, 3] + LddVRR[2, 3, 2, 3])/(2*Sqrt[2]), 
 FddAmpp["27", 26] -> (LddVLL[1, 3, 2, 3] - LddVRR[1, 3, 2, 3])/2, 
 FddAmpp["27", 27] -> (-LddVLL[1, 3, 1, 3] + LddVRR[1, 3, 1, 3])/(2*Sqrt[2]), 
 FddAmpp["8", 1] -> (-2*Conjugate[LddVLL[1, 1, 1, 3]] - 
    Conjugate[LddVLL[1, 2, 2, 3]] - Conjugate[LddVLL[1, 3, 2, 2]] - 
    2*Conjugate[LddVLL[1, 3, 3, 3]] + 2*Conjugate[LddVRR[1, 1, 1, 3]] + 
    Conjugate[LddVRR[1, 2, 2, 3]] + Conjugate[LddVRR[1, 3, 2, 2]] + 
    2*Conjugate[LddVRR[1, 3, 3, 3]])/(2*Sqrt[10]), 
 FddAmmm["8", 1] -> (Conjugate[LddVLL[1, 2, 2, 3]] - 
    Conjugate[LddVLL[1, 3, 2, 2]] - Conjugate[LddVRR[1, 2, 2, 3]] + 
    Conjugate[LddVRR[1, 3, 2, 2]])/(2*Sqrt[2]), 
 FddBmpp["8", 1] -> (6*Conjugate[LddV1LR[1, 1, 1, 3]] + 
    3*Conjugate[LddV1LR[1, 2, 2, 3]] - 6*Conjugate[LddV1LR[1, 3, 1, 1]] - 
    3*Conjugate[LddV1LR[1, 3, 2, 2]] + 3*Conjugate[LddV1LR[2, 2, 1, 3]] - 
    3*Conjugate[LddV1LR[2, 3, 1, 2]] + 4*Conjugate[LddV8LR[1, 1, 1, 3]] + 
    2*Conjugate[LddV8LR[1, 2, 2, 3]] - 4*Conjugate[LddV8LR[1, 3, 1, 1]] - 
    2*Conjugate[LddV8LR[1, 3, 2, 2]] + 2*Conjugate[LddV8LR[2, 2, 1, 3]] - 
    2*Conjugate[LddV8LR[2, 3, 1, 2]])/(6*Sqrt[6]), 
 FddBmmp["8", 1] -> (6*Conjugate[LddV1LR[1, 1, 1, 3]] + 
    3*Conjugate[LddV1LR[1, 2, 2, 3]] - 6*Conjugate[LddV1LR[1, 3, 1, 1]] - 
    3*Conjugate[LddV1LR[1, 3, 2, 2]] + 3*Conjugate[LddV1LR[2, 2, 1, 3]] - 
    3*Conjugate[LddV1LR[2, 3, 1, 2]] - 8*Conjugate[LddV8LR[1, 1, 1, 3]] - 
    4*Conjugate[LddV8LR[1, 2, 2, 3]] + 8*Conjugate[LddV8LR[1, 3, 1, 1]] + 
    4*Conjugate[LddV8LR[1, 3, 2, 2]] - 4*Conjugate[LddV8LR[2, 2, 1, 3]] + 
    4*Conjugate[LddV8LR[2, 3, 1, 2]])/(6*Sqrt[6]), 
 FddBmpm["8", 1] -> (-3*Conjugate[LddV1LR[1, 2, 2, 3]] - 
    3*Conjugate[LddV1LR[1, 3, 2, 2]] - 6*Conjugate[LddV1LR[1, 3, 3, 3]] + 
    3*Conjugate[LddV1LR[2, 2, 1, 3]] + 3*Conjugate[LddV1LR[2, 3, 1, 2]] + 
    6*Conjugate[LddV1LR[3, 3, 1, 3]] - 2*Conjugate[LddV8LR[1, 2, 2, 3]] - 
    2*Conjugate[LddV8LR[1, 3, 2, 2]] - 4*Conjugate[LddV8LR[1, 3, 3, 3]] + 
    2*Conjugate[LddV8LR[2, 2, 1, 3]] + 2*Conjugate[LddV8LR[2, 3, 1, 2]] + 
    4*Conjugate[LddV8LR[3, 3, 1, 3]])/(6*Sqrt[6]), 
 FddBmmm["8", 1] -> (-3*Conjugate[LddV1LR[1, 2, 2, 3]] - 
    3*Conjugate[LddV1LR[1, 3, 2, 2]] - 6*Conjugate[LddV1LR[1, 3, 3, 3]] + 
    3*Conjugate[LddV1LR[2, 2, 1, 3]] + 3*Conjugate[LddV1LR[2, 3, 1, 2]] + 
    6*Conjugate[LddV1LR[3, 3, 1, 3]] + 4*Conjugate[LddV8LR[1, 2, 2, 3]] + 
    4*Conjugate[LddV8LR[1, 3, 2, 2]] + 8*Conjugate[LddV8LR[1, 3, 3, 3]] - 
    4*Conjugate[LddV8LR[2, 2, 1, 3]] - 4*Conjugate[LddV8LR[2, 3, 1, 2]] - 
    8*Conjugate[LddV8LR[3, 3, 1, 3]])/(6*Sqrt[6]), 
 FddAmpp["8", 2] -> (-Conjugate[LddVLL[1, 1, 2, 3]] - 
    2*Conjugate[LddVLL[2, 2, 2, 3]] - 2*Conjugate[LddVLL[2, 3, 3, 3]] + 
    Conjugate[LddVRR[1, 1, 2, 3]] + 2*Conjugate[LddVRR[2, 2, 2, 3]] + 
    2*Conjugate[LddVRR[2, 3, 3, 3]] - LddVLL[1, 2, 3, 1] + 
    LddVRR[1, 2, 3, 1])/(2*Sqrt[10]), FddAmmm["8", 2] -> 
  (-Conjugate[LddVLL[1, 1, 2, 3]] + Conjugate[LddVRR[1, 1, 2, 3]] + 
    LddVLL[1, 2, 3, 1] - LddVRR[1, 2, 3, 1])/(2*Sqrt[2]), 
 FddBmpp["8", 2] -> (3*Conjugate[LddV1LR[1, 1, 2, 3]] - 
    3*Conjugate[LddV1LR[1, 3, 2, 1]] + 6*Conjugate[LddV1LR[2, 2, 2, 3]] - 
    3*Conjugate[LddV1LR[2, 3, 1, 1]] - 6*Conjugate[LddV1LR[2, 3, 2, 2]] + 
    2*Conjugate[LddV8LR[1, 1, 2, 3]] - 2*Conjugate[LddV8LR[1, 3, 2, 1]] + 
    4*Conjugate[LddV8LR[2, 2, 2, 3]] - 2*Conjugate[LddV8LR[2, 3, 1, 1]] - 
    4*Conjugate[LddV8LR[2, 3, 2, 2]] + 3*LddV1LR[1, 2, 3, 1] + 
    2*LddV8LR[1, 2, 3, 1])/(6*Sqrt[6]), FddBmmp["8", 2] -> 
  (3*Conjugate[LddV1LR[1, 1, 2, 3]] - 3*Conjugate[LddV1LR[1, 3, 2, 1]] + 
    6*Conjugate[LddV1LR[2, 2, 2, 3]] - 3*Conjugate[LddV1LR[2, 3, 1, 1]] - 
    6*Conjugate[LddV1LR[2, 3, 2, 2]] - 4*Conjugate[LddV8LR[1, 1, 2, 3]] + 
    4*Conjugate[LddV8LR[1, 3, 2, 1]] - 8*Conjugate[LddV8LR[2, 2, 2, 3]] + 
    4*Conjugate[LddV8LR[2, 3, 1, 1]] + 8*Conjugate[LddV8LR[2, 3, 2, 2]] + 
    3*LddV1LR[1, 2, 3, 1] - 4*LddV8LR[1, 2, 3, 1])/(6*Sqrt[6]), 
 FddBmpm["8", 2] -> (3*Conjugate[LddV1LR[1, 1, 2, 3]] + 
    3*Conjugate[LddV1LR[1, 3, 2, 1]] - 3*Conjugate[LddV1LR[2, 3, 1, 1]] - 
    6*Conjugate[LddV1LR[2, 3, 3, 3]] + 6*Conjugate[LddV1LR[3, 3, 2, 3]] + 
    2*Conjugate[LddV8LR[1, 1, 2, 3]] + 2*Conjugate[LddV8LR[1, 3, 2, 1]] - 
    2*Conjugate[LddV8LR[2, 3, 1, 1]] - 4*Conjugate[LddV8LR[2, 3, 3, 3]] + 
    4*Conjugate[LddV8LR[3, 3, 2, 3]] - 3*LddV1LR[1, 2, 3, 1] - 
    2*LddV8LR[1, 2, 3, 1])/(6*Sqrt[6]), FddBmmm["8", 2] -> 
  (3*Conjugate[LddV1LR[1, 1, 2, 3]] + 3*Conjugate[LddV1LR[1, 3, 2, 1]] - 
    3*Conjugate[LddV1LR[2, 3, 1, 1]] - 6*Conjugate[LddV1LR[2, 3, 3, 3]] + 
    6*Conjugate[LddV1LR[3, 3, 2, 3]] - 4*Conjugate[LddV8LR[1, 1, 2, 3]] - 
    4*Conjugate[LddV8LR[1, 3, 2, 1]] + 4*Conjugate[LddV8LR[2, 3, 1, 1]] + 
    8*Conjugate[LddV8LR[2, 3, 3, 3]] - 8*Conjugate[LddV8LR[3, 3, 2, 3]] - 
    3*LddV1LR[1, 2, 3, 1] + 4*LddV8LR[1, 2, 3, 1])/(6*Sqrt[6]), 
 FddAmpp["8", 3] -> (-2*Conjugate[LddVLL[1, 1, 1, 2]] - 
    2*Conjugate[LddVLL[1, 2, 2, 2]] - Conjugate[LddVLL[1, 2, 3, 3]] - 
    Conjugate[LddVLL[1, 3, 3, 2]] + 2*Conjugate[LddVRR[1, 1, 1, 2]] + 
    2*Conjugate[LddVRR[1, 2, 2, 2]] + Conjugate[LddVRR[1, 2, 3, 3]] + 
    Conjugate[LddVRR[1, 3, 3, 2]])/(2*Sqrt[10]), 
 FddAmmm["8", 3] -> (-Conjugate[LddVLL[1, 2, 3, 3]] + 
    Conjugate[LddVLL[1, 3, 3, 2]] + Conjugate[LddVRR[1, 2, 3, 3]] - 
    Conjugate[LddVRR[1, 3, 3, 2]])/(2*Sqrt[2]), 
 FddBmpp["8", 3] -> (6*Conjugate[LddV1LR[1, 1, 1, 2]] - 
    6*Conjugate[LddV1LR[1, 2, 1, 1]] - 3*Conjugate[LddV1LR[1, 2, 3, 3]] + 
    3*Conjugate[LddV1LR[1, 3, 3, 2]] + 3*Conjugate[LddV1LR[3, 3, 1, 2]] + 
    4*Conjugate[LddV8LR[1, 1, 1, 2]] - 4*Conjugate[LddV8LR[1, 2, 1, 1]] - 
    2*Conjugate[LddV8LR[1, 2, 3, 3]] + 2*Conjugate[LddV8LR[1, 3, 3, 2]] + 
    2*Conjugate[LddV8LR[3, 3, 1, 2]] - 3*LddV1LR[2, 3, 3, 1] - 
    2*LddV8LR[2, 3, 3, 1])/(6*Sqrt[6]), FddBmmp["8", 3] -> 
  (6*Conjugate[LddV1LR[1, 1, 1, 2]] - 6*Conjugate[LddV1LR[1, 2, 1, 1]] - 
    3*Conjugate[LddV1LR[1, 2, 3, 3]] + 3*Conjugate[LddV1LR[1, 3, 3, 2]] + 
    3*Conjugate[LddV1LR[3, 3, 1, 2]] - 8*Conjugate[LddV8LR[1, 1, 1, 2]] + 
    8*Conjugate[LddV8LR[1, 2, 1, 1]] + 4*Conjugate[LddV8LR[1, 2, 3, 3]] - 
    4*Conjugate[LddV8LR[1, 3, 3, 2]] - 4*Conjugate[LddV8LR[3, 3, 1, 2]] - 
    3*LddV1LR[2, 3, 3, 1] + 4*LddV8LR[2, 3, 3, 1])/(6*Sqrt[6]), 
 FddBmpm["8", 3] -> (-6*Conjugate[LddV1LR[1, 2, 2, 2]] - 
    3*Conjugate[LddV1LR[1, 2, 3, 3]] - 3*Conjugate[LddV1LR[1, 3, 3, 2]] + 
    6*Conjugate[LddV1LR[2, 2, 1, 2]] + 3*Conjugate[LddV1LR[3, 3, 1, 2]] - 
    4*Conjugate[LddV8LR[1, 2, 2, 2]] - 2*Conjugate[LddV8LR[1, 2, 3, 3]] - 
    2*Conjugate[LddV8LR[1, 3, 3, 2]] + 4*Conjugate[LddV8LR[2, 2, 1, 2]] + 
    2*Conjugate[LddV8LR[3, 3, 1, 2]] + 3*LddV1LR[2, 3, 3, 1] + 
    2*LddV8LR[2, 3, 3, 1])/(6*Sqrt[6]), FddBmmm["8", 3] -> 
  (-6*Conjugate[LddV1LR[1, 2, 2, 2]] - 3*Conjugate[LddV1LR[1, 2, 3, 3]] - 
    3*Conjugate[LddV1LR[1, 3, 3, 2]] + 6*Conjugate[LddV1LR[2, 2, 1, 2]] + 
    3*Conjugate[LddV1LR[3, 3, 1, 2]] + 8*Conjugate[LddV8LR[1, 2, 2, 2]] + 
    4*Conjugate[LddV8LR[1, 2, 3, 3]] + 4*Conjugate[LddV8LR[1, 3, 3, 2]] - 
    8*Conjugate[LddV8LR[2, 2, 1, 2]] - 4*Conjugate[LddV8LR[3, 3, 1, 2]] + 
    3*LddV1LR[2, 3, 3, 1] - 4*LddV8LR[2, 3, 3, 1])/(6*Sqrt[6]), 
 FddAmpp["8", 4] -> (2*LddVLL[1, 1, 1, 1] + LddVLL[1, 1, 3, 3] + 
    LddVLL[1, 3, 3, 1] - 2*LddVLL[2, 2, 2, 2] - LddVLL[2, 2, 3, 3] - 
    LddVLL[2, 3, 3, 2] - 2*LddVRR[1, 1, 1, 1] - LddVRR[1, 1, 3, 3] - 
    LddVRR[1, 3, 3, 1] + 2*LddVRR[2, 2, 2, 2] + LddVRR[2, 2, 3, 3] + 
    LddVRR[2, 3, 3, 2])/(4*Sqrt[5]), FddAmmm["8", 4] -> 
  (LddVLL[1, 1, 3, 3] - LddVLL[1, 3, 3, 1] - LddVLL[2, 2, 3, 3] + 
    LddVLL[2, 3, 3, 2] - LddVRR[1, 1, 3, 3] + LddVRR[1, 3, 3, 1] + 
    LddVRR[2, 2, 3, 3] - LddVRR[2, 3, 3, 2])/4, 
 FddBmpp["8", 4] -> (-6*Conjugate[LddV1LR[1, 2, 2, 1]] - 
    3*Conjugate[LddV1LR[1, 3, 3, 1]] + 3*Conjugate[LddV1LR[2, 3, 3, 2]] - 
    4*Conjugate[LddV8LR[1, 2, 2, 1]] - 2*Conjugate[LddV8LR[1, 3, 3, 1]] + 
    2*Conjugate[LddV8LR[2, 3, 3, 2]] + 6*LddV1LR[1, 1, 2, 2] + 
    3*LddV1LR[1, 1, 3, 3] + 6*LddV1LR[1, 2, 2, 1] + 3*LddV1LR[1, 3, 3, 1] - 
    6*LddV1LR[2, 2, 1, 1] - 3*LddV1LR[2, 2, 3, 3] - 3*LddV1LR[2, 3, 3, 2] - 
    3*LddV1LR[3, 3, 1, 1] + 3*LddV1LR[3, 3, 2, 2] + 4*LddV8LR[1, 1, 2, 2] + 
    2*LddV8LR[1, 1, 3, 3] + 4*LddV8LR[1, 2, 2, 1] + 2*LddV8LR[1, 3, 3, 1] - 
    4*LddV8LR[2, 2, 1, 1] - 2*LddV8LR[2, 2, 3, 3] - 2*LddV8LR[2, 3, 3, 2] - 
    2*LddV8LR[3, 3, 1, 1] + 2*LddV8LR[3, 3, 2, 2])/(12*Sqrt[3]), 
 FddBmmp["8", 4] -> (-6*Conjugate[LddV1LR[1, 2, 2, 1]] - 
    3*Conjugate[LddV1LR[1, 3, 3, 1]] + 3*Conjugate[LddV1LR[2, 3, 3, 2]] + 
    8*Conjugate[LddV8LR[1, 2, 2, 1]] + 4*Conjugate[LddV8LR[1, 3, 3, 1]] - 
    4*Conjugate[LddV8LR[2, 3, 3, 2]] + 6*LddV1LR[1, 1, 2, 2] + 
    3*LddV1LR[1, 1, 3, 3] + 6*LddV1LR[1, 2, 2, 1] + 3*LddV1LR[1, 3, 3, 1] - 
    6*LddV1LR[2, 2, 1, 1] - 3*LddV1LR[2, 2, 3, 3] - 3*LddV1LR[2, 3, 3, 2] - 
    3*LddV1LR[3, 3, 1, 1] + 3*LddV1LR[3, 3, 2, 2] - 8*LddV8LR[1, 1, 2, 2] - 
    4*LddV8LR[1, 1, 3, 3] - 8*LddV8LR[1, 2, 2, 1] - 4*LddV8LR[1, 3, 3, 1] + 
    8*LddV8LR[2, 2, 1, 1] + 4*LddV8LR[2, 2, 3, 3] + 4*LddV8LR[2, 3, 3, 2] + 
    4*LddV8LR[3, 3, 1, 1] - 4*LddV8LR[3, 3, 2, 2])/(12*Sqrt[3]), 
 FddBmpm["8", 4] -> (6*Conjugate[LddV1LR[1, 2, 2, 1]] + 
    3*Conjugate[LddV1LR[1, 3, 3, 1]] - 3*Conjugate[LddV1LR[2, 3, 3, 2]] + 
    4*Conjugate[LddV8LR[1, 2, 2, 1]] + 2*Conjugate[LddV8LR[1, 3, 3, 1]] - 
    2*Conjugate[LddV8LR[2, 3, 3, 2]] + 6*LddV1LR[1, 1, 2, 2] + 
    3*LddV1LR[1, 1, 3, 3] - 6*LddV1LR[1, 2, 2, 1] - 3*LddV1LR[1, 3, 3, 1] - 
    6*LddV1LR[2, 2, 1, 1] - 3*LddV1LR[2, 2, 3, 3] + 3*LddV1LR[2, 3, 3, 2] - 
    3*LddV1LR[3, 3, 1, 1] + 3*LddV1LR[3, 3, 2, 2] + 4*LddV8LR[1, 1, 2, 2] + 
    2*LddV8LR[1, 1, 3, 3] - 4*LddV8LR[1, 2, 2, 1] - 2*LddV8LR[1, 3, 3, 1] - 
    4*LddV8LR[2, 2, 1, 1] - 2*LddV8LR[2, 2, 3, 3] + 2*LddV8LR[2, 3, 3, 2] - 
    2*LddV8LR[3, 3, 1, 1] + 2*LddV8LR[3, 3, 2, 2])/(12*Sqrt[3]), 
 FddBmmm["8", 4] -> (6*Conjugate[LddV1LR[1, 2, 2, 1]] + 
    3*Conjugate[LddV1LR[1, 3, 3, 1]] - 3*Conjugate[LddV1LR[2, 3, 3, 2]] - 
    8*Conjugate[LddV8LR[1, 2, 2, 1]] - 4*Conjugate[LddV8LR[1, 3, 3, 1]] + 
    4*Conjugate[LddV8LR[2, 3, 3, 2]] + 6*LddV1LR[1, 1, 2, 2] + 
    3*LddV1LR[1, 1, 3, 3] - 6*LddV1LR[1, 2, 2, 1] - 3*LddV1LR[1, 3, 3, 1] - 
    6*LddV1LR[2, 2, 1, 1] - 3*LddV1LR[2, 2, 3, 3] + 3*LddV1LR[2, 3, 3, 2] - 
    3*LddV1LR[3, 3, 1, 1] + 3*LddV1LR[3, 3, 2, 2] - 8*LddV8LR[1, 1, 2, 2] - 
    4*LddV8LR[1, 1, 3, 3] + 8*LddV8LR[1, 2, 2, 1] + 4*LddV8LR[1, 3, 3, 1] + 
    8*LddV8LR[2, 2, 1, 1] + 4*LddV8LR[2, 2, 3, 3] - 4*LddV8LR[2, 3, 3, 2] + 
    4*LddV8LR[3, 3, 1, 1] - 4*LddV8LR[3, 3, 2, 2])/(12*Sqrt[3]), 
 FddAmpp["8", 5] -> (2*LddVLL[1, 1, 1, 2] + 2*LddVLL[1, 2, 2, 2] + 
    LddVLL[1, 2, 3, 3] + LddVLL[1, 3, 3, 2] - 2*LddVRR[1, 1, 1, 2] - 
    2*LddVRR[1, 2, 2, 2] - LddVRR[1, 2, 3, 3] - LddVRR[1, 3, 3, 2])/
   (2*Sqrt[10]), FddAmmm["8", 5] -> 
  (LddVLL[1, 2, 3, 3] - LddVLL[1, 3, 3, 2] - LddVRR[1, 2, 3, 3] + 
    LddVRR[1, 3, 3, 2])/(2*Sqrt[2]), FddBmpp["8", 5] -> 
  (-3*Conjugate[LddV1LR[2, 3, 3, 1]] - 2*Conjugate[LddV8LR[2, 3, 3, 1]] + 
    6*LddV1LR[1, 2, 2, 2] + 3*LddV1LR[1, 2, 3, 3] + 3*LddV1LR[1, 3, 3, 2] - 
    6*LddV1LR[2, 2, 1, 2] - 3*LddV1LR[3, 3, 1, 2] + 4*LddV8LR[1, 2, 2, 2] + 
    2*LddV8LR[1, 2, 3, 3] + 2*LddV8LR[1, 3, 3, 2] - 4*LddV8LR[2, 2, 1, 2] - 
    2*LddV8LR[3, 3, 1, 2])/(6*Sqrt[6]), FddBmmp["8", 5] -> 
  (-3*Conjugate[LddV1LR[2, 3, 3, 1]] + 4*Conjugate[LddV8LR[2, 3, 3, 1]] + 
    6*LddV1LR[1, 2, 2, 2] + 3*LddV1LR[1, 2, 3, 3] + 3*LddV1LR[1, 3, 3, 2] - 
    6*LddV1LR[2, 2, 1, 2] - 3*LddV1LR[3, 3, 1, 2] - 8*LddV8LR[1, 2, 2, 2] - 
    4*LddV8LR[1, 2, 3, 3] - 4*LddV8LR[1, 3, 3, 2] + 8*LddV8LR[2, 2, 1, 2] + 
    4*LddV8LR[3, 3, 1, 2])/(6*Sqrt[6]), FddBmpm["8", 5] -> 
  (3*Conjugate[LddV1LR[2, 3, 3, 1]] + 2*Conjugate[LddV8LR[2, 3, 3, 1]] - 
    6*LddV1LR[1, 1, 1, 2] + 6*LddV1LR[1, 2, 1, 1] + 3*LddV1LR[1, 2, 3, 3] - 
    3*LddV1LR[1, 3, 3, 2] - 3*LddV1LR[3, 3, 1, 2] - 4*LddV8LR[1, 1, 1, 2] + 
    4*LddV8LR[1, 2, 1, 1] + 2*LddV8LR[1, 2, 3, 3] - 2*LddV8LR[1, 3, 3, 2] - 
    2*LddV8LR[3, 3, 1, 2])/(6*Sqrt[6]), FddBmmm["8", 5] -> 
  (3*Conjugate[LddV1LR[2, 3, 3, 1]] - 4*Conjugate[LddV8LR[2, 3, 3, 1]] - 
    6*LddV1LR[1, 1, 1, 2] + 6*LddV1LR[1, 2, 1, 1] + 3*LddV1LR[1, 2, 3, 3] - 
    3*LddV1LR[1, 3, 3, 2] - 3*LddV1LR[3, 3, 1, 2] + 8*LddV8LR[1, 1, 1, 2] - 
    8*LddV8LR[1, 2, 1, 1] - 4*LddV8LR[1, 2, 3, 3] + 4*LddV8LR[1, 3, 3, 2] + 
    4*LddV8LR[3, 3, 1, 2])/(6*Sqrt[6]), FddAmpp["8", 6] -> 
  (2*LddVLL[1, 1, 1, 1] + 2*LddVLL[1, 1, 2, 2] - LddVLL[1, 1, 3, 3] + 
    2*LddVLL[1, 2, 2, 1] - LddVLL[1, 3, 3, 1] + 2*LddVLL[2, 2, 2, 2] - 
    LddVLL[2, 2, 3, 3] - LddVLL[2, 3, 3, 2] - 4*LddVLL[3, 3, 3, 3] - 
    2*LddVRR[1, 1, 1, 1] - 2*LddVRR[1, 1, 2, 2] + LddVRR[1, 1, 3, 3] - 
    2*LddVRR[1, 2, 2, 1] + LddVRR[1, 3, 3, 1] - 2*LddVRR[2, 2, 2, 2] + 
    LddVRR[2, 2, 3, 3] + LddVRR[2, 3, 3, 2] + 4*LddVRR[3, 3, 3, 3])/
   (4*Sqrt[15]), FddAmmm["8", 6] -> 
  (2*LddVLL[1, 1, 2, 2] - LddVLL[1, 1, 3, 3] - 2*LddVLL[1, 2, 2, 1] + 
    LddVLL[1, 3, 3, 1] - LddVLL[2, 2, 3, 3] + LddVLL[2, 3, 3, 2] - 
    2*LddVRR[1, 1, 2, 2] + LddVRR[1, 1, 3, 3] + 2*LddVRR[1, 2, 2, 1] - 
    LddVRR[1, 3, 3, 1] + LddVRR[2, 2, 3, 3] - LddVRR[2, 3, 3, 2])/
   (4*Sqrt[3]), FddBmpp["8", 6] -> (-3*Conjugate[LddV1LR[1, 3, 3, 1]] - 
    3*Conjugate[LddV1LR[2, 3, 3, 2]] - 2*Conjugate[LddV8LR[1, 3, 3, 1]] - 
    2*Conjugate[LddV8LR[2, 3, 3, 2]] + 3*LddV1LR[1, 1, 3, 3] + 
    3*LddV1LR[1, 3, 3, 1] + 3*LddV1LR[2, 2, 3, 3] + 3*LddV1LR[2, 3, 3, 2] - 
    3*LddV1LR[3, 3, 1, 1] - 3*LddV1LR[3, 3, 2, 2] + 2*LddV8LR[1, 1, 3, 3] + 
    2*LddV8LR[1, 3, 3, 1] + 2*LddV8LR[2, 2, 3, 3] + 2*LddV8LR[2, 3, 3, 2] - 
    2*LddV8LR[3, 3, 1, 1] - 2*LddV8LR[3, 3, 2, 2])/12, 
 FddBmmp["8", 6] -> (-3*Conjugate[LddV1LR[1, 3, 3, 1]] - 
    3*Conjugate[LddV1LR[2, 3, 3, 2]] + 4*Conjugate[LddV8LR[1, 3, 3, 1]] + 
    4*Conjugate[LddV8LR[2, 3, 3, 2]] + 3*LddV1LR[1, 1, 3, 3] + 
    3*LddV1LR[1, 3, 3, 1] + 3*LddV1LR[2, 2, 3, 3] + 3*LddV1LR[2, 3, 3, 2] - 
    3*LddV1LR[3, 3, 1, 1] - 3*LddV1LR[3, 3, 2, 2] - 4*LddV8LR[1, 1, 3, 3] - 
    4*LddV8LR[1, 3, 3, 1] - 4*LddV8LR[2, 2, 3, 3] - 4*LddV8LR[2, 3, 3, 2] + 
    4*LddV8LR[3, 3, 1, 1] + 4*LddV8LR[3, 3, 2, 2])/12, 
 FddBmpm["8", 6] -> (3*Conjugate[LddV1LR[1, 3, 3, 1]] + 
    3*Conjugate[LddV1LR[2, 3, 3, 2]] + 2*Conjugate[LddV8LR[1, 3, 3, 1]] + 
    2*Conjugate[LddV8LR[2, 3, 3, 2]] + 3*LddV1LR[1, 1, 3, 3] - 
    3*LddV1LR[1, 3, 3, 1] + 3*LddV1LR[2, 2, 3, 3] - 3*LddV1LR[2, 3, 3, 2] - 
    3*LddV1LR[3, 3, 1, 1] - 3*LddV1LR[3, 3, 2, 2] + 2*LddV8LR[1, 1, 3, 3] - 
    2*LddV8LR[1, 3, 3, 1] + 2*LddV8LR[2, 2, 3, 3] - 2*LddV8LR[2, 3, 3, 2] - 
    2*LddV8LR[3, 3, 1, 1] - 2*LddV8LR[3, 3, 2, 2])/12, 
 FddBmmm["8", 6] -> (3*Conjugate[LddV1LR[1, 3, 3, 1]] + 
    3*Conjugate[LddV1LR[2, 3, 3, 2]] - 4*Conjugate[LddV8LR[1, 3, 3, 1]] - 
    4*Conjugate[LddV8LR[2, 3, 3, 2]] + 3*LddV1LR[1, 1, 3, 3] - 
    3*LddV1LR[1, 3, 3, 1] + 3*LddV1LR[2, 2, 3, 3] - 3*LddV1LR[2, 3, 3, 2] - 
    3*LddV1LR[3, 3, 1, 1] - 3*LddV1LR[3, 3, 2, 2] - 4*LddV8LR[1, 1, 3, 3] + 
    4*LddV8LR[1, 3, 3, 1] - 4*LddV8LR[2, 2, 3, 3] + 4*LddV8LR[2, 3, 3, 2] + 
    4*LddV8LR[3, 3, 1, 1] + 4*LddV8LR[3, 3, 2, 2])/12, 
 FddAmpp["8", 7] -> (-Conjugate[LddVLL[1, 2, 3, 1]] + 
    Conjugate[LddVRR[1, 2, 3, 1]] - LddVLL[1, 1, 2, 3] - 
    2*LddVLL[2, 2, 2, 3] - 2*LddVLL[2, 3, 3, 3] + LddVRR[1, 1, 2, 3] + 
    2*LddVRR[2, 2, 2, 3] + 2*LddVRR[2, 3, 3, 3])/(2*Sqrt[10]), 
 FddAmmm["8", 7] -> (Conjugate[LddVLL[1, 2, 3, 1]] - 
    Conjugate[LddVRR[1, 2, 3, 1]] - LddVLL[1, 1, 2, 3] + LddVRR[1, 1, 2, 3])/
   (2*Sqrt[2]), FddBmpp["8", 7] -> (-3*Conjugate[LddV1LR[1, 2, 3, 1]] - 
    2*Conjugate[LddV8LR[1, 2, 3, 1]] + 3*LddV1LR[1, 1, 2, 3] + 
    3*LddV1LR[1, 3, 2, 1] - 3*LddV1LR[2, 3, 1, 1] - 6*LddV1LR[2, 3, 3, 3] + 
    6*LddV1LR[3, 3, 2, 3] + 2*LddV8LR[1, 1, 2, 3] + 2*LddV8LR[1, 3, 2, 1] - 
    2*LddV8LR[2, 3, 1, 1] - 4*LddV8LR[2, 3, 3, 3] + 4*LddV8LR[3, 3, 2, 3])/
   (6*Sqrt[6]), FddBmmp["8", 7] -> (-3*Conjugate[LddV1LR[1, 2, 3, 1]] + 
    4*Conjugate[LddV8LR[1, 2, 3, 1]] + 3*LddV1LR[1, 1, 2, 3] + 
    3*LddV1LR[1, 3, 2, 1] - 3*LddV1LR[2, 3, 1, 1] - 6*LddV1LR[2, 3, 3, 3] + 
    6*LddV1LR[3, 3, 2, 3] - 4*LddV8LR[1, 1, 2, 3] - 4*LddV8LR[1, 3, 2, 1] + 
    4*LddV8LR[2, 3, 1, 1] + 8*LddV8LR[2, 3, 3, 3] - 8*LddV8LR[3, 3, 2, 3])/
   (6*Sqrt[6]), FddBmpm["8", 7] -> (3*Conjugate[LddV1LR[1, 2, 3, 1]] + 
    2*Conjugate[LddV8LR[1, 2, 3, 1]] + 3*LddV1LR[1, 1, 2, 3] - 
    3*LddV1LR[1, 3, 2, 1] + 6*LddV1LR[2, 2, 2, 3] - 3*LddV1LR[2, 3, 1, 1] - 
    6*LddV1LR[2, 3, 2, 2] + 2*LddV8LR[1, 1, 2, 3] - 2*LddV8LR[1, 3, 2, 1] + 
    4*LddV8LR[2, 2, 2, 3] - 2*LddV8LR[2, 3, 1, 1] - 4*LddV8LR[2, 3, 2, 2])/
   (6*Sqrt[6]), FddBmmm["8", 7] -> (3*Conjugate[LddV1LR[1, 2, 3, 1]] - 
    4*Conjugate[LddV8LR[1, 2, 3, 1]] + 3*LddV1LR[1, 1, 2, 3] - 
    3*LddV1LR[1, 3, 2, 1] + 6*LddV1LR[2, 2, 2, 3] - 3*LddV1LR[2, 3, 1, 1] - 
    6*LddV1LR[2, 3, 2, 2] - 4*LddV8LR[1, 1, 2, 3] + 4*LddV8LR[1, 3, 2, 1] - 
    8*LddV8LR[2, 2, 2, 3] + 4*LddV8LR[2, 3, 1, 1] + 8*LddV8LR[2, 3, 2, 2])/
   (6*Sqrt[6]), FddAmpp["8", 8] -> 
  (2*LddVLL[1, 1, 1, 3] + LddVLL[1, 2, 2, 3] + LddVLL[1, 3, 2, 2] + 
    2*LddVLL[1, 3, 3, 3] - 2*LddVRR[1, 1, 1, 3] - LddVRR[1, 2, 2, 3] - 
    LddVRR[1, 3, 2, 2] - 2*LddVRR[1, 3, 3, 3])/(2*Sqrt[10]), 
 FddAmmm["8", 8] -> (-LddVLL[1, 2, 2, 3] + LddVLL[1, 3, 2, 2] + 
    LddVRR[1, 2, 2, 3] - LddVRR[1, 3, 2, 2])/(2*Sqrt[2]), 
 FddBmpp["8", 8] -> (3*LddV1LR[1, 2, 2, 3] + 3*LddV1LR[1, 3, 2, 2] + 
    6*LddV1LR[1, 3, 3, 3] - 3*LddV1LR[2, 2, 1, 3] - 3*LddV1LR[2, 3, 1, 2] - 
    6*LddV1LR[3, 3, 1, 3] + 2*LddV8LR[1, 2, 2, 3] + 2*LddV8LR[1, 3, 2, 2] + 
    4*LddV8LR[1, 3, 3, 3] - 2*LddV8LR[2, 2, 1, 3] - 2*LddV8LR[2, 3, 1, 2] - 
    4*LddV8LR[3, 3, 1, 3])/(6*Sqrt[6]), FddBmmp["8", 8] -> 
  (3*LddV1LR[1, 2, 2, 3] + 3*LddV1LR[1, 3, 2, 2] + 6*LddV1LR[1, 3, 3, 3] - 
    3*LddV1LR[2, 2, 1, 3] - 3*LddV1LR[2, 3, 1, 2] - 6*LddV1LR[3, 3, 1, 3] - 
    4*LddV8LR[1, 2, 2, 3] - 4*LddV8LR[1, 3, 2, 2] - 8*LddV8LR[1, 3, 3, 3] + 
    4*LddV8LR[2, 2, 1, 3] + 4*LddV8LR[2, 3, 1, 2] + 8*LddV8LR[3, 3, 1, 3])/
   (6*Sqrt[6]), FddBmpm["8", 8] -> 
  (-6*LddV1LR[1, 1, 1, 3] - 3*LddV1LR[1, 2, 2, 3] + 6*LddV1LR[1, 3, 1, 1] + 
    3*LddV1LR[1, 3, 2, 2] - 3*LddV1LR[2, 2, 1, 3] + 3*LddV1LR[2, 3, 1, 2] - 
    4*LddV8LR[1, 1, 1, 3] - 2*LddV8LR[1, 2, 2, 3] + 4*LddV8LR[1, 3, 1, 1] + 
    2*LddV8LR[1, 3, 2, 2] - 2*LddV8LR[2, 2, 1, 3] + 2*LddV8LR[2, 3, 1, 2])/
   (6*Sqrt[6]), FddBmmm["8", 8] -> 
  (-6*LddV1LR[1, 1, 1, 3] - 3*LddV1LR[1, 2, 2, 3] + 6*LddV1LR[1, 3, 1, 1] + 
    3*LddV1LR[1, 3, 2, 2] - 3*LddV1LR[2, 2, 1, 3] + 3*LddV1LR[2, 3, 1, 2] + 
    8*LddV8LR[1, 1, 1, 3] + 4*LddV8LR[1, 2, 2, 3] - 8*LddV8LR[1, 3, 1, 1] - 
    4*LddV8LR[1, 3, 2, 2] + 4*LddV8LR[2, 2, 1, 3] - 4*LddV8LR[2, 3, 1, 2])/
   (6*Sqrt[6]), FddAmpp["1", 1] -> 
  (-LddVLL[1, 1, 1, 1] - LddVLL[1, 1, 2, 2] - LddVLL[1, 1, 3, 3] - 
    LddVLL[1, 2, 2, 1] - LddVLL[1, 3, 3, 1] - LddVLL[2, 2, 2, 2] - 
    LddVLL[2, 2, 3, 3] - LddVLL[2, 3, 3, 2] - LddVLL[3, 3, 3, 3] + 
    LddVRR[1, 1, 1, 1] + LddVRR[1, 1, 2, 2] + LddVRR[1, 1, 3, 3] + 
    LddVRR[1, 2, 2, 1] + LddVRR[1, 3, 3, 1] + LddVRR[2, 2, 2, 2] + 
    LddVRR[2, 2, 3, 3] + LddVRR[2, 3, 3, 2] + LddVRR[3, 3, 3, 3])/
   (4*Sqrt[3]), FddAmmm["1", 1] -> (LddVLL[1, 1, 2, 2] + LddVLL[1, 1, 3, 3] - 
    LddVLL[1, 2, 2, 1] - LddVLL[1, 3, 3, 1] + LddVLL[2, 2, 3, 3] - 
    LddVLL[2, 3, 3, 2] - LddVRR[1, 1, 2, 2] - LddVRR[1, 1, 3, 3] + 
    LddVRR[1, 2, 2, 1] + LddVRR[1, 3, 3, 1] - LddVRR[2, 2, 3, 3] + 
    LddVRR[2, 3, 3, 2])/(2*Sqrt[6]), FddBmpp["10", 1] -> 
  (3*Conjugate[LddV1LR[1, 2, 1, 3]] - 3*Conjugate[LddV1LR[1, 3, 1, 2]] + 
    2*Conjugate[LddV8LR[1, 2, 1, 3]] - 2*Conjugate[LddV8LR[1, 3, 1, 2]])/6, 
 FddBmmp["10", 1] -> (3*Conjugate[LddV1LR[1, 2, 1, 3]] - 
    3*Conjugate[LddV1LR[1, 3, 1, 2]] - 4*Conjugate[LddV8LR[1, 2, 1, 3]] + 
    4*Conjugate[LddV8LR[1, 3, 1, 2]])/6, FddBmpp["10", 2] -> 
  (-3*Conjugate[LddV1LR[1, 1, 1, 3]] + 3*Conjugate[LddV1LR[1, 2, 2, 3]] + 
    3*Conjugate[LddV1LR[1, 3, 1, 1]] - 3*Conjugate[LddV1LR[1, 3, 2, 2]] + 
    3*Conjugate[LddV1LR[2, 2, 1, 3]] - 3*Conjugate[LddV1LR[2, 3, 1, 2]] - 
    2*Conjugate[LddV8LR[1, 1, 1, 3]] + 2*Conjugate[LddV8LR[1, 2, 2, 3]] + 
    2*Conjugate[LddV8LR[1, 3, 1, 1]] - 2*Conjugate[LddV8LR[1, 3, 2, 2]] + 
    2*Conjugate[LddV8LR[2, 2, 1, 3]] - 2*Conjugate[LddV8LR[2, 3, 1, 2]])/
   (6*Sqrt[3]), FddBmmp["10", 2] -> 
  (-3*Conjugate[LddV1LR[1, 1, 1, 3]] + 3*Conjugate[LddV1LR[1, 2, 2, 3]] + 
    3*Conjugate[LddV1LR[1, 3, 1, 1]] - 3*Conjugate[LddV1LR[1, 3, 2, 2]] + 
    3*Conjugate[LddV1LR[2, 2, 1, 3]] - 3*Conjugate[LddV1LR[2, 3, 1, 2]] + 
    4*Conjugate[LddV8LR[1, 1, 1, 3]] - 4*Conjugate[LddV8LR[1, 2, 2, 3]] - 
    4*Conjugate[LddV8LR[1, 3, 1, 1]] + 4*Conjugate[LddV8LR[1, 3, 2, 2]] - 
    4*Conjugate[LddV8LR[2, 2, 1, 3]] + 4*Conjugate[LddV8LR[2, 3, 1, 2]])/
   (6*Sqrt[3]), FddBmpp["10", 3] -> 
  (-3*Conjugate[LddV1LR[1, 1, 2, 3]] + 3*Conjugate[LddV1LR[1, 3, 2, 1]] + 
    3*Conjugate[LddV1LR[2, 2, 2, 3]] + 3*Conjugate[LddV1LR[2, 3, 1, 1]] - 
    3*Conjugate[LddV1LR[2, 3, 2, 2]] - 2*Conjugate[LddV8LR[1, 1, 2, 3]] + 
    2*Conjugate[LddV8LR[1, 3, 2, 1]] + 2*Conjugate[LddV8LR[2, 2, 2, 3]] + 
    2*Conjugate[LddV8LR[2, 3, 1, 1]] - 2*Conjugate[LddV8LR[2, 3, 2, 2]] - 
    3*LddV1LR[1, 2, 3, 1] - 2*LddV8LR[1, 2, 3, 1])/(6*Sqrt[3]), 
 FddBmmp["10", 3] -> (-3*Conjugate[LddV1LR[1, 1, 2, 3]] + 
    3*Conjugate[LddV1LR[1, 3, 2, 1]] + 3*Conjugate[LddV1LR[2, 2, 2, 3]] + 
    3*Conjugate[LddV1LR[2, 3, 1, 1]] - 3*Conjugate[LddV1LR[2, 3, 2, 2]] + 
    4*Conjugate[LddV8LR[1, 1, 2, 3]] - 4*Conjugate[LddV8LR[1, 3, 2, 1]] - 
    4*Conjugate[LddV8LR[2, 2, 2, 3]] - 4*Conjugate[LddV8LR[2, 3, 1, 1]] + 
    4*Conjugate[LddV8LR[2, 3, 2, 2]] - 3*LddV1LR[1, 2, 3, 1] + 
    4*LddV8LR[1, 2, 3, 1])/(6*Sqrt[3]), FddBmpp["10", 4] -> 
  (3*Conjugate[LddV1LR[2, 3, 2, 1]] + 2*Conjugate[LddV8LR[2, 3, 2, 1]] - 
    3*LddV1LR[1, 2, 3, 2] - 2*LddV8LR[1, 2, 3, 2])/6, 
 FddBmmp["10", 4] -> (3*Conjugate[LddV1LR[2, 3, 2, 1]] - 
    4*Conjugate[LddV8LR[2, 3, 2, 1]] - 3*LddV1LR[1, 2, 3, 2] + 
    4*LddV8LR[1, 2, 3, 2])/6, FddBmpp["10", 5] -> 
  (3*Conjugate[LddV1LR[1, 1, 1, 2]] - 3*Conjugate[LddV1LR[1, 2, 1, 1]] + 
    3*Conjugate[LddV1LR[1, 2, 3, 3]] - 3*Conjugate[LddV1LR[1, 3, 3, 2]] - 
    3*Conjugate[LddV1LR[3, 3, 1, 2]] + 2*Conjugate[LddV8LR[1, 1, 1, 2]] - 
    2*Conjugate[LddV8LR[1, 2, 1, 1]] + 2*Conjugate[LddV8LR[1, 2, 3, 3]] - 
    2*Conjugate[LddV8LR[1, 3, 3, 2]] - 2*Conjugate[LddV8LR[3, 3, 1, 2]] + 
    3*LddV1LR[2, 3, 3, 1] + 2*LddV8LR[2, 3, 3, 1])/(6*Sqrt[3]), 
 FddBmmp["10", 5] -> (3*Conjugate[LddV1LR[1, 1, 1, 2]] - 
    3*Conjugate[LddV1LR[1, 2, 1, 1]] + 3*Conjugate[LddV1LR[1, 2, 3, 3]] - 
    3*Conjugate[LddV1LR[1, 3, 3, 2]] - 3*Conjugate[LddV1LR[3, 3, 1, 2]] - 
    4*Conjugate[LddV8LR[1, 1, 1, 2]] + 4*Conjugate[LddV8LR[1, 2, 1, 1]] - 
    4*Conjugate[LddV8LR[1, 2, 3, 3]] + 4*Conjugate[LddV8LR[1, 3, 3, 2]] + 
    4*Conjugate[LddV8LR[3, 3, 1, 2]] + 3*LddV1LR[2, 3, 3, 1] - 
    4*LddV8LR[2, 3, 3, 1])/(6*Sqrt[3]), FddBmpp["10", 6] -> 
  (-3*Conjugate[LddV1LR[1, 2, 2, 1]] + 3*Conjugate[LddV1LR[1, 3, 3, 1]] - 
    3*Conjugate[LddV1LR[2, 3, 3, 2]] - 2*Conjugate[LddV8LR[1, 2, 2, 1]] + 
    2*Conjugate[LddV8LR[1, 3, 3, 1]] - 2*Conjugate[LddV8LR[2, 3, 3, 2]] + 
    3*LddV1LR[1, 1, 2, 2] - 3*LddV1LR[1, 1, 3, 3] + 3*LddV1LR[1, 2, 2, 1] - 
    3*LddV1LR[1, 3, 3, 1] - 3*LddV1LR[2, 2, 1, 1] + 3*LddV1LR[2, 2, 3, 3] + 
    3*LddV1LR[2, 3, 3, 2] + 3*LddV1LR[3, 3, 1, 1] - 3*LddV1LR[3, 3, 2, 2] + 
    2*LddV8LR[1, 1, 2, 2] - 2*LddV8LR[1, 1, 3, 3] + 2*LddV8LR[1, 2, 2, 1] - 
    2*LddV8LR[1, 3, 3, 1] - 2*LddV8LR[2, 2, 1, 1] + 2*LddV8LR[2, 2, 3, 3] + 
    2*LddV8LR[2, 3, 3, 2] + 2*LddV8LR[3, 3, 1, 1] - 2*LddV8LR[3, 3, 2, 2])/
   (6*Sqrt[6]), FddBmmp["10", 6] -> 
  (-3*Conjugate[LddV1LR[1, 2, 2, 1]] + 3*Conjugate[LddV1LR[1, 3, 3, 1]] - 
    3*Conjugate[LddV1LR[2, 3, 3, 2]] + 4*Conjugate[LddV8LR[1, 2, 2, 1]] - 
    4*Conjugate[LddV8LR[1, 3, 3, 1]] + 4*Conjugate[LddV8LR[2, 3, 3, 2]] + 
    3*LddV1LR[1, 1, 2, 2] - 3*LddV1LR[1, 1, 3, 3] + 3*LddV1LR[1, 2, 2, 1] - 
    3*LddV1LR[1, 3, 3, 1] - 3*LddV1LR[2, 2, 1, 1] + 3*LddV1LR[2, 2, 3, 3] + 
    3*LddV1LR[2, 3, 3, 2] + 3*LddV1LR[3, 3, 1, 1] - 3*LddV1LR[3, 3, 2, 2] - 
    4*LddV8LR[1, 1, 2, 2] + 4*LddV8LR[1, 1, 3, 3] - 4*LddV8LR[1, 2, 2, 1] + 
    4*LddV8LR[1, 3, 3, 1] + 4*LddV8LR[2, 2, 1, 1] - 4*LddV8LR[2, 2, 3, 3] - 
    4*LddV8LR[2, 3, 3, 2] - 4*LddV8LR[3, 3, 1, 1] + 4*LddV8LR[3, 3, 2, 2])/
   (6*Sqrt[6]), FddBmpp["10", 7] -> 
  (3*Conjugate[LddV1LR[2, 3, 3, 1]] + 2*Conjugate[LddV8LR[2, 3, 3, 1]] + 
    3*LddV1LR[1, 2, 2, 2] - 3*LddV1LR[1, 2, 3, 3] - 3*LddV1LR[1, 3, 3, 2] - 
    3*LddV1LR[2, 2, 1, 2] + 3*LddV1LR[3, 3, 1, 2] + 2*LddV8LR[1, 2, 2, 2] - 
    2*LddV8LR[1, 2, 3, 3] - 2*LddV8LR[1, 3, 3, 2] - 2*LddV8LR[2, 2, 1, 2] + 
    2*LddV8LR[3, 3, 1, 2])/(6*Sqrt[3]), FddBmmp["10", 7] -> 
  (3*Conjugate[LddV1LR[2, 3, 3, 1]] - 4*Conjugate[LddV8LR[2, 3, 3, 1]] + 
    3*LddV1LR[1, 2, 2, 2] - 3*LddV1LR[1, 2, 3, 3] - 3*LddV1LR[1, 3, 3, 2] - 
    3*LddV1LR[2, 2, 1, 2] + 3*LddV1LR[3, 3, 1, 2] - 4*LddV8LR[1, 2, 2, 2] + 
    4*LddV8LR[1, 2, 3, 3] + 4*LddV8LR[1, 3, 3, 2] + 4*LddV8LR[2, 2, 1, 2] - 
    4*LddV8LR[3, 3, 1, 2])/(6*Sqrt[3]), FddBmpp["10", 8] -> 
  (-3*Conjugate[LddV1LR[1, 2, 3, 1]] - 2*Conjugate[LddV8LR[1, 2, 3, 1]] + 
    3*LddV1LR[1, 1, 2, 3] + 3*LddV1LR[1, 3, 2, 1] - 3*LddV1LR[2, 3, 1, 1] + 
    3*LddV1LR[2, 3, 3, 3] - 3*LddV1LR[3, 3, 2, 3] + 2*LddV8LR[1, 1, 2, 3] + 
    2*LddV8LR[1, 3, 2, 1] - 2*LddV8LR[2, 3, 1, 1] + 2*LddV8LR[2, 3, 3, 3] - 
    2*LddV8LR[3, 3, 2, 3])/(6*Sqrt[3]), FddBmmp["10", 8] -> 
  (-3*Conjugate[LddV1LR[1, 2, 3, 1]] + 4*Conjugate[LddV8LR[1, 2, 3, 1]] + 
    3*LddV1LR[1, 1, 2, 3] + 3*LddV1LR[1, 3, 2, 1] - 3*LddV1LR[2, 3, 1, 1] + 
    3*LddV1LR[2, 3, 3, 3] - 3*LddV1LR[3, 3, 2, 3] - 4*LddV8LR[1, 1, 2, 3] - 
    4*LddV8LR[1, 3, 2, 1] + 4*LddV8LR[2, 3, 1, 1] - 4*LddV8LR[2, 3, 3, 3] + 
    4*LddV8LR[3, 3, 2, 3])/(6*Sqrt[3]), FddBmpp["10", 9] -> 
  (3*LddV1LR[1, 2, 2, 3] + 3*LddV1LR[1, 3, 2, 2] - 3*LddV1LR[1, 3, 3, 3] - 
    3*LddV1LR[2, 2, 1, 3] - 3*LddV1LR[2, 3, 1, 2] + 3*LddV1LR[3, 3, 1, 3] + 
    2*LddV8LR[1, 2, 2, 3] + 2*LddV8LR[1, 3, 2, 2] - 2*LddV8LR[1, 3, 3, 3] - 
    2*LddV8LR[2, 2, 1, 3] - 2*LddV8LR[2, 3, 1, 2] + 2*LddV8LR[3, 3, 1, 3])/
   (6*Sqrt[3]), FddBmmp["10", 9] -> 
  (3*LddV1LR[1, 2, 2, 3] + 3*LddV1LR[1, 3, 2, 2] - 3*LddV1LR[1, 3, 3, 3] - 
    3*LddV1LR[2, 2, 1, 3] - 3*LddV1LR[2, 3, 1, 2] + 3*LddV1LR[3, 3, 1, 3] - 
    4*LddV8LR[1, 2, 2, 3] - 4*LddV8LR[1, 3, 2, 2] + 4*LddV8LR[1, 3, 3, 3] + 
    4*LddV8LR[2, 2, 1, 3] + 4*LddV8LR[2, 3, 1, 2] - 4*LddV8LR[3, 3, 1, 3])/
   (6*Sqrt[3]), FddBmpp["10", 10] -> 
  (3*LddV1LR[1, 3, 2, 3] - 3*LddV1LR[2, 3, 1, 3] + 2*LddV8LR[1, 3, 2, 3] - 
    2*LddV8LR[2, 3, 1, 3])/6, FddBmmp["10", 10] -> 
  (3*LddV1LR[1, 3, 2, 3] - 3*LddV1LR[2, 3, 1, 3] - 4*LddV8LR[1, 3, 2, 3] + 
    4*LddV8LR[2, 3, 1, 3])/6, FddBmpm["10bar", 1] -> 
  (3*LddV1LR[1, 2, 1, 3] - 3*LddV1LR[1, 3, 1, 2] + 2*LddV8LR[1, 2, 1, 3] - 
    2*LddV8LR[1, 3, 1, 2])/6, FddBmmm["10bar", 1] -> 
  (3*LddV1LR[1, 2, 1, 3] - 3*LddV1LR[1, 3, 1, 2] - 4*LddV8LR[1, 2, 1, 3] + 
    4*LddV8LR[1, 3, 1, 2])/6, FddBmpm["10bar", 2] -> 
  (3*LddV1LR[1, 1, 1, 3] - 3*LddV1LR[1, 2, 2, 3] - 3*LddV1LR[1, 3, 1, 1] + 
    3*LddV1LR[1, 3, 2, 2] - 3*LddV1LR[2, 2, 1, 3] + 3*LddV1LR[2, 3, 1, 2] + 
    2*LddV8LR[1, 1, 1, 3] - 2*LddV8LR[1, 2, 2, 3] - 2*LddV8LR[1, 3, 1, 1] + 
    2*LddV8LR[1, 3, 2, 2] - 2*LddV8LR[2, 2, 1, 3] + 2*LddV8LR[2, 3, 1, 2])/
   (6*Sqrt[3]), FddBmmm["10bar", 2] -> 
  (3*LddV1LR[1, 1, 1, 3] - 3*LddV1LR[1, 2, 2, 3] - 3*LddV1LR[1, 3, 1, 1] + 
    3*LddV1LR[1, 3, 2, 2] - 3*LddV1LR[2, 2, 1, 3] + 3*LddV1LR[2, 3, 1, 2] - 
    4*LddV8LR[1, 1, 1, 3] + 4*LddV8LR[1, 2, 2, 3] + 4*LddV8LR[1, 3, 1, 1] - 
    4*LddV8LR[1, 3, 2, 2] + 4*LddV8LR[2, 2, 1, 3] - 4*LddV8LR[2, 3, 1, 2])/
   (6*Sqrt[3]), FddBmpm["10bar", 3] -> 
  (-3*Conjugate[LddV1LR[1, 2, 3, 1]] - 2*Conjugate[LddV8LR[1, 2, 3, 1]] - 
    3*LddV1LR[1, 1, 2, 3] + 3*LddV1LR[1, 3, 2, 1] + 3*LddV1LR[2, 2, 2, 3] + 
    3*LddV1LR[2, 3, 1, 1] - 3*LddV1LR[2, 3, 2, 2] - 2*LddV8LR[1, 1, 2, 3] + 
    2*LddV8LR[1, 3, 2, 1] + 2*LddV8LR[2, 2, 2, 3] + 2*LddV8LR[2, 3, 1, 1] - 
    2*LddV8LR[2, 3, 2, 2])/(6*Sqrt[3]), FddBmmm["10bar", 3] -> 
  (-3*Conjugate[LddV1LR[1, 2, 3, 1]] + 4*Conjugate[LddV8LR[1, 2, 3, 1]] - 
    3*LddV1LR[1, 1, 2, 3] + 3*LddV1LR[1, 3, 2, 1] + 3*LddV1LR[2, 2, 2, 3] + 
    3*LddV1LR[2, 3, 1, 1] - 3*LddV1LR[2, 3, 2, 2] + 4*LddV8LR[1, 1, 2, 3] - 
    4*LddV8LR[1, 3, 2, 1] - 4*LddV8LR[2, 2, 2, 3] - 4*LddV8LR[2, 3, 1, 1] + 
    4*LddV8LR[2, 3, 2, 2])/(6*Sqrt[3]), FddBmpm["10bar", 4] -> 
  (3*Conjugate[LddV1LR[1, 2, 3, 2]] + 2*Conjugate[LddV8LR[1, 2, 3, 2]] - 
    3*LddV1LR[2, 3, 2, 1] - 2*LddV8LR[2, 3, 2, 1])/6, 
 FddBmmm["10bar", 4] -> (3*Conjugate[LddV1LR[1, 2, 3, 2]] - 
    4*Conjugate[LddV8LR[1, 2, 3, 2]] - 3*LddV1LR[2, 3, 2, 1] + 
    4*LddV8LR[2, 3, 2, 1])/6, FddBmpm["10bar", 5] -> 
  (-3*Conjugate[LddV1LR[2, 3, 3, 1]] - 2*Conjugate[LddV8LR[2, 3, 3, 1]] - 
    3*LddV1LR[1, 1, 1, 2] + 3*LddV1LR[1, 2, 1, 1] - 3*LddV1LR[1, 2, 3, 3] + 
    3*LddV1LR[1, 3, 3, 2] + 3*LddV1LR[3, 3, 1, 2] - 2*LddV8LR[1, 1, 1, 2] + 
    2*LddV8LR[1, 2, 1, 1] - 2*LddV8LR[1, 2, 3, 3] + 2*LddV8LR[1, 3, 3, 2] + 
    2*LddV8LR[3, 3, 1, 2])/(6*Sqrt[3]), FddBmmm["10bar", 5] -> 
  (-3*Conjugate[LddV1LR[2, 3, 3, 1]] + 4*Conjugate[LddV8LR[2, 3, 3, 1]] - 
    3*LddV1LR[1, 1, 1, 2] + 3*LddV1LR[1, 2, 1, 1] - 3*LddV1LR[1, 2, 3, 3] + 
    3*LddV1LR[1, 3, 3, 2] + 3*LddV1LR[3, 3, 1, 2] + 4*LddV8LR[1, 1, 1, 2] - 
    4*LddV8LR[1, 2, 1, 1] + 4*LddV8LR[1, 2, 3, 3] - 4*LddV8LR[1, 3, 3, 2] - 
    4*LddV8LR[3, 3, 1, 2])/(6*Sqrt[3]), FddBmpm["10bar", 6] -> 
  (3*Conjugate[LddV1LR[1, 2, 2, 1]] - 3*Conjugate[LddV1LR[1, 3, 3, 1]] + 
    3*Conjugate[LddV1LR[2, 3, 3, 2]] + 2*Conjugate[LddV8LR[1, 2, 2, 1]] - 
    2*Conjugate[LddV8LR[1, 3, 3, 1]] + 2*Conjugate[LddV8LR[2, 3, 3, 2]] + 
    3*LddV1LR[1, 1, 2, 2] - 3*LddV1LR[1, 1, 3, 3] - 3*LddV1LR[1, 2, 2, 1] + 
    3*LddV1LR[1, 3, 3, 1] - 3*LddV1LR[2, 2, 1, 1] + 3*LddV1LR[2, 2, 3, 3] - 
    3*LddV1LR[2, 3, 3, 2] + 3*LddV1LR[3, 3, 1, 1] - 3*LddV1LR[3, 3, 2, 2] + 
    2*LddV8LR[1, 1, 2, 2] - 2*LddV8LR[1, 1, 3, 3] - 2*LddV8LR[1, 2, 2, 1] + 
    2*LddV8LR[1, 3, 3, 1] - 2*LddV8LR[2, 2, 1, 1] + 2*LddV8LR[2, 2, 3, 3] - 
    2*LddV8LR[2, 3, 3, 2] + 2*LddV8LR[3, 3, 1, 1] - 2*LddV8LR[3, 3, 2, 2])/
   (6*Sqrt[6]), FddBmmm["10bar", 6] -> 
  (3*Conjugate[LddV1LR[1, 2, 2, 1]] - 3*Conjugate[LddV1LR[1, 3, 3, 1]] + 
    3*Conjugate[LddV1LR[2, 3, 3, 2]] - 4*Conjugate[LddV8LR[1, 2, 2, 1]] + 
    4*Conjugate[LddV8LR[1, 3, 3, 1]] - 4*Conjugate[LddV8LR[2, 3, 3, 2]] + 
    3*LddV1LR[1, 1, 2, 2] - 3*LddV1LR[1, 1, 3, 3] - 3*LddV1LR[1, 2, 2, 1] + 
    3*LddV1LR[1, 3, 3, 1] - 3*LddV1LR[2, 2, 1, 1] + 3*LddV1LR[2, 2, 3, 3] - 
    3*LddV1LR[2, 3, 3, 2] + 3*LddV1LR[3, 3, 1, 1] - 3*LddV1LR[3, 3, 2, 2] - 
    4*LddV8LR[1, 1, 2, 2] + 4*LddV8LR[1, 1, 3, 3] + 4*LddV8LR[1, 2, 2, 1] - 
    4*LddV8LR[1, 3, 3, 1] + 4*LddV8LR[2, 2, 1, 1] - 4*LddV8LR[2, 2, 3, 3] + 
    4*LddV8LR[2, 3, 3, 2] - 4*LddV8LR[3, 3, 1, 1] + 4*LddV8LR[3, 3, 2, 2])/
   (6*Sqrt[6]), FddBmpm["10bar", 7] -> 
  (-3*Conjugate[LddV1LR[1, 2, 2, 2]] + 3*Conjugate[LddV1LR[1, 2, 3, 3]] + 
    3*Conjugate[LddV1LR[1, 3, 3, 2]] + 3*Conjugate[LddV1LR[2, 2, 1, 2]] - 
    3*Conjugate[LddV1LR[3, 3, 1, 2]] - 2*Conjugate[LddV8LR[1, 2, 2, 2]] + 
    2*Conjugate[LddV8LR[1, 2, 3, 3]] + 2*Conjugate[LddV8LR[1, 3, 3, 2]] + 
    2*Conjugate[LddV8LR[2, 2, 1, 2]] - 2*Conjugate[LddV8LR[3, 3, 1, 2]] - 
    3*LddV1LR[2, 3, 3, 1] - 2*LddV8LR[2, 3, 3, 1])/(6*Sqrt[3]), 
 FddBmmm["10bar", 7] -> (-3*Conjugate[LddV1LR[1, 2, 2, 2]] + 
    3*Conjugate[LddV1LR[1, 2, 3, 3]] + 3*Conjugate[LddV1LR[1, 3, 3, 2]] + 
    3*Conjugate[LddV1LR[2, 2, 1, 2]] - 3*Conjugate[LddV1LR[3, 3, 1, 2]] + 
    4*Conjugate[LddV8LR[1, 2, 2, 2]] - 4*Conjugate[LddV8LR[1, 2, 3, 3]] - 
    4*Conjugate[LddV8LR[1, 3, 3, 2]] - 4*Conjugate[LddV8LR[2, 2, 1, 2]] + 
    4*Conjugate[LddV8LR[3, 3, 1, 2]] - 3*LddV1LR[2, 3, 3, 1] + 
    4*LddV8LR[2, 3, 3, 1])/(6*Sqrt[3]), FddBmpm["10bar", 8] -> 
  (3*Conjugate[LddV1LR[1, 1, 2, 3]] + 3*Conjugate[LddV1LR[1, 3, 2, 1]] - 
    3*Conjugate[LddV1LR[2, 3, 1, 1]] + 3*Conjugate[LddV1LR[2, 3, 3, 3]] - 
    3*Conjugate[LddV1LR[3, 3, 2, 3]] + 2*Conjugate[LddV8LR[1, 1, 2, 3]] + 
    2*Conjugate[LddV8LR[1, 3, 2, 1]] - 2*Conjugate[LddV8LR[2, 3, 1, 1]] + 
    2*Conjugate[LddV8LR[2, 3, 3, 3]] - 2*Conjugate[LddV8LR[3, 3, 2, 3]] - 
    3*LddV1LR[1, 2, 3, 1] - 2*LddV8LR[1, 2, 3, 1])/(6*Sqrt[3]), 
 FddBmmm["10bar", 8] -> (3*Conjugate[LddV1LR[1, 1, 2, 3]] + 
    3*Conjugate[LddV1LR[1, 3, 2, 1]] - 3*Conjugate[LddV1LR[2, 3, 1, 1]] + 
    3*Conjugate[LddV1LR[2, 3, 3, 3]] - 3*Conjugate[LddV1LR[3, 3, 2, 3]] - 
    4*Conjugate[LddV8LR[1, 1, 2, 3]] - 4*Conjugate[LddV8LR[1, 3, 2, 1]] + 
    4*Conjugate[LddV8LR[2, 3, 1, 1]] - 4*Conjugate[LddV8LR[2, 3, 3, 3]] + 
    4*Conjugate[LddV8LR[3, 3, 2, 3]] - 3*LddV1LR[1, 2, 3, 1] + 
    4*LddV8LR[1, 2, 3, 1])/(6*Sqrt[3]), FddBmpm["10bar", 9] -> 
  (-3*Conjugate[LddV1LR[1, 2, 2, 3]] - 3*Conjugate[LddV1LR[1, 3, 2, 2]] + 
    3*Conjugate[LddV1LR[1, 3, 3, 3]] + 3*Conjugate[LddV1LR[2, 2, 1, 3]] + 
    3*Conjugate[LddV1LR[2, 3, 1, 2]] - 3*Conjugate[LddV1LR[3, 3, 1, 3]] - 
    2*Conjugate[LddV8LR[1, 2, 2, 3]] - 2*Conjugate[LddV8LR[1, 3, 2, 2]] + 
    2*Conjugate[LddV8LR[1, 3, 3, 3]] + 2*Conjugate[LddV8LR[2, 2, 1, 3]] + 
    2*Conjugate[LddV8LR[2, 3, 1, 2]] - 2*Conjugate[LddV8LR[3, 3, 1, 3]])/
   (6*Sqrt[3]), FddBmmm["10bar", 9] -> 
  (-3*Conjugate[LddV1LR[1, 2, 2, 3]] - 3*Conjugate[LddV1LR[1, 3, 2, 2]] + 
    3*Conjugate[LddV1LR[1, 3, 3, 3]] + 3*Conjugate[LddV1LR[2, 2, 1, 3]] + 
    3*Conjugate[LddV1LR[2, 3, 1, 2]] - 3*Conjugate[LddV1LR[3, 3, 1, 3]] + 
    4*Conjugate[LddV8LR[1, 2, 2, 3]] + 4*Conjugate[LddV8LR[1, 3, 2, 2]] - 
    4*Conjugate[LddV8LR[1, 3, 3, 3]] - 4*Conjugate[LddV8LR[2, 2, 1, 3]] - 
    4*Conjugate[LddV8LR[2, 3, 1, 2]] + 4*Conjugate[LddV8LR[3, 3, 1, 3]])/
   (6*Sqrt[3]), FddBmpm["10bar", 10] -> 
  (-3*Conjugate[LddV1LR[1, 3, 2, 3]] + 3*Conjugate[LddV1LR[2, 3, 1, 3]] - 
    2*Conjugate[LddV8LR[1, 3, 2, 3]] + 2*Conjugate[LddV8LR[2, 3, 1, 3]])/6, 
 FddBmmm["10bar", 10] -> (-3*Conjugate[LddV1LR[1, 3, 2, 3]] + 
    3*Conjugate[LddV1LR[2, 3, 1, 3]] + 4*Conjugate[LddV8LR[1, 3, 2, 3]] - 
    4*Conjugate[LddV8LR[2, 3, 1, 3]])/6, 
 Subscript[F\[Nu]eAp[1, 1], \[Nu]]["8", 1] -> 
  (Conjugate[L\[Nu]eVLL[1, 1, 1, 3]] + Conjugate[L\[Nu]eVLR[1, 1, 1, 3]])/
   Sqrt[2], Subscript[F\[Nu]eAm[1, 1], \[Nu]]["8", 1] -> 
  (Conjugate[L\[Nu]eVLL[1, 1, 1, 3]] - Conjugate[L\[Nu]eVLR[1, 1, 1, 3]])/
   Sqrt[2], Subscript[F\[Nu]eAp[1, 1], \[Nu]]["8", 2] -> 
  (Conjugate[L\[Nu]eVLL[1, 1, 2, 3]] + Conjugate[L\[Nu]eVLR[1, 1, 2, 3]])/
   Sqrt[2], Subscript[F\[Nu]eAm[1, 1], \[Nu]]["8", 2] -> 
  (Conjugate[L\[Nu]eVLL[1, 1, 2, 3]] - Conjugate[L\[Nu]eVLR[1, 1, 2, 3]])/
   Sqrt[2], Subscript[F\[Nu]eAp[1, 1], \[Nu]]["8", 3] -> 
  (Conjugate[L\[Nu]eVLL[1, 1, 1, 2]] + Conjugate[L\[Nu]eVLR[1, 1, 1, 2]])/
   Sqrt[2], Subscript[F\[Nu]eAm[1, 1], \[Nu]]["8", 3] -> 
  (Conjugate[L\[Nu]eVLL[1, 1, 1, 2]] - Conjugate[L\[Nu]eVLR[1, 1, 1, 2]])/
   Sqrt[2], Subscript[F\[Nu]eAp[1, 1], \[Nu]]["8", 4] -> 
  (-L\[Nu]eVLL[1, 1, 1, 1] + L\[Nu]eVLL[1, 1, 2, 2] - 
    L\[Nu]eVLR[1, 1, 1, 1] + L\[Nu]eVLR[1, 1, 2, 2])/2, 
 Subscript[F\[Nu]eAm[1, 1], \[Nu]]["8", 4] -> 
  (-L\[Nu]eVLL[1, 1, 1, 1] + L\[Nu]eVLL[1, 1, 2, 2] + 
    L\[Nu]eVLR[1, 1, 1, 1] - L\[Nu]eVLR[1, 1, 2, 2])/2, 
 Subscript[F\[Nu]eAp[1, 1], \[Nu]]["8", 5] -> 
  -((L\[Nu]eVLL[1, 1, 1, 2] + L\[Nu]eVLR[1, 1, 1, 2])/Sqrt[2]), 
 Subscript[F\[Nu]eAm[1, 1], \[Nu]]["8", 5] -> 
  (-L\[Nu]eVLL[1, 1, 1, 2] + L\[Nu]eVLR[1, 1, 1, 2])/Sqrt[2], 
 Subscript[F\[Nu]eAp[1, 1], \[Nu]]["8", 6] -> 
  -1/2*(L\[Nu]eVLL[1, 1, 1, 1] + L\[Nu]eVLL[1, 1, 2, 2] - 
     2*L\[Nu]eVLL[1, 1, 3, 3] + L\[Nu]eVLR[1, 1, 1, 1] + 
     L\[Nu]eVLR[1, 1, 2, 2] - 2*L\[Nu]eVLR[1, 1, 3, 3])/Sqrt[3], 
 Subscript[F\[Nu]eAm[1, 1], \[Nu]]["8", 6] -> 
  (-L\[Nu]eVLL[1, 1, 1, 1] - L\[Nu]eVLL[1, 1, 2, 2] + 
    2*L\[Nu]eVLL[1, 1, 3, 3] + L\[Nu]eVLR[1, 1, 1, 1] + 
    L\[Nu]eVLR[1, 1, 2, 2] - 2*L\[Nu]eVLR[1, 1, 3, 3])/(2*Sqrt[3]), 
 Subscript[F\[Nu]eAp[1, 1], \[Nu]]["8", 7] -> 
  (L\[Nu]eVLL[1, 1, 2, 3] + L\[Nu]eVLR[1, 1, 2, 3])/Sqrt[2], 
 Subscript[F\[Nu]eAm[1, 1], \[Nu]]["8", 7] -> 
  (L\[Nu]eVLL[1, 1, 2, 3] - L\[Nu]eVLR[1, 1, 2, 3])/Sqrt[2], 
 Subscript[F\[Nu]eAp[1, 1], \[Nu]]["8", 8] -> 
  -((L\[Nu]eVLL[1, 1, 1, 3] + L\[Nu]eVLR[1, 1, 1, 3])/Sqrt[2]), 
 Subscript[F\[Nu]eAm[1, 1], \[Nu]]["8", 8] -> 
  (-L\[Nu]eVLL[1, 1, 1, 3] + L\[Nu]eVLR[1, 1, 1, 3])/Sqrt[2], 
 Subscript[F\[Nu]eAp[1, 2], \[Nu]]["8", 1] -> 
  (L\[Nu]eVLL[1, 2, 3, 1] + L\[Nu]eVLR[1, 2, 3, 1])/Sqrt[2], 
 Subscript[F\[Nu]eAm[1, 2], \[Nu]]["8", 1] -> 
  (L\[Nu]eVLL[1, 2, 3, 1] - L\[Nu]eVLR[1, 2, 3, 1])/Sqrt[2], 
 Subscript[F\[Nu]eAp[1, 2], \[Nu]]["8", 2] -> 
  (L\[Nu]eVLL[1, 2, 3, 2] + L\[Nu]eVLR[1, 2, 3, 2])/Sqrt[2], 
 Subscript[F\[Nu]eAm[1, 2], \[Nu]]["8", 2] -> 
  (L\[Nu]eVLL[1, 2, 3, 2] - L\[Nu]eVLR[1, 2, 3, 2])/Sqrt[2], 
 Subscript[F\[Nu]eAp[1, 2], \[Nu]]["8", 3] -> 
  (L\[Nu]eVLL[1, 2, 2, 1] + L\[Nu]eVLR[1, 2, 2, 1])/Sqrt[2], 
 Subscript[F\[Nu]eAm[1, 2], \[Nu]]["8", 3] -> 
  (L\[Nu]eVLL[1, 2, 2, 1] - L\[Nu]eVLR[1, 2, 2, 1])/Sqrt[2], 
 Subscript[F\[Nu]eAp[1, 2], \[Nu]]["8", 4] -> 
  (-L\[Nu]eVLL[1, 2, 1, 1] + L\[Nu]eVLL[1, 2, 2, 2] - 
    L\[Nu]eVLR[1, 2, 1, 1] + L\[Nu]eVLR[1, 2, 2, 2])/2, 
 Subscript[F\[Nu]eAm[1, 2], \[Nu]]["8", 4] -> 
  (-L\[Nu]eVLL[1, 2, 1, 1] + L\[Nu]eVLL[1, 2, 2, 2] + 
    L\[Nu]eVLR[1, 2, 1, 1] - L\[Nu]eVLR[1, 2, 2, 2])/2, 
 Subscript[F\[Nu]eAp[1, 2], \[Nu]]["8", 5] -> 
  -((L\[Nu]eVLL[1, 2, 1, 2] + L\[Nu]eVLR[1, 2, 1, 2])/Sqrt[2]), 
 Subscript[F\[Nu]eAm[1, 2], \[Nu]]["8", 5] -> 
  (-L\[Nu]eVLL[1, 2, 1, 2] + L\[Nu]eVLR[1, 2, 1, 2])/Sqrt[2], 
 Subscript[F\[Nu]eAp[1, 2], \[Nu]]["8", 6] -> 
  -1/2*(L\[Nu]eVLL[1, 2, 1, 1] + L\[Nu]eVLL[1, 2, 2, 2] - 
     2*L\[Nu]eVLL[1, 2, 3, 3] + L\[Nu]eVLR[1, 2, 1, 1] + 
     L\[Nu]eVLR[1, 2, 2, 2] - 2*L\[Nu]eVLR[1, 2, 3, 3])/Sqrt[3], 
 Subscript[F\[Nu]eAm[1, 2], \[Nu]]["8", 6] -> 
  (-L\[Nu]eVLL[1, 2, 1, 1] - L\[Nu]eVLL[1, 2, 2, 2] + 
    2*L\[Nu]eVLL[1, 2, 3, 3] + L\[Nu]eVLR[1, 2, 1, 1] + 
    L\[Nu]eVLR[1, 2, 2, 2] - 2*L\[Nu]eVLR[1, 2, 3, 3])/(2*Sqrt[3]), 
 Subscript[F\[Nu]eAp[1, 2], \[Nu]]["8", 7] -> 
  (L\[Nu]eVLL[1, 2, 2, 3] + L\[Nu]eVLR[1, 2, 2, 3])/Sqrt[2], 
 Subscript[F\[Nu]eAm[1, 2], \[Nu]]["8", 7] -> 
  (L\[Nu]eVLL[1, 2, 2, 3] - L\[Nu]eVLR[1, 2, 2, 3])/Sqrt[2], 
 Subscript[F\[Nu]eAp[1, 2], \[Nu]]["8", 8] -> 
  -((L\[Nu]eVLL[1, 2, 1, 3] + L\[Nu]eVLR[1, 2, 1, 3])/Sqrt[2]), 
 Subscript[F\[Nu]eAm[1, 2], \[Nu]]["8", 8] -> 
  (-L\[Nu]eVLL[1, 2, 1, 3] + L\[Nu]eVLR[1, 2, 1, 3])/Sqrt[2], 
 Subscript[F\[Nu]eAp[1, 3], \[Nu]]["8", 1] -> 
  (L\[Nu]eVLL[1, 3, 3, 1] + L\[Nu]eVLR[1, 3, 3, 1])/Sqrt[2], 
 Subscript[F\[Nu]eAm[1, 3], \[Nu]]["8", 1] -> 
  (L\[Nu]eVLL[1, 3, 3, 1] - L\[Nu]eVLR[1, 3, 3, 1])/Sqrt[2], 
 Subscript[F\[Nu]eAp[1, 3], \[Nu]]["8", 2] -> 
  (L\[Nu]eVLL[1, 3, 3, 2] + L\[Nu]eVLR[1, 3, 3, 2])/Sqrt[2], 
 Subscript[F\[Nu]eAm[1, 3], \[Nu]]["8", 2] -> 
  (L\[Nu]eVLL[1, 3, 3, 2] - L\[Nu]eVLR[1, 3, 3, 2])/Sqrt[2], 
 Subscript[F\[Nu]eAp[1, 3], \[Nu]]["8", 3] -> 
  (L\[Nu]eVLL[1, 3, 2, 1] + L\[Nu]eVLR[1, 3, 2, 1])/Sqrt[2], 
 Subscript[F\[Nu]eAm[1, 3], \[Nu]]["8", 3] -> 
  (L\[Nu]eVLL[1, 3, 2, 1] - L\[Nu]eVLR[1, 3, 2, 1])/Sqrt[2], 
 Subscript[F\[Nu]eAp[1, 3], \[Nu]]["8", 4] -> 
  (-L\[Nu]eVLL[1, 3, 1, 1] + L\[Nu]eVLL[1, 3, 2, 2] - 
    L\[Nu]eVLR[1, 3, 1, 1] + L\[Nu]eVLR[1, 3, 2, 2])/2, 
 Subscript[F\[Nu]eAm[1, 3], \[Nu]]["8", 4] -> 
  (-L\[Nu]eVLL[1, 3, 1, 1] + L\[Nu]eVLL[1, 3, 2, 2] + 
    L\[Nu]eVLR[1, 3, 1, 1] - L\[Nu]eVLR[1, 3, 2, 2])/2, 
 Subscript[F\[Nu]eAp[1, 3], \[Nu]]["8", 5] -> 
  -((L\[Nu]eVLL[1, 3, 1, 2] + L\[Nu]eVLR[1, 3, 1, 2])/Sqrt[2]), 
 Subscript[F\[Nu]eAm[1, 3], \[Nu]]["8", 5] -> 
  (-L\[Nu]eVLL[1, 3, 1, 2] + L\[Nu]eVLR[1, 3, 1, 2])/Sqrt[2], 
 Subscript[F\[Nu]eAp[1, 3], \[Nu]]["8", 6] -> 
  -1/2*(L\[Nu]eVLL[1, 3, 1, 1] + L\[Nu]eVLL[1, 3, 2, 2] - 
     2*L\[Nu]eVLL[1, 3, 3, 3] + L\[Nu]eVLR[1, 3, 1, 1] + 
     L\[Nu]eVLR[1, 3, 2, 2] - 2*L\[Nu]eVLR[1, 3, 3, 3])/Sqrt[3], 
 Subscript[F\[Nu]eAm[1, 3], \[Nu]]["8", 6] -> 
  (-L\[Nu]eVLL[1, 3, 1, 1] - L\[Nu]eVLL[1, 3, 2, 2] + 
    2*L\[Nu]eVLL[1, 3, 3, 3] + L\[Nu]eVLR[1, 3, 1, 1] + 
    L\[Nu]eVLR[1, 3, 2, 2] - 2*L\[Nu]eVLR[1, 3, 3, 3])/(2*Sqrt[3]), 
 Subscript[F\[Nu]eAp[1, 3], \[Nu]]["8", 7] -> 
  (L\[Nu]eVLL[1, 3, 2, 3] + L\[Nu]eVLR[1, 3, 2, 3])/Sqrt[2], 
 Subscript[F\[Nu]eAm[1, 3], \[Nu]]["8", 7] -> 
  (L\[Nu]eVLL[1, 3, 2, 3] - L\[Nu]eVLR[1, 3, 2, 3])/Sqrt[2], 
 Subscript[F\[Nu]eAp[1, 3], \[Nu]]["8", 8] -> 
  -((L\[Nu]eVLL[1, 3, 1, 3] + L\[Nu]eVLR[1, 3, 1, 3])/Sqrt[2]), 
 Subscript[F\[Nu]eAm[1, 3], \[Nu]]["8", 8] -> 
  (-L\[Nu]eVLL[1, 3, 1, 3] + L\[Nu]eVLR[1, 3, 1, 3])/Sqrt[2], 
 Subscript[F\[Nu]eAp[2, 1], \[Nu]]["8", 1] -> 
  (Conjugate[L\[Nu]eVLL[1, 2, 1, 3]] + Conjugate[L\[Nu]eVLR[1, 2, 1, 3]])/
   Sqrt[2], Subscript[F\[Nu]eAm[2, 1], \[Nu]]["8", 1] -> 
  (Conjugate[L\[Nu]eVLL[1, 2, 1, 3]] - Conjugate[L\[Nu]eVLR[1, 2, 1, 3]])/
   Sqrt[2], Subscript[F\[Nu]eAp[2, 1], \[Nu]]["8", 2] -> 
  (Conjugate[L\[Nu]eVLL[1, 2, 2, 3]] + Conjugate[L\[Nu]eVLR[1, 2, 2, 3]])/
   Sqrt[2], Subscript[F\[Nu]eAm[2, 1], \[Nu]]["8", 2] -> 
  (Conjugate[L\[Nu]eVLL[1, 2, 2, 3]] - Conjugate[L\[Nu]eVLR[1, 2, 2, 3]])/
   Sqrt[2], Subscript[F\[Nu]eAp[2, 1], \[Nu]]["8", 3] -> 
  (Conjugate[L\[Nu]eVLL[1, 2, 1, 2]] + Conjugate[L\[Nu]eVLR[1, 2, 1, 2]])/
   Sqrt[2], Subscript[F\[Nu]eAm[2, 1], \[Nu]]["8", 3] -> 
  (Conjugate[L\[Nu]eVLL[1, 2, 1, 2]] - Conjugate[L\[Nu]eVLR[1, 2, 1, 2]])/
   Sqrt[2], Subscript[F\[Nu]eAp[2, 1], \[Nu]]["8", 4] -> 
  (-Conjugate[L\[Nu]eVLL[1, 2, 1, 1]] + Conjugate[L\[Nu]eVLL[1, 2, 2, 2]] - 
    Conjugate[L\[Nu]eVLR[1, 2, 1, 1]] + Conjugate[L\[Nu]eVLR[1, 2, 2, 2]])/2, 
 Subscript[F\[Nu]eAm[2, 1], \[Nu]]["8", 4] -> 
  (-Conjugate[L\[Nu]eVLL[1, 2, 1, 1]] + Conjugate[L\[Nu]eVLL[1, 2, 2, 2]] + 
    Conjugate[L\[Nu]eVLR[1, 2, 1, 1]] - Conjugate[L\[Nu]eVLR[1, 2, 2, 2]])/2, 
 Subscript[F\[Nu]eAp[2, 1], \[Nu]]["8", 5] -> 
  -((Conjugate[L\[Nu]eVLL[1, 2, 2, 1]] + Conjugate[L\[Nu]eVLR[1, 2, 2, 1]])/
    Sqrt[2]), Subscript[F\[Nu]eAm[2, 1], \[Nu]]["8", 5] -> 
  (-Conjugate[L\[Nu]eVLL[1, 2, 2, 1]] + Conjugate[L\[Nu]eVLR[1, 2, 2, 1]])/
   Sqrt[2], Subscript[F\[Nu]eAp[2, 1], \[Nu]]["8", 6] -> 
  -1/2*(Conjugate[L\[Nu]eVLL[1, 2, 1, 1]] + 
     Conjugate[L\[Nu]eVLL[1, 2, 2, 2]] - 
     2*Conjugate[L\[Nu]eVLL[1, 2, 3, 3]] + 
     Conjugate[L\[Nu]eVLR[1, 2, 1, 1]] + Conjugate[L\[Nu]eVLR[1, 2, 2, 2]] - 
     2*Conjugate[L\[Nu]eVLR[1, 2, 3, 3]])/Sqrt[3], 
 Subscript[F\[Nu]eAm[2, 1], \[Nu]]["8", 6] -> 
  (-Conjugate[L\[Nu]eVLL[1, 2, 1, 1]] - Conjugate[L\[Nu]eVLL[1, 2, 2, 2]] + 
    2*Conjugate[L\[Nu]eVLL[1, 2, 3, 3]] + Conjugate[L\[Nu]eVLR[1, 2, 1, 1]] + 
    Conjugate[L\[Nu]eVLR[1, 2, 2, 2]] - 2*Conjugate[L\[Nu]eVLR[1, 2, 3, 3]])/
   (2*Sqrt[3]), Subscript[F\[Nu]eAp[2, 1], \[Nu]]["8", 7] -> 
  (Conjugate[L\[Nu]eVLL[1, 2, 3, 2]] + Conjugate[L\[Nu]eVLR[1, 2, 3, 2]])/
   Sqrt[2], Subscript[F\[Nu]eAm[2, 1], \[Nu]]["8", 7] -> 
  (Conjugate[L\[Nu]eVLL[1, 2, 3, 2]] - Conjugate[L\[Nu]eVLR[1, 2, 3, 2]])/
   Sqrt[2], Subscript[F\[Nu]eAp[2, 1], \[Nu]]["8", 8] -> 
  -((Conjugate[L\[Nu]eVLL[1, 2, 3, 1]] + Conjugate[L\[Nu]eVLR[1, 2, 3, 1]])/
    Sqrt[2]), Subscript[F\[Nu]eAm[2, 1], \[Nu]]["8", 8] -> 
  (-Conjugate[L\[Nu]eVLL[1, 2, 3, 1]] + Conjugate[L\[Nu]eVLR[1, 2, 3, 1]])/
   Sqrt[2], Subscript[F\[Nu]eAp[2, 2], \[Nu]]["8", 1] -> 
  (Conjugate[L\[Nu]eVLL[2, 2, 1, 3]] + Conjugate[L\[Nu]eVLR[2, 2, 1, 3]])/
   Sqrt[2], Subscript[F\[Nu]eAm[2, 2], \[Nu]]["8", 1] -> 
  (Conjugate[L\[Nu]eVLL[2, 2, 1, 3]] - Conjugate[L\[Nu]eVLR[2, 2, 1, 3]])/
   Sqrt[2], Subscript[F\[Nu]eAp[2, 2], \[Nu]]["8", 2] -> 
  (Conjugate[L\[Nu]eVLL[2, 2, 2, 3]] + Conjugate[L\[Nu]eVLR[2, 2, 2, 3]])/
   Sqrt[2], Subscript[F\[Nu]eAm[2, 2], \[Nu]]["8", 2] -> 
  (Conjugate[L\[Nu]eVLL[2, 2, 2, 3]] - Conjugate[L\[Nu]eVLR[2, 2, 2, 3]])/
   Sqrt[2], Subscript[F\[Nu]eAp[2, 2], \[Nu]]["8", 3] -> 
  (Conjugate[L\[Nu]eVLL[2, 2, 1, 2]] + Conjugate[L\[Nu]eVLR[2, 2, 1, 2]])/
   Sqrt[2], Subscript[F\[Nu]eAm[2, 2], \[Nu]]["8", 3] -> 
  (Conjugate[L\[Nu]eVLL[2, 2, 1, 2]] - Conjugate[L\[Nu]eVLR[2, 2, 1, 2]])/
   Sqrt[2], Subscript[F\[Nu]eAp[2, 2], \[Nu]]["8", 4] -> 
  (-L\[Nu]eVLL[2, 2, 1, 1] + L\[Nu]eVLL[2, 2, 2, 2] - 
    L\[Nu]eVLR[2, 2, 1, 1] + L\[Nu]eVLR[2, 2, 2, 2])/2, 
 Subscript[F\[Nu]eAm[2, 2], \[Nu]]["8", 4] -> 
  (-L\[Nu]eVLL[2, 2, 1, 1] + L\[Nu]eVLL[2, 2, 2, 2] + 
    L\[Nu]eVLR[2, 2, 1, 1] - L\[Nu]eVLR[2, 2, 2, 2])/2, 
 Subscript[F\[Nu]eAp[2, 2], \[Nu]]["8", 5] -> 
  -((L\[Nu]eVLL[2, 2, 1, 2] + L\[Nu]eVLR[2, 2, 1, 2])/Sqrt[2]), 
 Subscript[F\[Nu]eAm[2, 2], \[Nu]]["8", 5] -> 
  (-L\[Nu]eVLL[2, 2, 1, 2] + L\[Nu]eVLR[2, 2, 1, 2])/Sqrt[2], 
 Subscript[F\[Nu]eAp[2, 2], \[Nu]]["8", 6] -> 
  -1/2*(L\[Nu]eVLL[2, 2, 1, 1] + L\[Nu]eVLL[2, 2, 2, 2] - 
     2*L\[Nu]eVLL[2, 2, 3, 3] + L\[Nu]eVLR[2, 2, 1, 1] + 
     L\[Nu]eVLR[2, 2, 2, 2] - 2*L\[Nu]eVLR[2, 2, 3, 3])/Sqrt[3], 
 Subscript[F\[Nu]eAm[2, 2], \[Nu]]["8", 6] -> 
  (-L\[Nu]eVLL[2, 2, 1, 1] - L\[Nu]eVLL[2, 2, 2, 2] + 
    2*L\[Nu]eVLL[2, 2, 3, 3] + L\[Nu]eVLR[2, 2, 1, 1] + 
    L\[Nu]eVLR[2, 2, 2, 2] - 2*L\[Nu]eVLR[2, 2, 3, 3])/(2*Sqrt[3]), 
 Subscript[F\[Nu]eAp[2, 2], \[Nu]]["8", 7] -> 
  (L\[Nu]eVLL[2, 2, 2, 3] + L\[Nu]eVLR[2, 2, 2, 3])/Sqrt[2], 
 Subscript[F\[Nu]eAm[2, 2], \[Nu]]["8", 7] -> 
  (L\[Nu]eVLL[2, 2, 2, 3] - L\[Nu]eVLR[2, 2, 2, 3])/Sqrt[2], 
 Subscript[F\[Nu]eAp[2, 2], \[Nu]]["8", 8] -> 
  -((L\[Nu]eVLL[2, 2, 1, 3] + L\[Nu]eVLR[2, 2, 1, 3])/Sqrt[2]), 
 Subscript[F\[Nu]eAm[2, 2], \[Nu]]["8", 8] -> 
  (-L\[Nu]eVLL[2, 2, 1, 3] + L\[Nu]eVLR[2, 2, 1, 3])/Sqrt[2], 
 Subscript[F\[Nu]eAp[2, 3], \[Nu]]["8", 1] -> 
  (L\[Nu]eVLL[2, 3, 3, 1] + L\[Nu]eVLR[2, 3, 3, 1])/Sqrt[2], 
 Subscript[F\[Nu]eAm[2, 3], \[Nu]]["8", 1] -> 
  (L\[Nu]eVLL[2, 3, 3, 1] - L\[Nu]eVLR[2, 3, 3, 1])/Sqrt[2], 
 Subscript[F\[Nu]eAp[2, 3], \[Nu]]["8", 2] -> 
  (L\[Nu]eVLL[2, 3, 3, 2] + L\[Nu]eVLR[2, 3, 3, 2])/Sqrt[2], 
 Subscript[F\[Nu]eAm[2, 3], \[Nu]]["8", 2] -> 
  (L\[Nu]eVLL[2, 3, 3, 2] - L\[Nu]eVLR[2, 3, 3, 2])/Sqrt[2], 
 Subscript[F\[Nu]eAp[2, 3], \[Nu]]["8", 3] -> 
  (L\[Nu]eVLL[2, 3, 2, 1] + L\[Nu]eVLR[2, 3, 2, 1])/Sqrt[2], 
 Subscript[F\[Nu]eAm[2, 3], \[Nu]]["8", 3] -> 
  (L\[Nu]eVLL[2, 3, 2, 1] - L\[Nu]eVLR[2, 3, 2, 1])/Sqrt[2], 
 Subscript[F\[Nu]eAp[2, 3], \[Nu]]["8", 4] -> 
  (-L\[Nu]eVLL[2, 3, 1, 1] + L\[Nu]eVLL[2, 3, 2, 2] - 
    L\[Nu]eVLR[2, 3, 1, 1] + L\[Nu]eVLR[2, 3, 2, 2])/2, 
 Subscript[F\[Nu]eAm[2, 3], \[Nu]]["8", 4] -> 
  (-L\[Nu]eVLL[2, 3, 1, 1] + L\[Nu]eVLL[2, 3, 2, 2] + 
    L\[Nu]eVLR[2, 3, 1, 1] - L\[Nu]eVLR[2, 3, 2, 2])/2, 
 Subscript[F\[Nu]eAp[2, 3], \[Nu]]["8", 5] -> 
  -((L\[Nu]eVLL[2, 3, 1, 2] + L\[Nu]eVLR[2, 3, 1, 2])/Sqrt[2]), 
 Subscript[F\[Nu]eAm[2, 3], \[Nu]]["8", 5] -> 
  (-L\[Nu]eVLL[2, 3, 1, 2] + L\[Nu]eVLR[2, 3, 1, 2])/Sqrt[2], 
 Subscript[F\[Nu]eAp[2, 3], \[Nu]]["8", 6] -> 
  -1/2*(L\[Nu]eVLL[2, 3, 1, 1] + L\[Nu]eVLL[2, 3, 2, 2] - 
     2*L\[Nu]eVLL[2, 3, 3, 3] + L\[Nu]eVLR[2, 3, 1, 1] + 
     L\[Nu]eVLR[2, 3, 2, 2] - 2*L\[Nu]eVLR[2, 3, 3, 3])/Sqrt[3], 
 Subscript[F\[Nu]eAm[2, 3], \[Nu]]["8", 6] -> 
  (-L\[Nu]eVLL[2, 3, 1, 1] - L\[Nu]eVLL[2, 3, 2, 2] + 
    2*L\[Nu]eVLL[2, 3, 3, 3] + L\[Nu]eVLR[2, 3, 1, 1] + 
    L\[Nu]eVLR[2, 3, 2, 2] - 2*L\[Nu]eVLR[2, 3, 3, 3])/(2*Sqrt[3]), 
 Subscript[F\[Nu]eAp[2, 3], \[Nu]]["8", 7] -> 
  (L\[Nu]eVLL[2, 3, 2, 3] + L\[Nu]eVLR[2, 3, 2, 3])/Sqrt[2], 
 Subscript[F\[Nu]eAm[2, 3], \[Nu]]["8", 7] -> 
  (L\[Nu]eVLL[2, 3, 2, 3] - L\[Nu]eVLR[2, 3, 2, 3])/Sqrt[2], 
 Subscript[F\[Nu]eAp[2, 3], \[Nu]]["8", 8] -> 
  -((L\[Nu]eVLL[2, 3, 1, 3] + L\[Nu]eVLR[2, 3, 1, 3])/Sqrt[2]), 
 Subscript[F\[Nu]eAm[2, 3], \[Nu]]["8", 8] -> 
  (-L\[Nu]eVLL[2, 3, 1, 3] + L\[Nu]eVLR[2, 3, 1, 3])/Sqrt[2], 
 Subscript[F\[Nu]eAp[3, 1], \[Nu]]["8", 1] -> 
  (Conjugate[L\[Nu]eVLL[1, 3, 1, 3]] + Conjugate[L\[Nu]eVLR[1, 3, 1, 3]])/
   Sqrt[2], Subscript[F\[Nu]eAm[3, 1], \[Nu]]["8", 1] -> 
  (Conjugate[L\[Nu]eVLL[1, 3, 1, 3]] - Conjugate[L\[Nu]eVLR[1, 3, 1, 3]])/
   Sqrt[2], Subscript[F\[Nu]eAp[3, 1], \[Nu]]["8", 2] -> 
  (Conjugate[L\[Nu]eVLL[1, 3, 2, 3]] + Conjugate[L\[Nu]eVLR[1, 3, 2, 3]])/
   Sqrt[2], Subscript[F\[Nu]eAm[3, 1], \[Nu]]["8", 2] -> 
  (Conjugate[L\[Nu]eVLL[1, 3, 2, 3]] - Conjugate[L\[Nu]eVLR[1, 3, 2, 3]])/
   Sqrt[2], Subscript[F\[Nu]eAp[3, 1], \[Nu]]["8", 3] -> 
  (Conjugate[L\[Nu]eVLL[1, 3, 1, 2]] + Conjugate[L\[Nu]eVLR[1, 3, 1, 2]])/
   Sqrt[2], Subscript[F\[Nu]eAm[3, 1], \[Nu]]["8", 3] -> 
  (Conjugate[L\[Nu]eVLL[1, 3, 1, 2]] - Conjugate[L\[Nu]eVLR[1, 3, 1, 2]])/
   Sqrt[2], Subscript[F\[Nu]eAp[3, 1], \[Nu]]["8", 4] -> 
  (-Conjugate[L\[Nu]eVLL[1, 3, 1, 1]] + Conjugate[L\[Nu]eVLL[1, 3, 2, 2]] - 
    Conjugate[L\[Nu]eVLR[1, 3, 1, 1]] + Conjugate[L\[Nu]eVLR[1, 3, 2, 2]])/2, 
 Subscript[F\[Nu]eAm[3, 1], \[Nu]]["8", 4] -> 
  (-Conjugate[L\[Nu]eVLL[1, 3, 1, 1]] + Conjugate[L\[Nu]eVLL[1, 3, 2, 2]] + 
    Conjugate[L\[Nu]eVLR[1, 3, 1, 1]] - Conjugate[L\[Nu]eVLR[1, 3, 2, 2]])/2, 
 Subscript[F\[Nu]eAp[3, 1], \[Nu]]["8", 5] -> 
  -((Conjugate[L\[Nu]eVLL[1, 3, 2, 1]] + Conjugate[L\[Nu]eVLR[1, 3, 2, 1]])/
    Sqrt[2]), Subscript[F\[Nu]eAm[3, 1], \[Nu]]["8", 5] -> 
  (-Conjugate[L\[Nu]eVLL[1, 3, 2, 1]] + Conjugate[L\[Nu]eVLR[1, 3, 2, 1]])/
   Sqrt[2], Subscript[F\[Nu]eAp[3, 1], \[Nu]]["8", 6] -> 
  -1/2*(Conjugate[L\[Nu]eVLL[1, 3, 1, 1]] + 
     Conjugate[L\[Nu]eVLL[1, 3, 2, 2]] - 
     2*Conjugate[L\[Nu]eVLL[1, 3, 3, 3]] + 
     Conjugate[L\[Nu]eVLR[1, 3, 1, 1]] + Conjugate[L\[Nu]eVLR[1, 3, 2, 2]] - 
     2*Conjugate[L\[Nu]eVLR[1, 3, 3, 3]])/Sqrt[3], 
 Subscript[F\[Nu]eAm[3, 1], \[Nu]]["8", 6] -> 
  (-Conjugate[L\[Nu]eVLL[1, 3, 1, 1]] - Conjugate[L\[Nu]eVLL[1, 3, 2, 2]] + 
    2*Conjugate[L\[Nu]eVLL[1, 3, 3, 3]] + Conjugate[L\[Nu]eVLR[1, 3, 1, 1]] + 
    Conjugate[L\[Nu]eVLR[1, 3, 2, 2]] - 2*Conjugate[L\[Nu]eVLR[1, 3, 3, 3]])/
   (2*Sqrt[3]), Subscript[F\[Nu]eAp[3, 1], \[Nu]]["8", 7] -> 
  (Conjugate[L\[Nu]eVLL[1, 3, 3, 2]] + Conjugate[L\[Nu]eVLR[1, 3, 3, 2]])/
   Sqrt[2], Subscript[F\[Nu]eAm[3, 1], \[Nu]]["8", 7] -> 
  (Conjugate[L\[Nu]eVLL[1, 3, 3, 2]] - Conjugate[L\[Nu]eVLR[1, 3, 3, 2]])/
   Sqrt[2], Subscript[F\[Nu]eAp[3, 1], \[Nu]]["8", 8] -> 
  -((Conjugate[L\[Nu]eVLL[1, 3, 3, 1]] + Conjugate[L\[Nu]eVLR[1, 3, 3, 1]])/
    Sqrt[2]), Subscript[F\[Nu]eAm[3, 1], \[Nu]]["8", 8] -> 
  (-Conjugate[L\[Nu]eVLL[1, 3, 3, 1]] + Conjugate[L\[Nu]eVLR[1, 3, 3, 1]])/
   Sqrt[2], Subscript[F\[Nu]eAp[3, 2], \[Nu]]["8", 1] -> 
  (Conjugate[L\[Nu]eVLL[2, 3, 1, 3]] + Conjugate[L\[Nu]eVLR[2, 3, 1, 3]])/
   Sqrt[2], Subscript[F\[Nu]eAm[3, 2], \[Nu]]["8", 1] -> 
  (Conjugate[L\[Nu]eVLL[2, 3, 1, 3]] - Conjugate[L\[Nu]eVLR[2, 3, 1, 3]])/
   Sqrt[2], Subscript[F\[Nu]eAp[3, 2], \[Nu]]["8", 2] -> 
  (Conjugate[L\[Nu]eVLL[2, 3, 2, 3]] + Conjugate[L\[Nu]eVLR[2, 3, 2, 3]])/
   Sqrt[2], Subscript[F\[Nu]eAm[3, 2], \[Nu]]["8", 2] -> 
  (Conjugate[L\[Nu]eVLL[2, 3, 2, 3]] - Conjugate[L\[Nu]eVLR[2, 3, 2, 3]])/
   Sqrt[2], Subscript[F\[Nu]eAp[3, 2], \[Nu]]["8", 3] -> 
  (Conjugate[L\[Nu]eVLL[2, 3, 1, 2]] + Conjugate[L\[Nu]eVLR[2, 3, 1, 2]])/
   Sqrt[2], Subscript[F\[Nu]eAm[3, 2], \[Nu]]["8", 3] -> 
  (Conjugate[L\[Nu]eVLL[2, 3, 1, 2]] - Conjugate[L\[Nu]eVLR[2, 3, 1, 2]])/
   Sqrt[2], Subscript[F\[Nu]eAp[3, 2], \[Nu]]["8", 4] -> 
  (-Conjugate[L\[Nu]eVLL[2, 3, 1, 1]] + Conjugate[L\[Nu]eVLL[2, 3, 2, 2]] - 
    Conjugate[L\[Nu]eVLR[2, 3, 1, 1]] + Conjugate[L\[Nu]eVLR[2, 3, 2, 2]])/2, 
 Subscript[F\[Nu]eAm[3, 2], \[Nu]]["8", 4] -> 
  (-Conjugate[L\[Nu]eVLL[2, 3, 1, 1]] + Conjugate[L\[Nu]eVLL[2, 3, 2, 2]] + 
    Conjugate[L\[Nu]eVLR[2, 3, 1, 1]] - Conjugate[L\[Nu]eVLR[2, 3, 2, 2]])/2, 
 Subscript[F\[Nu]eAp[3, 2], \[Nu]]["8", 5] -> 
  -((Conjugate[L\[Nu]eVLL[2, 3, 2, 1]] + Conjugate[L\[Nu]eVLR[2, 3, 2, 1]])/
    Sqrt[2]), Subscript[F\[Nu]eAm[3, 2], \[Nu]]["8", 5] -> 
  (-Conjugate[L\[Nu]eVLL[2, 3, 2, 1]] + Conjugate[L\[Nu]eVLR[2, 3, 2, 1]])/
   Sqrt[2], Subscript[F\[Nu]eAp[3, 2], \[Nu]]["8", 6] -> 
  -1/2*(Conjugate[L\[Nu]eVLL[2, 3, 1, 1]] + 
     Conjugate[L\[Nu]eVLL[2, 3, 2, 2]] - 
     2*Conjugate[L\[Nu]eVLL[2, 3, 3, 3]] + 
     Conjugate[L\[Nu]eVLR[2, 3, 1, 1]] + Conjugate[L\[Nu]eVLR[2, 3, 2, 2]] - 
     2*Conjugate[L\[Nu]eVLR[2, 3, 3, 3]])/Sqrt[3], 
 Subscript[F\[Nu]eAm[3, 2], \[Nu]]["8", 6] -> 
  (-Conjugate[L\[Nu]eVLL[2, 3, 1, 1]] - Conjugate[L\[Nu]eVLL[2, 3, 2, 2]] + 
    2*Conjugate[L\[Nu]eVLL[2, 3, 3, 3]] + Conjugate[L\[Nu]eVLR[2, 3, 1, 1]] + 
    Conjugate[L\[Nu]eVLR[2, 3, 2, 2]] - 2*Conjugate[L\[Nu]eVLR[2, 3, 3, 3]])/
   (2*Sqrt[3]), Subscript[F\[Nu]eAp[3, 2], \[Nu]]["8", 7] -> 
  (Conjugate[L\[Nu]eVLL[2, 3, 3, 2]] + Conjugate[L\[Nu]eVLR[2, 3, 3, 2]])/
   Sqrt[2], Subscript[F\[Nu]eAm[3, 2], \[Nu]]["8", 7] -> 
  (Conjugate[L\[Nu]eVLL[2, 3, 3, 2]] - Conjugate[L\[Nu]eVLR[2, 3, 3, 2]])/
   Sqrt[2], Subscript[F\[Nu]eAp[3, 2], \[Nu]]["8", 8] -> 
  -((Conjugate[L\[Nu]eVLL[2, 3, 3, 1]] + Conjugate[L\[Nu]eVLR[2, 3, 3, 1]])/
    Sqrt[2]), Subscript[F\[Nu]eAm[3, 2], \[Nu]]["8", 8] -> 
  (-Conjugate[L\[Nu]eVLL[2, 3, 3, 1]] + Conjugate[L\[Nu]eVLR[2, 3, 3, 1]])/
   Sqrt[2], Subscript[F\[Nu]eAp[3, 3], \[Nu]]["8", 1] -> 
  (Conjugate[L\[Nu]eVLL[3, 3, 1, 3]] + Conjugate[L\[Nu]eVLR[3, 3, 1, 3]])/
   Sqrt[2], Subscript[F\[Nu]eAm[3, 3], \[Nu]]["8", 1] -> 
  (Conjugate[L\[Nu]eVLL[3, 3, 1, 3]] - Conjugate[L\[Nu]eVLR[3, 3, 1, 3]])/
   Sqrt[2], Subscript[F\[Nu]eAp[3, 3], \[Nu]]["8", 2] -> 
  (Conjugate[L\[Nu]eVLL[3, 3, 2, 3]] + Conjugate[L\[Nu]eVLR[3, 3, 2, 3]])/
   Sqrt[2], Subscript[F\[Nu]eAm[3, 3], \[Nu]]["8", 2] -> 
  (Conjugate[L\[Nu]eVLL[3, 3, 2, 3]] - Conjugate[L\[Nu]eVLR[3, 3, 2, 3]])/
   Sqrt[2], Subscript[F\[Nu]eAp[3, 3], \[Nu]]["8", 3] -> 
  (Conjugate[L\[Nu]eVLL[3, 3, 1, 2]] + Conjugate[L\[Nu]eVLR[3, 3, 1, 2]])/
   Sqrt[2], Subscript[F\[Nu]eAm[3, 3], \[Nu]]["8", 3] -> 
  (Conjugate[L\[Nu]eVLL[3, 3, 1, 2]] - Conjugate[L\[Nu]eVLR[3, 3, 1, 2]])/
   Sqrt[2], Subscript[F\[Nu]eAp[3, 3], \[Nu]]["8", 4] -> 
  (-L\[Nu]eVLL[3, 3, 1, 1] + L\[Nu]eVLL[3, 3, 2, 2] - 
    L\[Nu]eVLR[3, 3, 1, 1] + L\[Nu]eVLR[3, 3, 2, 2])/2, 
 Subscript[F\[Nu]eAm[3, 3], \[Nu]]["8", 4] -> 
  (-L\[Nu]eVLL[3, 3, 1, 1] + L\[Nu]eVLL[3, 3, 2, 2] + 
    L\[Nu]eVLR[3, 3, 1, 1] - L\[Nu]eVLR[3, 3, 2, 2])/2, 
 Subscript[F\[Nu]eAp[3, 3], \[Nu]]["8", 5] -> 
  -((L\[Nu]eVLL[3, 3, 1, 2] + L\[Nu]eVLR[3, 3, 1, 2])/Sqrt[2]), 
 Subscript[F\[Nu]eAm[3, 3], \[Nu]]["8", 5] -> 
  (-L\[Nu]eVLL[3, 3, 1, 2] + L\[Nu]eVLR[3, 3, 1, 2])/Sqrt[2], 
 Subscript[F\[Nu]eAp[3, 3], \[Nu]]["8", 6] -> 
  -1/2*(L\[Nu]eVLL[3, 3, 1, 1] + L\[Nu]eVLL[3, 3, 2, 2] - 
     2*L\[Nu]eVLL[3, 3, 3, 3] + L\[Nu]eVLR[3, 3, 1, 1] + 
     L\[Nu]eVLR[3, 3, 2, 2] - 2*L\[Nu]eVLR[3, 3, 3, 3])/Sqrt[3], 
 Subscript[F\[Nu]eAm[3, 3], \[Nu]]["8", 6] -> 
  (-L\[Nu]eVLL[3, 3, 1, 1] - L\[Nu]eVLL[3, 3, 2, 2] + 
    2*L\[Nu]eVLL[3, 3, 3, 3] + L\[Nu]eVLR[3, 3, 1, 1] + 
    L\[Nu]eVLR[3, 3, 2, 2] - 2*L\[Nu]eVLR[3, 3, 3, 3])/(2*Sqrt[3]), 
 Subscript[F\[Nu]eAp[3, 3], \[Nu]]["8", 7] -> 
  (L\[Nu]eVLL[3, 3, 2, 3] + L\[Nu]eVLR[3, 3, 2, 3])/Sqrt[2], 
 Subscript[F\[Nu]eAm[3, 3], \[Nu]]["8", 7] -> 
  (L\[Nu]eVLL[3, 3, 2, 3] - L\[Nu]eVLR[3, 3, 2, 3])/Sqrt[2], 
 Subscript[F\[Nu]eAp[3, 3], \[Nu]]["8", 8] -> 
  -((L\[Nu]eVLL[3, 3, 1, 3] + L\[Nu]eVLR[3, 3, 1, 3])/Sqrt[2]), 
 Subscript[F\[Nu]eAm[3, 3], \[Nu]]["8", 8] -> 
  (-L\[Nu]eVLL[3, 3, 1, 3] + L\[Nu]eVLR[3, 3, 1, 3])/Sqrt[2], 
 Subscript[F\[Nu]eAp[1, 1], \[Nu]]["1", 1] -> 
  (L\[Nu]eVLL[1, 1, 1, 1] + L\[Nu]eVLL[1, 1, 2, 2] + L\[Nu]eVLL[1, 1, 3, 3] + 
    L\[Nu]eVLR[1, 1, 1, 1] + L\[Nu]eVLR[1, 1, 2, 2] + L\[Nu]eVLR[1, 1, 3, 3])/
   Sqrt[6], Subscript[F\[Nu]eAm[1, 1], \[Nu]]["1", 1] -> 
  (L\[Nu]eVLL[1, 1, 1, 1] + L\[Nu]eVLL[1, 1, 2, 2] + L\[Nu]eVLL[1, 1, 3, 3] - 
    L\[Nu]eVLR[1, 1, 1, 1] - L\[Nu]eVLR[1, 1, 2, 2] - L\[Nu]eVLR[1, 1, 3, 3])/
   Sqrt[6], Subscript[F\[Nu]eAp[1, 2], \[Nu]]["1", 1] -> 
  (L\[Nu]eVLL[1, 2, 1, 1] + L\[Nu]eVLL[1, 2, 2, 2] + L\[Nu]eVLL[1, 2, 3, 3] + 
    L\[Nu]eVLR[1, 2, 1, 1] + L\[Nu]eVLR[1, 2, 2, 2] + L\[Nu]eVLR[1, 2, 3, 3])/
   Sqrt[6], Subscript[F\[Nu]eAm[1, 2], \[Nu]]["1", 1] -> 
  (L\[Nu]eVLL[1, 2, 1, 1] + L\[Nu]eVLL[1, 2, 2, 2] + L\[Nu]eVLL[1, 2, 3, 3] - 
    L\[Nu]eVLR[1, 2, 1, 1] - L\[Nu]eVLR[1, 2, 2, 2] - L\[Nu]eVLR[1, 2, 3, 3])/
   Sqrt[6], Subscript[F\[Nu]eAp[1, 3], \[Nu]]["1", 1] -> 
  (L\[Nu]eVLL[1, 3, 1, 1] + L\[Nu]eVLL[1, 3, 2, 2] + L\[Nu]eVLL[1, 3, 3, 3] + 
    L\[Nu]eVLR[1, 3, 1, 1] + L\[Nu]eVLR[1, 3, 2, 2] + L\[Nu]eVLR[1, 3, 3, 3])/
   Sqrt[6], Subscript[F\[Nu]eAm[1, 3], \[Nu]]["1", 1] -> 
  (L\[Nu]eVLL[1, 3, 1, 1] + L\[Nu]eVLL[1, 3, 2, 2] + L\[Nu]eVLL[1, 3, 3, 3] - 
    L\[Nu]eVLR[1, 3, 1, 1] - L\[Nu]eVLR[1, 3, 2, 2] - L\[Nu]eVLR[1, 3, 3, 3])/
   Sqrt[6], Subscript[F\[Nu]eAp[2, 1], \[Nu]]["1", 1] -> 
  (Conjugate[L\[Nu]eVLL[1, 2, 1, 1]] + Conjugate[L\[Nu]eVLL[1, 2, 2, 2]] + 
    Conjugate[L\[Nu]eVLL[1, 2, 3, 3]] + Conjugate[L\[Nu]eVLR[1, 2, 1, 1]] + 
    Conjugate[L\[Nu]eVLR[1, 2, 2, 2]] + Conjugate[L\[Nu]eVLR[1, 2, 3, 3]])/
   Sqrt[6], Subscript[F\[Nu]eAm[2, 1], \[Nu]]["1", 1] -> 
  (Conjugate[L\[Nu]eVLL[1, 2, 1, 1]] + Conjugate[L\[Nu]eVLL[1, 2, 2, 2]] + 
    Conjugate[L\[Nu]eVLL[1, 2, 3, 3]] - Conjugate[L\[Nu]eVLR[1, 2, 1, 1]] - 
    Conjugate[L\[Nu]eVLR[1, 2, 2, 2]] - Conjugate[L\[Nu]eVLR[1, 2, 3, 3]])/
   Sqrt[6], Subscript[F\[Nu]eAp[2, 2], \[Nu]]["1", 1] -> 
  (L\[Nu]eVLL[2, 2, 1, 1] + L\[Nu]eVLL[2, 2, 2, 2] + L\[Nu]eVLL[2, 2, 3, 3] + 
    L\[Nu]eVLR[2, 2, 1, 1] + L\[Nu]eVLR[2, 2, 2, 2] + L\[Nu]eVLR[2, 2, 3, 3])/
   Sqrt[6], Subscript[F\[Nu]eAm[2, 2], \[Nu]]["1", 1] -> 
  (L\[Nu]eVLL[2, 2, 1, 1] + L\[Nu]eVLL[2, 2, 2, 2] + L\[Nu]eVLL[2, 2, 3, 3] - 
    L\[Nu]eVLR[2, 2, 1, 1] - L\[Nu]eVLR[2, 2, 2, 2] - L\[Nu]eVLR[2, 2, 3, 3])/
   Sqrt[6], Subscript[F\[Nu]eAp[2, 3], \[Nu]]["1", 1] -> 
  (L\[Nu]eVLL[2, 3, 1, 1] + L\[Nu]eVLL[2, 3, 2, 2] + L\[Nu]eVLL[2, 3, 3, 3] + 
    L\[Nu]eVLR[2, 3, 1, 1] + L\[Nu]eVLR[2, 3, 2, 2] + L\[Nu]eVLR[2, 3, 3, 3])/
   Sqrt[6], Subscript[F\[Nu]eAm[2, 3], \[Nu]]["1", 1] -> 
  (L\[Nu]eVLL[2, 3, 1, 1] + L\[Nu]eVLL[2, 3, 2, 2] + L\[Nu]eVLL[2, 3, 3, 3] - 
    L\[Nu]eVLR[2, 3, 1, 1] - L\[Nu]eVLR[2, 3, 2, 2] - L\[Nu]eVLR[2, 3, 3, 3])/
   Sqrt[6], Subscript[F\[Nu]eAp[3, 1], \[Nu]]["1", 1] -> 
  (Conjugate[L\[Nu]eVLL[1, 3, 1, 1]] + Conjugate[L\[Nu]eVLL[1, 3, 2, 2]] + 
    Conjugate[L\[Nu]eVLL[1, 3, 3, 3]] + Conjugate[L\[Nu]eVLR[1, 3, 1, 1]] + 
    Conjugate[L\[Nu]eVLR[1, 3, 2, 2]] + Conjugate[L\[Nu]eVLR[1, 3, 3, 3]])/
   Sqrt[6], Subscript[F\[Nu]eAm[3, 1], \[Nu]]["1", 1] -> 
  (Conjugate[L\[Nu]eVLL[1, 3, 1, 1]] + Conjugate[L\[Nu]eVLL[1, 3, 2, 2]] + 
    Conjugate[L\[Nu]eVLL[1, 3, 3, 3]] - Conjugate[L\[Nu]eVLR[1, 3, 1, 1]] - 
    Conjugate[L\[Nu]eVLR[1, 3, 2, 2]] - Conjugate[L\[Nu]eVLR[1, 3, 3, 3]])/
   Sqrt[6], Subscript[F\[Nu]eAp[3, 2], \[Nu]]["1", 1] -> 
  (Conjugate[L\[Nu]eVLL[2, 3, 1, 1]] + Conjugate[L\[Nu]eVLL[2, 3, 2, 2]] + 
    Conjugate[L\[Nu]eVLL[2, 3, 3, 3]] + Conjugate[L\[Nu]eVLR[2, 3, 1, 1]] + 
    Conjugate[L\[Nu]eVLR[2, 3, 2, 2]] + Conjugate[L\[Nu]eVLR[2, 3, 3, 3]])/
   Sqrt[6], Subscript[F\[Nu]eAm[3, 2], \[Nu]]["1", 1] -> 
  (Conjugate[L\[Nu]eVLL[2, 3, 1, 1]] + Conjugate[L\[Nu]eVLL[2, 3, 2, 2]] + 
    Conjugate[L\[Nu]eVLL[2, 3, 3, 3]] - Conjugate[L\[Nu]eVLR[2, 3, 1, 1]] - 
    Conjugate[L\[Nu]eVLR[2, 3, 2, 2]] - Conjugate[L\[Nu]eVLR[2, 3, 3, 3]])/
   Sqrt[6], Subscript[F\[Nu]eAp[3, 3], \[Nu]]["1", 1] -> 
  (L\[Nu]eVLL[3, 3, 1, 1] + L\[Nu]eVLL[3, 3, 2, 2] + L\[Nu]eVLL[3, 3, 3, 3] + 
    L\[Nu]eVLR[3, 3, 1, 1] + L\[Nu]eVLR[3, 3, 2, 2] + L\[Nu]eVLR[3, 3, 3, 3])/
   Sqrt[6], Subscript[F\[Nu]eAm[3, 3], \[Nu]]["1", 1] -> 
  (L\[Nu]eVLL[3, 3, 1, 1] + L\[Nu]eVLL[3, 3, 2, 2] + L\[Nu]eVLL[3, 3, 3, 3] - 
    L\[Nu]eVLR[3, 3, 1, 1] - L\[Nu]eVLR[3, 3, 2, 2] - L\[Nu]eVLR[3, 3, 3, 3])/
   Sqrt[6], Subscript[F\[Nu]dAp[1, 1], \[Nu]]["8", 1] -> 
  (Conjugate[L\[Nu]dVLL[1, 1, 1, 3]] + Conjugate[L\[Nu]dVLR[1, 1, 1, 3]])/
   Sqrt[2], Subscript[F\[Nu]dAm[1, 1], \[Nu]]["8", 1] -> 
  (Conjugate[L\[Nu]dVLL[1, 1, 1, 3]] - Conjugate[L\[Nu]dVLR[1, 1, 1, 3]])/
   Sqrt[2], Subscript[F\[Nu]dAp[1, 1], \[Nu]]["8", 2] -> 
  (Conjugate[L\[Nu]dVLL[1, 1, 2, 3]] + Conjugate[L\[Nu]dVLR[1, 1, 2, 3]])/
   Sqrt[2], Subscript[F\[Nu]dAm[1, 1], \[Nu]]["8", 2] -> 
  (Conjugate[L\[Nu]dVLL[1, 1, 2, 3]] - Conjugate[L\[Nu]dVLR[1, 1, 2, 3]])/
   Sqrt[2], Subscript[F\[Nu]dAp[1, 1], \[Nu]]["8", 3] -> 
  (Conjugate[L\[Nu]dVLL[1, 1, 1, 2]] + Conjugate[L\[Nu]dVLR[1, 1, 1, 2]])/
   Sqrt[2], Subscript[F\[Nu]dAm[1, 1], \[Nu]]["8", 3] -> 
  (Conjugate[L\[Nu]dVLL[1, 1, 1, 2]] - Conjugate[L\[Nu]dVLR[1, 1, 1, 2]])/
   Sqrt[2], Subscript[F\[Nu]dAp[1, 1], \[Nu]]["8", 4] -> 
  (-L\[Nu]dVLL[1, 1, 1, 1] + L\[Nu]dVLL[1, 1, 2, 2] - 
    L\[Nu]dVLR[1, 1, 1, 1] + L\[Nu]dVLR[1, 1, 2, 2])/2, 
 Subscript[F\[Nu]dAm[1, 1], \[Nu]]["8", 4] -> 
  (-L\[Nu]dVLL[1, 1, 1, 1] + L\[Nu]dVLL[1, 1, 2, 2] + 
    L\[Nu]dVLR[1, 1, 1, 1] - L\[Nu]dVLR[1, 1, 2, 2])/2, 
 Subscript[F\[Nu]dAp[1, 1], \[Nu]]["8", 5] -> 
  -((L\[Nu]dVLL[1, 1, 1, 2] + L\[Nu]dVLR[1, 1, 1, 2])/Sqrt[2]), 
 Subscript[F\[Nu]dAm[1, 1], \[Nu]]["8", 5] -> 
  (-L\[Nu]dVLL[1, 1, 1, 2] + L\[Nu]dVLR[1, 1, 1, 2])/Sqrt[2], 
 Subscript[F\[Nu]dAp[1, 1], \[Nu]]["8", 6] -> 
  -1/2*(L\[Nu]dVLL[1, 1, 1, 1] + L\[Nu]dVLL[1, 1, 2, 2] - 
     2*L\[Nu]dVLL[1, 1, 3, 3] + L\[Nu]dVLR[1, 1, 1, 1] + 
     L\[Nu]dVLR[1, 1, 2, 2] - 2*L\[Nu]dVLR[1, 1, 3, 3])/Sqrt[3], 
 Subscript[F\[Nu]dAm[1, 1], \[Nu]]["8", 6] -> 
  (-L\[Nu]dVLL[1, 1, 1, 1] - L\[Nu]dVLL[1, 1, 2, 2] + 
    2*L\[Nu]dVLL[1, 1, 3, 3] + L\[Nu]dVLR[1, 1, 1, 1] + 
    L\[Nu]dVLR[1, 1, 2, 2] - 2*L\[Nu]dVLR[1, 1, 3, 3])/(2*Sqrt[3]), 
 Subscript[F\[Nu]dAp[1, 1], \[Nu]]["8", 7] -> 
  (L\[Nu]dVLL[1, 1, 2, 3] + L\[Nu]dVLR[1, 1, 2, 3])/Sqrt[2], 
 Subscript[F\[Nu]dAm[1, 1], \[Nu]]["8", 7] -> 
  (L\[Nu]dVLL[1, 1, 2, 3] - L\[Nu]dVLR[1, 1, 2, 3])/Sqrt[2], 
 Subscript[F\[Nu]dAp[1, 1], \[Nu]]["8", 8] -> 
  -((L\[Nu]dVLL[1, 1, 1, 3] + L\[Nu]dVLR[1, 1, 1, 3])/Sqrt[2]), 
 Subscript[F\[Nu]dAm[1, 1], \[Nu]]["8", 8] -> 
  (-L\[Nu]dVLL[1, 1, 1, 3] + L\[Nu]dVLR[1, 1, 1, 3])/Sqrt[2], 
 Subscript[F\[Nu]dAp[1, 2], \[Nu]]["8", 1] -> 
  (L\[Nu]dVLL[1, 2, 3, 1] + L\[Nu]dVLR[1, 2, 3, 1])/Sqrt[2], 
 Subscript[F\[Nu]dAm[1, 2], \[Nu]]["8", 1] -> 
  (L\[Nu]dVLL[1, 2, 3, 1] - L\[Nu]dVLR[1, 2, 3, 1])/Sqrt[2], 
 Subscript[F\[Nu]dAp[1, 2], \[Nu]]["8", 2] -> 
  (L\[Nu]dVLL[1, 2, 3, 2] + L\[Nu]dVLR[1, 2, 3, 2])/Sqrt[2], 
 Subscript[F\[Nu]dAm[1, 2], \[Nu]]["8", 2] -> 
  (L\[Nu]dVLL[1, 2, 3, 2] - L\[Nu]dVLR[1, 2, 3, 2])/Sqrt[2], 
 Subscript[F\[Nu]dAp[1, 2], \[Nu]]["8", 3] -> 
  (L\[Nu]dVLL[1, 2, 2, 1] + L\[Nu]dVLR[1, 2, 2, 1])/Sqrt[2], 
 Subscript[F\[Nu]dAm[1, 2], \[Nu]]["8", 3] -> 
  (L\[Nu]dVLL[1, 2, 2, 1] - L\[Nu]dVLR[1, 2, 2, 1])/Sqrt[2], 
 Subscript[F\[Nu]dAp[1, 2], \[Nu]]["8", 4] -> 
  (-L\[Nu]dVLL[1, 2, 1, 1] + L\[Nu]dVLL[1, 2, 2, 2] - 
    L\[Nu]dVLR[1, 2, 1, 1] + L\[Nu]dVLR[1, 2, 2, 2])/2, 
 Subscript[F\[Nu]dAm[1, 2], \[Nu]]["8", 4] -> 
  (-L\[Nu]dVLL[1, 2, 1, 1] + L\[Nu]dVLL[1, 2, 2, 2] + 
    L\[Nu]dVLR[1, 2, 1, 1] - L\[Nu]dVLR[1, 2, 2, 2])/2, 
 Subscript[F\[Nu]dAp[1, 2], \[Nu]]["8", 5] -> 
  -((L\[Nu]dVLL[1, 2, 1, 2] + L\[Nu]dVLR[1, 2, 1, 2])/Sqrt[2]), 
 Subscript[F\[Nu]dAm[1, 2], \[Nu]]["8", 5] -> 
  (-L\[Nu]dVLL[1, 2, 1, 2] + L\[Nu]dVLR[1, 2, 1, 2])/Sqrt[2], 
 Subscript[F\[Nu]dAp[1, 2], \[Nu]]["8", 6] -> 
  -1/2*(L\[Nu]dVLL[1, 2, 1, 1] + L\[Nu]dVLL[1, 2, 2, 2] - 
     2*L\[Nu]dVLL[1, 2, 3, 3] + L\[Nu]dVLR[1, 2, 1, 1] + 
     L\[Nu]dVLR[1, 2, 2, 2] - 2*L\[Nu]dVLR[1, 2, 3, 3])/Sqrt[3], 
 Subscript[F\[Nu]dAm[1, 2], \[Nu]]["8", 6] -> 
  (-L\[Nu]dVLL[1, 2, 1, 1] - L\[Nu]dVLL[1, 2, 2, 2] + 
    2*L\[Nu]dVLL[1, 2, 3, 3] + L\[Nu]dVLR[1, 2, 1, 1] + 
    L\[Nu]dVLR[1, 2, 2, 2] - 2*L\[Nu]dVLR[1, 2, 3, 3])/(2*Sqrt[3]), 
 Subscript[F\[Nu]dAp[1, 2], \[Nu]]["8", 7] -> 
  (L\[Nu]dVLL[1, 2, 2, 3] + L\[Nu]dVLR[1, 2, 2, 3])/Sqrt[2], 
 Subscript[F\[Nu]dAm[1, 2], \[Nu]]["8", 7] -> 
  (L\[Nu]dVLL[1, 2, 2, 3] - L\[Nu]dVLR[1, 2, 2, 3])/Sqrt[2], 
 Subscript[F\[Nu]dAp[1, 2], \[Nu]]["8", 8] -> 
  -((L\[Nu]dVLL[1, 2, 1, 3] + L\[Nu]dVLR[1, 2, 1, 3])/Sqrt[2]), 
 Subscript[F\[Nu]dAm[1, 2], \[Nu]]["8", 8] -> 
  (-L\[Nu]dVLL[1, 2, 1, 3] + L\[Nu]dVLR[1, 2, 1, 3])/Sqrt[2], 
 Subscript[F\[Nu]dAp[1, 3], \[Nu]]["8", 1] -> 
  (L\[Nu]dVLL[1, 3, 3, 1] + L\[Nu]dVLR[1, 3, 3, 1])/Sqrt[2], 
 Subscript[F\[Nu]dAm[1, 3], \[Nu]]["8", 1] -> 
  (L\[Nu]dVLL[1, 3, 3, 1] - L\[Nu]dVLR[1, 3, 3, 1])/Sqrt[2], 
 Subscript[F\[Nu]dAp[1, 3], \[Nu]]["8", 2] -> 
  (L\[Nu]dVLL[1, 3, 3, 2] + L\[Nu]dVLR[1, 3, 3, 2])/Sqrt[2], 
 Subscript[F\[Nu]dAm[1, 3], \[Nu]]["8", 2] -> 
  (L\[Nu]dVLL[1, 3, 3, 2] - L\[Nu]dVLR[1, 3, 3, 2])/Sqrt[2], 
 Subscript[F\[Nu]dAp[1, 3], \[Nu]]["8", 3] -> 
  (L\[Nu]dVLL[1, 3, 2, 1] + L\[Nu]dVLR[1, 3, 2, 1])/Sqrt[2], 
 Subscript[F\[Nu]dAm[1, 3], \[Nu]]["8", 3] -> 
  (L\[Nu]dVLL[1, 3, 2, 1] - L\[Nu]dVLR[1, 3, 2, 1])/Sqrt[2], 
 Subscript[F\[Nu]dAp[1, 3], \[Nu]]["8", 4] -> 
  (-L\[Nu]dVLL[1, 3, 1, 1] + L\[Nu]dVLL[1, 3, 2, 2] - 
    L\[Nu]dVLR[1, 3, 1, 1] + L\[Nu]dVLR[1, 3, 2, 2])/2, 
 Subscript[F\[Nu]dAm[1, 3], \[Nu]]["8", 4] -> 
  (-L\[Nu]dVLL[1, 3, 1, 1] + L\[Nu]dVLL[1, 3, 2, 2] + 
    L\[Nu]dVLR[1, 3, 1, 1] - L\[Nu]dVLR[1, 3, 2, 2])/2, 
 Subscript[F\[Nu]dAp[1, 3], \[Nu]]["8", 5] -> 
  -((L\[Nu]dVLL[1, 3, 1, 2] + L\[Nu]dVLR[1, 3, 1, 2])/Sqrt[2]), 
 Subscript[F\[Nu]dAm[1, 3], \[Nu]]["8", 5] -> 
  (-L\[Nu]dVLL[1, 3, 1, 2] + L\[Nu]dVLR[1, 3, 1, 2])/Sqrt[2], 
 Subscript[F\[Nu]dAp[1, 3], \[Nu]]["8", 6] -> 
  -1/2*(L\[Nu]dVLL[1, 3, 1, 1] + L\[Nu]dVLL[1, 3, 2, 2] - 
     2*L\[Nu]dVLL[1, 3, 3, 3] + L\[Nu]dVLR[1, 3, 1, 1] + 
     L\[Nu]dVLR[1, 3, 2, 2] - 2*L\[Nu]dVLR[1, 3, 3, 3])/Sqrt[3], 
 Subscript[F\[Nu]dAm[1, 3], \[Nu]]["8", 6] -> 
  (-L\[Nu]dVLL[1, 3, 1, 1] - L\[Nu]dVLL[1, 3, 2, 2] + 
    2*L\[Nu]dVLL[1, 3, 3, 3] + L\[Nu]dVLR[1, 3, 1, 1] + 
    L\[Nu]dVLR[1, 3, 2, 2] - 2*L\[Nu]dVLR[1, 3, 3, 3])/(2*Sqrt[3]), 
 Subscript[F\[Nu]dAp[1, 3], \[Nu]]["8", 7] -> 
  (L\[Nu]dVLL[1, 3, 2, 3] + L\[Nu]dVLR[1, 3, 2, 3])/Sqrt[2], 
 Subscript[F\[Nu]dAm[1, 3], \[Nu]]["8", 7] -> 
  (L\[Nu]dVLL[1, 3, 2, 3] - L\[Nu]dVLR[1, 3, 2, 3])/Sqrt[2], 
 Subscript[F\[Nu]dAp[1, 3], \[Nu]]["8", 8] -> 
  -((L\[Nu]dVLL[1, 3, 1, 3] + L\[Nu]dVLR[1, 3, 1, 3])/Sqrt[2]), 
 Subscript[F\[Nu]dAm[1, 3], \[Nu]]["8", 8] -> 
  (-L\[Nu]dVLL[1, 3, 1, 3] + L\[Nu]dVLR[1, 3, 1, 3])/Sqrt[2], 
 Subscript[F\[Nu]dAp[2, 1], \[Nu]]["8", 1] -> 
  (Conjugate[L\[Nu]dVLL[1, 2, 1, 3]] + Conjugate[L\[Nu]dVLR[1, 2, 1, 3]])/
   Sqrt[2], Subscript[F\[Nu]dAm[2, 1], \[Nu]]["8", 1] -> 
  (Conjugate[L\[Nu]dVLL[1, 2, 1, 3]] - Conjugate[L\[Nu]dVLR[1, 2, 1, 3]])/
   Sqrt[2], Subscript[F\[Nu]dAp[2, 1], \[Nu]]["8", 2] -> 
  (Conjugate[L\[Nu]dVLL[1, 2, 2, 3]] + Conjugate[L\[Nu]dVLR[1, 2, 2, 3]])/
   Sqrt[2], Subscript[F\[Nu]dAm[2, 1], \[Nu]]["8", 2] -> 
  (Conjugate[L\[Nu]dVLL[1, 2, 2, 3]] - Conjugate[L\[Nu]dVLR[1, 2, 2, 3]])/
   Sqrt[2], Subscript[F\[Nu]dAp[2, 1], \[Nu]]["8", 3] -> 
  (Conjugate[L\[Nu]dVLL[1, 2, 1, 2]] + Conjugate[L\[Nu]dVLR[1, 2, 1, 2]])/
   Sqrt[2], Subscript[F\[Nu]dAm[2, 1], \[Nu]]["8", 3] -> 
  (Conjugate[L\[Nu]dVLL[1, 2, 1, 2]] - Conjugate[L\[Nu]dVLR[1, 2, 1, 2]])/
   Sqrt[2], Subscript[F\[Nu]dAp[2, 1], \[Nu]]["8", 4] -> 
  (-Conjugate[L\[Nu]dVLL[1, 2, 1, 1]] + Conjugate[L\[Nu]dVLL[1, 2, 2, 2]] - 
    Conjugate[L\[Nu]dVLR[1, 2, 1, 1]] + Conjugate[L\[Nu]dVLR[1, 2, 2, 2]])/2, 
 Subscript[F\[Nu]dAm[2, 1], \[Nu]]["8", 4] -> 
  (-Conjugate[L\[Nu]dVLL[1, 2, 1, 1]] + Conjugate[L\[Nu]dVLL[1, 2, 2, 2]] + 
    Conjugate[L\[Nu]dVLR[1, 2, 1, 1]] - Conjugate[L\[Nu]dVLR[1, 2, 2, 2]])/2, 
 Subscript[F\[Nu]dAp[2, 1], \[Nu]]["8", 5] -> 
  -((Conjugate[L\[Nu]dVLL[1, 2, 2, 1]] + Conjugate[L\[Nu]dVLR[1, 2, 2, 1]])/
    Sqrt[2]), Subscript[F\[Nu]dAm[2, 1], \[Nu]]["8", 5] -> 
  (-Conjugate[L\[Nu]dVLL[1, 2, 2, 1]] + Conjugate[L\[Nu]dVLR[1, 2, 2, 1]])/
   Sqrt[2], Subscript[F\[Nu]dAp[2, 1], \[Nu]]["8", 6] -> 
  -1/2*(Conjugate[L\[Nu]dVLL[1, 2, 1, 1]] + 
     Conjugate[L\[Nu]dVLL[1, 2, 2, 2]] - 
     2*Conjugate[L\[Nu]dVLL[1, 2, 3, 3]] + 
     Conjugate[L\[Nu]dVLR[1, 2, 1, 1]] + Conjugate[L\[Nu]dVLR[1, 2, 2, 2]] - 
     2*Conjugate[L\[Nu]dVLR[1, 2, 3, 3]])/Sqrt[3], 
 Subscript[F\[Nu]dAm[2, 1], \[Nu]]["8", 6] -> 
  (-Conjugate[L\[Nu]dVLL[1, 2, 1, 1]] - Conjugate[L\[Nu]dVLL[1, 2, 2, 2]] + 
    2*Conjugate[L\[Nu]dVLL[1, 2, 3, 3]] + Conjugate[L\[Nu]dVLR[1, 2, 1, 1]] + 
    Conjugate[L\[Nu]dVLR[1, 2, 2, 2]] - 2*Conjugate[L\[Nu]dVLR[1, 2, 3, 3]])/
   (2*Sqrt[3]), Subscript[F\[Nu]dAp[2, 1], \[Nu]]["8", 7] -> 
  (Conjugate[L\[Nu]dVLL[1, 2, 3, 2]] + Conjugate[L\[Nu]dVLR[1, 2, 3, 2]])/
   Sqrt[2], Subscript[F\[Nu]dAm[2, 1], \[Nu]]["8", 7] -> 
  (Conjugate[L\[Nu]dVLL[1, 2, 3, 2]] - Conjugate[L\[Nu]dVLR[1, 2, 3, 2]])/
   Sqrt[2], Subscript[F\[Nu]dAp[2, 1], \[Nu]]["8", 8] -> 
  -((Conjugate[L\[Nu]dVLL[1, 2, 3, 1]] + Conjugate[L\[Nu]dVLR[1, 2, 3, 1]])/
    Sqrt[2]), Subscript[F\[Nu]dAm[2, 1], \[Nu]]["8", 8] -> 
  (-Conjugate[L\[Nu]dVLL[1, 2, 3, 1]] + Conjugate[L\[Nu]dVLR[1, 2, 3, 1]])/
   Sqrt[2], Subscript[F\[Nu]dAp[2, 2], \[Nu]]["8", 1] -> 
  (Conjugate[L\[Nu]dVLL[2, 2, 1, 3]] + Conjugate[L\[Nu]dVLR[2, 2, 1, 3]])/
   Sqrt[2], Subscript[F\[Nu]dAm[2, 2], \[Nu]]["8", 1] -> 
  (Conjugate[L\[Nu]dVLL[2, 2, 1, 3]] - Conjugate[L\[Nu]dVLR[2, 2, 1, 3]])/
   Sqrt[2], Subscript[F\[Nu]dAp[2, 2], \[Nu]]["8", 2] -> 
  (Conjugate[L\[Nu]dVLL[2, 2, 2, 3]] + Conjugate[L\[Nu]dVLR[2, 2, 2, 3]])/
   Sqrt[2], Subscript[F\[Nu]dAm[2, 2], \[Nu]]["8", 2] -> 
  (Conjugate[L\[Nu]dVLL[2, 2, 2, 3]] - Conjugate[L\[Nu]dVLR[2, 2, 2, 3]])/
   Sqrt[2], Subscript[F\[Nu]dAp[2, 2], \[Nu]]["8", 3] -> 
  (Conjugate[L\[Nu]dVLL[2, 2, 1, 2]] + Conjugate[L\[Nu]dVLR[2, 2, 1, 2]])/
   Sqrt[2], Subscript[F\[Nu]dAm[2, 2], \[Nu]]["8", 3] -> 
  (Conjugate[L\[Nu]dVLL[2, 2, 1, 2]] - Conjugate[L\[Nu]dVLR[2, 2, 1, 2]])/
   Sqrt[2], Subscript[F\[Nu]dAp[2, 2], \[Nu]]["8", 4] -> 
  (-L\[Nu]dVLL[2, 2, 1, 1] + L\[Nu]dVLL[2, 2, 2, 2] - 
    L\[Nu]dVLR[2, 2, 1, 1] + L\[Nu]dVLR[2, 2, 2, 2])/2, 
 Subscript[F\[Nu]dAm[2, 2], \[Nu]]["8", 4] -> 
  (-L\[Nu]dVLL[2, 2, 1, 1] + L\[Nu]dVLL[2, 2, 2, 2] + 
    L\[Nu]dVLR[2, 2, 1, 1] - L\[Nu]dVLR[2, 2, 2, 2])/2, 
 Subscript[F\[Nu]dAp[2, 2], \[Nu]]["8", 5] -> 
  -((L\[Nu]dVLL[2, 2, 1, 2] + L\[Nu]dVLR[2, 2, 1, 2])/Sqrt[2]), 
 Subscript[F\[Nu]dAm[2, 2], \[Nu]]["8", 5] -> 
  (-L\[Nu]dVLL[2, 2, 1, 2] + L\[Nu]dVLR[2, 2, 1, 2])/Sqrt[2], 
 Subscript[F\[Nu]dAp[2, 2], \[Nu]]["8", 6] -> 
  -1/2*(L\[Nu]dVLL[2, 2, 1, 1] + L\[Nu]dVLL[2, 2, 2, 2] - 
     2*L\[Nu]dVLL[2, 2, 3, 3] + L\[Nu]dVLR[2, 2, 1, 1] + 
     L\[Nu]dVLR[2, 2, 2, 2] - 2*L\[Nu]dVLR[2, 2, 3, 3])/Sqrt[3], 
 Subscript[F\[Nu]dAm[2, 2], \[Nu]]["8", 6] -> 
  (-L\[Nu]dVLL[2, 2, 1, 1] - L\[Nu]dVLL[2, 2, 2, 2] + 
    2*L\[Nu]dVLL[2, 2, 3, 3] + L\[Nu]dVLR[2, 2, 1, 1] + 
    L\[Nu]dVLR[2, 2, 2, 2] - 2*L\[Nu]dVLR[2, 2, 3, 3])/(2*Sqrt[3]), 
 Subscript[F\[Nu]dAp[2, 2], \[Nu]]["8", 7] -> 
  (L\[Nu]dVLL[2, 2, 2, 3] + L\[Nu]dVLR[2, 2, 2, 3])/Sqrt[2], 
 Subscript[F\[Nu]dAm[2, 2], \[Nu]]["8", 7] -> 
  (L\[Nu]dVLL[2, 2, 2, 3] - L\[Nu]dVLR[2, 2, 2, 3])/Sqrt[2], 
 Subscript[F\[Nu]dAp[2, 2], \[Nu]]["8", 8] -> 
  -((L\[Nu]dVLL[2, 2, 1, 3] + L\[Nu]dVLR[2, 2, 1, 3])/Sqrt[2]), 
 Subscript[F\[Nu]dAm[2, 2], \[Nu]]["8", 8] -> 
  (-L\[Nu]dVLL[2, 2, 1, 3] + L\[Nu]dVLR[2, 2, 1, 3])/Sqrt[2], 
 Subscript[F\[Nu]dAp[2, 3], \[Nu]]["8", 1] -> 
  (L\[Nu]dVLL[2, 3, 3, 1] + L\[Nu]dVLR[2, 3, 3, 1])/Sqrt[2], 
 Subscript[F\[Nu]dAm[2, 3], \[Nu]]["8", 1] -> 
  (L\[Nu]dVLL[2, 3, 3, 1] - L\[Nu]dVLR[2, 3, 3, 1])/Sqrt[2], 
 Subscript[F\[Nu]dAp[2, 3], \[Nu]]["8", 2] -> 
  (L\[Nu]dVLL[2, 3, 3, 2] + L\[Nu]dVLR[2, 3, 3, 2])/Sqrt[2], 
 Subscript[F\[Nu]dAm[2, 3], \[Nu]]["8", 2] -> 
  (L\[Nu]dVLL[2, 3, 3, 2] - L\[Nu]dVLR[2, 3, 3, 2])/Sqrt[2], 
 Subscript[F\[Nu]dAp[2, 3], \[Nu]]["8", 3] -> 
  (L\[Nu]dVLL[2, 3, 2, 1] + L\[Nu]dVLR[2, 3, 2, 1])/Sqrt[2], 
 Subscript[F\[Nu]dAm[2, 3], \[Nu]]["8", 3] -> 
  (L\[Nu]dVLL[2, 3, 2, 1] - L\[Nu]dVLR[2, 3, 2, 1])/Sqrt[2], 
 Subscript[F\[Nu]dAp[2, 3], \[Nu]]["8", 4] -> 
  (-L\[Nu]dVLL[2, 3, 1, 1] + L\[Nu]dVLL[2, 3, 2, 2] - 
    L\[Nu]dVLR[2, 3, 1, 1] + L\[Nu]dVLR[2, 3, 2, 2])/2, 
 Subscript[F\[Nu]dAm[2, 3], \[Nu]]["8", 4] -> 
  (-L\[Nu]dVLL[2, 3, 1, 1] + L\[Nu]dVLL[2, 3, 2, 2] + 
    L\[Nu]dVLR[2, 3, 1, 1] - L\[Nu]dVLR[2, 3, 2, 2])/2, 
 Subscript[F\[Nu]dAp[2, 3], \[Nu]]["8", 5] -> 
  -((L\[Nu]dVLL[2, 3, 1, 2] + L\[Nu]dVLR[2, 3, 1, 2])/Sqrt[2]), 
 Subscript[F\[Nu]dAm[2, 3], \[Nu]]["8", 5] -> 
  (-L\[Nu]dVLL[2, 3, 1, 2] + L\[Nu]dVLR[2, 3, 1, 2])/Sqrt[2], 
 Subscript[F\[Nu]dAp[2, 3], \[Nu]]["8", 6] -> 
  -1/2*(L\[Nu]dVLL[2, 3, 1, 1] + L\[Nu]dVLL[2, 3, 2, 2] - 
     2*L\[Nu]dVLL[2, 3, 3, 3] + L\[Nu]dVLR[2, 3, 1, 1] + 
     L\[Nu]dVLR[2, 3, 2, 2] - 2*L\[Nu]dVLR[2, 3, 3, 3])/Sqrt[3], 
 Subscript[F\[Nu]dAm[2, 3], \[Nu]]["8", 6] -> 
  (-L\[Nu]dVLL[2, 3, 1, 1] - L\[Nu]dVLL[2, 3, 2, 2] + 
    2*L\[Nu]dVLL[2, 3, 3, 3] + L\[Nu]dVLR[2, 3, 1, 1] + 
    L\[Nu]dVLR[2, 3, 2, 2] - 2*L\[Nu]dVLR[2, 3, 3, 3])/(2*Sqrt[3]), 
 Subscript[F\[Nu]dAp[2, 3], \[Nu]]["8", 7] -> 
  (L\[Nu]dVLL[2, 3, 2, 3] + L\[Nu]dVLR[2, 3, 2, 3])/Sqrt[2], 
 Subscript[F\[Nu]dAm[2, 3], \[Nu]]["8", 7] -> 
  (L\[Nu]dVLL[2, 3, 2, 3] - L\[Nu]dVLR[2, 3, 2, 3])/Sqrt[2], 
 Subscript[F\[Nu]dAp[2, 3], \[Nu]]["8", 8] -> 
  -((L\[Nu]dVLL[2, 3, 1, 3] + L\[Nu]dVLR[2, 3, 1, 3])/Sqrt[2]), 
 Subscript[F\[Nu]dAm[2, 3], \[Nu]]["8", 8] -> 
  (-L\[Nu]dVLL[2, 3, 1, 3] + L\[Nu]dVLR[2, 3, 1, 3])/Sqrt[2], 
 Subscript[F\[Nu]dAp[3, 1], \[Nu]]["8", 1] -> 
  (Conjugate[L\[Nu]dVLL[1, 3, 1, 3]] + Conjugate[L\[Nu]dVLR[1, 3, 1, 3]])/
   Sqrt[2], Subscript[F\[Nu]dAm[3, 1], \[Nu]]["8", 1] -> 
  (Conjugate[L\[Nu]dVLL[1, 3, 1, 3]] - Conjugate[L\[Nu]dVLR[1, 3, 1, 3]])/
   Sqrt[2], Subscript[F\[Nu]dAp[3, 1], \[Nu]]["8", 2] -> 
  (Conjugate[L\[Nu]dVLL[1, 3, 2, 3]] + Conjugate[L\[Nu]dVLR[1, 3, 2, 3]])/
   Sqrt[2], Subscript[F\[Nu]dAm[3, 1], \[Nu]]["8", 2] -> 
  (Conjugate[L\[Nu]dVLL[1, 3, 2, 3]] - Conjugate[L\[Nu]dVLR[1, 3, 2, 3]])/
   Sqrt[2], Subscript[F\[Nu]dAp[3, 1], \[Nu]]["8", 3] -> 
  (Conjugate[L\[Nu]dVLL[1, 3, 1, 2]] + Conjugate[L\[Nu]dVLR[1, 3, 1, 2]])/
   Sqrt[2], Subscript[F\[Nu]dAm[3, 1], \[Nu]]["8", 3] -> 
  (Conjugate[L\[Nu]dVLL[1, 3, 1, 2]] - Conjugate[L\[Nu]dVLR[1, 3, 1, 2]])/
   Sqrt[2], Subscript[F\[Nu]dAp[3, 1], \[Nu]]["8", 4] -> 
  (-Conjugate[L\[Nu]dVLL[1, 3, 1, 1]] + Conjugate[L\[Nu]dVLL[1, 3, 2, 2]] - 
    Conjugate[L\[Nu]dVLR[1, 3, 1, 1]] + Conjugate[L\[Nu]dVLR[1, 3, 2, 2]])/2, 
 Subscript[F\[Nu]dAm[3, 1], \[Nu]]["8", 4] -> 
  (-Conjugate[L\[Nu]dVLL[1, 3, 1, 1]] + Conjugate[L\[Nu]dVLL[1, 3, 2, 2]] + 
    Conjugate[L\[Nu]dVLR[1, 3, 1, 1]] - Conjugate[L\[Nu]dVLR[1, 3, 2, 2]])/2, 
 Subscript[F\[Nu]dAp[3, 1], \[Nu]]["8", 5] -> 
  -((Conjugate[L\[Nu]dVLL[1, 3, 2, 1]] + Conjugate[L\[Nu]dVLR[1, 3, 2, 1]])/
    Sqrt[2]), Subscript[F\[Nu]dAm[3, 1], \[Nu]]["8", 5] -> 
  (-Conjugate[L\[Nu]dVLL[1, 3, 2, 1]] + Conjugate[L\[Nu]dVLR[1, 3, 2, 1]])/
   Sqrt[2], Subscript[F\[Nu]dAp[3, 1], \[Nu]]["8", 6] -> 
  -1/2*(Conjugate[L\[Nu]dVLL[1, 3, 1, 1]] + 
     Conjugate[L\[Nu]dVLL[1, 3, 2, 2]] - 
     2*Conjugate[L\[Nu]dVLL[1, 3, 3, 3]] + 
     Conjugate[L\[Nu]dVLR[1, 3, 1, 1]] + Conjugate[L\[Nu]dVLR[1, 3, 2, 2]] - 
     2*Conjugate[L\[Nu]dVLR[1, 3, 3, 3]])/Sqrt[3], 
 Subscript[F\[Nu]dAm[3, 1], \[Nu]]["8", 6] -> 
  (-Conjugate[L\[Nu]dVLL[1, 3, 1, 1]] - Conjugate[L\[Nu]dVLL[1, 3, 2, 2]] + 
    2*Conjugate[L\[Nu]dVLL[1, 3, 3, 3]] + Conjugate[L\[Nu]dVLR[1, 3, 1, 1]] + 
    Conjugate[L\[Nu]dVLR[1, 3, 2, 2]] - 2*Conjugate[L\[Nu]dVLR[1, 3, 3, 3]])/
   (2*Sqrt[3]), Subscript[F\[Nu]dAp[3, 1], \[Nu]]["8", 7] -> 
  (Conjugate[L\[Nu]dVLL[1, 3, 3, 2]] + Conjugate[L\[Nu]dVLR[1, 3, 3, 2]])/
   Sqrt[2], Subscript[F\[Nu]dAm[3, 1], \[Nu]]["8", 7] -> 
  (Conjugate[L\[Nu]dVLL[1, 3, 3, 2]] - Conjugate[L\[Nu]dVLR[1, 3, 3, 2]])/
   Sqrt[2], Subscript[F\[Nu]dAp[3, 1], \[Nu]]["8", 8] -> 
  -((Conjugate[L\[Nu]dVLL[1, 3, 3, 1]] + Conjugate[L\[Nu]dVLR[1, 3, 3, 1]])/
    Sqrt[2]), Subscript[F\[Nu]dAm[3, 1], \[Nu]]["8", 8] -> 
  (-Conjugate[L\[Nu]dVLL[1, 3, 3, 1]] + Conjugate[L\[Nu]dVLR[1, 3, 3, 1]])/
   Sqrt[2], Subscript[F\[Nu]dAp[3, 2], \[Nu]]["8", 1] -> 
  (Conjugate[L\[Nu]dVLL[2, 3, 1, 3]] + Conjugate[L\[Nu]dVLR[2, 3, 1, 3]])/
   Sqrt[2], Subscript[F\[Nu]dAm[3, 2], \[Nu]]["8", 1] -> 
  (Conjugate[L\[Nu]dVLL[2, 3, 1, 3]] - Conjugate[L\[Nu]dVLR[2, 3, 1, 3]])/
   Sqrt[2], Subscript[F\[Nu]dAp[3, 2], \[Nu]]["8", 2] -> 
  (Conjugate[L\[Nu]dVLL[2, 3, 2, 3]] + Conjugate[L\[Nu]dVLR[2, 3, 2, 3]])/
   Sqrt[2], Subscript[F\[Nu]dAm[3, 2], \[Nu]]["8", 2] -> 
  (Conjugate[L\[Nu]dVLL[2, 3, 2, 3]] - Conjugate[L\[Nu]dVLR[2, 3, 2, 3]])/
   Sqrt[2], Subscript[F\[Nu]dAp[3, 2], \[Nu]]["8", 3] -> 
  (Conjugate[L\[Nu]dVLL[2, 3, 1, 2]] + Conjugate[L\[Nu]dVLR[2, 3, 1, 2]])/
   Sqrt[2], Subscript[F\[Nu]dAm[3, 2], \[Nu]]["8", 3] -> 
  (Conjugate[L\[Nu]dVLL[2, 3, 1, 2]] - Conjugate[L\[Nu]dVLR[2, 3, 1, 2]])/
   Sqrt[2], Subscript[F\[Nu]dAp[3, 2], \[Nu]]["8", 4] -> 
  (-Conjugate[L\[Nu]dVLL[2, 3, 1, 1]] + Conjugate[L\[Nu]dVLL[2, 3, 2, 2]] - 
    Conjugate[L\[Nu]dVLR[2, 3, 1, 1]] + Conjugate[L\[Nu]dVLR[2, 3, 2, 2]])/2, 
 Subscript[F\[Nu]dAm[3, 2], \[Nu]]["8", 4] -> 
  (-Conjugate[L\[Nu]dVLL[2, 3, 1, 1]] + Conjugate[L\[Nu]dVLL[2, 3, 2, 2]] + 
    Conjugate[L\[Nu]dVLR[2, 3, 1, 1]] - Conjugate[L\[Nu]dVLR[2, 3, 2, 2]])/2, 
 Subscript[F\[Nu]dAp[3, 2], \[Nu]]["8", 5] -> 
  -((Conjugate[L\[Nu]dVLL[2, 3, 2, 1]] + Conjugate[L\[Nu]dVLR[2, 3, 2, 1]])/
    Sqrt[2]), Subscript[F\[Nu]dAm[3, 2], \[Nu]]["8", 5] -> 
  (-Conjugate[L\[Nu]dVLL[2, 3, 2, 1]] + Conjugate[L\[Nu]dVLR[2, 3, 2, 1]])/
   Sqrt[2], Subscript[F\[Nu]dAp[3, 2], \[Nu]]["8", 6] -> 
  -1/2*(Conjugate[L\[Nu]dVLL[2, 3, 1, 1]] + 
     Conjugate[L\[Nu]dVLL[2, 3, 2, 2]] - 
     2*Conjugate[L\[Nu]dVLL[2, 3, 3, 3]] + 
     Conjugate[L\[Nu]dVLR[2, 3, 1, 1]] + Conjugate[L\[Nu]dVLR[2, 3, 2, 2]] - 
     2*Conjugate[L\[Nu]dVLR[2, 3, 3, 3]])/Sqrt[3], 
 Subscript[F\[Nu]dAm[3, 2], \[Nu]]["8", 6] -> 
  (-Conjugate[L\[Nu]dVLL[2, 3, 1, 1]] - Conjugate[L\[Nu]dVLL[2, 3, 2, 2]] + 
    2*Conjugate[L\[Nu]dVLL[2, 3, 3, 3]] + Conjugate[L\[Nu]dVLR[2, 3, 1, 1]] + 
    Conjugate[L\[Nu]dVLR[2, 3, 2, 2]] - 2*Conjugate[L\[Nu]dVLR[2, 3, 3, 3]])/
   (2*Sqrt[3]), Subscript[F\[Nu]dAp[3, 2], \[Nu]]["8", 7] -> 
  (Conjugate[L\[Nu]dVLL[2, 3, 3, 2]] + Conjugate[L\[Nu]dVLR[2, 3, 3, 2]])/
   Sqrt[2], Subscript[F\[Nu]dAm[3, 2], \[Nu]]["8", 7] -> 
  (Conjugate[L\[Nu]dVLL[2, 3, 3, 2]] - Conjugate[L\[Nu]dVLR[2, 3, 3, 2]])/
   Sqrt[2], Subscript[F\[Nu]dAp[3, 2], \[Nu]]["8", 8] -> 
  -((Conjugate[L\[Nu]dVLL[2, 3, 3, 1]] + Conjugate[L\[Nu]dVLR[2, 3, 3, 1]])/
    Sqrt[2]), Subscript[F\[Nu]dAm[3, 2], \[Nu]]["8", 8] -> 
  (-Conjugate[L\[Nu]dVLL[2, 3, 3, 1]] + Conjugate[L\[Nu]dVLR[2, 3, 3, 1]])/
   Sqrt[2], Subscript[F\[Nu]dAp[3, 3], \[Nu]]["8", 1] -> 
  (Conjugate[L\[Nu]dVLL[3, 3, 1, 3]] + Conjugate[L\[Nu]dVLR[3, 3, 1, 3]])/
   Sqrt[2], Subscript[F\[Nu]dAm[3, 3], \[Nu]]["8", 1] -> 
  (Conjugate[L\[Nu]dVLL[3, 3, 1, 3]] - Conjugate[L\[Nu]dVLR[3, 3, 1, 3]])/
   Sqrt[2], Subscript[F\[Nu]dAp[3, 3], \[Nu]]["8", 2] -> 
  (Conjugate[L\[Nu]dVLL[3, 3, 2, 3]] + Conjugate[L\[Nu]dVLR[3, 3, 2, 3]])/
   Sqrt[2], Subscript[F\[Nu]dAm[3, 3], \[Nu]]["8", 2] -> 
  (Conjugate[L\[Nu]dVLL[3, 3, 2, 3]] - Conjugate[L\[Nu]dVLR[3, 3, 2, 3]])/
   Sqrt[2], Subscript[F\[Nu]dAp[3, 3], \[Nu]]["8", 3] -> 
  (Conjugate[L\[Nu]dVLL[3, 3, 1, 2]] + Conjugate[L\[Nu]dVLR[3, 3, 1, 2]])/
   Sqrt[2], Subscript[F\[Nu]dAm[3, 3], \[Nu]]["8", 3] -> 
  (Conjugate[L\[Nu]dVLL[3, 3, 1, 2]] - Conjugate[L\[Nu]dVLR[3, 3, 1, 2]])/
   Sqrt[2], Subscript[F\[Nu]dAp[3, 3], \[Nu]]["8", 4] -> 
  (-L\[Nu]dVLL[3, 3, 1, 1] + L\[Nu]dVLL[3, 3, 2, 2] - 
    L\[Nu]dVLR[3, 3, 1, 1] + L\[Nu]dVLR[3, 3, 2, 2])/2, 
 Subscript[F\[Nu]dAm[3, 3], \[Nu]]["8", 4] -> 
  (-L\[Nu]dVLL[3, 3, 1, 1] + L\[Nu]dVLL[3, 3, 2, 2] + 
    L\[Nu]dVLR[3, 3, 1, 1] - L\[Nu]dVLR[3, 3, 2, 2])/2, 
 Subscript[F\[Nu]dAp[3, 3], \[Nu]]["8", 5] -> 
  -((L\[Nu]dVLL[3, 3, 1, 2] + L\[Nu]dVLR[3, 3, 1, 2])/Sqrt[2]), 
 Subscript[F\[Nu]dAm[3, 3], \[Nu]]["8", 5] -> 
  (-L\[Nu]dVLL[3, 3, 1, 2] + L\[Nu]dVLR[3, 3, 1, 2])/Sqrt[2], 
 Subscript[F\[Nu]dAp[3, 3], \[Nu]]["8", 6] -> 
  -1/2*(L\[Nu]dVLL[3, 3, 1, 1] + L\[Nu]dVLL[3, 3, 2, 2] - 
     2*L\[Nu]dVLL[3, 3, 3, 3] + L\[Nu]dVLR[3, 3, 1, 1] + 
     L\[Nu]dVLR[3, 3, 2, 2] - 2*L\[Nu]dVLR[3, 3, 3, 3])/Sqrt[3], 
 Subscript[F\[Nu]dAm[3, 3], \[Nu]]["8", 6] -> 
  (-L\[Nu]dVLL[3, 3, 1, 1] - L\[Nu]dVLL[3, 3, 2, 2] + 
    2*L\[Nu]dVLL[3, 3, 3, 3] + L\[Nu]dVLR[3, 3, 1, 1] + 
    L\[Nu]dVLR[3, 3, 2, 2] - 2*L\[Nu]dVLR[3, 3, 3, 3])/(2*Sqrt[3]), 
 Subscript[F\[Nu]dAp[3, 3], \[Nu]]["8", 7] -> 
  (L\[Nu]dVLL[3, 3, 2, 3] + L\[Nu]dVLR[3, 3, 2, 3])/Sqrt[2], 
 Subscript[F\[Nu]dAm[3, 3], \[Nu]]["8", 7] -> 
  (L\[Nu]dVLL[3, 3, 2, 3] - L\[Nu]dVLR[3, 3, 2, 3])/Sqrt[2], 
 Subscript[F\[Nu]dAp[3, 3], \[Nu]]["8", 8] -> 
  -((L\[Nu]dVLL[3, 3, 1, 3] + L\[Nu]dVLR[3, 3, 1, 3])/Sqrt[2]), 
 Subscript[F\[Nu]dAm[3, 3], \[Nu]]["8", 8] -> 
  (-L\[Nu]dVLL[3, 3, 1, 3] + L\[Nu]dVLR[3, 3, 1, 3])/Sqrt[2], 
 Subscript[F\[Nu]dAp[1, 1], \[Nu]]["1", 1] -> 
  (L\[Nu]dVLL[1, 1, 1, 1] + L\[Nu]dVLL[1, 1, 2, 2] + L\[Nu]dVLL[1, 1, 3, 3] + 
    L\[Nu]dVLR[1, 1, 1, 1] + L\[Nu]dVLR[1, 1, 2, 2] + L\[Nu]dVLR[1, 1, 3, 3])/
   Sqrt[6], Subscript[F\[Nu]dAm[1, 1], \[Nu]]["1", 1] -> 
  (L\[Nu]dVLL[1, 1, 1, 1] + L\[Nu]dVLL[1, 1, 2, 2] + L\[Nu]dVLL[1, 1, 3, 3] - 
    L\[Nu]dVLR[1, 1, 1, 1] - L\[Nu]dVLR[1, 1, 2, 2] - L\[Nu]dVLR[1, 1, 3, 3])/
   Sqrt[6], Subscript[F\[Nu]dAp[1, 2], \[Nu]]["1", 1] -> 
  (L\[Nu]dVLL[1, 2, 1, 1] + L\[Nu]dVLL[1, 2, 2, 2] + L\[Nu]dVLL[1, 2, 3, 3] + 
    L\[Nu]dVLR[1, 2, 1, 1] + L\[Nu]dVLR[1, 2, 2, 2] + L\[Nu]dVLR[1, 2, 3, 3])/
   Sqrt[6], Subscript[F\[Nu]dAm[1, 2], \[Nu]]["1", 1] -> 
  (L\[Nu]dVLL[1, 2, 1, 1] + L\[Nu]dVLL[1, 2, 2, 2] + L\[Nu]dVLL[1, 2, 3, 3] - 
    L\[Nu]dVLR[1, 2, 1, 1] - L\[Nu]dVLR[1, 2, 2, 2] - L\[Nu]dVLR[1, 2, 3, 3])/
   Sqrt[6], Subscript[F\[Nu]dAp[1, 3], \[Nu]]["1", 1] -> 
  (L\[Nu]dVLL[1, 3, 1, 1] + L\[Nu]dVLL[1, 3, 2, 2] + L\[Nu]dVLL[1, 3, 3, 3] + 
    L\[Nu]dVLR[1, 3, 1, 1] + L\[Nu]dVLR[1, 3, 2, 2] + L\[Nu]dVLR[1, 3, 3, 3])/
   Sqrt[6], Subscript[F\[Nu]dAm[1, 3], \[Nu]]["1", 1] -> 
  (L\[Nu]dVLL[1, 3, 1, 1] + L\[Nu]dVLL[1, 3, 2, 2] + L\[Nu]dVLL[1, 3, 3, 3] - 
    L\[Nu]dVLR[1, 3, 1, 1] - L\[Nu]dVLR[1, 3, 2, 2] - L\[Nu]dVLR[1, 3, 3, 3])/
   Sqrt[6], Subscript[F\[Nu]dAp[2, 1], \[Nu]]["1", 1] -> 
  (Conjugate[L\[Nu]dVLL[1, 2, 1, 1]] + Conjugate[L\[Nu]dVLL[1, 2, 2, 2]] + 
    Conjugate[L\[Nu]dVLL[1, 2, 3, 3]] + Conjugate[L\[Nu]dVLR[1, 2, 1, 1]] + 
    Conjugate[L\[Nu]dVLR[1, 2, 2, 2]] + Conjugate[L\[Nu]dVLR[1, 2, 3, 3]])/
   Sqrt[6], Subscript[F\[Nu]dAm[2, 1], \[Nu]]["1", 1] -> 
  (Conjugate[L\[Nu]dVLL[1, 2, 1, 1]] + Conjugate[L\[Nu]dVLL[1, 2, 2, 2]] + 
    Conjugate[L\[Nu]dVLL[1, 2, 3, 3]] - Conjugate[L\[Nu]dVLR[1, 2, 1, 1]] - 
    Conjugate[L\[Nu]dVLR[1, 2, 2, 2]] - Conjugate[L\[Nu]dVLR[1, 2, 3, 3]])/
   Sqrt[6], Subscript[F\[Nu]dAp[2, 2], \[Nu]]["1", 1] -> 
  (L\[Nu]dVLL[2, 2, 1, 1] + L\[Nu]dVLL[2, 2, 2, 2] + L\[Nu]dVLL[2, 2, 3, 3] + 
    L\[Nu]dVLR[2, 2, 1, 1] + L\[Nu]dVLR[2, 2, 2, 2] + L\[Nu]dVLR[2, 2, 3, 3])/
   Sqrt[6], Subscript[F\[Nu]dAm[2, 2], \[Nu]]["1", 1] -> 
  (L\[Nu]dVLL[2, 2, 1, 1] + L\[Nu]dVLL[2, 2, 2, 2] + L\[Nu]dVLL[2, 2, 3, 3] - 
    L\[Nu]dVLR[2, 2, 1, 1] - L\[Nu]dVLR[2, 2, 2, 2] - L\[Nu]dVLR[2, 2, 3, 3])/
   Sqrt[6], Subscript[F\[Nu]dAp[2, 3], \[Nu]]["1", 1] -> 
  (L\[Nu]dVLL[2, 3, 1, 1] + L\[Nu]dVLL[2, 3, 2, 2] + L\[Nu]dVLL[2, 3, 3, 3] + 
    L\[Nu]dVLR[2, 3, 1, 1] + L\[Nu]dVLR[2, 3, 2, 2] + L\[Nu]dVLR[2, 3, 3, 3])/
   Sqrt[6], Subscript[F\[Nu]dAm[2, 3], \[Nu]]["1", 1] -> 
  (L\[Nu]dVLL[2, 3, 1, 1] + L\[Nu]dVLL[2, 3, 2, 2] + L\[Nu]dVLL[2, 3, 3, 3] - 
    L\[Nu]dVLR[2, 3, 1, 1] - L\[Nu]dVLR[2, 3, 2, 2] - L\[Nu]dVLR[2, 3, 3, 3])/
   Sqrt[6], Subscript[F\[Nu]dAp[3, 1], \[Nu]]["1", 1] -> 
  (Conjugate[L\[Nu]dVLL[1, 3, 1, 1]] + Conjugate[L\[Nu]dVLL[1, 3, 2, 2]] + 
    Conjugate[L\[Nu]dVLL[1, 3, 3, 3]] + Conjugate[L\[Nu]dVLR[1, 3, 1, 1]] + 
    Conjugate[L\[Nu]dVLR[1, 3, 2, 2]] + Conjugate[L\[Nu]dVLR[1, 3, 3, 3]])/
   Sqrt[6], Subscript[F\[Nu]dAm[3, 1], \[Nu]]["1", 1] -> 
  (Conjugate[L\[Nu]dVLL[1, 3, 1, 1]] + Conjugate[L\[Nu]dVLL[1, 3, 2, 2]] + 
    Conjugate[L\[Nu]dVLL[1, 3, 3, 3]] - Conjugate[L\[Nu]dVLR[1, 3, 1, 1]] - 
    Conjugate[L\[Nu]dVLR[1, 3, 2, 2]] - Conjugate[L\[Nu]dVLR[1, 3, 3, 3]])/
   Sqrt[6], Subscript[F\[Nu]dAp[3, 2], \[Nu]]["1", 1] -> 
  (Conjugate[L\[Nu]dVLL[2, 3, 1, 1]] + Conjugate[L\[Nu]dVLL[2, 3, 2, 2]] + 
    Conjugate[L\[Nu]dVLL[2, 3, 3, 3]] + Conjugate[L\[Nu]dVLR[2, 3, 1, 1]] + 
    Conjugate[L\[Nu]dVLR[2, 3, 2, 2]] + Conjugate[L\[Nu]dVLR[2, 3, 3, 3]])/
   Sqrt[6], Subscript[F\[Nu]dAm[3, 2], \[Nu]]["1", 1] -> 
  (Conjugate[L\[Nu]dVLL[2, 3, 1, 1]] + Conjugate[L\[Nu]dVLL[2, 3, 2, 2]] + 
    Conjugate[L\[Nu]dVLL[2, 3, 3, 3]] - Conjugate[L\[Nu]dVLR[2, 3, 1, 1]] - 
    Conjugate[L\[Nu]dVLR[2, 3, 2, 2]] - Conjugate[L\[Nu]dVLR[2, 3, 3, 3]])/
   Sqrt[6], Subscript[F\[Nu]dAp[3, 3], \[Nu]]["1", 1] -> 
  (L\[Nu]dVLL[3, 3, 1, 1] + L\[Nu]dVLL[3, 3, 2, 2] + L\[Nu]dVLL[3, 3, 3, 3] + 
    L\[Nu]dVLR[3, 3, 1, 1] + L\[Nu]dVLR[3, 3, 2, 2] + L\[Nu]dVLR[3, 3, 3, 3])/
   Sqrt[6], Subscript[F\[Nu]dAm[3, 3], \[Nu]]["1", 1] -> 
  (L\[Nu]dVLL[3, 3, 1, 1] + L\[Nu]dVLL[3, 3, 2, 2] + L\[Nu]dVLL[3, 3, 3, 3] - 
    L\[Nu]dVLR[3, 3, 1, 1] - L\[Nu]dVLR[3, 3, 2, 2] - L\[Nu]dVLR[3, 3, 3, 3])/
   Sqrt[6], Subscript[F\[Nu]uAp[1, 1], \[Nu]]["3", 1] -> 
  (Conjugate[L\[Nu]uVLL[1, 1, 1, 2]] + Conjugate[L\[Nu]uVLR[1, 1, 1, 2]])/
   Sqrt[2], Subscript[F\[Nu]uAm[1, 1], \[Nu]]["3", 1] -> 
  (Conjugate[L\[Nu]uVLL[1, 1, 1, 2]] - Conjugate[L\[Nu]uVLR[1, 1, 1, 2]])/
   Sqrt[2], Subscript[F\[Nu]uAp[1, 1], \[Nu]]["3", 2] -> 
  (-L\[Nu]uVLL[1, 1, 1, 1] + L\[Nu]uVLL[1, 1, 2, 2] - 
    L\[Nu]uVLR[1, 1, 1, 1] + L\[Nu]uVLR[1, 1, 2, 2])/2, 
 Subscript[F\[Nu]uAm[1, 1], \[Nu]]["3", 2] -> 
  (-L\[Nu]uVLL[1, 1, 1, 1] + L\[Nu]uVLL[1, 1, 2, 2] + 
    L\[Nu]uVLR[1, 1, 1, 1] - L\[Nu]uVLR[1, 1, 2, 2])/2, 
 Subscript[F\[Nu]uAp[1, 1], \[Nu]]["3", 3] -> 
  -((L\[Nu]uVLL[1, 1, 1, 2] + L\[Nu]uVLR[1, 1, 1, 2])/Sqrt[2]), 
 Subscript[F\[Nu]uAm[1, 1], \[Nu]]["3", 3] -> 
  (-L\[Nu]uVLL[1, 1, 1, 2] + L\[Nu]uVLR[1, 1, 1, 2])/Sqrt[2], 
 Subscript[F\[Nu]uAp[1, 2], \[Nu]]["3", 1] -> 
  (L\[Nu]uVLL[1, 2, 2, 1] + L\[Nu]uVLR[1, 2, 2, 1])/Sqrt[2], 
 Subscript[F\[Nu]uAm[1, 2], \[Nu]]["3", 1] -> 
  (L\[Nu]uVLL[1, 2, 2, 1] - L\[Nu]uVLR[1, 2, 2, 1])/Sqrt[2], 
 Subscript[F\[Nu]uAp[1, 2], \[Nu]]["3", 2] -> 
  (-L\[Nu]uVLL[1, 2, 1, 1] + L\[Nu]uVLL[1, 2, 2, 2] - 
    L\[Nu]uVLR[1, 2, 1, 1] + L\[Nu]uVLR[1, 2, 2, 2])/2, 
 Subscript[F\[Nu]uAm[1, 2], \[Nu]]["3", 2] -> 
  (-L\[Nu]uVLL[1, 2, 1, 1] + L\[Nu]uVLL[1, 2, 2, 2] + 
    L\[Nu]uVLR[1, 2, 1, 1] - L\[Nu]uVLR[1, 2, 2, 2])/2, 
 Subscript[F\[Nu]uAp[1, 2], \[Nu]]["3", 3] -> 
  -((L\[Nu]uVLL[1, 2, 1, 2] + L\[Nu]uVLR[1, 2, 1, 2])/Sqrt[2]), 
 Subscript[F\[Nu]uAm[1, 2], \[Nu]]["3", 3] -> 
  (-L\[Nu]uVLL[1, 2, 1, 2] + L\[Nu]uVLR[1, 2, 1, 2])/Sqrt[2], 
 Subscript[F\[Nu]uAp[1, 3], \[Nu]]["3", 1] -> 
  (L\[Nu]uVLL[1, 3, 2, 1] + L\[Nu]uVLR[1, 3, 2, 1])/Sqrt[2], 
 Subscript[F\[Nu]uAm[1, 3], \[Nu]]["3", 1] -> 
  (L\[Nu]uVLL[1, 3, 2, 1] - L\[Nu]uVLR[1, 3, 2, 1])/Sqrt[2], 
 Subscript[F\[Nu]uAp[1, 3], \[Nu]]["3", 2] -> 
  (-L\[Nu]uVLL[1, 3, 1, 1] + L\[Nu]uVLL[1, 3, 2, 2] - 
    L\[Nu]uVLR[1, 3, 1, 1] + L\[Nu]uVLR[1, 3, 2, 2])/2, 
 Subscript[F\[Nu]uAm[1, 3], \[Nu]]["3", 2] -> 
  (-L\[Nu]uVLL[1, 3, 1, 1] + L\[Nu]uVLL[1, 3, 2, 2] + 
    L\[Nu]uVLR[1, 3, 1, 1] - L\[Nu]uVLR[1, 3, 2, 2])/2, 
 Subscript[F\[Nu]uAp[1, 3], \[Nu]]["3", 3] -> 
  -((L\[Nu]uVLL[1, 3, 1, 2] + L\[Nu]uVLR[1, 3, 1, 2])/Sqrt[2]), 
 Subscript[F\[Nu]uAm[1, 3], \[Nu]]["3", 3] -> 
  (-L\[Nu]uVLL[1, 3, 1, 2] + L\[Nu]uVLR[1, 3, 1, 2])/Sqrt[2], 
 Subscript[F\[Nu]uAp[2, 1], \[Nu]]["3", 1] -> 
  (Conjugate[L\[Nu]uVLL[1, 2, 1, 2]] + Conjugate[L\[Nu]uVLR[1, 2, 1, 2]])/
   Sqrt[2], Subscript[F\[Nu]uAm[2, 1], \[Nu]]["3", 1] -> 
  (Conjugate[L\[Nu]uVLL[1, 2, 1, 2]] - Conjugate[L\[Nu]uVLR[1, 2, 1, 2]])/
   Sqrt[2], Subscript[F\[Nu]uAp[2, 1], \[Nu]]["3", 2] -> 
  (-Conjugate[L\[Nu]uVLL[1, 2, 1, 1]] + Conjugate[L\[Nu]uVLL[1, 2, 2, 2]] - 
    Conjugate[L\[Nu]uVLR[1, 2, 1, 1]] + Conjugate[L\[Nu]uVLR[1, 2, 2, 2]])/2, 
 Subscript[F\[Nu]uAm[2, 1], \[Nu]]["3", 2] -> 
  (-Conjugate[L\[Nu]uVLL[1, 2, 1, 1]] + Conjugate[L\[Nu]uVLL[1, 2, 2, 2]] + 
    Conjugate[L\[Nu]uVLR[1, 2, 1, 1]] - Conjugate[L\[Nu]uVLR[1, 2, 2, 2]])/2, 
 Subscript[F\[Nu]uAp[2, 1], \[Nu]]["3", 3] -> 
  -((Conjugate[L\[Nu]uVLL[1, 2, 2, 1]] + Conjugate[L\[Nu]uVLR[1, 2, 2, 1]])/
    Sqrt[2]), Subscript[F\[Nu]uAm[2, 1], \[Nu]]["3", 3] -> 
  (-Conjugate[L\[Nu]uVLL[1, 2, 2, 1]] + Conjugate[L\[Nu]uVLR[1, 2, 2, 1]])/
   Sqrt[2], Subscript[F\[Nu]uAp[2, 2], \[Nu]]["3", 1] -> 
  (Conjugate[L\[Nu]uVLL[2, 2, 1, 2]] + Conjugate[L\[Nu]uVLR[2, 2, 1, 2]])/
   Sqrt[2], Subscript[F\[Nu]uAm[2, 2], \[Nu]]["3", 1] -> 
  (Conjugate[L\[Nu]uVLL[2, 2, 1, 2]] - Conjugate[L\[Nu]uVLR[2, 2, 1, 2]])/
   Sqrt[2], Subscript[F\[Nu]uAp[2, 2], \[Nu]]["3", 2] -> 
  (-L\[Nu]uVLL[2, 2, 1, 1] + L\[Nu]uVLL[2, 2, 2, 2] - 
    L\[Nu]uVLR[2, 2, 1, 1] + L\[Nu]uVLR[2, 2, 2, 2])/2, 
 Subscript[F\[Nu]uAm[2, 2], \[Nu]]["3", 2] -> 
  (-L\[Nu]uVLL[2, 2, 1, 1] + L\[Nu]uVLL[2, 2, 2, 2] + 
    L\[Nu]uVLR[2, 2, 1, 1] - L\[Nu]uVLR[2, 2, 2, 2])/2, 
 Subscript[F\[Nu]uAp[2, 2], \[Nu]]["3", 3] -> 
  -((L\[Nu]uVLL[2, 2, 1, 2] + L\[Nu]uVLR[2, 2, 1, 2])/Sqrt[2]), 
 Subscript[F\[Nu]uAm[2, 2], \[Nu]]["3", 3] -> 
  (-L\[Nu]uVLL[2, 2, 1, 2] + L\[Nu]uVLR[2, 2, 1, 2])/Sqrt[2], 
 Subscript[F\[Nu]uAp[2, 3], \[Nu]]["3", 1] -> 
  (L\[Nu]uVLL[2, 3, 2, 1] + L\[Nu]uVLR[2, 3, 2, 1])/Sqrt[2], 
 Subscript[F\[Nu]uAm[2, 3], \[Nu]]["3", 1] -> 
  (L\[Nu]uVLL[2, 3, 2, 1] - L\[Nu]uVLR[2, 3, 2, 1])/Sqrt[2], 
 Subscript[F\[Nu]uAp[2, 3], \[Nu]]["3", 2] -> 
  (-L\[Nu]uVLL[2, 3, 1, 1] + L\[Nu]uVLL[2, 3, 2, 2] - 
    L\[Nu]uVLR[2, 3, 1, 1] + L\[Nu]uVLR[2, 3, 2, 2])/2, 
 Subscript[F\[Nu]uAm[2, 3], \[Nu]]["3", 2] -> 
  (-L\[Nu]uVLL[2, 3, 1, 1] + L\[Nu]uVLL[2, 3, 2, 2] + 
    L\[Nu]uVLR[2, 3, 1, 1] - L\[Nu]uVLR[2, 3, 2, 2])/2, 
 Subscript[F\[Nu]uAp[2, 3], \[Nu]]["3", 3] -> 
  -((L\[Nu]uVLL[2, 3, 1, 2] + L\[Nu]uVLR[2, 3, 1, 2])/Sqrt[2]), 
 Subscript[F\[Nu]uAm[2, 3], \[Nu]]["3", 3] -> 
  (-L\[Nu]uVLL[2, 3, 1, 2] + L\[Nu]uVLR[2, 3, 1, 2])/Sqrt[2], 
 Subscript[F\[Nu]uAp[3, 1], \[Nu]]["3", 1] -> 
  (Conjugate[L\[Nu]uVLL[1, 3, 1, 2]] + Conjugate[L\[Nu]uVLR[1, 3, 1, 2]])/
   Sqrt[2], Subscript[F\[Nu]uAm[3, 1], \[Nu]]["3", 1] -> 
  (Conjugate[L\[Nu]uVLL[1, 3, 1, 2]] - Conjugate[L\[Nu]uVLR[1, 3, 1, 2]])/
   Sqrt[2], Subscript[F\[Nu]uAp[3, 1], \[Nu]]["3", 2] -> 
  (-Conjugate[L\[Nu]uVLL[1, 3, 1, 1]] + Conjugate[L\[Nu]uVLL[1, 3, 2, 2]] - 
    Conjugate[L\[Nu]uVLR[1, 3, 1, 1]] + Conjugate[L\[Nu]uVLR[1, 3, 2, 2]])/2, 
 Subscript[F\[Nu]uAm[3, 1], \[Nu]]["3", 2] -> 
  (-Conjugate[L\[Nu]uVLL[1, 3, 1, 1]] + Conjugate[L\[Nu]uVLL[1, 3, 2, 2]] + 
    Conjugate[L\[Nu]uVLR[1, 3, 1, 1]] - Conjugate[L\[Nu]uVLR[1, 3, 2, 2]])/2, 
 Subscript[F\[Nu]uAp[3, 1], \[Nu]]["3", 3] -> 
  -((Conjugate[L\[Nu]uVLL[1, 3, 2, 1]] + Conjugate[L\[Nu]uVLR[1, 3, 2, 1]])/
    Sqrt[2]), Subscript[F\[Nu]uAm[3, 1], \[Nu]]["3", 3] -> 
  (-Conjugate[L\[Nu]uVLL[1, 3, 2, 1]] + Conjugate[L\[Nu]uVLR[1, 3, 2, 1]])/
   Sqrt[2], Subscript[F\[Nu]uAp[3, 2], \[Nu]]["3", 1] -> 
  (Conjugate[L\[Nu]uVLL[2, 3, 1, 2]] + Conjugate[L\[Nu]uVLR[2, 3, 1, 2]])/
   Sqrt[2], Subscript[F\[Nu]uAm[3, 2], \[Nu]]["3", 1] -> 
  (Conjugate[L\[Nu]uVLL[2, 3, 1, 2]] - Conjugate[L\[Nu]uVLR[2, 3, 1, 2]])/
   Sqrt[2], Subscript[F\[Nu]uAp[3, 2], \[Nu]]["3", 2] -> 
  (-Conjugate[L\[Nu]uVLL[2, 3, 1, 1]] + Conjugate[L\[Nu]uVLL[2, 3, 2, 2]] - 
    Conjugate[L\[Nu]uVLR[2, 3, 1, 1]] + Conjugate[L\[Nu]uVLR[2, 3, 2, 2]])/2, 
 Subscript[F\[Nu]uAm[3, 2], \[Nu]]["3", 2] -> 
  (-Conjugate[L\[Nu]uVLL[2, 3, 1, 1]] + Conjugate[L\[Nu]uVLL[2, 3, 2, 2]] + 
    Conjugate[L\[Nu]uVLR[2, 3, 1, 1]] - Conjugate[L\[Nu]uVLR[2, 3, 2, 2]])/2, 
 Subscript[F\[Nu]uAp[3, 2], \[Nu]]["3", 3] -> 
  -((Conjugate[L\[Nu]uVLL[2, 3, 2, 1]] + Conjugate[L\[Nu]uVLR[2, 3, 2, 1]])/
    Sqrt[2]), Subscript[F\[Nu]uAm[3, 2], \[Nu]]["3", 3] -> 
  (-Conjugate[L\[Nu]uVLL[2, 3, 2, 1]] + Conjugate[L\[Nu]uVLR[2, 3, 2, 1]])/
   Sqrt[2], Subscript[F\[Nu]uAp[3, 3], \[Nu]]["3", 1] -> 
  (Conjugate[L\[Nu]uVLL[3, 3, 1, 2]] + Conjugate[L\[Nu]uVLR[3, 3, 1, 2]])/
   Sqrt[2], Subscript[F\[Nu]uAm[3, 3], \[Nu]]["3", 1] -> 
  (Conjugate[L\[Nu]uVLL[3, 3, 1, 2]] - Conjugate[L\[Nu]uVLR[3, 3, 1, 2]])/
   Sqrt[2], Subscript[F\[Nu]uAp[3, 3], \[Nu]]["3", 2] -> 
  (-L\[Nu]uVLL[3, 3, 1, 1] + L\[Nu]uVLL[3, 3, 2, 2] - 
    L\[Nu]uVLR[3, 3, 1, 1] + L\[Nu]uVLR[3, 3, 2, 2])/2, 
 Subscript[F\[Nu]uAm[3, 3], \[Nu]]["3", 2] -> 
  (-L\[Nu]uVLL[3, 3, 1, 1] + L\[Nu]uVLL[3, 3, 2, 2] + 
    L\[Nu]uVLR[3, 3, 1, 1] - L\[Nu]uVLR[3, 3, 2, 2])/2, 
 Subscript[F\[Nu]uAp[3, 3], \[Nu]]["3", 3] -> 
  -((L\[Nu]uVLL[3, 3, 1, 2] + L\[Nu]uVLR[3, 3, 1, 2])/Sqrt[2]), 
 Subscript[F\[Nu]uAm[3, 3], \[Nu]]["3", 3] -> 
  (-L\[Nu]uVLL[3, 3, 1, 2] + L\[Nu]uVLR[3, 3, 1, 2])/Sqrt[2], 
 Subscript[F\[Nu]uAp[1, 1], \[Nu]]["1", 1] -> 
  (L\[Nu]uVLL[1, 1, 1, 1] + L\[Nu]uVLL[1, 1, 2, 2] + L\[Nu]uVLR[1, 1, 1, 1] + 
    L\[Nu]uVLR[1, 1, 2, 2])/2, Subscript[F\[Nu]uAm[1, 1], \[Nu]]["1", 1] -> 
  (L\[Nu]uVLL[1, 1, 1, 1] + L\[Nu]uVLL[1, 1, 2, 2] - L\[Nu]uVLR[1, 1, 1, 1] - 
    L\[Nu]uVLR[1, 1, 2, 2])/2, Subscript[F\[Nu]uAp[1, 2], \[Nu]]["1", 1] -> 
  (L\[Nu]uVLL[1, 2, 1, 1] + L\[Nu]uVLL[1, 2, 2, 2] + L\[Nu]uVLR[1, 2, 1, 1] + 
    L\[Nu]uVLR[1, 2, 2, 2])/2, Subscript[F\[Nu]uAm[1, 2], \[Nu]]["1", 1] -> 
  (L\[Nu]uVLL[1, 2, 1, 1] + L\[Nu]uVLL[1, 2, 2, 2] - L\[Nu]uVLR[1, 2, 1, 1] - 
    L\[Nu]uVLR[1, 2, 2, 2])/2, Subscript[F\[Nu]uAp[1, 3], \[Nu]]["1", 1] -> 
  (L\[Nu]uVLL[1, 3, 1, 1] + L\[Nu]uVLL[1, 3, 2, 2] + L\[Nu]uVLR[1, 3, 1, 1] + 
    L\[Nu]uVLR[1, 3, 2, 2])/2, Subscript[F\[Nu]uAm[1, 3], \[Nu]]["1", 1] -> 
  (L\[Nu]uVLL[1, 3, 1, 1] + L\[Nu]uVLL[1, 3, 2, 2] - L\[Nu]uVLR[1, 3, 1, 1] - 
    L\[Nu]uVLR[1, 3, 2, 2])/2, Subscript[F\[Nu]uAp[2, 1], \[Nu]]["1", 1] -> 
  (Conjugate[L\[Nu]uVLL[1, 2, 1, 1]] + Conjugate[L\[Nu]uVLL[1, 2, 2, 2]] + 
    Conjugate[L\[Nu]uVLR[1, 2, 1, 1]] + Conjugate[L\[Nu]uVLR[1, 2, 2, 2]])/2, 
 Subscript[F\[Nu]uAm[2, 1], \[Nu]]["1", 1] -> 
  (Conjugate[L\[Nu]uVLL[1, 2, 1, 1]] + Conjugate[L\[Nu]uVLL[1, 2, 2, 2]] - 
    Conjugate[L\[Nu]uVLR[1, 2, 1, 1]] - Conjugate[L\[Nu]uVLR[1, 2, 2, 2]])/2, 
 Subscript[F\[Nu]uAp[2, 2], \[Nu]]["1", 1] -> 
  (L\[Nu]uVLL[2, 2, 1, 1] + L\[Nu]uVLL[2, 2, 2, 2] + L\[Nu]uVLR[2, 2, 1, 1] + 
    L\[Nu]uVLR[2, 2, 2, 2])/2, Subscript[F\[Nu]uAm[2, 2], \[Nu]]["1", 1] -> 
  (L\[Nu]uVLL[2, 2, 1, 1] + L\[Nu]uVLL[2, 2, 2, 2] - L\[Nu]uVLR[2, 2, 1, 1] - 
    L\[Nu]uVLR[2, 2, 2, 2])/2, Subscript[F\[Nu]uAp[2, 3], \[Nu]]["1", 1] -> 
  (L\[Nu]uVLL[2, 3, 1, 1] + L\[Nu]uVLL[2, 3, 2, 2] + L\[Nu]uVLR[2, 3, 1, 1] + 
    L\[Nu]uVLR[2, 3, 2, 2])/2, Subscript[F\[Nu]uAm[2, 3], \[Nu]]["1", 1] -> 
  (L\[Nu]uVLL[2, 3, 1, 1] + L\[Nu]uVLL[2, 3, 2, 2] - L\[Nu]uVLR[2, 3, 1, 1] - 
    L\[Nu]uVLR[2, 3, 2, 2])/2, Subscript[F\[Nu]uAp[3, 1], \[Nu]]["1", 1] -> 
  (Conjugate[L\[Nu]uVLL[1, 3, 1, 1]] + Conjugate[L\[Nu]uVLL[1, 3, 2, 2]] + 
    Conjugate[L\[Nu]uVLR[1, 3, 1, 1]] + Conjugate[L\[Nu]uVLR[1, 3, 2, 2]])/2, 
 Subscript[F\[Nu]uAm[3, 1], \[Nu]]["1", 1] -> 
  (Conjugate[L\[Nu]uVLL[1, 3, 1, 1]] + Conjugate[L\[Nu]uVLL[1, 3, 2, 2]] - 
    Conjugate[L\[Nu]uVLR[1, 3, 1, 1]] - Conjugate[L\[Nu]uVLR[1, 3, 2, 2]])/2, 
 Subscript[F\[Nu]uAp[3, 2], \[Nu]]["1", 1] -> 
  (Conjugate[L\[Nu]uVLL[2, 3, 1, 1]] + Conjugate[L\[Nu]uVLL[2, 3, 2, 2]] + 
    Conjugate[L\[Nu]uVLR[2, 3, 1, 1]] + Conjugate[L\[Nu]uVLR[2, 3, 2, 2]])/2, 
 Subscript[F\[Nu]uAm[3, 2], \[Nu]]["1", 1] -> 
  (Conjugate[L\[Nu]uVLL[2, 3, 1, 1]] + Conjugate[L\[Nu]uVLL[2, 3, 2, 2]] - 
    Conjugate[L\[Nu]uVLR[2, 3, 1, 1]] - Conjugate[L\[Nu]uVLR[2, 3, 2, 2]])/2, 
 Subscript[F\[Nu]uAp[3, 3], \[Nu]]["1", 1] -> 
  (L\[Nu]uVLL[3, 3, 1, 1] + L\[Nu]uVLL[3, 3, 2, 2] + L\[Nu]uVLR[3, 3, 1, 1] + 
    L\[Nu]uVLR[3, 3, 2, 2])/2, Subscript[F\[Nu]uAm[3, 3], \[Nu]]["1", 1] -> 
  (L\[Nu]uVLL[3, 3, 1, 1] + L\[Nu]uVLL[3, 3, 2, 2] - L\[Nu]uVLR[3, 3, 1, 1] - 
    L\[Nu]uVLR[3, 3, 2, 2])/2}


==> anc/LtoFRules.m <==
(* ::Package:: *)

(*Replacement rules transforming coefficients in the DsixTools/San Diego/JMS basis to the flavour and parity decomposed (F) basis*)
(*Notation guide for distinguishable current coefficients:
F basis coefficients of operators involving distinguishable currents can be matched to the notation of eqn 2.17 by interpreting "p" and "m" as superscript plusses and minuses
eg: FedAp["8", 2, "8", 1]->Subscript[[Subscript[c^+, ed,A]], {8,2},{8,1}]
FedAm["8", 2, "8", 1]->Subscript[[Subscript[c^-, ed,A]], {8,2},{8,1}]
FudBpm["3", 2, "8", 4]->Subscript[[Subscript[c^+,-, ud,B]], {3,2},{8,4}]*)

(*Notation guide for indistinguishable current coefficients:
Similar to the indistinguishable case, F basis coefficients can be matched to the notation of eqn 2.35
eg:  FddAppp["27", 4]->Subscript[[Subscript[c^+,+,+, dd, A]], {27, 4}]
 FddBpmp["27", 1]->Subscript[[Subscript[c^+,-,+, dd, B]], {27, 1}]*)


{LeeVLL[1, 1, 1, 1] -> (-5*Sqrt[6]*FeeAmpp["1", 1] - 
    5*Sqrt[6]*FeeAmpp["27", 12] + Sqrt[10]*(-3*FeeAmpp["27", 16] - 
      Sqrt[3]*FeeAmpp["27", 18] + 6*FeeAmpp["8", 4] + 
      2*Sqrt[3]*FeeAmpp["8", 6]) + 5*Sqrt[6]*FeeAppp["1", 1] + 
    5*Sqrt[6]*FeeAppp["27", 12] + Sqrt[10]*(3*FeeAppp["27", 16] + 
      Sqrt[3]*FeeAppp["27", 18] - 6*FeeAppp["8", 4] - 
      2*Sqrt[3]*FeeAppp["8", 6]))/(30*Sqrt[2]), 
 LeeVLL[1, 1, 1, 2] -> (-5*FeeAmpp["27", 13] - Sqrt[5]*FeeAmpp["27", 17] + 
    2*Sqrt[5]*FeeAmpp["8", 5] + 5*FeeAppp["27", 13] + 
    Sqrt[5]*FeeAppp["27", 17] - 2*Sqrt[5]*FeeAppp["8", 5])/(10*Sqrt[2]), 
 LeeVLL[1, 1, 1, 3] -> (-5*Sqrt[3]*FeeAmpp["27", 21] - 
    2*Sqrt[15]*FeeAmpp["27", 24] + 3*Sqrt[10]*FeeAmpp["8", 8] + 
    5*Sqrt[3]*FeeAppp["27", 21] + 2*Sqrt[15]*FeeAppp["27", 24] - 
    3*Sqrt[10]*FeeAppp["8", 8])/30, LeeVLL[1, 1, 2, 1] -> 
  (5*FeeAmpp["27", 11] + Sqrt[5]*FeeAmpp["27", 15] - 
    2*Sqrt[5]*FeeAmpp["8", 3] - 5*FeeAppp["27", 11] - 
    Sqrt[5]*FeeAppp["27", 15] + 2*Sqrt[5]*FeeAppp["8", 3])/(10*Sqrt[2]), 
 LeeVLL[1, 1, 2, 2] -> (-5*FeeAmpp["1", 1] + 10*FeeAmpp["27", 12] - 
    Sqrt[5]*FeeAmpp["27", 18] + 2*Sqrt[5]*FeeAmpp["8", 6] + 
    5*FeeAppp["1", 1] - 10*FeeAppp["27", 12] + Sqrt[5]*FeeAppp["27", 18] - 
    2*Sqrt[5]*FeeAppp["8", 6])/(20*Sqrt[3]), 
 LeeVLL[1, 1, 2, 3] -> (5*Sqrt[6]*FeeAmpp["27", 20] + 
    Sqrt[30]*FeeAmpp["27", 23] - 3*Sqrt[5]*FeeAmpp["8", 7] - 
    5*Sqrt[6]*FeeAppp["27", 20] - Sqrt[30]*FeeAppp["27", 23] + 
    3*Sqrt[5]*FeeAppp["8", 7])/(30*Sqrt[2]), 
 LeeVLL[1, 1, 3, 1] -> (5*Sqrt[3]*FeeAmpp["27", 5] + 
    2*Sqrt[15]*FeeAmpp["27", 8] - 3*Sqrt[10]*FeeAmpp["8", 1] - 
    5*Sqrt[3]*FeeAppp["27", 5] - 2*Sqrt[15]*FeeAppp["27", 8] + 
    3*Sqrt[10]*FeeAppp["8", 1])/30, LeeVLL[1, 1, 3, 2] -> 
  (5*Sqrt[6]*FeeAmpp["27", 6] + Sqrt[30]*FeeAmpp["27", 9] - 
    3*Sqrt[5]*FeeAmpp["8", 2] - 5*Sqrt[6]*FeeAppp["27", 6] - 
    Sqrt[30]*FeeAppp["27", 9] + 3*Sqrt[5]*FeeAppp["8", 2])/(30*Sqrt[2]), 
 LeeVLL[1, 1, 3, 3] -> (-5*Sqrt[6]*FeeAmpp["1", 1] + 
    Sqrt[10]*(6*FeeAmpp["27", 16] + 3*Sqrt[3]*FeeAmpp["27", 18] + 
      3*FeeAmpp["8", 4] - Sqrt[3]*FeeAmpp["8", 6]) + 
    5*Sqrt[6]*FeeAppp["1", 1] + Sqrt[10]*(-6*FeeAppp["27", 16] - 
      3*Sqrt[3]*FeeAppp["27", 18] - 3*FeeAppp["8", 4] + 
      Sqrt[3]*FeeAppp["8", 6]))/(60*Sqrt[2]), 
 LeeVLL[1, 2, 1, 1] -> (-5*FeeAmpp["27", 13] - Sqrt[5]*FeeAmpp["27", 17] + 
    2*Sqrt[5]*FeeAmpp["8", 5] + 5*FeeAppp["27", 13] + 
    Sqrt[5]*FeeAppp["27", 17] - 2*Sqrt[5]*FeeAppp["8", 5])/(10*Sqrt[2]), 
 LeeVLL[1, 2, 1, 2] -> (-FeeAmpp["27", 14] + FeeAppp["27", 14])/Sqrt[2], 
 LeeVLL[1, 2, 1, 3] -> (-FeeAmpp["27", 22] + FeeAppp["27", 22])/2, 
 LeeVLL[1, 2, 2, 1] -> (-5*FeeAmpp["1", 1] + 10*FeeAmpp["27", 12] - 
    Sqrt[5]*FeeAmpp["27", 18] + 2*Sqrt[5]*FeeAmpp["8", 6] + 
    5*FeeAppp["1", 1] - 10*FeeAppp["27", 12] + Sqrt[5]*FeeAppp["27", 18] - 
    2*Sqrt[5]*FeeAppp["8", 6])/(20*Sqrt[3]), 
 LeeVLL[1, 2, 2, 2] -> (5*FeeAmpp["27", 13] - Sqrt[5]*FeeAmpp["27", 17] + 
    2*Sqrt[5]*FeeAmpp["8", 5] - 5*FeeAppp["27", 13] + 
    Sqrt[5]*FeeAppp["27", 17] - 2*Sqrt[5]*FeeAppp["8", 5])/(10*Sqrt[2]), 
 LeeVLL[1, 2, 2, 3] -> (5*Sqrt[6]*FeeAmpp["27", 21] - 
    Sqrt[30]*FeeAmpp["27", 24] + 3*Sqrt[5]*FeeAmpp["8", 8] - 
    5*Sqrt[6]*FeeAppp["27", 21] + Sqrt[30]*FeeAppp["27", 24] - 
    3*Sqrt[5]*FeeAppp["8", 8])/(30*Sqrt[2]), 
 LeeVLL[1, 2, 3, 1] -> (5*Sqrt[6]*FeeAmpp["27", 6] + 
    Sqrt[30]*FeeAmpp["27", 9] - 3*Sqrt[5]*FeeAmpp["8", 2] - 
    5*Sqrt[6]*FeeAppp["27", 6] - Sqrt[30]*FeeAppp["27", 9] + 
    3*Sqrt[5]*FeeAppp["8", 2])/(30*Sqrt[2]), 
 LeeVLL[1, 2, 3, 2] -> (FeeAmpp["27", 7] - FeeAppp["27", 7])/2, 
 LeeVLL[1, 2, 3, 3] -> (2*FeeAmpp["27", 17] + FeeAmpp["8", 5] - 
    2*FeeAppp["27", 17] - FeeAppp["8", 5])/(2*Sqrt[10]), 
 LeeVLL[1, 3, 1, 1] -> (-5*Sqrt[3]*FeeAmpp["27", 21] - 
    2*Sqrt[15]*FeeAmpp["27", 24] + 3*Sqrt[10]*FeeAmpp["8", 8] + 
    5*Sqrt[3]*FeeAppp["27", 21] + 2*Sqrt[15]*FeeAppp["27", 24] - 
    3*Sqrt[10]*FeeAppp["8", 8])/30, LeeVLL[1, 3, 1, 2] -> 
  (-FeeAmpp["27", 22] + FeeAppp["27", 22])/2, 
 LeeVLL[1, 3, 1, 3] -> (-FeeAmpp["27", 27] + FeeAppp["27", 27])/Sqrt[2], 
 LeeVLL[1, 3, 2, 1] -> (5*Sqrt[6]*FeeAmpp["27", 20] + 
    Sqrt[30]*FeeAmpp["27", 23] - 3*Sqrt[5]*FeeAmpp["8", 7] - 
    5*Sqrt[6]*FeeAppp["27", 20] - Sqrt[30]*FeeAppp["27", 23] + 
    3*Sqrt[5]*FeeAppp["8", 7])/(30*Sqrt[2]), 
 LeeVLL[1, 3, 2, 2] -> (5*Sqrt[6]*FeeAmpp["27", 21] - 
    Sqrt[30]*FeeAmpp["27", 24] + 3*Sqrt[5]*FeeAmpp["8", 8] - 
    5*Sqrt[6]*FeeAppp["27", 21] + Sqrt[30]*FeeAppp["27", 24] - 
    3*Sqrt[5]*FeeAppp["8", 8])/(30*Sqrt[2]), 
 LeeVLL[1, 3, 2, 3] -> (FeeAmpp["27", 26] - FeeAppp["27", 26])/2, 
 LeeVLL[1, 3, 3, 1] -> (-5*Sqrt[6]*FeeAmpp["1", 1] + 
    Sqrt[10]*(6*FeeAmpp["27", 16] + 3*Sqrt[3]*FeeAmpp["27", 18] + 
      3*FeeAmpp["8", 4] - Sqrt[3]*FeeAmpp["8", 6]) + 
    5*Sqrt[6]*FeeAppp["1", 1] + Sqrt[10]*(-6*FeeAppp["27", 16] - 
      3*Sqrt[3]*FeeAppp["27", 18] - 3*FeeAppp["8", 4] + 
      Sqrt[3]*FeeAppp["8", 6]))/(60*Sqrt[2]), 
 LeeVLL[1, 3, 3, 2] -> (2*FeeAmpp["27", 17] + FeeAmpp["8", 5] - 
    2*FeeAppp["27", 17] - FeeAppp["8", 5])/(2*Sqrt[10]), 
 LeeVLL[1, 3, 3, 3] -> (Sqrt[6]*FeeAmpp["27", 24] + 2*FeeAmpp["8", 8] - 
    Sqrt[6]*FeeAppp["27", 24] - 2*FeeAppp["8", 8])/(2*Sqrt[10]), 
 LeeVLL[2, 1, 1, 1] -> (5*FeeAmpp["27", 11] + Sqrt[5]*FeeAmpp["27", 15] - 
    2*Sqrt[5]*FeeAmpp["8", 3] - 5*FeeAppp["27", 11] - 
    Sqrt[5]*FeeAppp["27", 15] + 2*Sqrt[5]*FeeAppp["8", 3])/(10*Sqrt[2]), 
 LeeVLL[2, 1, 1, 2] -> (-5*FeeAmpp["1", 1] + 10*FeeAmpp["27", 12] - 
    Sqrt[5]*FeeAmpp["27", 18] + 2*Sqrt[5]*FeeAmpp["8", 6] + 
    5*FeeAppp["1", 1] - 10*FeeAppp["27", 12] + Sqrt[5]*FeeAppp["27", 18] - 
    2*Sqrt[5]*FeeAppp["8", 6])/(20*Sqrt[3]), 
 LeeVLL[2, 1, 1, 3] -> (5*Sqrt[6]*FeeAmpp["27", 20] + 
    Sqrt[30]*FeeAmpp["27", 23] - 3*Sqrt[5]*FeeAmpp["8", 7] - 
    5*Sqrt[6]*FeeAppp["27", 20] - Sqrt[30]*FeeAppp["27", 23] + 
    3*Sqrt[5]*FeeAppp["8", 7])/(30*Sqrt[2]), 
 LeeVLL[2, 1, 2, 1] -> (-FeeAmpp["27", 10] + FeeAppp["27", 10])/Sqrt[2], 
 LeeVLL[2, 1, 2, 2] -> (-5*FeeAmpp["27", 11] + Sqrt[5]*FeeAmpp["27", 15] - 
    2*Sqrt[5]*FeeAmpp["8", 3] + 5*FeeAppp["27", 11] - 
    Sqrt[5]*FeeAppp["27", 15] + 2*Sqrt[5]*FeeAppp["8", 3])/(10*Sqrt[2]), 
 LeeVLL[2, 1, 2, 3] -> (-FeeAmpp["27", 19] + FeeAppp["27", 19])/2, 
 LeeVLL[2, 1, 3, 1] -> (-FeeAmpp["27", 4] + FeeAppp["27", 4])/2, 
 LeeVLL[2, 1, 3, 2] -> (-5*Sqrt[6]*FeeAmpp["27", 5] + 
    Sqrt[30]*FeeAmpp["27", 8] - 3*Sqrt[5]*FeeAmpp["8", 1] + 
    5*Sqrt[6]*FeeAppp["27", 5] - Sqrt[30]*FeeAppp["27", 8] + 
    3*Sqrt[5]*FeeAppp["8", 1])/(30*Sqrt[2]), 
 LeeVLL[2, 1, 3, 3] -> (-2*FeeAmpp["27", 15] - FeeAmpp["8", 3] + 
    2*FeeAppp["27", 15] + FeeAppp["8", 3])/(2*Sqrt[10]), 
 LeeVLL[2, 2, 1, 1] -> (-5*FeeAmpp["1", 1] + 10*FeeAmpp["27", 12] - 
    Sqrt[5]*FeeAmpp["27", 18] + 2*Sqrt[5]*FeeAmpp["8", 6] + 
    5*FeeAppp["1", 1] - 10*FeeAppp["27", 12] + Sqrt[5]*FeeAppp["27", 18] - 
    2*Sqrt[5]*FeeAppp["8", 6])/(20*Sqrt[3]), 
 LeeVLL[2, 2, 1, 2] -> (5*FeeAmpp["27", 13] - Sqrt[5]*FeeAmpp["27", 17] + 
    2*Sqrt[5]*FeeAmpp["8", 5] - 5*FeeAppp["27", 13] + 
    Sqrt[5]*FeeAppp["27", 17] - 2*Sqrt[5]*FeeAppp["8", 5])/(10*Sqrt[2]), 
 LeeVLL[2, 2, 1, 3] -> (5*Sqrt[6]*FeeAmpp["27", 21] - 
    Sqrt[30]*FeeAmpp["27", 24] + 3*Sqrt[5]*FeeAmpp["8", 8] - 
    5*Sqrt[6]*FeeAppp["27", 21] + Sqrt[30]*FeeAppp["27", 24] - 
    3*Sqrt[5]*FeeAppp["8", 8])/(30*Sqrt[2]), 
 LeeVLL[2, 2, 2, 1] -> (-5*FeeAmpp["27", 11] + Sqrt[5]*FeeAmpp["27", 15] - 
    2*Sqrt[5]*FeeAmpp["8", 3] + 5*FeeAppp["27", 11] - 
    Sqrt[5]*FeeAppp["27", 15] + 2*Sqrt[5]*FeeAppp["8", 3])/(10*Sqrt[2]), 
 LeeVLL[2, 2, 2, 2] -> (-5*Sqrt[6]*FeeAmpp["1", 1] - 
    5*Sqrt[6]*FeeAmpp["27", 12] + Sqrt[10]*(3*FeeAmpp["27", 16] - 
      Sqrt[3]*FeeAmpp["27", 18] - 6*FeeAmpp["8", 4] + 
      2*Sqrt[3]*FeeAmpp["8", 6]) + 5*Sqrt[6]*FeeAppp["1", 1] + 
    5*Sqrt[6]*FeeAppp["27", 12] + Sqrt[10]*(-3*FeeAppp["27", 16] + 
      Sqrt[3]*FeeAppp["27", 18] + 6*FeeAppp["8", 4] - 
      2*Sqrt[3]*FeeAppp["8", 6]))/(30*Sqrt[2]), 
 LeeVLL[2, 2, 2, 3] -> (-5*Sqrt[3]*FeeAmpp["27", 20] + 
    2*Sqrt[15]*FeeAmpp["27", 23] - 3*Sqrt[10]*FeeAmpp["8", 7] + 
    5*Sqrt[3]*FeeAppp["27", 20] - 2*Sqrt[15]*FeeAppp["27", 23] + 
    3*Sqrt[10]*FeeAppp["8", 7])/30, LeeVLL[2, 2, 3, 1] -> 
  (-5*Sqrt[6]*FeeAmpp["27", 5] + Sqrt[30]*FeeAmpp["27", 8] - 
    3*Sqrt[5]*FeeAmpp["8", 1] + 5*Sqrt[6]*FeeAppp["27", 5] - 
    Sqrt[30]*FeeAppp["27", 8] + 3*Sqrt[5]*FeeAppp["8", 1])/(30*Sqrt[2]), 
 LeeVLL[2, 2, 3, 2] -> (-5*Sqrt[3]*FeeAmpp["27", 6] + 
    2*Sqrt[15]*FeeAmpp["27", 9] - 3*Sqrt[10]*FeeAmpp["8", 2] + 
    5*Sqrt[3]*FeeAppp["27", 6] - 2*Sqrt[15]*FeeAppp["27", 9] + 
    3*Sqrt[10]*FeeAppp["8", 2])/30, LeeVLL[2, 2, 3, 3] -> 
  (-5*Sqrt[6]*FeeAmpp["1", 1] - Sqrt[10]*(6*FeeAmpp["27", 16] - 
      3*Sqrt[3]*FeeAmpp["27", 18] + 3*FeeAmpp["8", 4] + 
      Sqrt[3]*FeeAmpp["8", 6]) + 5*Sqrt[6]*FeeAppp["1", 1] + 
    Sqrt[10]*(6*FeeAppp["27", 16] - 3*Sqrt[3]*FeeAppp["27", 18] + 
      3*FeeAppp["8", 4] + Sqrt[3]*FeeAppp["8", 6]))/(60*Sqrt[2]), 
 LeeVLL[2, 3, 1, 1] -> (5*Sqrt[6]*FeeAmpp["27", 20] + 
    Sqrt[30]*FeeAmpp["27", 23] - 3*Sqrt[5]*FeeAmpp["8", 7] - 
    5*Sqrt[6]*FeeAppp["27", 20] - Sqrt[30]*FeeAppp["27", 23] + 
    3*Sqrt[5]*FeeAppp["8", 7])/(30*Sqrt[2]), 
 LeeVLL[2, 3, 1, 2] -> (5*Sqrt[6]*FeeAmpp["27", 21] - 
    Sqrt[30]*FeeAmpp["27", 24] + 3*Sqrt[5]*FeeAmpp["8", 8] - 
    5*Sqrt[6]*FeeAppp["27", 21] + Sqrt[30]*FeeAppp["27", 24] - 
    3*Sqrt[5]*FeeAppp["8", 8])/(30*Sqrt[2]), 
 LeeVLL[2, 3, 1, 3] -> (FeeAmpp["27", 26] - FeeAppp["27", 26])/2, 
 LeeVLL[2, 3, 2, 1] -> (-FeeAmpp["27", 19] + FeeAppp["27", 19])/2, 
 LeeVLL[2, 3, 2, 2] -> (-5*Sqrt[3]*FeeAmpp["27", 20] + 
    2*Sqrt[15]*FeeAmpp["27", 23] - 3*Sqrt[10]*FeeAmpp["8", 7] + 
    5*Sqrt[3]*FeeAppp["27", 20] - 2*Sqrt[15]*FeeAppp["27", 23] + 
    3*Sqrt[10]*FeeAppp["8", 7])/30, LeeVLL[2, 3, 2, 3] -> 
  (-FeeAmpp["27", 25] + FeeAppp["27", 25])/Sqrt[2], 
 LeeVLL[2, 3, 3, 1] -> (-2*FeeAmpp["27", 15] - FeeAmpp["8", 3] + 
    2*FeeAppp["27", 15] + FeeAppp["8", 3])/(2*Sqrt[10]), 
 LeeVLL[2, 3, 3, 2] -> (-5*Sqrt[6]*FeeAmpp["1", 1] - 
    Sqrt[10]*(6*FeeAmpp["27", 16] - 3*Sqrt[3]*FeeAmpp["27", 18] + 
      3*FeeAmpp["8", 4] + Sqrt[3]*FeeAmpp["8", 6]) + 
    5*Sqrt[6]*FeeAppp["1", 1] + Sqrt[10]*(6*FeeAppp["27", 16] - 
      3*Sqrt[3]*FeeAppp["27", 18] + 3*FeeAppp["8", 4] + 
      Sqrt[3]*FeeAppp["8", 6]))/(60*Sqrt[2]), 
 LeeVLL[2, 3, 3, 3] -> (-(Sqrt[6]*FeeAmpp["27", 23]) - 2*FeeAmpp["8", 7] + 
    Sqrt[6]*FeeAppp["27", 23] + 2*FeeAppp["8", 7])/(2*Sqrt[10]), 
 LeeVLL[3, 1, 1, 1] -> (5*Sqrt[3]*FeeAmpp["27", 5] + 
    2*Sqrt[15]*FeeAmpp["27", 8] - 3*Sqrt[10]*FeeAmpp["8", 1] - 
    5*Sqrt[3]*FeeAppp["27", 5] - 2*Sqrt[15]*FeeAppp["27", 8] + 
    3*Sqrt[10]*FeeAppp["8", 1])/30, LeeVLL[3, 1, 1, 2] -> 
  (5*Sqrt[6]*FeeAmpp["27", 6] + Sqrt[30]*FeeAmpp["27", 9] - 
    3*Sqrt[5]*FeeAmpp["8", 2] - 5*Sqrt[6]*FeeAppp["27", 6] - 
    Sqrt[30]*FeeAppp["27", 9] + 3*Sqrt[5]*FeeAppp["8", 2])/(30*Sqrt[2]), 
 LeeVLL[3, 1, 1, 3] -> (-5*Sqrt[6]*FeeAmpp["1", 1] + 
    Sqrt[10]*(6*FeeAmpp["27", 16] + 3*Sqrt[3]*FeeAmpp["27", 18] + 
      3*FeeAmpp["8", 4] - Sqrt[3]*FeeAmpp["8", 6]) + 
    5*Sqrt[6]*FeeAppp["1", 1] + Sqrt[10]*(-6*FeeAppp["27", 16] - 
      3*Sqrt[3]*FeeAppp["27", 18] - 3*FeeAppp["8", 4] + 
      Sqrt[3]*FeeAppp["8", 6]))/(60*Sqrt[2]), 
 LeeVLL[3, 1, 2, 1] -> (-FeeAmpp["27", 4] + FeeAppp["27", 4])/2, 
 LeeVLL[3, 1, 2, 2] -> (-5*Sqrt[6]*FeeAmpp["27", 5] + 
    Sqrt[30]*FeeAmpp["27", 8] - 3*Sqrt[5]*FeeAmpp["8", 1] + 
    5*Sqrt[6]*FeeAppp["27", 5] - Sqrt[30]*FeeAppp["27", 8] + 
    3*Sqrt[5]*FeeAppp["8", 1])/(30*Sqrt[2]), 
 LeeVLL[3, 1, 2, 3] -> (-2*FeeAmpp["27", 15] - FeeAmpp["8", 3] + 
    2*FeeAppp["27", 15] + FeeAppp["8", 3])/(2*Sqrt[10]), 
 LeeVLL[3, 1, 3, 1] -> (-FeeAmpp["27", 1] + FeeAppp["27", 1])/Sqrt[2], 
 LeeVLL[3, 1, 3, 2] -> (-FeeAmpp["27", 2] + FeeAppp["27", 2])/2, 
 LeeVLL[3, 1, 3, 3] -> (-(Sqrt[6]*FeeAmpp["27", 8]) - 2*FeeAmpp["8", 1] + 
    Sqrt[6]*FeeAppp["27", 8] + 2*FeeAppp["8", 1])/(2*Sqrt[10]), 
 LeeVLL[3, 2, 1, 1] -> (5*Sqrt[6]*FeeAmpp["27", 6] + 
    Sqrt[30]*FeeAmpp["27", 9] - 3*Sqrt[5]*FeeAmpp["8", 2] - 
    5*Sqrt[6]*FeeAppp["27", 6] - Sqrt[30]*FeeAppp["27", 9] + 
    3*Sqrt[5]*FeeAppp["8", 2])/(30*Sqrt[2]), 
 LeeVLL[3, 2, 1, 2] -> (FeeAmpp["27", 7] - FeeAppp["27", 7])/2, 
 LeeVLL[3, 2, 1, 3] -> (2*FeeAmpp["27", 17] + FeeAmpp["8", 5] - 
    2*FeeAppp["27", 17] - FeeAppp["8", 5])/(2*Sqrt[10]), 
 LeeVLL[3, 2, 2, 1] -> (-5*Sqrt[6]*FeeAmpp["27", 5] + 
    Sqrt[30]*FeeAmpp["27", 8] - 3*Sqrt[5]*FeeAmpp["8", 1] + 
    5*Sqrt[6]*FeeAppp["27", 5] - Sqrt[30]*FeeAppp["27", 8] + 
    3*Sqrt[5]*FeeAppp["8", 1])/(30*Sqrt[2]), 
 LeeVLL[3, 2, 2, 2] -> (-5*Sqrt[3]*FeeAmpp["27", 6] + 
    2*Sqrt[15]*FeeAmpp["27", 9] - 3*Sqrt[10]*FeeAmpp["8", 2] + 
    5*Sqrt[3]*FeeAppp["27", 6] - 2*Sqrt[15]*FeeAppp["27", 9] + 
    3*Sqrt[10]*FeeAppp["8", 2])/30, LeeVLL[3, 2, 2, 3] -> 
  (-5*Sqrt[6]*FeeAmpp["1", 1] - Sqrt[10]*(6*FeeAmpp["27", 16] - 
      3*Sqrt[3]*FeeAmpp["27", 18] + 3*FeeAmpp["8", 4] + 
      Sqrt[3]*FeeAmpp["8", 6]) + 5*Sqrt[6]*FeeAppp["1", 1] + 
    Sqrt[10]*(6*FeeAppp["27", 16] - 3*Sqrt[3]*FeeAppp["27", 18] + 
      3*FeeAppp["8", 4] + Sqrt[3]*FeeAppp["8", 6]))/(60*Sqrt[2]), 
 LeeVLL[3, 2, 3, 1] -> (-FeeAmpp["27", 2] + FeeAppp["27", 2])/2, 
 LeeVLL[3, 2, 3, 2] -> (-FeeAmpp["27", 3] + FeeAppp["27", 3])/Sqrt[2], 
 LeeVLL[3, 2, 3, 3] -> (-(Sqrt[6]*FeeAmpp["27", 9]) - 2*FeeAmpp["8", 2] + 
    Sqrt[6]*FeeAppp["27", 9] + 2*FeeAppp["8", 2])/(2*Sqrt[10]), 
 LeeVLL[3, 3, 1, 1] -> (-5*Sqrt[6]*FeeAmpp["1", 1] + 
    Sqrt[10]*(6*FeeAmpp["27", 16] + 3*Sqrt[3]*FeeAmpp["27", 18] + 
      3*FeeAmpp["8", 4] - Sqrt[3]*FeeAmpp["8", 6]) + 
    5*Sqrt[6]*FeeAppp["1", 1] + Sqrt[10]*(-6*FeeAppp["27", 16] - 
      3*Sqrt[3]*FeeAppp["27", 18] - 3*FeeAppp["8", 4] + 
      Sqrt[3]*FeeAppp["8", 6]))/(60*Sqrt[2]), 
 LeeVLL[3, 3, 1, 2] -> (2*FeeAmpp["27", 17] + FeeAmpp["8", 5] - 
    2*FeeAppp["27", 17] - FeeAppp["8", 5])/(2*Sqrt[10]), 
 LeeVLL[3, 3, 1, 3] -> (Sqrt[6]*FeeAmpp["27", 24] + 2*FeeAmpp["8", 8] - 
    Sqrt[6]*FeeAppp["27", 24] - 2*FeeAppp["8", 8])/(2*Sqrt[10]), 
 LeeVLL[3, 3, 2, 1] -> (-2*FeeAmpp["27", 15] - FeeAmpp["8", 3] + 
    2*FeeAppp["27", 15] + FeeAppp["8", 3])/(2*Sqrt[10]), 
 LeeVLL[3, 3, 2, 2] -> (-5*Sqrt[6]*FeeAmpp["1", 1] - 
    Sqrt[10]*(6*FeeAmpp["27", 16] - 3*Sqrt[3]*FeeAmpp["27", 18] + 
      3*FeeAmpp["8", 4] + Sqrt[3]*FeeAmpp["8", 6]) + 
    5*Sqrt[6]*FeeAppp["1", 1] + Sqrt[10]*(6*FeeAppp["27", 16] - 
      3*Sqrt[3]*FeeAppp["27", 18] + 3*FeeAppp["8", 4] + 
      Sqrt[3]*FeeAppp["8", 6]))/(60*Sqrt[2]), 
 LeeVLL[3, 3, 2, 3] -> (-(Sqrt[6]*FeeAmpp["27", 23]) - 2*FeeAmpp["8", 7] + 
    Sqrt[6]*FeeAppp["27", 23] + 2*FeeAppp["8", 7])/(2*Sqrt[10]), 
 LeeVLL[3, 3, 3, 1] -> (-(Sqrt[6]*FeeAmpp["27", 8]) - 2*FeeAmpp["8", 1] + 
    Sqrt[6]*FeeAppp["27", 8] + 2*FeeAppp["8", 1])/(2*Sqrt[10]), 
 LeeVLL[3, 3, 3, 2] -> (-(Sqrt[6]*FeeAmpp["27", 9]) - 2*FeeAmpp["8", 2] + 
    Sqrt[6]*FeeAppp["27", 9] + 2*FeeAppp["8", 2])/(2*Sqrt[10]), 
 LeeVLL[3, 3, 3, 3] -> (-5*FeeAmpp["1", 1] - 3*Sqrt[5]*FeeAmpp["27", 18] - 
    4*Sqrt[5]*FeeAmpp["8", 6] + 5*FeeAppp["1", 1] + 
    3*Sqrt[5]*FeeAppp["27", 18] + 4*Sqrt[5]*FeeAppp["8", 6])/(10*Sqrt[3]), 
 L\[Nu]eVLL[1, 1, 1, 1] -> 
  (Sqrt[6]*Subscript[F\[Nu]eAm[1, 1], \[Nu]]["1", 1] - 
    3*Subscript[F\[Nu]eAm[1, 1], \[Nu]]["8", 4] - 
    Sqrt[3]*Subscript[F\[Nu]eAm[1, 1], \[Nu]]["8", 6] + 
    Sqrt[6]*Subscript[F\[Nu]eAp[1, 1], \[Nu]]["1", 1] - 
    3*Subscript[F\[Nu]eAp[1, 1], \[Nu]]["8", 4] - 
    Sqrt[3]*Subscript[F\[Nu]eAp[1, 1], \[Nu]]["8", 6])/6, 
 L\[Nu]eVLL[1, 1, 1, 2] -> -((Subscript[F\[Nu]eAm[1, 1], \[Nu]]["8", 5] + 
     Subscript[F\[Nu]eAp[1, 1], \[Nu]]["8", 5])/Sqrt[2]), 
 L\[Nu]eVLL[1, 1, 1, 3] -> -((Subscript[F\[Nu]eAm[1, 1], \[Nu]]["8", 8] + 
     Subscript[F\[Nu]eAp[1, 1], \[Nu]]["8", 8])/Sqrt[2]), 
 L\[Nu]eVLL[1, 1, 2, 1] -> (Subscript[F\[Nu]eAm[1, 1], \[Nu]]["8", 3] + 
    Subscript[F\[Nu]eAp[1, 1], \[Nu]]["8", 3])/Sqrt[2], 
 L\[Nu]eVLL[1, 1, 2, 2] -> 
  (Sqrt[6]*Subscript[F\[Nu]eAm[1, 1], \[Nu]]["1", 1] + 
    3*Subscript[F\[Nu]eAm[1, 1], \[Nu]]["8", 4] - 
    Sqrt[3]*Subscript[F\[Nu]eAm[1, 1], \[Nu]]["8", 6] + 
    Sqrt[6]*Subscript[F\[Nu]eAp[1, 1], \[Nu]]["1", 1] + 
    3*Subscript[F\[Nu]eAp[1, 1], \[Nu]]["8", 4] - 
    Sqrt[3]*Subscript[F\[Nu]eAp[1, 1], \[Nu]]["8", 6])/6, 
 L\[Nu]eVLL[1, 1, 2, 3] -> (Subscript[F\[Nu]eAm[1, 1], \[Nu]]["8", 7] + 
    Subscript[F\[Nu]eAp[1, 1], \[Nu]]["8", 7])/Sqrt[2], 
 L\[Nu]eVLL[1, 1, 3, 1] -> (Subscript[F\[Nu]eAm[1, 1], \[Nu]]["8", 1] + 
    Subscript[F\[Nu]eAp[1, 1], \[Nu]]["8", 1])/Sqrt[2], 
 L\[Nu]eVLL[1, 1, 3, 2] -> (Subscript[F\[Nu]eAm[1, 1], \[Nu]]["8", 2] + 
    Subscript[F\[Nu]eAp[1, 1], \[Nu]]["8", 2])/Sqrt[2], 
 L\[Nu]eVLL[1, 1, 3, 3] -> (Subscript[F\[Nu]eAm[1, 1], \[Nu]]["1", 1] + 
    Sqrt[2]*Subscript[F\[Nu]eAm[1, 1], \[Nu]]["8", 6] + 
    Subscript[F\[Nu]eAp[1, 1], \[Nu]]["1", 1] + 
    Sqrt[2]*Subscript[F\[Nu]eAp[1, 1], \[Nu]]["8", 6])/Sqrt[6], 
 L\[Nu]eVLL[1, 2, 1, 1] -> 
  (Sqrt[6]*Subscript[F\[Nu]eAm[1, 2], \[Nu]]["1", 1] - 
    3*Subscript[F\[Nu]eAm[1, 2], \[Nu]]["8", 4] - 
    Sqrt[3]*Subscript[F\[Nu]eAm[1, 2], \[Nu]]["8", 6] + 
    Sqrt[6]*Subscript[F\[Nu]eAp[1, 2], \[Nu]]["1", 1] - 
    3*Subscript[F\[Nu]eAp[1, 2], \[Nu]]["8", 4] - 
    Sqrt[3]*Subscript[F\[Nu]eAp[1, 2], \[Nu]]["8", 6])/6, 
 L\[Nu]eVLL[1, 2, 1, 2] -> -((Subscript[F\[Nu]eAm[1, 2], \[Nu]]["8", 5] + 
     Subscript[F\[Nu]eAp[1, 2], \[Nu]]["8", 5])/Sqrt[2]), 
 L\[Nu]eVLL[1, 2, 1, 3] -> -((Subscript[F\[Nu]eAm[1, 2], \[Nu]]["8", 8] + 
     Subscript[F\[Nu]eAp[1, 2], \[Nu]]["8", 8])/Sqrt[2]), 
 L\[Nu]eVLL[1, 2, 2, 1] -> (Subscript[F\[Nu]eAm[1, 2], \[Nu]]["8", 3] + 
    Subscript[F\[Nu]eAp[1, 2], \[Nu]]["8", 3])/Sqrt[2], 
 L\[Nu]eVLL[1, 2, 2, 2] -> 
  (Sqrt[6]*Subscript[F\[Nu]eAm[1, 2], \[Nu]]["1", 1] + 
    3*Subscript[F\[Nu]eAm[1, 2], \[Nu]]["8", 4] - 
    Sqrt[3]*Subscript[F\[Nu]eAm[1, 2], \[Nu]]["8", 6] + 
    Sqrt[6]*Subscript[F\[Nu]eAp[1, 2], \[Nu]]["1", 1] + 
    3*Subscript[F\[Nu]eAp[1, 2], \[Nu]]["8", 4] - 
    Sqrt[3]*Subscript[F\[Nu]eAp[1, 2], \[Nu]]["8", 6])/6, 
 L\[Nu]eVLL[1, 2, 2, 3] -> (Subscript[F\[Nu]eAm[1, 2], \[Nu]]["8", 7] + 
    Subscript[F\[Nu]eAp[1, 2], \[Nu]]["8", 7])/Sqrt[2], 
 L\[Nu]eVLL[1, 2, 3, 1] -> (Subscript[F\[Nu]eAm[1, 2], \[Nu]]["8", 1] + 
    Subscript[F\[Nu]eAp[1, 2], \[Nu]]["8", 1])/Sqrt[2], 
 L\[Nu]eVLL[1, 2, 3, 2] -> (Subscript[F\[Nu]eAm[1, 2], \[Nu]]["8", 2] + 
    Subscript[F\[Nu]eAp[1, 2], \[Nu]]["8", 2])/Sqrt[2], 
 L\[Nu]eVLL[1, 2, 3, 3] -> (Subscript[F\[Nu]eAm[1, 2], \[Nu]]["1", 1] + 
    Sqrt[2]*Subscript[F\[Nu]eAm[1, 2], \[Nu]]["8", 6] + 
    Subscript[F\[Nu]eAp[1, 2], \[Nu]]["1", 1] + 
    Sqrt[2]*Subscript[F\[Nu]eAp[1, 2], \[Nu]]["8", 6])/Sqrt[6], 
 L\[Nu]eVLL[1, 3, 1, 1] -> 
  (Sqrt[6]*Subscript[F\[Nu]eAm[1, 3], \[Nu]]["1", 1] - 
    3*Subscript[F\[Nu]eAm[1, 3], \[Nu]]["8", 4] - 
    Sqrt[3]*Subscript[F\[Nu]eAm[1, 3], \[Nu]]["8", 6] + 
    Sqrt[6]*Subscript[F\[Nu]eAp[1, 3], \[Nu]]["1", 1] - 
    3*Subscript[F\[Nu]eAp[1, 3], \[Nu]]["8", 4] - 
    Sqrt[3]*Subscript[F\[Nu]eAp[1, 3], \[Nu]]["8", 6])/6, 
 L\[Nu]eVLL[1, 3, 1, 2] -> -((Subscript[F\[Nu]eAm[1, 3], \[Nu]]["8", 5] + 
     Subscript[F\[Nu]eAp[1, 3], \[Nu]]["8", 5])/Sqrt[2]), 
 L\[Nu]eVLL[1, 3, 1, 3] -> -((Subscript[F\[Nu]eAm[1, 3], \[Nu]]["8", 8] + 
     Subscript[F\[Nu]eAp[1, 3], \[Nu]]["8", 8])/Sqrt[2]), 
 L\[Nu]eVLL[1, 3, 2, 1] -> (Subscript[F\[Nu]eAm[1, 3], \[Nu]]["8", 3] + 
    Subscript[F\[Nu]eAp[1, 3], \[Nu]]["8", 3])/Sqrt[2], 
 L\[Nu]eVLL[1, 3, 2, 2] -> 
  (Sqrt[6]*Subscript[F\[Nu]eAm[1, 3], \[Nu]]["1", 1] + 
    3*Subscript[F\[Nu]eAm[1, 3], \[Nu]]["8", 4] - 
    Sqrt[3]*Subscript[F\[Nu]eAm[1, 3], \[Nu]]["8", 6] + 
    Sqrt[6]*Subscript[F\[Nu]eAp[1, 3], \[Nu]]["1", 1] + 
    3*Subscript[F\[Nu]eAp[1, 3], \[Nu]]["8", 4] - 
    Sqrt[3]*Subscript[F\[Nu]eAp[1, 3], \[Nu]]["8", 6])/6, 
 L\[Nu]eVLL[1, 3, 2, 3] -> (Subscript[F\[Nu]eAm[1, 3], \[Nu]]["8", 7] + 
    Subscript[F\[Nu]eAp[1, 3], \[Nu]]["8", 7])/Sqrt[2], 
 L\[Nu]eVLL[1, 3, 3, 1] -> (Subscript[F\[Nu]eAm[1, 3], \[Nu]]["8", 1] + 
    Subscript[F\[Nu]eAp[1, 3], \[Nu]]["8", 1])/Sqrt[2], 
 L\[Nu]eVLL[1, 3, 3, 2] -> (Subscript[F\[Nu]eAm[1, 3], \[Nu]]["8", 2] + 
    Subscript[F\[Nu]eAp[1, 3], \[Nu]]["8", 2])/Sqrt[2], 
 L\[Nu]eVLL[1, 3, 3, 3] -> (Subscript[F\[Nu]eAm[1, 3], \[Nu]]["1", 1] + 
    Sqrt[2]*Subscript[F\[Nu]eAm[1, 3], \[Nu]]["8", 6] + 
    Subscript[F\[Nu]eAp[1, 3], \[Nu]]["1", 1] + 
    Sqrt[2]*Subscript[F\[Nu]eAp[1, 3], \[Nu]]["8", 6])/Sqrt[6], 
 L\[Nu]eVLL[2, 1, 1, 1] -> 
  (Sqrt[6]*Subscript[F\[Nu]eAm[2, 1], \[Nu]]["1", 1] - 
    3*Subscript[F\[Nu]eAm[2, 1], \[Nu]]["8", 4] - 
    Sqrt[3]*Subscript[F\[Nu]eAm[2, 1], \[Nu]]["8", 6] + 
    Sqrt[6]*Subscript[F\[Nu]eAp[2, 1], \[Nu]]["1", 1] - 
    3*Subscript[F\[Nu]eAp[2, 1], \[Nu]]["8", 4] - 
    Sqrt[3]*Subscript[F\[Nu]eAp[2, 1], \[Nu]]["8", 6])/6, 
 L\[Nu]eVLL[2, 1, 1, 2] -> -((Subscript[F\[Nu]eAm[2, 1], \[Nu]]["8", 5] + 
     Subscript[F\[Nu]eAp[2, 1], \[Nu]]["8", 5])/Sqrt[2]), 
 L\[Nu]eVLL[2, 1, 1, 3] -> -((Subscript[F\[Nu]eAm[2, 1], \[Nu]]["8", 8] + 
     Subscript[F\[Nu]eAp[2, 1], \[Nu]]["8", 8])/Sqrt[2]), 
 L\[Nu]eVLL[2, 1, 2, 1] -> (Subscript[F\[Nu]eAm[2, 1], \[Nu]]["8", 3] + 
    Subscript[F\[Nu]eAp[2, 1], \[Nu]]["8", 3])/Sqrt[2], 
 L\[Nu]eVLL[2, 1, 2, 2] -> 
  (Sqrt[6]*Subscript[F\[Nu]eAm[2, 1], \[Nu]]["1", 1] + 
    3*Subscript[F\[Nu]eAm[2, 1], \[Nu]]["8", 4] - 
    Sqrt[3]*Subscript[F\[Nu]eAm[2, 1], \[Nu]]["8", 6] + 
    Sqrt[6]*Subscript[F\[Nu]eAp[2, 1], \[Nu]]["1", 1] + 
    3*Subscript[F\[Nu]eAp[2, 1], \[Nu]]["8", 4] - 
    Sqrt[3]*Subscript[F\[Nu]eAp[2, 1], \[Nu]]["8", 6])/6, 
 L\[Nu]eVLL[2, 1, 2, 3] -> (Subscript[F\[Nu]eAm[2, 1], \[Nu]]["8", 7] + 
    Subscript[F\[Nu]eAp[2, 1], \[Nu]]["8", 7])/Sqrt[2], 
 L\[Nu]eVLL[2, 1, 3, 1] -> (Subscript[F\[Nu]eAm[2, 1], \[Nu]]["8", 1] + 
    Subscript[F\[Nu]eAp[2, 1], \[Nu]]["8", 1])/Sqrt[2], 
 L\[Nu]eVLL[2, 1, 3, 2] -> (Subscript[F\[Nu]eAm[2, 1], \[Nu]]["8", 2] + 
    Subscript[F\[Nu]eAp[2, 1], \[Nu]]["8", 2])/Sqrt[2], 
 L\[Nu]eVLL[2, 1, 3, 3] -> (Subscript[F\[Nu]eAm[2, 1], \[Nu]]["1", 1] + 
    Sqrt[2]*Subscript[F\[Nu]eAm[2, 1], \[Nu]]["8", 6] + 
    Subscript[F\[Nu]eAp[2, 1], \[Nu]]["1", 1] + 
    Sqrt[2]*Subscript[F\[Nu]eAp[2, 1], \[Nu]]["8", 6])/Sqrt[6], 
 L\[Nu]eVLL[2, 2, 1, 1] -> 
  (Sqrt[6]*Subscript[F\[Nu]eAm[2, 2], \[Nu]]["1", 1] - 
    3*Subscript[F\[Nu]eAm[2, 2], \[Nu]]["8", 4] - 
    Sqrt[3]*Subscript[F\[Nu]eAm[2, 2], \[Nu]]["8", 6] + 
    Sqrt[6]*Subscript[F\[Nu]eAp[2, 2], \[Nu]]["1", 1] - 
    3*Subscript[F\[Nu]eAp[2, 2], \[Nu]]["8", 4] - 
    Sqrt[3]*Subscript[F\[Nu]eAp[2, 2], \[Nu]]["8", 6])/6, 
 L\[Nu]eVLL[2, 2, 1, 2] -> -((Subscript[F\[Nu]eAm[2, 2], \[Nu]]["8", 5] + 
     Subscript[F\[Nu]eAp[2, 2], \[Nu]]["8", 5])/Sqrt[2]), 
 L\[Nu]eVLL[2, 2, 1, 3] -> -((Subscript[F\[Nu]eAm[2, 2], \[Nu]]["8", 8] + 
     Subscript[F\[Nu]eAp[2, 2], \[Nu]]["8", 8])/Sqrt[2]), 
 L\[Nu]eVLL[2, 2, 2, 1] -> (Subscript[F\[Nu]eAm[2, 2], \[Nu]]["8", 3] + 
    Subscript[F\[Nu]eAp[2, 2], \[Nu]]["8", 3])/Sqrt[2], 
 L\[Nu]eVLL[2, 2, 2, 2] -> 
  (Sqrt[6]*Subscript[F\[Nu]eAm[2, 2], \[Nu]]["1", 1] + 
    3*Subscript[F\[Nu]eAm[2, 2], \[Nu]]["8", 4] - 
    Sqrt[3]*Subscript[F\[Nu]eAm[2, 2], \[Nu]]["8", 6] + 
    Sqrt[6]*Subscript[F\[Nu]eAp[2, 2], \[Nu]]["1", 1] + 
    3*Subscript[F\[Nu]eAp[2, 2], \[Nu]]["8", 4] - 
    Sqrt[3]*Subscript[F\[Nu]eAp[2, 2], \[Nu]]["8", 6])/6, 
 L\[Nu]eVLL[2, 2, 2, 3] -> (Subscript[F\[Nu]eAm[2, 2], \[Nu]]["8", 7] + 
    Subscript[F\[Nu]eAp[2, 2], \[Nu]]["8", 7])/Sqrt[2], 
 L\[Nu]eVLL[2, 2, 3, 1] -> (Subscript[F\[Nu]eAm[2, 2], \[Nu]]["8", 1] + 
    Subscript[F\[Nu]eAp[2, 2], \[Nu]]["8", 1])/Sqrt[2], 
 L\[Nu]eVLL[2, 2, 3, 2] -> (Subscript[F\[Nu]eAm[2, 2], \[Nu]]["8", 2] + 
    Subscript[F\[Nu]eAp[2, 2], \[Nu]]["8", 2])/Sqrt[2], 
 L\[Nu]eVLL[2, 2, 3, 3] -> (Subscript[F\[Nu]eAm[2, 2], \[Nu]]["1", 1] + 
    Sqrt[2]*Subscript[F\[Nu]eAm[2, 2], \[Nu]]["8", 6] + 
    Subscript[F\[Nu]eAp[2, 2], \[Nu]]["1", 1] + 
    Sqrt[2]*Subscript[F\[Nu]eAp[2, 2], \[Nu]]["8", 6])/Sqrt[6], 
 L\[Nu]eVLL[2, 3, 1, 1] -> 
  (Sqrt[6]*Subscript[F\[Nu]eAm[2, 3], \[Nu]]["1", 1] - 
    3*Subscript[F\[Nu]eAm[2, 3], \[Nu]]["8", 4] - 
    Sqrt[3]*Subscript[F\[Nu]eAm[2, 3], \[Nu]]["8", 6] + 
    Sqrt[6]*Subscript[F\[Nu]eAp[2, 3], \[Nu]]["1", 1] - 
    3*Subscript[F\[Nu]eAp[2, 3], \[Nu]]["8", 4] - 
    Sqrt[3]*Subscript[F\[Nu]eAp[2, 3], \[Nu]]["8", 6])/6, 
 L\[Nu]eVLL[2, 3, 1, 2] -> -((Subscript[F\[Nu]eAm[2, 3], \[Nu]]["8", 5] + 
     Subscript[F\[Nu]eAp[2, 3], \[Nu]]["8", 5])/Sqrt[2]), 
 L\[Nu]eVLL[2, 3, 1, 3] -> -((Subscript[F\[Nu]eAm[2, 3], \[Nu]]["8", 8] + 
     Subscript[F\[Nu]eAp[2, 3], \[Nu]]["8", 8])/Sqrt[2]), 
 L\[Nu]eVLL[2, 3, 2, 1] -> (Subscript[F\[Nu]eAm[2, 3], \[Nu]]["8", 3] + 
    Subscript[F\[Nu]eAp[2, 3], \[Nu]]["8", 3])/Sqrt[2], 
 L\[Nu]eVLL[2, 3, 2, 2] -> 
  (Sqrt[6]*Subscript[F\[Nu]eAm[2, 3], \[Nu]]["1", 1] + 
    3*Subscript[F\[Nu]eAm[2, 3], \[Nu]]["8", 4] - 
    Sqrt[3]*Subscript[F\[Nu]eAm[2, 3], \[Nu]]["8", 6] + 
    Sqrt[6]*Subscript[F\[Nu]eAp[2, 3], \[Nu]]["1", 1] + 
    3*Subscript[F\[Nu]eAp[2, 3], \[Nu]]["8", 4] - 
    Sqrt[3]*Subscript[F\[Nu]eAp[2, 3], \[Nu]]["8", 6])/6, 
 L\[Nu]eVLL[2, 3, 2, 3] -> (Subscript[F\[Nu]eAm[2, 3], \[Nu]]["8", 7] + 
    Subscript[F\[Nu]eAp[2, 3], \[Nu]]["8", 7])/Sqrt[2], 
 L\[Nu]eVLL[2, 3, 3, 1] -> (Subscript[F\[Nu]eAm[2, 3], \[Nu]]["8", 1] + 
    Subscript[F\[Nu]eAp[2, 3], \[Nu]]["8", 1])/Sqrt[2], 
 L\[Nu]eVLL[2, 3, 3, 2] -> (Subscript[F\[Nu]eAm[2, 3], \[Nu]]["8", 2] + 
    Subscript[F\[Nu]eAp[2, 3], \[Nu]]["8", 2])/Sqrt[2], 
 L\[Nu]eVLL[2, 3, 3, 3] -> (Subscript[F\[Nu]eAm[2, 3], \[Nu]]["1", 1] + 
    Sqrt[2]*Subscript[F\[Nu]eAm[2, 3], \[Nu]]["8", 6] + 
    Subscript[F\[Nu]eAp[2, 3], \[Nu]]["1", 1] + 
    Sqrt[2]*Subscript[F\[Nu]eAp[2, 3], \[Nu]]["8", 6])/Sqrt[6], 
 L\[Nu]eVLL[3, 1, 1, 1] -> 
  (Sqrt[6]*Subscript[F\[Nu]eAm[3, 1], \[Nu]]["1", 1] - 
    3*Subscript[F\[Nu]eAm[3, 1], \[Nu]]["8", 4] - 
    Sqrt[3]*Subscript[F\[Nu]eAm[3, 1], \[Nu]]["8", 6] + 
    Sqrt[6]*Subscript[F\[Nu]eAp[3, 1], \[Nu]]["1", 1] - 
    3*Subscript[F\[Nu]eAp[3, 1], \[Nu]]["8", 4] - 
    Sqrt[3]*Subscript[F\[Nu]eAp[3, 1], \[Nu]]["8", 6])/6, 
 L\[Nu]eVLL[3, 1, 1, 2] -> -((Subscript[F\[Nu]eAm[3, 1], \[Nu]]["8", 5] + 
     Subscript[F\[Nu]eAp[3, 1], \[Nu]]["8", 5])/Sqrt[2]), 
 L\[Nu]eVLL[3, 1, 1, 3] -> -((Subscript[F\[Nu]eAm[3, 1], \[Nu]]["8", 8] + 
     Subscript[F\[Nu]eAp[3, 1], \[Nu]]["8", 8])/Sqrt[2]), 
 L\[Nu]eVLL[3, 1, 2, 1] -> (Subscript[F\[Nu]eAm[3, 1], \[Nu]]["8", 3] + 
    Subscript[F\[Nu]eAp[3, 1], \[Nu]]["8", 3])/Sqrt[2], 
 L\[Nu]eVLL[3, 1, 2, 2] -> 
  (Sqrt[6]*Subscript[F\[Nu]eAm[3, 1], \[Nu]]["1", 1] + 
    3*Subscript[F\[Nu]eAm[3, 1], \[Nu]]["8", 4] - 
    Sqrt[3]*Subscript[F\[Nu]eAm[3, 1], \[Nu]]["8", 6] + 
    Sqrt[6]*Subscript[F\[Nu]eAp[3, 1], \[Nu]]["1", 1] + 
    3*Subscript[F\[Nu]eAp[3, 1], \[Nu]]["8", 4] - 
    Sqrt[3]*Subscript[F\[Nu]eAp[3, 1], \[Nu]]["8", 6])/6, 
 L\[Nu]eVLL[3, 1, 2, 3] -> (Subscript[F\[Nu]eAm[3, 1], \[Nu]]["8", 7] + 
    Subscript[F\[Nu]eAp[3, 1], \[Nu]]["8", 7])/Sqrt[2], 
 L\[Nu]eVLL[3, 1, 3, 1] -> (Subscript[F\[Nu]eAm[3, 1], \[Nu]]["8", 1] + 
    Subscript[F\[Nu]eAp[3, 1], \[Nu]]["8", 1])/Sqrt[2], 
 L\[Nu]eVLL[3, 1, 3, 2] -> (Subscript[F\[Nu]eAm[3, 1], \[Nu]]["8", 2] + 
    Subscript[F\[Nu]eAp[3, 1], \[Nu]]["8", 2])/Sqrt[2], 
 L\[Nu]eVLL[3, 1, 3, 3] -> (Subscript[F\[Nu]eAm[3, 1], \[Nu]]["1", 1] + 
    Sqrt[2]*Subscript[F\[Nu]eAm[3, 1], \[Nu]]["8", 6] + 
    Subscript[F\[Nu]eAp[3, 1], \[Nu]]["1", 1] + 
    Sqrt[2]*Subscript[F\[Nu]eAp[3, 1], \[Nu]]["8", 6])/Sqrt[6], 
 L\[Nu]eVLL[3, 2, 1, 1] -> 
  (Sqrt[6]*Subscript[F\[Nu]eAm[3, 2], \[Nu]]["1", 1] - 
    3*Subscript[F\[Nu]eAm[3, 2], \[Nu]]["8", 4] - 
    Sqrt[3]*Subscript[F\[Nu]eAm[3, 2], \[Nu]]["8", 6] + 
    Sqrt[6]*Subscript[F\[Nu]eAp[3, 2], \[Nu]]["1", 1] - 
    3*Subscript[F\[Nu]eAp[3, 2], \[Nu]]["8", 4] - 
    Sqrt[3]*Subscript[F\[Nu]eAp[3, 2], \[Nu]]["8", 6])/6, 
 L\[Nu]eVLL[3, 2, 1, 2] -> -((Subscript[F\[Nu]eAm[3, 2], \[Nu]]["8", 5] + 
     Subscript[F\[Nu]eAp[3, 2], \[Nu]]["8", 5])/Sqrt[2]), 
 L\[Nu]eVLL[3, 2, 1, 3] -> -((Subscript[F\[Nu]eAm[3, 2], \[Nu]]["8", 8] + 
     Subscript[F\[Nu]eAp[3, 2], \[Nu]]["8", 8])/Sqrt[2]), 
 L\[Nu]eVLL[3, 2, 2, 1] -> (Subscript[F\[Nu]eAm[3, 2], \[Nu]]["8", 3] + 
    Subscript[F\[Nu]eAp[3, 2], \[Nu]]["8", 3])/Sqrt[2], 
 L\[Nu]eVLL[3, 2, 2, 2] -> 
  (Sqrt[6]*Subscript[F\[Nu]eAm[3, 2], \[Nu]]["1", 1] + 
    3*Subscript[F\[Nu]eAm[3, 2], \[Nu]]["8", 4] - 
    Sqrt[3]*Subscript[F\[Nu]eAm[3, 2], \[Nu]]["8", 6] + 
    Sqrt[6]*Subscript[F\[Nu]eAp[3, 2], \[Nu]]["1", 1] + 
    3*Subscript[F\[Nu]eAp[3, 2], \[Nu]]["8", 4] - 
    Sqrt[3]*Subscript[F\[Nu]eAp[3, 2], \[Nu]]["8", 6])/6, 
 L\[Nu]eVLL[3, 2, 2, 3] -> (Subscript[F\[Nu]eAm[3, 2], \[Nu]]["8", 7] + 
    Subscript[F\[Nu]eAp[3, 2], \[Nu]]["8", 7])/Sqrt[2], 
 L\[Nu]eVLL[3, 2, 3, 1] -> (Subscript[F\[Nu]eAm[3, 2], \[Nu]]["8", 1] + 
    Subscript[F\[Nu]eAp[3, 2], \[Nu]]["8", 1])/Sqrt[2], 
 L\[Nu]eVLL[3, 2, 3, 2] -> (Subscript[F\[Nu]eAm[3, 2], \[Nu]]["8", 2] + 
    Subscript[F\[Nu]eAp[3, 2], \[Nu]]["8", 2])/Sqrt[2], 
 L\[Nu]eVLL[3, 2, 3, 3] -> (Subscript[F\[Nu]eAm[3, 2], \[Nu]]["1", 1] + 
    Sqrt[2]*Subscript[F\[Nu]eAm[3, 2], \[Nu]]["8", 6] + 
    Subscript[F\[Nu]eAp[3, 2], \[Nu]]["1", 1] + 
    Sqrt[2]*Subscript[F\[Nu]eAp[3, 2], \[Nu]]["8", 6])/Sqrt[6], 
 L\[Nu]eVLL[3, 3, 1, 1] -> 
  (Sqrt[6]*Subscript[F\[Nu]eAm[3, 3], \[Nu]]["1", 1] - 
    3*Subscript[F\[Nu]eAm[3, 3], \[Nu]]["8", 4] - 
    Sqrt[3]*Subscript[F\[Nu]eAm[3, 3], \[Nu]]["8", 6] + 
    Sqrt[6]*Subscript[F\[Nu]eAp[3, 3], \[Nu]]["1", 1] - 
    3*Subscript[F\[Nu]eAp[3, 3], \[Nu]]["8", 4] - 
    Sqrt[3]*Subscript[F\[Nu]eAp[3, 3], \[Nu]]["8", 6])/6, 
 L\[Nu]eVLL[3, 3, 1, 2] -> -((Subscript[F\[Nu]eAm[3, 3], \[Nu]]["8", 5] + 
     Subscript[F\[Nu]eAp[3, 3], \[Nu]]["8", 5])/Sqrt[2]), 
 L\[Nu]eVLL[3, 3, 1, 3] -> -((Subscript[F\[Nu]eAm[3, 3], \[Nu]]["8", 8] + 
     Subscript[F\[Nu]eAp[3, 3], \[Nu]]["8", 8])/Sqrt[2]), 
 L\[Nu]eVLL[3, 3, 2, 1] -> (Subscript[F\[Nu]eAm[3, 3], \[Nu]]["8", 3] + 
    Subscript[F\[Nu]eAp[3, 3], \[Nu]]["8", 3])/Sqrt[2], 
 L\[Nu]eVLL[3, 3, 2, 2] -> 
  (Sqrt[6]*Subscript[F\[Nu]eAm[3, 3], \[Nu]]["1", 1] + 
    3*Subscript[F\[Nu]eAm[3, 3], \[Nu]]["8", 4] - 
    Sqrt[3]*Subscript[F\[Nu]eAm[3, 3], \[Nu]]["8", 6] + 
    Sqrt[6]*Subscript[F\[Nu]eAp[3, 3], \[Nu]]["1", 1] + 
    3*Subscript[F\[Nu]eAp[3, 3], \[Nu]]["8", 4] - 
    Sqrt[3]*Subscript[F\[Nu]eAp[3, 3], \[Nu]]["8", 6])/6, 
 L\[Nu]eVLL[3, 3, 2, 3] -> (Subscript[F\[Nu]eAm[3, 3], \[Nu]]["8", 7] + 
    Subscript[F\[Nu]eAp[3, 3], \[Nu]]["8", 7])/Sqrt[2], 
 L\[Nu]eVLL[3, 3, 3, 1] -> (Subscript[F\[Nu]eAm[3, 3], \[Nu]]["8", 1] + 
    Subscript[F\[Nu]eAp[3, 3], \[Nu]]["8", 1])/Sqrt[2], 
 L\[Nu]eVLL[3, 3, 3, 2] -> (Subscript[F\[Nu]eAm[3, 3], \[Nu]]["8", 2] + 
    Subscript[F\[Nu]eAp[3, 3], \[Nu]]["8", 2])/Sqrt[2], 
 L\[Nu]eVLL[3, 3, 3, 3] -> (Subscript[F\[Nu]eAm[3, 3], \[Nu]]["1", 1] + 
    Sqrt[2]*Subscript[F\[Nu]eAm[3, 3], \[Nu]]["8", 6] + 
    Subscript[F\[Nu]eAp[3, 3], \[Nu]]["1", 1] + 
    Sqrt[2]*Subscript[F\[Nu]eAp[3, 3], \[Nu]]["8", 6])/Sqrt[6], 
 L\[Nu]uVLL[1, 1, 1, 1] -> (Subscript[F\[Nu]uAm[1, 1], \[Nu]]["1", 1] - 
    Subscript[F\[Nu]uAm[1, 1], \[Nu]]["3", 2] + 
    Subscript[F\[Nu]uAp[1, 1], \[Nu]]["1", 1] - 
    Subscript[F\[Nu]uAp[1, 1], \[Nu]]["3", 2])/2, 
 L\[Nu]uVLL[1, 1, 1, 2] -> -((Subscript[F\[Nu]uAm[1, 1], \[Nu]]["3", 3] + 
     Subscript[F\[Nu]uAp[1, 1], \[Nu]]["3", 3])/Sqrt[2]), 
 L\[Nu]uVLL[1, 1, 2, 1] -> (Subscript[F\[Nu]uAm[1, 1], \[Nu]]["3", 1] + 
    Subscript[F\[Nu]uAp[1, 1], \[Nu]]["3", 1])/Sqrt[2], 
 L\[Nu]uVLL[1, 1, 2, 2] -> (Subscript[F\[Nu]uAm[1, 1], \[Nu]]["1", 1] + 
    Subscript[F\[Nu]uAm[1, 1], \[Nu]]["3", 2] + 
    Subscript[F\[Nu]uAp[1, 1], \[Nu]]["1", 1] + 
    Subscript[F\[Nu]uAp[1, 1], \[Nu]]["3", 2])/2, 
 L\[Nu]uVLL[1, 2, 1, 1] -> (Subscript[F\[Nu]uAm[1, 2], \[Nu]]["1", 1] - 
    Subscript[F\[Nu]uAm[1, 2], \[Nu]]["3", 2] + 
    Subscript[F\[Nu]uAp[1, 2], \[Nu]]["1", 1] - 
    Subscript[F\[Nu]uAp[1, 2], \[Nu]]["3", 2])/2, 
 L\[Nu]uVLL[1, 2, 1, 2] -> -((Subscript[F\[Nu]uAm[1, 2], \[Nu]]["3", 3] + 
     Subscript[F\[Nu]uAp[1, 2], \[Nu]]["3", 3])/Sqrt[2]), 
 L\[Nu]uVLL[1, 2, 2, 1] -> (Subscript[F\[Nu]uAm[1, 2], \[Nu]]["3", 1] + 
    Subscript[F\[Nu]uAp[1, 2], \[Nu]]["3", 1])/Sqrt[2], 
 L\[Nu]uVLL[1, 2, 2, 2] -> (Subscript[F\[Nu]uAm[1, 2], \[Nu]]["1", 1] + 
    Subscript[F\[Nu]uAm[1, 2], \[Nu]]["3", 2] + 
    Subscript[F\[Nu]uAp[1, 2], \[Nu]]["1", 1] + 
    Subscript[F\[Nu]uAp[1, 2], \[Nu]]["3", 2])/2, 
 L\[Nu]uVLL[1, 3, 1, 1] -> (Subscript[F\[Nu]uAm[1, 3], \[Nu]]["1", 1] - 
    Subscript[F\[Nu]uAm[1, 3], \[Nu]]["3", 2] + 
    Subscript[F\[Nu]uAp[1, 3], \[Nu]]["1", 1] - 
    Subscript[F\[Nu]uAp[1, 3], \[Nu]]["3", 2])/2, 
 L\[Nu]uVLL[1, 3, 1, 2] -> -((Subscript[F\[Nu]uAm[1, 3], \[Nu]]["3", 3] + 
     Subscript[F\[Nu]uAp[1, 3], \[Nu]]["3", 3])/Sqrt[2]), 
 L\[Nu]uVLL[1, 3, 2, 1] -> (Subscript[F\[Nu]uAm[1, 3], \[Nu]]["3", 1] + 
    Subscript[F\[Nu]uAp[1, 3], \[Nu]]["3", 1])/Sqrt[2], 
 L\[Nu]uVLL[1, 3, 2, 2] -> (Subscript[F\[Nu]uAm[1, 3], \[Nu]]["1", 1] + 
    Subscript[F\[Nu]uAm[1, 3], \[Nu]]["3", 2] + 
    Subscript[F\[Nu]uAp[1, 3], \[Nu]]["1", 1] + 
    Subscript[F\[Nu]uAp[1, 3], \[Nu]]["3", 2])/2, 
 L\[Nu]uVLL[2, 1, 1, 1] -> (Subscript[F\[Nu]uAm[2, 1], \[Nu]]["1", 1] - 
    Subscript[F\[Nu]uAm[2, 1], \[Nu]]["3", 2] + 
    Subscript[F\[Nu]uAp[2, 1], \[Nu]]["1", 1] - 
    Subscript[F\[Nu]uAp[2, 1], \[Nu]]["3", 2])/2, 
 L\[Nu]uVLL[2, 1, 1, 2] -> -((Subscript[F\[Nu]uAm[2, 1], \[Nu]]["3", 3] + 
     Subscript[F\[Nu]uAp[2, 1], \[Nu]]["3", 3])/Sqrt[2]), 
 L\[Nu]uVLL[2, 1, 2, 1] -> (Subscript[F\[Nu]uAm[2, 1], \[Nu]]["3", 1] + 
    Subscript[F\[Nu]uAp[2, 1], \[Nu]]["3", 1])/Sqrt[2], 
 L\[Nu]uVLL[2, 1, 2, 2] -> (Subscript[F\[Nu]uAm[2, 1], \[Nu]]["1", 1] + 
    Subscript[F\[Nu]uAm[2, 1], \[Nu]]["3", 2] + 
    Subscript[F\[Nu]uAp[2, 1], \[Nu]]["1", 1] + 
    Subscript[F\[Nu]uAp[2, 1], \[Nu]]["3", 2])/2, 
 L\[Nu]uVLL[2, 2, 1, 1] -> (Subscript[F\[Nu]uAm[2, 2], \[Nu]]["1", 1] - 
    Subscript[F\[Nu]uAm[2, 2], \[Nu]]["3", 2] + 
    Subscript[F\[Nu]uAp[2, 2], \[Nu]]["1", 1] - 
    Subscript[F\[Nu]uAp[2, 2], \[Nu]]["3", 2])/2, 
 L\[Nu]uVLL[2, 2, 1, 2] -> -((Subscript[F\[Nu]uAm[2, 2], \[Nu]]["3", 3] + 
     Subscript[F\[Nu]uAp[2, 2], \[Nu]]["3", 3])/Sqrt[2]), 
 L\[Nu]uVLL[2, 2, 2, 1] -> (Subscript[F\[Nu]uAm[2, 2], \[Nu]]["3", 1] + 
    Subscript[F\[Nu]uAp[2, 2], \[Nu]]["3", 1])/Sqrt[2], 
 L\[Nu]uVLL[2, 2, 2, 2] -> (Subscript[F\[Nu]uAm[2, 2], \[Nu]]["1", 1] + 
    Subscript[F\[Nu]uAm[2, 2], \[Nu]]["3", 2] + 
    Subscript[F\[Nu]uAp[2, 2], \[Nu]]["1", 1] + 
    Subscript[F\[Nu]uAp[2, 2], \[Nu]]["3", 2])/2, 
 L\[Nu]uVLL[2, 3, 1, 1] -> (Subscript[F\[Nu]uAm[2, 3], \[Nu]]["1", 1] - 
    Subscript[F\[Nu]uAm[2, 3], \[Nu]]["3", 2] + 
    Subscript[F\[Nu]uAp[2, 3], \[Nu]]["1", 1] - 
    Subscript[F\[Nu]uAp[2, 3], \[Nu]]["3", 2])/2, 
 L\[Nu]uVLL[2, 3, 1, 2] -> -((Subscript[F\[Nu]uAm[2, 3], \[Nu]]["3", 3] + 
     Subscript[F\[Nu]uAp[2, 3], \[Nu]]["3", 3])/Sqrt[2]), 
 L\[Nu]uVLL[2, 3, 2, 1] -> (Subscript[F\[Nu]uAm[2, 3], \[Nu]]["3", 1] + 
    Subscript[F\[Nu]uAp[2, 3], \[Nu]]["3", 1])/Sqrt[2], 
 L\[Nu]uVLL[2, 3, 2, 2] -> (Subscript[F\[Nu]uAm[2, 3], \[Nu]]["1", 1] + 
    Subscript[F\[Nu]uAm[2, 3], \[Nu]]["3", 2] + 
    Subscript[F\[Nu]uAp[2, 3], \[Nu]]["1", 1] + 
    Subscript[F\[Nu]uAp[2, 3], \[Nu]]["3", 2])/2, 
 L\[Nu]uVLL[3, 1, 1, 1] -> (Subscript[F\[Nu]uAm[3, 1], \[Nu]]["1", 1] - 
    Subscript[F\[Nu]uAm[3, 1], \[Nu]]["3", 2] + 
    Subscript[F\[Nu]uAp[3, 1], \[Nu]]["1", 1] - 
    Subscript[F\[Nu]uAp[3, 1], \[Nu]]["3", 2])/2, 
 L\[Nu]uVLL[3, 1, 1, 2] -> -((Subscript[F\[Nu]uAm[3, 1], \[Nu]]["3", 3] + 
     Subscript[F\[Nu]uAp[3, 1], \[Nu]]["3", 3])/Sqrt[2]), 
 L\[Nu]uVLL[3, 1, 2, 1] -> (Subscript[F\[Nu]uAm[3, 1], \[Nu]]["3", 1] + 
    Subscript[F\[Nu]uAp[3, 1], \[Nu]]["3", 1])/Sqrt[2], 
 L\[Nu]uVLL[3, 1, 2, 2] -> (Subscript[F\[Nu]uAm[3, 1], \[Nu]]["1", 1] + 
    Subscript[F\[Nu]uAm[3, 1], \[Nu]]["3", 2] + 
    Subscript[F\[Nu]uAp[3, 1], \[Nu]]["1", 1] + 
    Subscript[F\[Nu]uAp[3, 1], \[Nu]]["3", 2])/2, 
 L\[Nu]uVLL[3, 2, 1, 1] -> (Subscript[F\[Nu]uAm[3, 2], \[Nu]]["1", 1] - 
    Subscript[F\[Nu]uAm[3, 2], \[Nu]]["3", 2] + 
    Subscript[F\[Nu]uAp[3, 2], \[Nu]]["1", 1] - 
    Subscript[F\[Nu]uAp[3, 2], \[Nu]]["3", 2])/2, 
 L\[Nu]uVLL[3, 2, 1, 2] -> -((Subscript[F\[Nu]uAm[3, 2], \[Nu]]["3", 3] + 
     Subscript[F\[Nu]uAp[3, 2], \[Nu]]["3", 3])/Sqrt[2]), 
 L\[Nu]uVLL[3, 2, 2, 1] -> (Subscript[F\[Nu]uAm[3, 2], \[Nu]]["3", 1] + 
    Subscript[F\[Nu]uAp[3, 2], \[Nu]]["3", 1])/Sqrt[2], 
 L\[Nu]uVLL[3, 2, 2, 2] -> (Subscript[F\[Nu]uAm[3, 2], \[Nu]]["1", 1] + 
    Subscript[F\[Nu]uAm[3, 2], \[Nu]]["3", 2] + 
    Subscript[F\[Nu]uAp[3, 2], \[Nu]]["1", 1] + 
    Subscript[F\[Nu]uAp[3, 2], \[Nu]]["3", 2])/2, 
 L\[Nu]uVLL[3, 3, 1, 1] -> (Subscript[F\[Nu]uAm[3, 3], \[Nu]]["1", 1] - 
    Subscript[F\[Nu]uAm[3, 3], \[Nu]]["3", 2] + 
    Subscript[F\[Nu]uAp[3, 3], \[Nu]]["1", 1] - 
    Subscript[F\[Nu]uAp[3, 3], \[Nu]]["3", 2])/2, 
 L\[Nu]uVLL[3, 3, 1, 2] -> -((Subscript[F\[Nu]uAm[3, 3], \[Nu]]["3", 3] + 
     Subscript[F\[Nu]uAp[3, 3], \[Nu]]["3", 3])/Sqrt[2]), 
 L\[Nu]uVLL[3, 3, 2, 1] -> (Subscript[F\[Nu]uAm[3, 3], \[Nu]]["3", 1] + 
    Subscript[F\[Nu]uAp[3, 3], \[Nu]]["3", 1])/Sqrt[2], 
 L\[Nu]uVLL[3, 3, 2, 2] -> (Subscript[F\[Nu]uAm[3, 3], \[Nu]]["1", 1] + 
    Subscript[F\[Nu]uAm[3, 3], \[Nu]]["3", 2] + 
    Subscript[F\[Nu]uAp[3, 3], \[Nu]]["1", 1] + 
    Subscript[F\[Nu]uAp[3, 3], \[Nu]]["3", 2])/2, 
 L\[Nu]dVLL[1, 1, 1, 1] -> 
  (Sqrt[6]*Subscript[F\[Nu]dAm[1, 1], \[Nu]]["1", 1] - 
    3*Subscript[F\[Nu]dAm[1, 1], \[Nu]]["8", 4] - 
    Sqrt[3]*Subscript[F\[Nu]dAm[1, 1], \[Nu]]["8", 6] + 
    Sqrt[6]*Subscript[F\[Nu]dAp[1, 1], \[Nu]]["1", 1] - 
    3*Subscript[F\[Nu]dAp[1, 1], \[Nu]]["8", 4] - 
    Sqrt[3]*Subscript[F\[Nu]dAp[1, 1], \[Nu]]["8", 6])/6, 
 L\[Nu]dVLL[1, 1, 1, 2] -> -((Subscript[F\[Nu]dAm[1, 1], \[Nu]]["8", 5] + 
     Subscript[F\[Nu]dAp[1, 1], \[Nu]]["8", 5])/Sqrt[2]), 
 L\[Nu]dVLL[1, 1, 1, 3] -> -((Subscript[F\[Nu]dAm[1, 1], \[Nu]]["8", 8] + 
     Subscript[F\[Nu]dAp[1, 1], \[Nu]]["8", 8])/Sqrt[2]), 
 L\[Nu]dVLL[1, 1, 2, 1] -> (Subscript[F\[Nu]dAm[1, 1], \[Nu]]["8", 3] + 
    Subscript[F\[Nu]dAp[1, 1], \[Nu]]["8", 3])/Sqrt[2], 
 L\[Nu]dVLL[1, 1, 2, 2] -> 
  (Sqrt[6]*Subscript[F\[Nu]dAm[1, 1], \[Nu]]["1", 1] + 
    3*Subscript[F\[Nu]dAm[1, 1], \[Nu]]["8", 4] - 
    Sqrt[3]*Subscript[F\[Nu]dAm[1, 1], \[Nu]]["8", 6] + 
    Sqrt[6]*Subscript[F\[Nu]dAp[1, 1], \[Nu]]["1", 1] + 
    3*Subscript[F\[Nu]dAp[1, 1], \[Nu]]["8", 4] - 
    Sqrt[3]*Subscript[F\[Nu]dAp[1, 1], \[Nu]]["8", 6])/6, 
 L\[Nu]dVLL[1, 1, 2, 3] -> (Subscript[F\[Nu]dAm[1, 1], \[Nu]]["8", 7] + 
    Subscript[F\[Nu]dAp[1, 1], \[Nu]]["8", 7])/Sqrt[2], 
 L\[Nu]dVLL[1, 1, 3, 1] -> (Subscript[F\[Nu]dAm[1, 1], \[Nu]]["8", 1] + 
    Subscript[F\[Nu]dAp[1, 1], \[Nu]]["8", 1])/Sqrt[2], 
 L\[Nu]dVLL[1, 1, 3, 2] -> (Subscript[F\[Nu]dAm[1, 1], \[Nu]]["8", 2] + 
    Subscript[F\[Nu]dAp[1, 1], \[Nu]]["8", 2])/Sqrt[2], 
 L\[Nu]dVLL[1, 1, 3, 3] -> (Subscript[F\[Nu]dAm[1, 1], \[Nu]]["1", 1] + 
    Sqrt[2]*Subscript[F\[Nu]dAm[1, 1], \[Nu]]["8", 6] + 
    Subscript[F\[Nu]dAp[1, 1], \[Nu]]["1", 1] + 
    Sqrt[2]*Subscript[F\[Nu]dAp[1, 1], \[Nu]]["8", 6])/Sqrt[6], 
 L\[Nu]dVLL[1, 2, 1, 1] -> 
  (Sqrt[6]*Subscript[F\[Nu]dAm[1, 2], \[Nu]]["1", 1] - 
    3*Subscript[F\[Nu]dAm[1, 2], \[Nu]]["8", 4] - 
    Sqrt[3]*Subscript[F\[Nu]dAm[1, 2], \[Nu]]["8", 6] + 
    Sqrt[6]*Subscript[F\[Nu]dAp[1, 2], \[Nu]]["1", 1] - 
    3*Subscript[F\[Nu]dAp[1, 2], \[Nu]]["8", 4] - 
    Sqrt[3]*Subscript[F\[Nu]dAp[1, 2], \[Nu]]["8", 6])/6, 
 L\[Nu]dVLL[1, 2, 1, 2] -> -((Subscript[F\[Nu]dAm[1, 2], \[Nu]]["8", 5] + 
     Subscript[F\[Nu]dAp[1, 2], \[Nu]]["8", 5])/Sqrt[2]), 
 L\[Nu]dVLL[1, 2, 1, 3] -> -((Subscript[F\[Nu]dAm[1, 2], \[Nu]]["8", 8] + 
     Subscript[F\[Nu]dAp[1, 2], \[Nu]]["8", 8])/Sqrt[2]), 
 L\[Nu]dVLL[1, 2, 2, 1] -> (Subscript[F\[Nu]dAm[1, 2], \[Nu]]["8", 3] + 
    Subscript[F\[Nu]dAp[1, 2], \[Nu]]["8", 3])/Sqrt[2], 
 L\[Nu]dVLL[1, 2, 2, 2] -> 
  (Sqrt[6]*Subscript[F\[Nu]dAm[1, 2], \[Nu]]["1", 1] + 
    3*Subscript[F\[Nu]dAm[1, 2], \[Nu]]["8", 4] - 
    Sqrt[3]*Subscript[F\[Nu]dAm[1, 2], \[Nu]]["8", 6] + 
    Sqrt[6]*Subscript[F\[Nu]dAp[1, 2], \[Nu]]["1", 1] + 
    3*Subscript[F\[Nu]dAp[1, 2], \[Nu]]["8", 4] - 
    Sqrt[3]*Subscript[F\[Nu]dAp[1, 2], \[Nu]]["8", 6])/6, 
 L\[Nu]dVLL[1, 2, 2, 3] -> (Subscript[F\[Nu]dAm[1, 2], \[Nu]]["8", 7] + 
    Subscript[F\[Nu]dAp[1, 2], \[Nu]]["8", 7])/Sqrt[2], 
 L\[Nu]dVLL[1, 2, 3, 1] -> (Subscript[F\[Nu]dAm[1, 2], \[Nu]]["8", 1] + 
    Subscript[F\[Nu]dAp[1, 2], \[Nu]]["8", 1])/Sqrt[2], 
 L\[Nu]dVLL[1, 2, 3, 2] -> (Subscript[F\[Nu]dAm[1, 2], \[Nu]]["8", 2] + 
    Subscript[F\[Nu]dAp[1, 2], \[Nu]]["8", 2])/Sqrt[2], 
 L\[Nu]dVLL[1, 2, 3, 3] -> (Subscript[F\[Nu]dAm[1, 2], \[Nu]]["1", 1] + 
    Sqrt[2]*Subscript[F\[Nu]dAm[1, 2], \[Nu]]["8", 6] + 
    Subscript[F\[Nu]dAp[1, 2], \[Nu]]["1", 1] + 
    Sqrt[2]*Subscript[F\[Nu]dAp[1, 2], \[Nu]]["8", 6])/Sqrt[6], 
 L\[Nu]dVLL[1, 3, 1, 1] -> 
  (Sqrt[6]*Subscript[F\[Nu]dAm[1, 3], \[Nu]]["1", 1] - 
    3*Subscript[F\[Nu]dAm[1, 3], \[Nu]]["8", 4] - 
    Sqrt[3]*Subscript[F\[Nu]dAm[1, 3], \[Nu]]["8", 6] + 
    Sqrt[6]*Subscript[F\[Nu]dAp[1, 3], \[Nu]]["1", 1] - 
    3*Subscript[F\[Nu]dAp[1, 3], \[Nu]]["8", 4] - 
    Sqrt[3]*Subscript[F\[Nu]dAp[1, 3], \[Nu]]["8", 6])/6, 
 L\[Nu]dVLL[1, 3, 1, 2] -> -((Subscript[F\[Nu]dAm[1, 3], \[Nu]]["8", 5] + 
     Subscript[F\[Nu]dAp[1, 3], \[Nu]]["8", 5])/Sqrt[2]), 
 L\[Nu]dVLL[1, 3, 1, 3] -> -((Subscript[F\[Nu]dAm[1, 3], \[Nu]]["8", 8] + 
     Subscript[F\[Nu]dAp[1, 3], \[Nu]]["8", 8])/Sqrt[2]), 
 L\[Nu]dVLL[1, 3, 2, 1] -> (Subscript[F\[Nu]dAm[1, 3], \[Nu]]["8", 3] + 
    Subscript[F\[Nu]dAp[1, 3], \[Nu]]["8", 3])/Sqrt[2], 
 L\[Nu]dVLL[1, 3, 2, 2] -> 
  (Sqrt[6]*Subscript[F\[Nu]dAm[1, 3], \[Nu]]["1", 1] + 
    3*Subscript[F\[Nu]dAm[1, 3], \[Nu]]["8", 4] - 
    Sqrt[3]*Subscript[F\[Nu]dAm[1, 3], \[Nu]]["8", 6] + 
    Sqrt[6]*Subscript[F\[Nu]dAp[1, 3], \[Nu]]["1", 1] + 
    3*Subscript[F\[Nu]dAp[1, 3], \[Nu]]["8", 4] - 
    Sqrt[3]*Subscript[F\[Nu]dAp[1, 3], \[Nu]]["8", 6])/6, 
 L\[Nu]dVLL[1, 3, 2, 3] -> (Subscript[F\[Nu]dAm[1, 3], \[Nu]]["8", 7] + 
    Subscript[F\[Nu]dAp[1, 3], \[Nu]]["8", 7])/Sqrt[2], 
 L\[Nu]dVLL[1, 3, 3, 1] -> (Subscript[F\[Nu]dAm[1, 3], \[Nu]]["8", 1] + 
    Subscript[F\[Nu]dAp[1, 3], \[Nu]]["8", 1])/Sqrt[2], 
 L\[Nu]dVLL[1, 3, 3, 2] -> (Subscript[F\[Nu]dAm[1, 3], \[Nu]]["8", 2] + 
    Subscript[F\[Nu]dAp[1, 3], \[Nu]]["8", 2])/Sqrt[2], 
 L\[Nu]dVLL[1, 3, 3, 3] -> (Subscript[F\[Nu]dAm[1, 3], \[Nu]]["1", 1] + 
    Sqrt[2]*Subscript[F\[Nu]dAm[1, 3], \[Nu]]["8", 6] + 
    Subscript[F\[Nu]dAp[1, 3], \[Nu]]["1", 1] + 
    Sqrt[2]*Subscript[F\[Nu]dAp[1, 3], \[Nu]]["8", 6])/Sqrt[6], 
 L\[Nu]dVLL[2, 1, 1, 1] -> 
  (Sqrt[6]*Subscript[F\[Nu]dAm[2, 1], \[Nu]]["1", 1] - 
    3*Subscript[F\[Nu]dAm[2, 1], \[Nu]]["8", 4] - 
    Sqrt[3]*Subscript[F\[Nu]dAm[2, 1], \[Nu]]["8", 6] + 
    Sqrt[6]*Subscript[F\[Nu]dAp[2, 1], \[Nu]]["1", 1] - 
    3*Subscript[F\[Nu]dAp[2, 1], \[Nu]]["8", 4] - 
    Sqrt[3]*Subscript[F\[Nu]dAp[2, 1], \[Nu]]["8", 6])/6, 
 L\[Nu]dVLL[2, 1, 1, 2] -> -((Subscript[F\[Nu]dAm[2, 1], \[Nu]]["8", 5] + 
     Subscript[F\[Nu]dAp[2, 1], \[Nu]]["8", 5])/Sqrt[2]), 
 L\[Nu]dVLL[2, 1, 1, 3] -> -((Subscript[F\[Nu]dAm[2, 1], \[Nu]]["8", 8] + 
     Subscript[F\[Nu]dAp[2, 1], \[Nu]]["8", 8])/Sqrt[2]), 
 L\[Nu]dVLL[2, 1, 2, 1] -> (Subscript[F\[Nu]dAm[2, 1], \[Nu]]["8", 3] + 
    Subscript[F\[Nu]dAp[2, 1], \[Nu]]["8", 3])/Sqrt[2], 
 L\[Nu]dVLL[2, 1, 2, 2] -> 
  (Sqrt[6]*Subscript[F\[Nu]dAm[2, 1], \[Nu]]["1", 1] + 
    3*Subscript[F\[Nu]dAm[2, 1], \[Nu]]["8", 4] - 
    Sqrt[3]*Subscript[F\[Nu]dAm[2, 1], \[Nu]]["8", 6] + 
    Sqrt[6]*Subscript[F\[Nu]dAp[2, 1], \[Nu]]["1", 1] + 
    3*Subscript[F\[Nu]dAp[2, 1], \[Nu]]["8", 4] - 
    Sqrt[3]*Subscript[F\[Nu]dAp[2, 1], \[Nu]]["8", 6])/6, 
 L\[Nu]dVLL[2, 1, 2, 3] -> (Subscript[F\[Nu]dAm[2, 1], \[Nu]]["8", 7] + 
    Subscript[F\[Nu]dAp[2, 1], \[Nu]]["8", 7])/Sqrt[2], 
 L\[Nu]dVLL[2, 1, 3, 1] -> (Subscript[F\[Nu]dAm[2, 1], \[Nu]]["8", 1] + 
    Subscript[F\[Nu]dAp[2, 1], \[Nu]]["8", 1])/Sqrt[2], 
 L\[Nu]dVLL[2, 1, 3, 2] -> (Subscript[F\[Nu]dAm[2, 1], \[Nu]]["8", 2] + 
    Subscript[F\[Nu]dAp[2, 1], \[Nu]]["8", 2])/Sqrt[2], 
 L\[Nu]dVLL[2, 1, 3, 3] -> (Subscript[F\[Nu]dAm[2, 1], \[Nu]]["1", 1] + 
    Sqrt[2]*Subscript[F\[Nu]dAm[2, 1], \[Nu]]["8", 6] + 
    Subscript[F\[Nu]dAp[2, 1], \[Nu]]["1", 1] + 
    Sqrt[2]*Subscript[F\[Nu]dAp[2, 1], \[Nu]]["8", 6])/Sqrt[6], 
 L\[Nu]dVLL[2, 2, 1, 1] -> 
  (Sqrt[6]*Subscript[F\[Nu]dAm[2, 2], \[Nu]]["1", 1] - 
    3*Subscript[F\[Nu]dAm[2, 2], \[Nu]]["8", 4] - 
    Sqrt[3]*Subscript[F\[Nu]dAm[2, 2], \[Nu]]["8", 6] + 
    Sqrt[6]*Subscript[F\[Nu]dAp[2, 2], \[Nu]]["1", 1] - 
    3*Subscript[F\[Nu]dAp[2, 2], \[Nu]]["8", 4] - 
    Sqrt[3]*Subscript[F\[Nu]dAp[2, 2], \[Nu]]["8", 6])/6, 
 L\[Nu]dVLL[2, 2, 1, 2] -> -((Subscript[F\[Nu]dAm[2, 2], \[Nu]]["8", 5] + 
     Subscript[F\[Nu]dAp[2, 2], \[Nu]]["8", 5])/Sqrt[2]), 
 L\[Nu]dVLL[2, 2, 1, 3] -> -((Subscript[F\[Nu]dAm[2, 2], \[Nu]]["8", 8] + 
     Subscript[F\[Nu]dAp[2, 2], \[Nu]]["8", 8])/Sqrt[2]), 
 L\[Nu]dVLL[2, 2, 2, 1] -> (Subscript[F\[Nu]dAm[2, 2], \[Nu]]["8", 3] + 
    Subscript[F\[Nu]dAp[2, 2], \[Nu]]["8", 3])/Sqrt[2], 
 L\[Nu]dVLL[2, 2, 2, 2] -> 
  (Sqrt[6]*Subscript[F\[Nu]dAm[2, 2], \[Nu]]["1", 1] + 
    3*Subscript[F\[Nu]dAm[2, 2], \[Nu]]["8", 4] - 
    Sqrt[3]*Subscript[F\[Nu]dAm[2, 2], \[Nu]]["8", 6] + 
    Sqrt[6]*Subscript[F\[Nu]dAp[2, 2], \[Nu]]["1", 1] + 
    3*Subscript[F\[Nu]dAp[2, 2], \[Nu]]["8", 4] - 
    Sqrt[3]*Subscript[F\[Nu]dAp[2, 2], \[Nu]]["8", 6])/6, 
 L\[Nu]dVLL[2, 2, 2, 3] -> (Subscript[F\[Nu]dAm[2, 2], \[Nu]]["8", 7] + 
    Subscript[F\[Nu]dAp[2, 2], \[Nu]]["8", 7])/Sqrt[2], 
 L\[Nu]dVLL[2, 2, 3, 1] -> (Subscript[F\[Nu]dAm[2, 2], \[Nu]]["8", 1] + 
    Subscript[F\[Nu]dAp[2, 2], \[Nu]]["8", 1])/Sqrt[2], 
 L\[Nu]dVLL[2, 2, 3, 2] -> (Subscript[F\[Nu]dAm[2, 2], \[Nu]]["8", 2] + 
    Subscript[F\[Nu]dAp[2, 2], \[Nu]]["8", 2])/Sqrt[2], 
 L\[Nu]dVLL[2, 2, 3, 3] -> (Subscript[F\[Nu]dAm[2, 2], \[Nu]]["1", 1] + 
    Sqrt[2]*Subscript[F\[Nu]dAm[2, 2], \[Nu]]["8", 6] + 
    Subscript[F\[Nu]dAp[2, 2], \[Nu]]["1", 1] + 
    Sqrt[2]*Subscript[F\[Nu]dAp[2, 2], \[Nu]]["8", 6])/Sqrt[6], 
 L\[Nu]dVLL[2, 3, 1, 1] -> 
  (Sqrt[6]*Subscript[F\[Nu]dAm[2, 3], \[Nu]]["1", 1] - 
    3*Subscript[F\[Nu]dAm[2, 3], \[Nu]]["8", 4] - 
    Sqrt[3]*Subscript[F\[Nu]dAm[2, 3], \[Nu]]["8", 6] + 
    Sqrt[6]*Subscript[F\[Nu]dAp[2, 3], \[Nu]]["1", 1] - 
    3*Subscript[F\[Nu]dAp[2, 3], \[Nu]]["8", 4] - 
    Sqrt[3]*Subscript[F\[Nu]dAp[2, 3], \[Nu]]["8", 6])/6, 
 L\[Nu]dVLL[2, 3, 1, 2] -> -((Subscript[F\[Nu]dAm[2, 3], \[Nu]]["8", 5] + 
     Subscript[F\[Nu]dAp[2, 3], \[Nu]]["8", 5])/Sqrt[2]), 
 L\[Nu]dVLL[2, 3, 1, 3] -> -((Subscript[F\[Nu]dAm[2, 3], \[Nu]]["8", 8] + 
     Subscript[F\[Nu]dAp[2, 3], \[Nu]]["8", 8])/Sqrt[2]), 
 L\[Nu]dVLL[2, 3, 2, 1] -> (Subscript[F\[Nu]dAm[2, 3], \[Nu]]["8", 3] + 
    Subscript[F\[Nu]dAp[2, 3], \[Nu]]["8", 3])/Sqrt[2], 
 L\[Nu]dVLL[2, 3, 2, 2] -> 
  (Sqrt[6]*Subscript[F\[Nu]dAm[2, 3], \[Nu]]["1", 1] + 
    3*Subscript[F\[Nu]dAm[2, 3], \[Nu]]["8", 4] - 
    Sqrt[3]*Subscript[F\[Nu]dAm[2, 3], \[Nu]]["8", 6] + 
    Sqrt[6]*Subscript[F\[Nu]dAp[2, 3], \[Nu]]["1", 1] + 
    3*Subscript[F\[Nu]dAp[2, 3], \[Nu]]["8", 4] - 
    Sqrt[3]*Subscript[F\[Nu]dAp[2, 3], \[Nu]]["8", 6])/6, 
 L\[Nu]dVLL[2, 3, 2, 3] -> (Subscript[F\[Nu]dAm[2, 3], \[Nu]]["8", 7] + 
    Subscript[F\[Nu]dAp[2, 3], \[Nu]]["8", 7])/Sqrt[2], 
 L\[Nu]dVLL[2, 3, 3, 1] -> (Subscript[F\[Nu]dAm[2, 3], \[Nu]]["8", 1] + 
    Subscript[F\[Nu]dAp[2, 3], \[Nu]]["8", 1])/Sqrt[2], 
 L\[Nu]dVLL[2, 3, 3, 2] -> (Subscript[F\[Nu]dAm[2, 3], \[Nu]]["8", 2] + 
    Subscript[F\[Nu]dAp[2, 3], \[Nu]]["8", 2])/Sqrt[2], 
 L\[Nu]dVLL[2, 3, 3, 3] -> (Subscript[F\[Nu]dAm[2, 3], \[Nu]]["1", 1] + 
    Sqrt[2]*Subscript[F\[Nu]dAm[2, 3], \[Nu]]["8", 6] + 
    Subscript[F\[Nu]dAp[2, 3], \[Nu]]["1", 1] + 
    Sqrt[2]*Subscript[F\[Nu]dAp[2, 3], \[Nu]]["8", 6])/Sqrt[6], 
 L\[Nu]dVLL[3, 1, 1, 1] -> 
  (Sqrt[6]*Subscript[F\[Nu]dAm[3, 1], \[Nu]]["1", 1] - 
    3*Subscript[F\[Nu]dAm[3, 1], \[Nu]]["8", 4] - 
    Sqrt[3]*Subscript[F\[Nu]dAm[3, 1], \[Nu]]["8", 6] + 
    Sqrt[6]*Subscript[F\[Nu]dAp[3, 1], \[Nu]]["1", 1] - 
    3*Subscript[F\[Nu]dAp[3, 1], \[Nu]]["8", 4] - 
    Sqrt[3]*Subscript[F\[Nu]dAp[3, 1], \[Nu]]["8", 6])/6, 
 L\[Nu]dVLL[3, 1, 1, 2] -> -((Subscript[F\[Nu]dAm[3, 1], \[Nu]]["8", 5] + 
     Subscript[F\[Nu]dAp[3, 1], \[Nu]]["8", 5])/Sqrt[2]), 
 L\[Nu]dVLL[3, 1, 1, 3] -> -((Subscript[F\[Nu]dAm[3, 1], \[Nu]]["8", 8] + 
     Subscript[F\[Nu]dAp[3, 1], \[Nu]]["8", 8])/Sqrt[2]), 
 L\[Nu]dVLL[3, 1, 2, 1] -> (Subscript[F\[Nu]dAm[3, 1], \[Nu]]["8", 3] + 
    Subscript[F\[Nu]dAp[3, 1], \[Nu]]["8", 3])/Sqrt[2], 
 L\[Nu]dVLL[3, 1, 2, 2] -> 
  (Sqrt[6]*Subscript[F\[Nu]dAm[3, 1], \[Nu]]["1", 1] + 
    3*Subscript[F\[Nu]dAm[3, 1], \[Nu]]["8", 4] - 
    Sqrt[3]*Subscript[F\[Nu]dAm[3, 1], \[Nu]]["8", 6] + 
    Sqrt[6]*Subscript[F\[Nu]dAp[3, 1], \[Nu]]["1", 1] + 
    3*Subscript[F\[Nu]dAp[3, 1], \[Nu]]["8", 4] - 
    Sqrt[3]*Subscript[F\[Nu]dAp[3, 1], \[Nu]]["8", 6])/6, 
 L\[Nu]dVLL[3, 1, 2, 3] -> (Subscript[F\[Nu]dAm[3, 1], \[Nu]]["8", 7] + 
    Subscript[F\[Nu]dAp[3, 1], \[Nu]]["8", 7])/Sqrt[2], 
 L\[Nu]dVLL[3, 1, 3, 1] -> (Subscript[F\[Nu]dAm[3, 1], \[Nu]]["8", 1] + 
    Subscript[F\[Nu]dAp[3, 1], \[Nu]]["8", 1])/Sqrt[2], 
 L\[Nu]dVLL[3, 1, 3, 2] -> (Subscript[F\[Nu]dAm[3, 1], \[Nu]]["8", 2] + 
    Subscript[F\[Nu]dAp[3, 1], \[Nu]]["8", 2])/Sqrt[2], 
 L\[Nu]dVLL[3, 1, 3, 3] -> (Subscript[F\[Nu]dAm[3, 1], \[Nu]]["1", 1] + 
    Sqrt[2]*Subscript[F\[Nu]dAm[3, 1], \[Nu]]["8", 6] + 
    Subscript[F\[Nu]dAp[3, 1], \[Nu]]["1", 1] + 
    Sqrt[2]*Subscript[F\[Nu]dAp[3, 1], \[Nu]]["8", 6])/Sqrt[6], 
 L\[Nu]dVLL[3, 2, 1, 1] -> 
  (Sqrt[6]*Subscript[F\[Nu]dAm[3, 2], \[Nu]]["1", 1] - 
    3*Subscript[F\[Nu]dAm[3, 2], \[Nu]]["8", 4] - 
    Sqrt[3]*Subscript[F\[Nu]dAm[3, 2], \[Nu]]["8", 6] + 
    Sqrt[6]*Subscript[F\[Nu]dAp[3, 2], \[Nu]]["1", 1] - 
    3*Subscript[F\[Nu]dAp[3, 2], \[Nu]]["8", 4] - 
    Sqrt[3]*Subscript[F\[Nu]dAp[3, 2], \[Nu]]["8", 6])/6, 
 L\[Nu]dVLL[3, 2, 1, 2] -> -((Subscript[F\[Nu]dAm[3, 2], \[Nu]]["8", 5] + 
     Subscript[F\[Nu]dAp[3, 2], \[Nu]]["8", 5])/Sqrt[2]), 
 L\[Nu]dVLL[3, 2, 1, 3] -> -((Subscript[F\[Nu]dAm[3, 2], \[Nu]]["8", 8] + 
     Subscript[F\[Nu]dAp[3, 2], \[Nu]]["8", 8])/Sqrt[2]), 
 L\[Nu]dVLL[3, 2, 2, 1] -> (Subscript[F\[Nu]dAm[3, 2], \[Nu]]["8", 3] + 
    Subscript[F\[Nu]dAp[3, 2], \[Nu]]["8", 3])/Sqrt[2], 
 L\[Nu]dVLL[3, 2, 2, 2] -> 
  (Sqrt[6]*Subscript[F\[Nu]dAm[3, 2], \[Nu]]["1", 1] + 
    3*Subscript[F\[Nu]dAm[3, 2], \[Nu]]["8", 4] - 
    Sqrt[3]*Subscript[F\[Nu]dAm[3, 2], \[Nu]]["8", 6] + 
    Sqrt[6]*Subscript[F\[Nu]dAp[3, 2], \[Nu]]["1", 1] + 
    3*Subscript[F\[Nu]dAp[3, 2], \[Nu]]["8", 4] - 
    Sqrt[3]*Subscript[F\[Nu]dAp[3, 2], \[Nu]]["8", 6])/6, 
 L\[Nu]dVLL[3, 2, 2, 3] -> (Subscript[F\[Nu]dAm[3, 2], \[Nu]]["8", 7] + 
    Subscript[F\[Nu]dAp[3, 2], \[Nu]]["8", 7])/Sqrt[2], 
 L\[Nu]dVLL[3, 2, 3, 1] -> (Subscript[F\[Nu]dAm[3, 2], \[Nu]]["8", 1] + 
    Subscript[F\[Nu]dAp[3, 2], \[Nu]]["8", 1])/Sqrt[2], 
 L\[Nu]dVLL[3, 2, 3, 2] -> (Subscript[F\[Nu]dAm[3, 2], \[Nu]]["8", 2] + 
    Subscript[F\[Nu]dAp[3, 2], \[Nu]]["8", 2])/Sqrt[2], 
 L\[Nu]dVLL[3, 2, 3, 3] -> (Subscript[F\[Nu]dAm[3, 2], \[Nu]]["1", 1] + 
    Sqrt[2]*Subscript[F\[Nu]dAm[3, 2], \[Nu]]["8", 6] + 
    Subscript[F\[Nu]dAp[3, 2], \[Nu]]["1", 1] + 
    Sqrt[2]*Subscript[F\[Nu]dAp[3, 2], \[Nu]]["8", 6])/Sqrt[6], 
 L\[Nu]dVLL[3, 3, 1, 1] -> 
  (Sqrt[6]*Subscript[F\[Nu]dAm[3, 3], \[Nu]]["1", 1] - 
    3*Subscript[F\[Nu]dAm[3, 3], \[Nu]]["8", 4] - 
    Sqrt[3]*Subscript[F\[Nu]dAm[3, 3], \[Nu]]["8", 6] + 
    Sqrt[6]*Subscript[F\[Nu]dAp[3, 3], \[Nu]]["1", 1] - 
    3*Subscript[F\[Nu]dAp[3, 3], \[Nu]]["8", 4] - 
    Sqrt[3]*Subscript[F\[Nu]dAp[3, 3], \[Nu]]["8", 6])/6, 
 L\[Nu]dVLL[3, 3, 1, 2] -> -((Subscript[F\[Nu]dAm[3, 3], \[Nu]]["8", 5] + 
     Subscript[F\[Nu]dAp[3, 3], \[Nu]]["8", 5])/Sqrt[2]), 
 L\[Nu]dVLL[3, 3, 1, 3] -> -((Subscript[F\[Nu]dAm[3, 3], \[Nu]]["8", 8] + 
     Subscript[F\[Nu]dAp[3, 3], \[Nu]]["8", 8])/Sqrt[2]), 
 L\[Nu]dVLL[3, 3, 2, 1] -> (Subscript[F\[Nu]dAm[3, 3], \[Nu]]["8", 3] + 
    Subscript[F\[Nu]dAp[3, 3], \[Nu]]["8", 3])/Sqrt[2], 
 L\[Nu]dVLL[3, 3, 2, 2] -> 
  (Sqrt[6]*Subscript[F\[Nu]dAm[3, 3], \[Nu]]["1", 1] + 
    3*Subscript[F\[Nu]dAm[3, 3], \[Nu]]["8", 4] - 
    Sqrt[3]*Subscript[F\[Nu]dAm[3, 3], \[Nu]]["8", 6] + 
    Sqrt[6]*Subscript[F\[Nu]dAp[3, 3], \[Nu]]["1", 1] + 
    3*Subscript[F\[Nu]dAp[3, 3], \[Nu]]["8", 4] - 
    Sqrt[3]*Subscript[F\[Nu]dAp[3, 3], \[Nu]]["8", 6])/6, 
 L\[Nu]dVLL[3, 3, 2, 3] -> (Subscript[F\[Nu]dAm[3, 3], \[Nu]]["8", 7] + 
    Subscript[F\[Nu]dAp[3, 3], \[Nu]]["8", 7])/Sqrt[2], 
 L\[Nu]dVLL[3, 3, 3, 1] -> (Subscript[F\[Nu]dAm[3, 3], \[Nu]]["8", 1] + 
    Subscript[F\[Nu]dAp[3, 3], \[Nu]]["8", 1])/Sqrt[2], 
 L\[Nu]dVLL[3, 3, 3, 2] -> (Subscript[F\[Nu]dAm[3, 3], \[Nu]]["8", 2] + 
    Subscript[F\[Nu]dAp[3, 3], \[Nu]]["8", 2])/Sqrt[2], 
 L\[Nu]dVLL[3, 3, 3, 3] -> (Subscript[F\[Nu]dAm[3, 3], \[Nu]]["1", 1] + 
    Sqrt[2]*Subscript[F\[Nu]dAm[3, 3], \[Nu]]["8", 6] + 
    Subscript[F\[Nu]dAp[3, 3], \[Nu]]["1", 1] + 
    Sqrt[2]*Subscript[F\[Nu]dAp[3, 3], \[Nu]]["8", 6])/Sqrt[6], 
 LeuVLL[1, 1, 1, 1] -> (-(Sqrt[6]*FeuAm["1", 1, "1", 1]) + 
    Sqrt[6]*FeuAm["1", 1, "3", 2] + 3*FeuAm["8", 4, "1", 1] - 
    3*FeuAm["8", 4, "3", 2] + Sqrt[3]*FeuAm["8", 6, "1", 1] - 
    Sqrt[3]*FeuAm["8", 6, "3", 2] + Sqrt[6]*FeuAp["1", 1, "1", 1] - 
    Sqrt[6]*FeuAp["1", 1, "3", 2] - 3*FeuAp["8", 4, "1", 1] + 
    3*FeuAp["8", 4, "3", 2] - Sqrt[3]*FeuAp["8", 6, "1", 1] + 
    Sqrt[3]*FeuAp["8", 6, "3", 2])/(6*Sqrt[2]), 
 LeuVLL[1, 1, 1, 2] -> (Sqrt[6]*FeuAm["1", 1, "3", 3] - 
    3*FeuAm["8", 4, "3", 3] - Sqrt[3]*FeuAm["8", 6, "3", 3] - 
    Sqrt[6]*FeuAp["1", 1, "3", 3] + 3*FeuAp["8", 4, "3", 3] + 
    Sqrt[3]*FeuAp["8", 6, "3", 3])/6, LeuVLL[1, 1, 2, 1] -> 
  (-(Sqrt[6]*FeuAm["1", 1, "3", 1]) + 3*FeuAm["8", 4, "3", 1] + 
    Sqrt[3]*FeuAm["8", 6, "3", 1] + Sqrt[6]*FeuAp["1", 1, "3", 1] - 
    3*FeuAp["8", 4, "3", 1] - Sqrt[3]*FeuAp["8", 6, "3", 1])/6, 
 LeuVLL[1, 1, 2, 2] -> (-(Sqrt[6]*FeuAm["1", 1, "1", 1]) - 
    Sqrt[6]*FeuAm["1", 1, "3", 2] + 3*FeuAm["8", 4, "1", 1] + 
    3*FeuAm["8", 4, "3", 2] + Sqrt[3]*FeuAm["8", 6, "1", 1] + 
    Sqrt[3]*FeuAm["8", 6, "3", 2] + Sqrt[6]*FeuAp["1", 1, "1", 1] + 
    Sqrt[6]*FeuAp["1", 1, "3", 2] - 3*FeuAp["8", 4, "1", 1] - 
    3*FeuAp["8", 4, "3", 2] - Sqrt[3]*FeuAp["8", 6, "1", 1] - 
    Sqrt[3]*FeuAp["8", 6, "3", 2])/(6*Sqrt[2]), 
 LeuVLL[1, 2, 1, 1] -> (FeuAm["8", 5, "1", 1] - FeuAm["8", 5, "3", 2] - 
    FeuAp["8", 5, "1", 1] + FeuAp["8", 5, "3", 2])/2, 
 LeuVLL[1, 2, 1, 2] -> (-FeuAm["8", 5, "3", 3] + FeuAp["8", 5, "3", 3])/
   Sqrt[2], LeuVLL[1, 2, 2, 1] -> 
  (FeuAm["8", 5, "3", 1] - FeuAp["8", 5, "3", 1])/Sqrt[2], 
 LeuVLL[1, 2, 2, 2] -> (FeuAm["8", 5, "1", 1] + FeuAm["8", 5, "3", 2] - 
    FeuAp["8", 5, "1", 1] - FeuAp["8", 5, "3", 2])/2, 
 LeuVLL[1, 3, 1, 1] -> (FeuAm["8", 8, "1", 1] - FeuAm["8", 8, "3", 2] - 
    FeuAp["8", 8, "1", 1] + FeuAp["8", 8, "3", 2])/2, 
 LeuVLL[1, 3, 1, 2] -> (-FeuAm["8", 8, "3", 3] + FeuAp["8", 8, "3", 3])/
   Sqrt[2], LeuVLL[1, 3, 2, 1] -> 
  (FeuAm["8", 8, "3", 1] - FeuAp["8", 8, "3", 1])/Sqrt[2], 
 LeuVLL[1, 3, 2, 2] -> (FeuAm["8", 8, "1", 1] + FeuAm["8", 8, "3", 2] - 
    FeuAp["8", 8, "1", 1] - FeuAp["8", 8, "3", 2])/2, 
 LeuVLL[2, 1, 1, 1] -> (-FeuAm["8", 3, "1", 1] + FeuAm["8", 3, "3", 2] + 
    FeuAp["8", 3, "1", 1] - FeuAp["8", 3, "3", 2])/2, 
 LeuVLL[2, 1, 1, 2] -> (FeuAm["8", 3, "3", 3] - FeuAp["8", 3, "3", 3])/
   Sqrt[2], LeuVLL[2, 1, 2, 1] -> 
  (-FeuAm["8", 3, "3", 1] + FeuAp["8", 3, "3", 1])/Sqrt[2], 
 LeuVLL[2, 1, 2, 2] -> (-FeuAm["8", 3, "1", 1] - FeuAm["8", 3, "3", 2] + 
    FeuAp["8", 3, "1", 1] + FeuAp["8", 3, "3", 2])/2, 
 LeuVLL[2, 2, 1, 1] -> (-(Sqrt[6]*FeuAm["1", 1, "1", 1]) + 
    Sqrt[6]*FeuAm["1", 1, "3", 2] - 3*FeuAm["8", 4, "1", 1] + 
    3*FeuAm["8", 4, "3", 2] + Sqrt[3]*FeuAm["8", 6, "1", 1] - 
    Sqrt[3]*FeuAm["8", 6, "3", 2] + Sqrt[6]*FeuAp["1", 1, "1", 1] - 
    Sqrt[6]*FeuAp["1", 1, "3", 2] + 3*FeuAp["8", 4, "1", 1] - 
    3*FeuAp["8", 4, "3", 2] - Sqrt[3]*FeuAp["8", 6, "1", 1] + 
    Sqrt[3]*FeuAp["8", 6, "3", 2])/(6*Sqrt[2]), 
 LeuVLL[2, 2, 1, 2] -> (Sqrt[6]*FeuAm["1", 1, "3", 3] + 
    3*FeuAm["8", 4, "3", 3] - Sqrt[3]*FeuAm["8", 6, "3", 3] - 
    Sqrt[6]*FeuAp["1", 1, "3", 3] - 3*FeuAp["8", 4, "3", 3] + 
    Sqrt[3]*FeuAp["8", 6, "3", 3])/6, LeuVLL[2, 2, 2, 1] -> 
  (-(Sqrt[6]*FeuAm["1", 1, "3", 1]) - 3*FeuAm["8", 4, "3", 1] + 
    Sqrt[3]*FeuAm["8", 6, "3", 1] + Sqrt[6]*FeuAp["1", 1, "3", 1] + 
    3*FeuAp["8", 4, "3", 1] - Sqrt[3]*FeuAp["8", 6, "3", 1])/6, 
 LeuVLL[2, 2, 2, 2] -> (-(Sqrt[6]*FeuAm["1", 1, "1", 1]) - 
    Sqrt[6]*FeuAm["1", 1, "3", 2] - 3*FeuAm["8", 4, "1", 1] - 
    3*FeuAm["8", 4, "3", 2] + Sqrt[3]*FeuAm["8", 6, "1", 1] + 
    Sqrt[3]*FeuAm["8", 6, "3", 2] + Sqrt[6]*FeuAp["1", 1, "1", 1] + 
    Sqrt[6]*FeuAp["1", 1, "3", 2] + 3*FeuAp["8", 4, "1", 1] + 
    3*FeuAp["8", 4, "3", 2] - Sqrt[3]*FeuAp["8", 6, "1", 1] - 
    Sqrt[3]*FeuAp["8", 6, "3", 2])/(6*Sqrt[2]), 
 LeuVLL[2, 3, 1, 1] -> (-FeuAm["8", 7, "1", 1] + FeuAm["8", 7, "3", 2] + 
    FeuAp["8", 7, "1", 1] - FeuAp["8", 7, "3", 2])/2, 
 LeuVLL[2, 3, 1, 2] -> (FeuAm["8", 7, "3", 3] - FeuAp["8", 7, "3", 3])/
   Sqrt[2], LeuVLL[2, 3, 2, 1] -> 
  (-FeuAm["8", 7, "3", 1] + FeuAp["8", 7, "3", 1])/Sqrt[2], 
 LeuVLL[2, 3, 2, 2] -> (-FeuAm["8", 7, "1", 1] - FeuAm["8", 7, "3", 2] + 
    FeuAp["8", 7, "1", 1] + FeuAp["8", 7, "3", 2])/2, 
 LeuVLL[3, 1, 1, 1] -> (-FeuAm["8", 1, "1", 1] + FeuAm["8", 1, "3", 2] + 
    FeuAp["8", 1, "1", 1] - FeuAp["8", 1, "3", 2])/2, 
 LeuVLL[3, 1, 1, 2] -> (FeuAm["8", 1, "3", 3] - FeuAp["8", 1, "3", 3])/
   Sqrt[2], LeuVLL[3, 1, 2, 1] -> 
  (-FeuAm["8", 1, "3", 1] + FeuAp["8", 1, "3", 1])/Sqrt[2], 
 LeuVLL[3, 1, 2, 2] -> (-FeuAm["8", 1, "1", 1] - FeuAm["8", 1, "3", 2] + 
    FeuAp["8", 1, "1", 1] + FeuAp["8", 1, "3", 2])/2, 
 LeuVLL[3, 2, 1, 1] -> (-FeuAm["8", 2, "1", 1] + FeuAm["8", 2, "3", 2] + 
    FeuAp["8", 2, "1", 1] - FeuAp["8", 2, "3", 2])/2, 
 LeuVLL[3, 2, 1, 2] -> (FeuAm["8", 2, "3", 3] - FeuAp["8", 2, "3", 3])/
   Sqrt[2], LeuVLL[3, 2, 2, 1] -> 
  (-FeuAm["8", 2, "3", 1] + FeuAp["8", 2, "3", 1])/Sqrt[2], 
 LeuVLL[3, 2, 2, 2] -> (-FeuAm["8", 2, "1", 1] - FeuAm["8", 2, "3", 2] + 
    FeuAp["8", 2, "1", 1] + FeuAp["8", 2, "3", 2])/2, 
 LeuVLL[3, 3, 1, 1] -> (-(Sqrt[2]*FeuAm["1", 1, "1", 1]) + 
    Sqrt[2]*FeuAm["1", 1, "3", 2] - 2*FeuAm["8", 6, "1", 1] + 
    2*FeuAm["8", 6, "3", 2] + Sqrt[2]*FeuAp["1", 1, "1", 1] - 
    Sqrt[2]*FeuAp["1", 1, "3", 2] + 2*FeuAp["8", 6, "1", 1] - 
    2*FeuAp["8", 6, "3", 2])/(2*Sqrt[6]), LeuVLL[3, 3, 1, 2] -> 
  (FeuAm["1", 1, "3", 3] + Sqrt[2]*FeuAm["8", 6, "3", 3] - 
    FeuAp["1", 1, "3", 3] - Sqrt[2]*FeuAp["8", 6, "3", 3])/Sqrt[6], 
 LeuVLL[3, 3, 2, 1] -> (-FeuAm["1", 1, "3", 1] - 
    Sqrt[2]*FeuAm["8", 6, "3", 1] + FeuAp["1", 1, "3", 1] + 
    Sqrt[2]*FeuAp["8", 6, "3", 1])/Sqrt[6], LeuVLL[3, 3, 2, 2] -> 
  (-(Sqrt[2]*FeuAm["1", 1, "1", 1]) - Sqrt[2]*FeuAm["1", 1, "3", 2] - 
    2*FeuAm["8", 6, "1", 1] - 2*FeuAm["8", 6, "3", 2] + 
    Sqrt[2]*FeuAp["1", 1, "1", 1] + Sqrt[2]*FeuAp["1", 1, "3", 2] + 
    2*FeuAp["8", 6, "1", 1] + 2*FeuAp["8", 6, "3", 2])/(2*Sqrt[6]), 
 LedVLL[1, 1, 1, 1] -> (-2*FedAm["1", 1, "1", 1] + 
    Sqrt[6]*FedAm["1", 1, "8", 4] + Sqrt[2]*FedAm["1", 1, "8", 6] + 
    Sqrt[6]*FedAm["8", 4, "1", 1] - 3*FedAm["8", 4, "8", 4] - 
    Sqrt[3]*FedAm["8", 4, "8", 6] + Sqrt[2]*FedAm["8", 6, "1", 1] - 
    Sqrt[3]*FedAm["8", 6, "8", 4] - FedAm["8", 6, "8", 6] + 
    2*FedAp["1", 1, "1", 1] - Sqrt[6]*FedAp["1", 1, "8", 4] - 
    Sqrt[2]*FedAp["1", 1, "8", 6] - Sqrt[6]*FedAp["8", 4, "1", 1] + 
    3*FedAp["8", 4, "8", 4] + Sqrt[3]*FedAp["8", 4, "8", 6] - 
    Sqrt[2]*FedAp["8", 6, "1", 1] + Sqrt[3]*FedAp["8", 6, "8", 4] + 
    FedAp["8", 6, "8", 6])/(6*Sqrt[2]), LedVLL[1, 1, 1, 2] -> 
  (Sqrt[6]*FedAm["1", 1, "8", 5] - 3*FedAm["8", 4, "8", 5] - 
    Sqrt[3]*FedAm["8", 6, "8", 5] - Sqrt[6]*FedAp["1", 1, "8", 5] + 
    3*FedAp["8", 4, "8", 5] + Sqrt[3]*FedAp["8", 6, "8", 5])/6, 
 LedVLL[1, 1, 1, 3] -> (Sqrt[6]*FedAm["1", 1, "8", 8] - 
    3*FedAm["8", 4, "8", 8] - Sqrt[3]*FedAm["8", 6, "8", 8] - 
    Sqrt[6]*FedAp["1", 1, "8", 8] + 3*FedAp["8", 4, "8", 8] + 
    Sqrt[3]*FedAp["8", 6, "8", 8])/6, LedVLL[1, 1, 2, 1] -> 
  (-(Sqrt[6]*FedAm["1", 1, "8", 3]) + 3*FedAm["8", 4, "8", 3] + 
    Sqrt[3]*FedAm["8", 6, "8", 3] + Sqrt[6]*FedAp["1", 1, "8", 3] - 
    3*FedAp["8", 4, "8", 3] - Sqrt[3]*FedAp["8", 6, "8", 3])/6, 
 LedVLL[1, 1, 2, 2] -> (-2*FedAm["1", 1, "1", 1] - 
    Sqrt[6]*FedAm["1", 1, "8", 4] + Sqrt[2]*FedAm["1", 1, "8", 6] + 
    Sqrt[6]*FedAm["8", 4, "1", 1] + 3*FedAm["8", 4, "8", 4] - 
    Sqrt[3]*FedAm["8", 4, "8", 6] + Sqrt[2]*FedAm["8", 6, "1", 1] + 
    Sqrt[3]*FedAm["8", 6, "8", 4] - FedAm["8", 6, "8", 6] + 
    2*FedAp["1", 1, "1", 1] + Sqrt[6]*FedAp["1", 1, "8", 4] - 
    Sqrt[2]*FedAp["1", 1, "8", 6] - Sqrt[6]*FedAp["8", 4, "1", 1] - 
    3*FedAp["8", 4, "8", 4] + Sqrt[3]*FedAp["8", 4, "8", 6] - 
    Sqrt[2]*FedAp["8", 6, "1", 1] - Sqrt[3]*FedAp["8", 6, "8", 4] + 
    FedAp["8", 6, "8", 6])/(6*Sqrt[2]), LedVLL[1, 1, 2, 3] -> 
  (-(Sqrt[6]*FedAm["1", 1, "8", 7]) + 3*FedAm["8", 4, "8", 7] + 
    Sqrt[3]*FedAm["8", 6, "8", 7] + Sqrt[6]*FedAp["1", 1, "8", 7] - 
    3*FedAp["8", 4, "8", 7] - Sqrt[3]*FedAp["8", 6, "8", 7])/6, 
 LedVLL[1, 1, 3, 1] -> (-(Sqrt[6]*FedAm["1", 1, "8", 1]) + 
    3*FedAm["8", 4, "8", 1] + Sqrt[3]*FedAm["8", 6, "8", 1] + 
    Sqrt[6]*FedAp["1", 1, "8", 1] - 3*FedAp["8", 4, "8", 1] - 
    Sqrt[3]*FedAp["8", 6, "8", 1])/6, LedVLL[1, 1, 3, 2] -> 
  (-(Sqrt[6]*FedAm["1", 1, "8", 2]) + 3*FedAm["8", 4, "8", 2] + 
    Sqrt[3]*FedAm["8", 6, "8", 2] + Sqrt[6]*FedAp["1", 1, "8", 2] - 
    3*FedAp["8", 4, "8", 2] - Sqrt[3]*FedAp["8", 6, "8", 2])/6, 
 LedVLL[1, 1, 3, 3] -> (-2*FedAm["1", 1, "1", 1] - 
    2*Sqrt[2]*FedAm["1", 1, "8", 6] + Sqrt[6]*FedAm["8", 4, "1", 1] + 
    2*Sqrt[3]*FedAm["8", 4, "8", 6] + Sqrt[2]*FedAm["8", 6, "1", 1] + 
    2*FedAm["8", 6, "8", 6] + 2*FedAp["1", 1, "1", 1] + 
    2*Sqrt[2]*FedAp["1", 1, "8", 6] - Sqrt[6]*FedAp["8", 4, "1", 1] - 
    2*Sqrt[3]*FedAp["8", 4, "8", 6] - Sqrt[2]*FedAp["8", 6, "1", 1] - 
    2*FedAp["8", 6, "8", 6])/(6*Sqrt[2]), LedVLL[1, 2, 1, 1] -> 
  (Sqrt[6]*FedAm["8", 5, "1", 1] - 3*FedAm["8", 5, "8", 4] - 
    Sqrt[3]*FedAm["8", 5, "8", 6] - Sqrt[6]*FedAp["8", 5, "1", 1] + 
    3*FedAp["8", 5, "8", 4] + Sqrt[3]*FedAp["8", 5, "8", 6])/6, 
 LedVLL[1, 2, 1, 2] -> (-FedAm["8", 5, "8", 5] + FedAp["8", 5, "8", 5])/
   Sqrt[2], LedVLL[1, 2, 1, 3] -> 
  (-FedAm["8", 5, "8", 8] + FedAp["8", 5, "8", 8])/Sqrt[2], 
 LedVLL[1, 2, 2, 1] -> (FedAm["8", 5, "8", 3] - FedAp["8", 5, "8", 3])/
   Sqrt[2], LedVLL[1, 2, 2, 2] -> (Sqrt[6]*FedAm["8", 5, "1", 1] + 
    3*FedAm["8", 5, "8", 4] - Sqrt[3]*FedAm["8", 5, "8", 6] - 
    Sqrt[6]*FedAp["8", 5, "1", 1] - 3*FedAp["8", 5, "8", 4] + 
    Sqrt[3]*FedAp["8", 5, "8", 6])/6, LedVLL[1, 2, 2, 3] -> 
  (FedAm["8", 5, "8", 7] - FedAp["8", 5, "8", 7])/Sqrt[2], 
 LedVLL[1, 2, 3, 1] -> (FedAm["8", 5, "8", 1] - FedAp["8", 5, "8", 1])/
   Sqrt[2], LedVLL[1, 2, 3, 2] -> 
  (FedAm["8", 5, "8", 2] - FedAp["8", 5, "8", 2])/Sqrt[2], 
 LedVLL[1, 2, 3, 3] -> (FedAm["8", 5, "1", 1] + 
    Sqrt[2]*FedAm["8", 5, "8", 6] - FedAp["8", 5, "1", 1] - 
    Sqrt[2]*FedAp["8", 5, "8", 6])/Sqrt[6], LedVLL[1, 3, 1, 1] -> 
  (Sqrt[6]*FedAm["8", 8, "1", 1] - 3*FedAm["8", 8, "8", 4] - 
    Sqrt[3]*FedAm["8", 8, "8", 6] - Sqrt[6]*FedAp["8", 8, "1", 1] + 
    3*FedAp["8", 8, "8", 4] + Sqrt[3]*FedAp["8", 8, "8", 6])/6, 
 LedVLL[1, 3, 1, 2] -> (-FedAm["8", 8, "8", 5] + FedAp["8", 8, "8", 5])/
   Sqrt[2], LedVLL[1, 3, 1, 3] -> 
  (-FedAm["8", 8, "8", 8] + FedAp["8", 8, "8", 8])/Sqrt[2], 
 LedVLL[1, 3, 2, 1] -> (FedAm["8", 8, "8", 3] - FedAp["8", 8, "8", 3])/
   Sqrt[2], LedVLL[1, 3, 2, 2] -> (Sqrt[6]*FedAm["8", 8, "1", 1] + 
    3*FedAm["8", 8, "8", 4] - Sqrt[3]*FedAm["8", 8, "8", 6] - 
    Sqrt[6]*FedAp["8", 8, "1", 1] - 3*FedAp["8", 8, "8", 4] + 
    Sqrt[3]*FedAp["8", 8, "8", 6])/6, LedVLL[1, 3, 2, 3] -> 
  (FedAm["8", 8, "8", 7] - FedAp["8", 8, "8", 7])/Sqrt[2], 
 LedVLL[1, 3, 3, 1] -> (FedAm["8", 8, "8", 1] - FedAp["8", 8, "8", 1])/
   Sqrt[2], LedVLL[1, 3, 3, 2] -> 
  (FedAm["8", 8, "8", 2] - FedAp["8", 8, "8", 2])/Sqrt[2], 
 LedVLL[1, 3, 3, 3] -> (FedAm["8", 8, "1", 1] + 
    Sqrt[2]*FedAm["8", 8, "8", 6] - FedAp["8", 8, "1", 1] - 
    Sqrt[2]*FedAp["8", 8, "8", 6])/Sqrt[6], LedVLL[2, 1, 1, 1] -> 
  (-(Sqrt[6]*FedAm["8", 3, "1", 1]) + 3*FedAm["8", 3, "8", 4] + 
    Sqrt[3]*FedAm["8", 3, "8", 6] + Sqrt[6]*FedAp["8", 3, "1", 1] - 
    3*FedAp["8", 3, "8", 4] - Sqrt[3]*FedAp["8", 3, "8", 6])/6, 
 LedVLL[2, 1, 1, 2] -> (FedAm["8", 3, "8", 5] - FedAp["8", 3, "8", 5])/
   Sqrt[2], LedVLL[2, 1, 1, 3] -> 
  (FedAm["8", 3, "8", 8] - FedAp["8", 3, "8", 8])/Sqrt[2], 
 LedVLL[2, 1, 2, 1] -> (-FedAm["8", 3, "8", 3] + FedAp["8", 3, "8", 3])/
   Sqrt[2], LedVLL[2, 1, 2, 2] -> (-(Sqrt[6]*FedAm["8", 3, "1", 1]) - 
    3*FedAm["8", 3, "8", 4] + Sqrt[3]*FedAm["8", 3, "8", 6] + 
    Sqrt[6]*FedAp["8", 3, "1", 1] + 3*FedAp["8", 3, "8", 4] - 
    Sqrt[3]*FedAp["8", 3, "8", 6])/6, LedVLL[2, 1, 2, 3] -> 
  (-FedAm["8", 3, "8", 7] + FedAp["8", 3, "8", 7])/Sqrt[2], 
 LedVLL[2, 1, 3, 1] -> (-FedAm["8", 3, "8", 1] + FedAp["8", 3, "8", 1])/
   Sqrt[2], LedVLL[2, 1, 3, 2] -> 
  (-FedAm["8", 3, "8", 2] + FedAp["8", 3, "8", 2])/Sqrt[2], 
 LedVLL[2, 1, 3, 3] -> (-FedAm["8", 3, "1", 1] - 
    Sqrt[2]*FedAm["8", 3, "8", 6] + FedAp["8", 3, "1", 1] + 
    Sqrt[2]*FedAp["8", 3, "8", 6])/Sqrt[6], LedVLL[2, 2, 1, 1] -> 
  (-2*FedAm["1", 1, "1", 1] + Sqrt[6]*FedAm["1", 1, "8", 4] + 
    Sqrt[2]*FedAm["1", 1, "8", 6] - Sqrt[6]*FedAm["8", 4, "1", 1] + 
    3*FedAm["8", 4, "8", 4] + Sqrt[3]*FedAm["8", 4, "8", 6] + 
    Sqrt[2]*FedAm["8", 6, "1", 1] - Sqrt[3]*FedAm["8", 6, "8", 4] - 
    FedAm["8", 6, "8", 6] + 2*FedAp["1", 1, "1", 1] - 
    Sqrt[6]*FedAp["1", 1, "8", 4] - Sqrt[2]*FedAp["1", 1, "8", 6] + 
    Sqrt[6]*FedAp["8", 4, "1", 1] - 3*FedAp["8", 4, "8", 4] - 
    Sqrt[3]*FedAp["8", 4, "8", 6] - Sqrt[2]*FedAp["8", 6, "1", 1] + 
    Sqrt[3]*FedAp["8", 6, "8", 4] + FedAp["8", 6, "8", 6])/(6*Sqrt[2]), 
 LedVLL[2, 2, 1, 2] -> (Sqrt[6]*FedAm["1", 1, "8", 5] + 
    3*FedAm["8", 4, "8", 5] - Sqrt[3]*FedAm["8", 6, "8", 5] - 
    Sqrt[6]*FedAp["1", 1, "8", 5] - 3*FedAp["8", 4, "8", 5] + 
    Sqrt[3]*FedAp["8", 6, "8", 5])/6, LedVLL[2, 2, 1, 3] -> 
  (Sqrt[6]*FedAm["1", 1, "8", 8] + 3*FedAm["8", 4, "8", 8] - 
    Sqrt[3]*FedAm["8", 6, "8", 8] - Sqrt[6]*FedAp["1", 1, "8", 8] - 
    3*FedAp["8", 4, "8", 8] + Sqrt[3]*FedAp["8", 6, "8", 8])/6, 
 LedVLL[2, 2, 2, 1] -> (-(Sqrt[6]*FedAm["1", 1, "8", 3]) - 
    3*FedAm["8", 4, "8", 3] + Sqrt[3]*FedAm["8", 6, "8", 3] + 
    Sqrt[6]*FedAp["1", 1, "8", 3] + 3*FedAp["8", 4, "8", 3] - 
    Sqrt[3]*FedAp["8", 6, "8", 3])/6, LedVLL[2, 2, 2, 2] -> 
  (-2*FedAm["1", 1, "1", 1] - Sqrt[6]*FedAm["1", 1, "8", 4] + 
    Sqrt[2]*FedAm["1", 1, "8", 6] - Sqrt[6]*FedAm["8", 4, "1", 1] - 
    3*FedAm["8", 4, "8", 4] + Sqrt[3]*FedAm["8", 4, "8", 6] + 
    Sqrt[2]*FedAm["8", 6, "1", 1] + Sqrt[3]*FedAm["8", 6, "8", 4] - 
    FedAm["8", 6, "8", 6] + 2*FedAp["1", 1, "1", 1] + 
    Sqrt[6]*FedAp["1", 1, "8", 4] - Sqrt[2]*FedAp["1", 1, "8", 6] + 
    Sqrt[6]*FedAp["8", 4, "1", 1] + 3*FedAp["8", 4, "8", 4] - 
    Sqrt[3]*FedAp["8", 4, "8", 6] - Sqrt[2]*FedAp["8", 6, "1", 1] - 
    Sqrt[3]*FedAp["8", 6, "8", 4] + FedAp["8", 6, "8", 6])/(6*Sqrt[2]), 
 LedVLL[2, 2, 2, 3] -> (-(Sqrt[6]*FedAm["1", 1, "8", 7]) - 
    3*FedAm["8", 4, "8", 7] + Sqrt[3]*FedAm["8", 6, "8", 7] + 
    Sqrt[6]*FedAp["1", 1, "8", 7] + 3*FedAp["8", 4, "8", 7] - 
    Sqrt[3]*FedAp["8", 6, "8", 7])/6, LedVLL[2, 2, 3, 1] -> 
  (-(Sqrt[6]*FedAm["1", 1, "8", 1]) - 3*FedAm["8", 4, "8", 1] + 
    Sqrt[3]*FedAm["8", 6, "8", 1] + Sqrt[6]*FedAp["1", 1, "8", 1] + 
    3*FedAp["8", 4, "8", 1] - Sqrt[3]*FedAp["8", 6, "8", 1])/6, 
 LedVLL[2, 2, 3, 2] -> (-(Sqrt[6]*FedAm["1", 1, "8", 2]) - 
    3*FedAm["8", 4, "8", 2] + Sqrt[3]*FedAm["8", 6, "8", 2] + 
    Sqrt[6]*FedAp["1", 1, "8", 2] + 3*FedAp["8", 4, "8", 2] - 
    Sqrt[3]*FedAp["8", 6, "8", 2])/6, LedVLL[2, 2, 3, 3] -> 
  (-2*FedAm["1", 1, "1", 1] - 2*Sqrt[2]*FedAm["1", 1, "8", 6] - 
    Sqrt[6]*FedAm["8", 4, "1", 1] - 2*Sqrt[3]*FedAm["8", 4, "8", 6] + 
    Sqrt[2]*FedAm["8", 6, "1", 1] + 2*FedAm["8", 6, "8", 6] + 
    2*FedAp["1", 1, "1", 1] + 2*Sqrt[2]*FedAp["1", 1, "8", 6] + 
    Sqrt[6]*FedAp["8", 4, "1", 1] + 2*Sqrt[3]*FedAp["8", 4, "8", 6] - 
    Sqrt[2]*FedAp["8", 6, "1", 1] - 2*FedAp["8", 6, "8", 6])/(6*Sqrt[2]), 
 LedVLL[2, 3, 1, 1] -> (-(Sqrt[6]*FedAm["8", 7, "1", 1]) + 
    3*FedAm["8", 7, "8", 4] + Sqrt[3]*FedAm["8", 7, "8", 6] + 
    Sqrt[6]*FedAp["8", 7, "1", 1] - 3*FedAp["8", 7, "8", 4] - 
    Sqrt[3]*FedAp["8", 7, "8", 6])/6, LedVLL[2, 3, 1, 2] -> 
  (FedAm["8", 7, "8", 5] - FedAp["8", 7, "8", 5])/Sqrt[2], 
 LedVLL[2, 3, 1, 3] -> (FedAm["8", 7, "8", 8] - FedAp["8", 7, "8", 8])/
   Sqrt[2], LedVLL[2, 3, 2, 1] -> 
  (-FedAm["8", 7, "8", 3] + FedAp["8", 7, "8", 3])/Sqrt[2], 
 LedVLL[2, 3, 2, 2] -> (-(Sqrt[6]*FedAm["8", 7, "1", 1]) - 
    3*FedAm["8", 7, "8", 4] + Sqrt[3]*FedAm["8", 7, "8", 6] + 
    Sqrt[6]*FedAp["8", 7, "1", 1] + 3*FedAp["8", 7, "8", 4] - 
    Sqrt[3]*FedAp["8", 7, "8", 6])/6, LedVLL[2, 3, 2, 3] -> 
  (-FedAm["8", 7, "8", 7] + FedAp["8", 7, "8", 7])/Sqrt[2], 
 LedVLL[2, 3, 3, 1] -> (-FedAm["8", 7, "8", 1] + FedAp["8", 7, "8", 1])/
   Sqrt[2], LedVLL[2, 3, 3, 2] -> 
  (-FedAm["8", 7, "8", 2] + FedAp["8", 7, "8", 2])/Sqrt[2], 
 LedVLL[2, 3, 3, 3] -> (-FedAm["8", 7, "1", 1] - 
    Sqrt[2]*FedAm["8", 7, "8", 6] + FedAp["8", 7, "1", 1] + 
    Sqrt[2]*FedAp["8", 7, "8", 6])/Sqrt[6], LedVLL[3, 1, 1, 1] -> 
  (-(Sqrt[6]*FedAm["8", 1, "1", 1]) + 3*FedAm["8", 1, "8", 4] + 
    Sqrt[3]*FedAm["8", 1, "8", 6] + Sqrt[6]*FedAp["8", 1, "1", 1] - 
    3*FedAp["8", 1, "8", 4] - Sqrt[3]*FedAp["8", 1, "8", 6])/6, 
 LedVLL[3, 1, 1, 2] -> (FedAm["8", 1, "8", 5] - FedAp["8", 1, "8", 5])/
   Sqrt[2], LedVLL[3, 1, 1, 3] -> 
  (FedAm["8", 1, "8", 8] - FedAp["8", 1, "8", 8])/Sqrt[2], 
 LedVLL[3, 1, 2, 1] -> (-FedAm["8", 1, "8", 3] + FedAp["8", 1, "8", 3])/
   Sqrt[2], LedVLL[3, 1, 2, 2] -> (-(Sqrt[6]*FedAm["8", 1, "1", 1]) - 
    3*FedAm["8", 1, "8", 4] + Sqrt[3]*FedAm["8", 1, "8", 6] + 
    Sqrt[6]*FedAp["8", 1, "1", 1] + 3*FedAp["8", 1, "8", 4] - 
    Sqrt[3]*FedAp["8", 1, "8", 6])/6, LedVLL[3, 1, 2, 3] -> 
  (-FedAm["8", 1, "8", 7] + FedAp["8", 1, "8", 7])/Sqrt[2], 
 LedVLL[3, 1, 3, 1] -> (-FedAm["8", 1, "8", 1] + FedAp["8", 1, "8", 1])/
   Sqrt[2], LedVLL[3, 1, 3, 2] -> 
  (-FedAm["8", 1, "8", 2] + FedAp["8", 1, "8", 2])/Sqrt[2], 
 LedVLL[3, 1, 3, 3] -> (-FedAm["8", 1, "1", 1] - 
    Sqrt[2]*FedAm["8", 1, "8", 6] + FedAp["8", 1, "1", 1] + 
    Sqrt[2]*FedAp["8", 1, "8", 6])/Sqrt[6], LedVLL[3, 2, 1, 1] -> 
  (-(Sqrt[6]*FedAm["8", 2, "1", 1]) + 3*FedAm["8", 2, "8", 4] + 
    Sqrt[3]*FedAm["8", 2, "8", 6] + Sqrt[6]*FedAp["8", 2, "1", 1] - 
    3*FedAp["8", 2, "8", 4] - Sqrt[3]*FedAp["8", 2, "8", 6])/6, 
 LedVLL[3, 2, 1, 2] -> (FedAm["8", 2, "8", 5] - FedAp["8", 2, "8", 5])/
   Sqrt[2], LedVLL[3, 2, 1, 3] -> 
  (FedAm["8", 2, "8", 8] - FedAp["8", 2, "8", 8])/Sqrt[2], 
 LedVLL[3, 2, 2, 1] -> (-FedAm["8", 2, "8", 3] + FedAp["8", 2, "8", 3])/
   Sqrt[2], LedVLL[3, 2, 2, 2] -> (-(Sqrt[6]*FedAm["8", 2, "1", 1]) - 
    3*FedAm["8", 2, "8", 4] + Sqrt[3]*FedAm["8", 2, "8", 6] + 
    Sqrt[6]*FedAp["8", 2, "1", 1] + 3*FedAp["8", 2, "8", 4] - 
    Sqrt[3]*FedAp["8", 2, "8", 6])/6, LedVLL[3, 2, 2, 3] -> 
  (-FedAm["8", 2, "8", 7] + FedAp["8", 2, "8", 7])/Sqrt[2], 
 LedVLL[3, 2, 3, 1] -> (-FedAm["8", 2, "8", 1] + FedAp["8", 2, "8", 1])/
   Sqrt[2], LedVLL[3, 2, 3, 2] -> 
  (-FedAm["8", 2, "8", 2] + FedAp["8", 2, "8", 2])/Sqrt[2], 
 LedVLL[3, 2, 3, 3] -> (-FedAm["8", 2, "1", 1] - 
    Sqrt[2]*FedAm["8", 2, "8", 6] + FedAp["8", 2, "1", 1] + 
    Sqrt[2]*FedAp["8", 2, "8", 6])/Sqrt[6], LedVLL[3, 3, 1, 1] -> 
  (-2*FedAm["1", 1, "1", 1] + Sqrt[6]*FedAm["1", 1, "8", 4] + 
    Sqrt[2]*FedAm["1", 1, "8", 6] - 2*Sqrt[2]*FedAm["8", 6, "1", 1] + 
    2*Sqrt[3]*FedAm["8", 6, "8", 4] + 2*FedAm["8", 6, "8", 6] + 
    2*FedAp["1", 1, "1", 1] - Sqrt[6]*FedAp["1", 1, "8", 4] - 
    Sqrt[2]*FedAp["1", 1, "8", 6] + 2*Sqrt[2]*FedAp["8", 6, "1", 1] - 
    2*Sqrt[3]*FedAp["8", 6, "8", 4] - 2*FedAp["8", 6, "8", 6])/(6*Sqrt[2]), 
 LedVLL[3, 3, 1, 2] -> (FedAm["1", 1, "8", 5] + 
    Sqrt[2]*FedAm["8", 6, "8", 5] - FedAp["1", 1, "8", 5] - 
    Sqrt[2]*FedAp["8", 6, "8", 5])/Sqrt[6], LedVLL[3, 3, 1, 3] -> 
  (FedAm["1", 1, "8", 8] + Sqrt[2]*FedAm["8", 6, "8", 8] - 
    FedAp["1", 1, "8", 8] - Sqrt[2]*FedAp["8", 6, "8", 8])/Sqrt[6], 
 LedVLL[3, 3, 2, 1] -> (-FedAm["1", 1, "8", 3] - 
    Sqrt[2]*FedAm["8", 6, "8", 3] + FedAp["1", 1, "8", 3] + 
    Sqrt[2]*FedAp["8", 6, "8", 3])/Sqrt[6], LedVLL[3, 3, 2, 2] -> 
  (-2*FedAm["1", 1, "1", 1] - Sqrt[6]*FedAm["1", 1, "8", 4] + 
    Sqrt[2]*FedAm["1", 1, "8", 6] - 2*Sqrt[2]*FedAm["8", 6, "1", 1] - 
    2*Sqrt[3]*FedAm["8", 6, "8", 4] + 2*FedAm["8", 6, "8", 6] + 
    2*FedAp["1", 1, "1", 1] + Sqrt[6]*FedAp["1", 1, "8", 4] - 
    Sqrt[2]*FedAp["1", 1, "8", 6] + 2*Sqrt[2]*FedAp["8", 6, "1", 1] + 
    2*Sqrt[3]*FedAp["8", 6, "8", 4] - 2*FedAp["8", 6, "8", 6])/(6*Sqrt[2]), 
 LedVLL[3, 3, 2, 3] -> (-FedAm["1", 1, "8", 7] - 
    Sqrt[2]*FedAm["8", 6, "8", 7] + FedAp["1", 1, "8", 7] + 
    Sqrt[2]*FedAp["8", 6, "8", 7])/Sqrt[6], LedVLL[3, 3, 3, 1] -> 
  (-FedAm["1", 1, "8", 1] - Sqrt[2]*FedAm["8", 6, "8", 1] + 
    FedAp["1", 1, "8", 1] + Sqrt[2]*FedAp["8", 6, "8", 1])/Sqrt[6], 
 LedVLL[3, 3, 3, 2] -> (-FedAm["1", 1, "8", 2] - 
    Sqrt[2]*FedAm["8", 6, "8", 2] + FedAp["1", 1, "8", 2] + 
    Sqrt[2]*FedAp["8", 6, "8", 2])/Sqrt[6], LedVLL[3, 3, 3, 3] -> 
  (-FedAm["1", 1, "1", 1] - Sqrt[2]*FedAm["1", 1, "8", 6] - 
    Sqrt[2]*FedAm["8", 6, "1", 1] - 2*FedAm["8", 6, "8", 6] + 
    FedAp["1", 1, "1", 1] + Sqrt[2]*FedAp["1", 1, "8", 6] + 
    Sqrt[2]*FedAp["8", 6, "1", 1] + 2*FedAp["8", 6, "8", 6])/(3*Sqrt[2]), 
 LuuVLL[1, 1, 1, 1] -> (-(Sqrt[6]*FuuAmpp["1", 1]) + 3*FuuAmpp["3", 2] - 
    Sqrt[3]*FuuAmpp["5", 3] + Sqrt[6]*FuuAppp["1", 1] - 3*FuuAppp["3", 2] + 
    Sqrt[3]*FuuAppp["5", 3])/3, LuuVLL[1, 1, 1, 2] -> 
  (FuuAmpp["3", 3] - FuuAmpp["5", 4] - FuuAppp["3", 3] + FuuAppp["5", 4])/
   Sqrt[2], LuuVLL[1, 1, 2, 1] -> (-FuuAmpp["3", 1] + FuuAmpp["5", 2] + 
    FuuAppp["3", 1] - FuuAppp["5", 2])/Sqrt[2], 
 LuuVLL[1, 1, 2, 2] -> (-3*FuuAmmm["1", 1] - Sqrt[3]*FuuAmpp["1", 1] + 
    Sqrt[6]*FuuAmpp["5", 3] + 3*FuuApmm["1", 1] + Sqrt[3]*FuuAppp["1", 1] - 
    Sqrt[6]*FuuAppp["5", 3])/(3*Sqrt[2]), LuuVLL[1, 2, 1, 1] -> 
  (FuuAmpp["3", 3] - FuuAmpp["5", 4] - FuuAppp["3", 3] + FuuAppp["5", 4])/
   Sqrt[2], LuuVLL[1, 2, 1, 2] -> 
  Sqrt[2]*(-FuuAmpp["5", 5] + FuuAppp["5", 5]), 
 LuuVLL[1, 2, 2, 1] -> (3*FuuAmmm["1", 1] - Sqrt[3]*FuuAmpp["1", 1] + 
    Sqrt[6]*FuuAmpp["5", 3] - 3*FuuApmm["1", 1] + Sqrt[3]*FuuAppp["1", 1] - 
    Sqrt[6]*FuuAppp["5", 3])/(3*Sqrt[2]), LuuVLL[1, 2, 2, 2] -> 
  (FuuAmpp["3", 3] + FuuAmpp["5", 4] - FuuAppp["3", 3] - FuuAppp["5", 4])/
   Sqrt[2], LuuVLL[2, 1, 1, 1] -> (-FuuAmpp["3", 1] + FuuAmpp["5", 2] + 
    FuuAppp["3", 1] - FuuAppp["5", 2])/Sqrt[2], 
 LuuVLL[2, 1, 1, 2] -> (3*FuuAmmm["1", 1] - Sqrt[3]*FuuAmpp["1", 1] + 
    Sqrt[6]*FuuAmpp["5", 3] - 3*FuuApmm["1", 1] + Sqrt[3]*FuuAppp["1", 1] - 
    Sqrt[6]*FuuAppp["5", 3])/(3*Sqrt[2]), LuuVLL[2, 1, 2, 1] -> 
  Sqrt[2]*(-FuuAmpp["5", 1] + FuuAppp["5", 1]), 
 LuuVLL[2, 1, 2, 2] -> (-FuuAmpp["3", 1] - FuuAmpp["5", 2] + 
    FuuAppp["3", 1] + FuuAppp["5", 2])/Sqrt[2], 
 LuuVLL[2, 2, 1, 1] -> (-3*FuuAmmm["1", 1] - Sqrt[3]*FuuAmpp["1", 1] + 
    Sqrt[6]*FuuAmpp["5", 3] + 3*FuuApmm["1", 1] + Sqrt[3]*FuuAppp["1", 1] - 
    Sqrt[6]*FuuAppp["5", 3])/(3*Sqrt[2]), LuuVLL[2, 2, 1, 2] -> 
  (FuuAmpp["3", 3] + FuuAmpp["5", 4] - FuuAppp["3", 3] - FuuAppp["5", 4])/
   Sqrt[2], LuuVLL[2, 2, 2, 1] -> (-FuuAmpp["3", 1] - FuuAmpp["5", 2] + 
    FuuAppp["3", 1] + FuuAppp["5", 2])/Sqrt[2], 
 LuuVLL[2, 2, 2, 2] -> (-(Sqrt[6]*FuuAmpp["1", 1]) - 3*FuuAmpp["3", 2] - 
    Sqrt[3]*FuuAmpp["5", 3] + Sqrt[6]*FuuAppp["1", 1] + 3*FuuAppp["3", 2] + 
    Sqrt[3]*FuuAppp["5", 3])/3, LddVLL[1, 1, 1, 1] -> 
  (-5*Sqrt[3]*FddAmpp["1", 1] - 5*Sqrt[3]*FddAmpp["27", 12] - 
    3*Sqrt[5]*FddAmpp["27", 16] - Sqrt[15]*FddAmpp["27", 18] + 
    6*Sqrt[5]*FddAmpp["8", 4] + 2*Sqrt[15]*FddAmpp["8", 6] + 
    5*Sqrt[3]*FddAppp["1", 1] + 5*Sqrt[3]*FddAppp["27", 12] + 
    3*Sqrt[5]*FddAppp["27", 16] + Sqrt[15]*FddAppp["27", 18] - 
    6*Sqrt[5]*FddAppp["8", 4] - 2*Sqrt[15]*FddAppp["8", 6])/15, 
 LddVLL[1, 1, 1, 2] -> (-FddAmpp["27", 13] - 
    (FddAmpp["27", 17] - 2*FddAmpp["8", 5])/Sqrt[5] + FddAppp["27", 13] + 
    (FddAppp["27", 17] - 2*FddAppp["8", 5])/Sqrt[5])/Sqrt[2], 
 LddVLL[1, 1, 1, 3] -> -(FddAmpp["27", 21]/Sqrt[3]) - 
   (2*FddAmpp["27", 24])/Sqrt[15] + Sqrt[2/5]*FddAmpp["8", 8] + 
   FddAppp["27", 21]/Sqrt[3] + (2*FddAppp["27", 24])/Sqrt[15] - 
   Sqrt[2/5]*FddAppp["8", 8], LddVLL[1, 1, 2, 1] -> 
  (FddAmpp["27", 11] + (FddAmpp["27", 15] - 2*FddAmpp["8", 3])/Sqrt[5] - 
    FddAppp["27", 11] - (FddAppp["27", 15] - 2*FddAppp["8", 3])/Sqrt[5])/
   Sqrt[2], LddVLL[1, 1, 2, 2] -> 
  (10*FddAmmm["1", 1] + 10*Sqrt[2]*FddAmmm["8", 6] - 
    5*Sqrt[2]*FddAmpp["1", 1] + 10*Sqrt[2]*FddAmpp["27", 12] - 
    Sqrt[10]*FddAmpp["27", 18] + 2*Sqrt[10]*FddAmpp["8", 6] - 
    10*FddApmm["1", 1] - 10*Sqrt[2]*FddApmm["8", 6] + 
    5*Sqrt[2]*FddAppp["1", 1] - 10*Sqrt[2]*FddAppp["27", 12] + 
    Sqrt[10]*FddAppp["27", 18] - 2*Sqrt[10]*FddAppp["8", 6])/(10*Sqrt[6]), 
 LddVLL[1, 1, 2, 3] -> (-15*FddAmmm["8", 7] + 5*Sqrt[6]*FddAmpp["27", 20] + 
    Sqrt[30]*FddAmpp["27", 23] - 3*Sqrt[5]*FddAmpp["8", 7] + 
    15*FddApmm["8", 7] - 5*Sqrt[6]*FddAppp["27", 20] - 
    Sqrt[30]*FddAppp["27", 23] + 3*Sqrt[5]*FddAppp["8", 7])/(15*Sqrt[2]), 
 LddVLL[1, 1, 3, 1] -> FddAmpp["27", 5]/Sqrt[3] + 
   (2*FddAmpp["27", 8])/Sqrt[15] - Sqrt[2/5]*FddAmpp["8", 1] - 
   FddAppp["27", 5]/Sqrt[3] - (2*FddAppp["27", 8])/Sqrt[15] + 
   Sqrt[2/5]*FddAppp["8", 1], LddVLL[1, 1, 3, 2] -> 
  (-15*FddAmmm["8", 2] + 5*Sqrt[6]*FddAmpp["27", 6] + 
    Sqrt[30]*FddAmpp["27", 9] - 3*Sqrt[5]*FddAmpp["8", 2] + 
    15*FddApmm["8", 2] - 5*Sqrt[6]*FddAppp["27", 6] - 
    Sqrt[30]*FddAppp["27", 9] + 3*Sqrt[5]*FddAppp["8", 2])/(15*Sqrt[2]), 
 LddVLL[1, 1, 3, 3] -> (10*Sqrt[3]*FddAmmm["1", 1] + 
    15*Sqrt[2]*FddAmmm["8", 4] - 5*Sqrt[6]*FddAmmm["8", 6] - 
    5*Sqrt[6]*FddAmpp["1", 1] + 6*Sqrt[10]*FddAmpp["27", 16] + 
    3*Sqrt[30]*FddAmpp["27", 18] + 3*Sqrt[10]*FddAmpp["8", 4] - 
    Sqrt[30]*FddAmpp["8", 6] - 10*Sqrt[3]*FddApmm["1", 1] - 
    15*Sqrt[2]*FddApmm["8", 4] + 5*Sqrt[6]*FddApmm["8", 6] + 
    5*Sqrt[6]*FddAppp["1", 1] - 6*Sqrt[10]*FddAppp["27", 16] - 
    3*Sqrt[30]*FddAppp["27", 18] - 3*Sqrt[10]*FddAppp["8", 4] + 
    Sqrt[30]*FddAppp["8", 6])/(30*Sqrt[2]), LddVLL[1, 2, 1, 1] -> 
  (-FddAmpp["27", 13] - (FddAmpp["27", 17] - 2*FddAmpp["8", 5])/Sqrt[5] + 
    FddAppp["27", 13] + (FddAppp["27", 17] - 2*FddAppp["8", 5])/Sqrt[5])/
   Sqrt[2], LddVLL[1, 2, 1, 2] -> 
  Sqrt[2]*(-FddAmpp["27", 14] + FddAppp["27", 14]), 
 LddVLL[1, 2, 1, 3] -> -FddAmpp["27", 22] + FddAppp["27", 22], 
 LddVLL[1, 2, 2, 1] -> (-10*FddAmmm["1", 1] - 10*Sqrt[2]*FddAmmm["8", 6] - 
    5*Sqrt[2]*FddAmpp["1", 1] + 10*Sqrt[2]*FddAmpp["27", 12] - 
    Sqrt[10]*FddAmpp["27", 18] + 2*Sqrt[10]*FddAmpp["8", 6] + 
    10*FddApmm["1", 1] + 10*Sqrt[2]*FddApmm["8", 6] + 
    5*Sqrt[2]*FddAppp["1", 1] - 10*Sqrt[2]*FddAppp["27", 12] + 
    Sqrt[10]*FddAppp["27", 18] - 2*Sqrt[10]*FddAppp["8", 6])/(10*Sqrt[6]), 
 LddVLL[1, 2, 2, 2] -> (FddAmpp["27", 13] - 
    (FddAmpp["27", 17] - 2*FddAmpp["8", 5])/Sqrt[5] - FddAppp["27", 13] + 
    (FddAppp["27", 17] - 2*FddAppp["8", 5])/Sqrt[5])/Sqrt[2], 
 LddVLL[1, 2, 2, 3] -> (-15*FddAmmm["8", 8] + 5*Sqrt[6]*FddAmpp["27", 21] - 
    Sqrt[30]*FddAmpp["27", 24] + 3*Sqrt[5]*FddAmpp["8", 8] + 
    15*FddApmm["8", 8] - 5*Sqrt[6]*FddAppp["27", 21] + 
    Sqrt[30]*FddAppp["27", 24] - 3*Sqrt[5]*FddAppp["8", 8])/(15*Sqrt[2]), 
 LddVLL[1, 2, 3, 1] -> (15*FddAmmm["8", 2] + 5*Sqrt[6]*FddAmpp["27", 6] + 
    Sqrt[30]*FddAmpp["27", 9] - 3*Sqrt[5]*FddAmpp["8", 2] - 
    15*FddApmm["8", 2] - 5*Sqrt[6]*FddAppp["27", 6] - 
    Sqrt[30]*FddAppp["27", 9] + 3*Sqrt[5]*FddAppp["8", 2])/(15*Sqrt[2]), 
 LddVLL[1, 2, 3, 2] -> FddAmpp["27", 7] - FddAppp["27", 7], 
 LddVLL[1, 2, 3, 3] -> 
  (FddAmmm["8", 5] + (2*FddAmpp["27", 17] + FddAmpp["8", 5])/Sqrt[5] - 
    FddApmm["8", 5] - (2*FddAppp["27", 17] + FddAppp["8", 5])/Sqrt[5])/
   Sqrt[2], LddVLL[1, 3, 1, 1] -> -(FddAmpp["27", 21]/Sqrt[3]) - 
   (2*FddAmpp["27", 24])/Sqrt[15] + Sqrt[2/5]*FddAmpp["8", 8] + 
   FddAppp["27", 21]/Sqrt[3] + (2*FddAppp["27", 24])/Sqrt[15] - 
   Sqrt[2/5]*FddAppp["8", 8], LddVLL[1, 3, 1, 2] -> 
  -FddAmpp["27", 22] + FddAppp["27", 22], LddVLL[1, 3, 1, 3] -> 
  Sqrt[2]*(-FddAmpp["27", 27] + FddAppp["27", 27]), 
 LddVLL[1, 3, 2, 1] -> (15*FddAmmm["8", 7] + 5*Sqrt[6]*FddAmpp["27", 20] + 
    Sqrt[30]*FddAmpp["27", 23] - 3*Sqrt[5]*FddAmpp["8", 7] - 
    15*FddApmm["8", 7] - 5*Sqrt[6]*FddAppp["27", 20] - 
    Sqrt[30]*FddAppp["27", 23] + 3*Sqrt[5]*FddAppp["8", 7])/(15*Sqrt[2]), 
 LddVLL[1, 3, 2, 2] -> (15*FddAmmm["8", 8] + 5*Sqrt[6]*FddAmpp["27", 21] - 
    Sqrt[30]*FddAmpp["27", 24] + 3*Sqrt[5]*FddAmpp["8", 8] - 
    15*FddApmm["8", 8] - 5*Sqrt[6]*FddAppp["27", 21] + 
    Sqrt[30]*FddAppp["27", 24] - 3*Sqrt[5]*FddAppp["8", 8])/(15*Sqrt[2]), 
 LddVLL[1, 3, 2, 3] -> FddAmpp["27", 26] - FddAppp["27", 26], 
 LddVLL[1, 3, 3, 1] -> (-10*Sqrt[3]*FddAmmm["1", 1] - 
    15*Sqrt[2]*FddAmmm["8", 4] + 5*Sqrt[6]*FddAmmm["8", 6] - 
    5*Sqrt[6]*FddAmpp["1", 1] + 6*Sqrt[10]*FddAmpp["27", 16] + 
    3*Sqrt[30]*FddAmpp["27", 18] + 3*Sqrt[10]*FddAmpp["8", 4] - 
    Sqrt[30]*FddAmpp["8", 6] + 10*Sqrt[3]*FddApmm["1", 1] + 
    15*Sqrt[2]*FddApmm["8", 4] - 5*Sqrt[6]*FddApmm["8", 6] + 
    5*Sqrt[6]*FddAppp["1", 1] - 6*Sqrt[10]*FddAppp["27", 16] - 
    3*Sqrt[30]*FddAppp["27", 18] - 3*Sqrt[10]*FddAppp["8", 4] + 
    Sqrt[30]*FddAppp["8", 6])/(30*Sqrt[2]), LddVLL[1, 3, 3, 2] -> 
  (-FddAmmm["8", 5] + (2*FddAmpp["27", 17] + FddAmpp["8", 5])/Sqrt[5] + 
    FddApmm["8", 5] - (2*FddAppp["27", 17] + FddAppp["8", 5])/Sqrt[5])/
   Sqrt[2], LddVLL[1, 3, 3, 3] -> 
  (Sqrt[6]*FddAmpp["27", 24] + 2*FddAmpp["8", 8] - 
    Sqrt[6]*FddAppp["27", 24] - 2*FddAppp["8", 8])/Sqrt[10], 
 LddVLL[2, 1, 1, 1] -> (FddAmpp["27", 11] + 
    (FddAmpp["27", 15] - 2*FddAmpp["8", 3])/Sqrt[5] - FddAppp["27", 11] - 
    (FddAppp["27", 15] - 2*FddAppp["8", 3])/Sqrt[5])/Sqrt[2], 
 LddVLL[2, 1, 1, 2] -> (-10*FddAmmm["1", 1] - 10*Sqrt[2]*FddAmmm["8", 6] - 
    5*Sqrt[2]*FddAmpp["1", 1] + 10*Sqrt[2]*FddAmpp["27", 12] - 
    Sqrt[10]*FddAmpp["27", 18] + 2*Sqrt[10]*FddAmpp["8", 6] + 
    10*FddApmm["1", 1] + 10*Sqrt[2]*FddApmm["8", 6] + 
    5*Sqrt[2]*FddAppp["1", 1] - 10*Sqrt[2]*FddAppp["27", 12] + 
    Sqrt[10]*FddAppp["27", 18] - 2*Sqrt[10]*FddAppp["8", 6])/(10*Sqrt[6]), 
 LddVLL[2, 1, 1, 3] -> (15*FddAmmm["8", 7] + 5*Sqrt[6]*FddAmpp["27", 20] + 
    Sqrt[30]*FddAmpp["27", 23] - 3*Sqrt[5]*FddAmpp["8", 7] - 
    15*FddApmm["8", 7] - 5*Sqrt[6]*FddAppp["27", 20] - 
    Sqrt[30]*FddAppp["27", 23] + 3*Sqrt[5]*FddAppp["8", 7])/(15*Sqrt[2]), 
 LddVLL[2, 1, 2, 1] -> Sqrt[2]*(-FddAmpp["27", 10] + FddAppp["27", 10]), 
 LddVLL[2, 1, 2, 2] -> (-FddAmpp["27", 11] + 
    (FddAmpp["27", 15] - 2*FddAmpp["8", 3])/Sqrt[5] + FddAppp["27", 11] - 
    (FddAppp["27", 15] - 2*FddAppp["8", 3])/Sqrt[5])/Sqrt[2], 
 LddVLL[2, 1, 2, 3] -> -FddAmpp["27", 19] + FddAppp["27", 19], 
 LddVLL[2, 1, 3, 1] -> -FddAmpp["27", 4] + FddAppp["27", 4], 
 LddVLL[2, 1, 3, 2] -> (15*FddAmmm["8", 1] - 5*Sqrt[6]*FddAmpp["27", 5] + 
    Sqrt[30]*FddAmpp["27", 8] - 3*Sqrt[5]*FddAmpp["8", 1] - 
    15*FddApmm["8", 1] + 5*Sqrt[6]*FddAppp["27", 5] - 
    Sqrt[30]*FddAppp["27", 8] + 3*Sqrt[5]*FddAppp["8", 1])/(15*Sqrt[2]), 
 LddVLL[2, 1, 3, 3] -> (-FddAmmm["8", 3] - 
    (2*FddAmpp["27", 15] + FddAmpp["8", 3])/Sqrt[5] + FddApmm["8", 3] + 
    (2*FddAppp["27", 15] + FddAppp["8", 3])/Sqrt[5])/Sqrt[2], 
 LddVLL[2, 2, 1, 1] -> (10*FddAmmm["1", 1] + 10*Sqrt[2]*FddAmmm["8", 6] - 
    5*Sqrt[2]*FddAmpp["1", 1] + 10*Sqrt[2]*FddAmpp["27", 12] - 
    Sqrt[10]*FddAmpp["27", 18] + 2*Sqrt[10]*FddAmpp["8", 6] - 
    10*FddApmm["1", 1] - 10*Sqrt[2]*FddApmm["8", 6] + 
    5*Sqrt[2]*FddAppp["1", 1] - 10*Sqrt[2]*FddAppp["27", 12] + 
    Sqrt[10]*FddAppp["27", 18] - 2*Sqrt[10]*FddAppp["8", 6])/(10*Sqrt[6]), 
 LddVLL[2, 2, 1, 2] -> (FddAmpp["27", 13] - 
    (FddAmpp["27", 17] - 2*FddAmpp["8", 5])/Sqrt[5] - FddAppp["27", 13] + 
    (FddAppp["27", 17] - 2*FddAppp["8", 5])/Sqrt[5])/Sqrt[2], 
 LddVLL[2, 2, 1, 3] -> (15*FddAmmm["8", 8] + 5*Sqrt[6]*FddAmpp["27", 21] - 
    Sqrt[30]*FddAmpp["27", 24] + 3*Sqrt[5]*FddAmpp["8", 8] - 
    15*FddApmm["8", 8] - 5*Sqrt[6]*FddAppp["27", 21] + 
    Sqrt[30]*FddAppp["27", 24] - 3*Sqrt[5]*FddAppp["8", 8])/(15*Sqrt[2]), 
 LddVLL[2, 2, 2, 1] -> (-FddAmpp["27", 11] + 
    (FddAmpp["27", 15] - 2*FddAmpp["8", 3])/Sqrt[5] + FddAppp["27", 11] - 
    (FddAppp["27", 15] - 2*FddAppp["8", 3])/Sqrt[5])/Sqrt[2], 
 LddVLL[2, 2, 2, 2] -> (-5*Sqrt[3]*FddAmpp["1", 1] - 
    5*Sqrt[3]*FddAmpp["27", 12] + 3*Sqrt[5]*FddAmpp["27", 16] - 
    Sqrt[15]*FddAmpp["27", 18] - 6*Sqrt[5]*FddAmpp["8", 4] + 
    2*Sqrt[15]*FddAmpp["8", 6] + 5*Sqrt[3]*FddAppp["1", 1] + 
    5*Sqrt[3]*FddAppp["27", 12] - 3*Sqrt[5]*FddAppp["27", 16] + 
    Sqrt[15]*FddAppp["27", 18] + 6*Sqrt[5]*FddAppp["8", 4] - 
    2*Sqrt[15]*FddAppp["8", 6])/15, LddVLL[2, 2, 2, 3] -> 
  -(FddAmpp["27", 20]/Sqrt[3]) + (2*FddAmpp["27", 23])/Sqrt[15] - 
   Sqrt[2/5]*FddAmpp["8", 7] + FddAppp["27", 20]/Sqrt[3] - 
   (2*FddAppp["27", 23])/Sqrt[15] + Sqrt[2/5]*FddAppp["8", 7], 
 LddVLL[2, 2, 3, 1] -> (-15*FddAmmm["8", 1] - 5*Sqrt[6]*FddAmpp["27", 5] + 
    Sqrt[30]*FddAmpp["27", 8] - 3*Sqrt[5]*FddAmpp["8", 1] + 
    15*FddApmm["8", 1] + 5*Sqrt[6]*FddAppp["27", 5] - 
    Sqrt[30]*FddAppp["27", 8] + 3*Sqrt[5]*FddAppp["8", 1])/(15*Sqrt[2]), 
 LddVLL[2, 2, 3, 2] -> -(FddAmpp["27", 6]/Sqrt[3]) + 
   (2*FddAmpp["27", 9])/Sqrt[15] - Sqrt[2/5]*FddAmpp["8", 2] + 
   FddAppp["27", 6]/Sqrt[3] - (2*FddAppp["27", 9])/Sqrt[15] + 
   Sqrt[2/5]*FddAppp["8", 2], LddVLL[2, 2, 3, 3] -> 
  (5*Sqrt[6]*FddAmmm["1", 1] - 15*FddAmmm["8", 4] - 
    5*Sqrt[3]*FddAmmm["8", 6] - 5*Sqrt[3]*FddAmpp["1", 1] - 
    6*Sqrt[5]*FddAmpp["27", 16] + 3*Sqrt[15]*FddAmpp["27", 18] - 
    3*Sqrt[5]*FddAmpp["8", 4] - Sqrt[15]*FddAmpp["8", 6] - 
    5*Sqrt[6]*FddApmm["1", 1] + 15*FddApmm["8", 4] + 
    5*Sqrt[3]*FddApmm["8", 6] + 5*Sqrt[3]*FddAppp["1", 1] + 
    6*Sqrt[5]*FddAppp["27", 16] - 3*Sqrt[15]*FddAppp["27", 18] + 
    3*Sqrt[5]*FddAppp["8", 4] + Sqrt[15]*FddAppp["8", 6])/30, 
 LddVLL[2, 3, 1, 1] -> (-15*FddAmmm["8", 7] + 5*Sqrt[6]*FddAmpp["27", 20] + 
    Sqrt[30]*FddAmpp["27", 23] - 3*Sqrt[5]*FddAmpp["8", 7] + 
    15*FddApmm["8", 7] - 5*Sqrt[6]*FddAppp["27", 20] - 
    Sqrt[30]*FddAppp["27", 23] + 3*Sqrt[5]*FddAppp["8", 7])/(15*Sqrt[2]), 
 LddVLL[2, 3, 1, 2] -> (-15*FddAmmm["8", 8] + 5*Sqrt[6]*FddAmpp["27", 21] - 
    Sqrt[30]*FddAmpp["27", 24] + 3*Sqrt[5]*FddAmpp["8", 8] + 
    15*FddApmm["8", 8] - 5*Sqrt[6]*FddAppp["27", 21] + 
    Sqrt[30]*FddAppp["27", 24] - 3*Sqrt[5]*FddAppp["8", 8])/(15*Sqrt[2]), 
 LddVLL[2, 3, 1, 3] -> FddAmpp["27", 26] - FddAppp["27", 26], 
 LddVLL[2, 3, 2, 1] -> -FddAmpp["27", 19] + FddAppp["27", 19], 
 LddVLL[2, 3, 2, 2] -> -(FddAmpp["27", 20]/Sqrt[3]) + 
   (2*FddAmpp["27", 23])/Sqrt[15] - Sqrt[2/5]*FddAmpp["8", 7] + 
   FddAppp["27", 20]/Sqrt[3] - (2*FddAppp["27", 23])/Sqrt[15] + 
   Sqrt[2/5]*FddAppp["8", 7], LddVLL[2, 3, 2, 3] -> 
  Sqrt[2]*(-FddAmpp["27", 25] + FddAppp["27", 25]), 
 LddVLL[2, 3, 3, 1] -> 
  (FddAmmm["8", 3] - (2*FddAmpp["27", 15] + FddAmpp["8", 3])/Sqrt[5] - 
    FddApmm["8", 3] + (2*FddAppp["27", 15] + FddAppp["8", 3])/Sqrt[5])/
   Sqrt[2], LddVLL[2, 3, 3, 2] -> 
  (-5*Sqrt[6]*FddAmmm["1", 1] + 15*FddAmmm["8", 4] + 
    5*Sqrt[3]*FddAmmm["8", 6] - 5*Sqrt[3]*FddAmpp["1", 1] - 
    6*Sqrt[5]*FddAmpp["27", 16] + 3*Sqrt[15]*FddAmpp["27", 18] - 
    3*Sqrt[5]*FddAmpp["8", 4] - Sqrt[15]*FddAmpp["8", 6] + 
    5*Sqrt[6]*FddApmm["1", 1] - 15*FddApmm["8", 4] - 
    5*Sqrt[3]*FddApmm["8", 6] + 5*Sqrt[3]*FddAppp["1", 1] + 
    6*Sqrt[5]*FddAppp["27", 16] - 3*Sqrt[15]*FddAppp["27", 18] + 
    3*Sqrt[5]*FddAppp["8", 4] + Sqrt[15]*FddAppp["8", 6])/30, 
 LddVLL[2, 3, 3, 3] -> (-(Sqrt[6]*FddAmpp["27", 23]) - 2*FddAmpp["8", 7] + 
    Sqrt[6]*FddAppp["27", 23] + 2*FddAppp["8", 7])/Sqrt[10], 
 LddVLL[3, 1, 1, 1] -> FddAmpp["27", 5]/Sqrt[3] + 
   (2*FddAmpp["27", 8])/Sqrt[15] - Sqrt[2/5]*FddAmpp["8", 1] - 
   FddAppp["27", 5]/Sqrt[3] - (2*FddAppp["27", 8])/Sqrt[15] + 
   Sqrt[2/5]*FddAppp["8", 1], LddVLL[3, 1, 1, 2] -> 
  (15*FddAmmm["8", 2] + 5*Sqrt[6]*FddAmpp["27", 6] + 
    Sqrt[30]*FddAmpp["27", 9] - 3*Sqrt[5]*FddAmpp["8", 2] - 
    15*FddApmm["8", 2] - 5*Sqrt[6]*FddAppp["27", 6] - 
    Sqrt[30]*FddAppp["27", 9] + 3*Sqrt[5]*FddAppp["8", 2])/(15*Sqrt[2]), 
 LddVLL[3, 1, 1, 3] -> (-10*Sqrt[3]*FddAmmm["1", 1] - 
    15*Sqrt[2]*FddAmmm["8", 4] + 5*Sqrt[6]*FddAmmm["8", 6] - 
    5*Sqrt[6]*FddAmpp["1", 1] + 6*Sqrt[10]*FddAmpp["27", 16] + 
    3*Sqrt[30]*FddAmpp["27", 18] + 3*Sqrt[10]*FddAmpp["8", 4] - 
    Sqrt[30]*FddAmpp["8", 6] + 10*Sqrt[3]*FddApmm["1", 1] + 
    15*Sqrt[2]*FddApmm["8", 4] - 5*Sqrt[6]*FddApmm["8", 6] + 
    5*Sqrt[6]*FddAppp["1", 1] - 6*Sqrt[10]*FddAppp["27", 16] - 
    3*Sqrt[30]*FddAppp["27", 18] - 3*Sqrt[10]*FddAppp["8", 4] + 
    Sqrt[30]*FddAppp["8", 6])/(30*Sqrt[2]), LddVLL[3, 1, 2, 1] -> 
  -FddAmpp["27", 4] + FddAppp["27", 4], LddVLL[3, 1, 2, 2] -> 
  (-15*FddAmmm["8", 1] - 5*Sqrt[6]*FddAmpp["27", 5] + 
    Sqrt[30]*FddAmpp["27", 8] - 3*Sqrt[5]*FddAmpp["8", 1] + 
    15*FddApmm["8", 1] + 5*Sqrt[6]*FddAppp["27", 5] - 
    Sqrt[30]*FddAppp["27", 8] + 3*Sqrt[5]*FddAppp["8", 1])/(15*Sqrt[2]), 
 LddVLL[3, 1, 2, 3] -> 
  (FddAmmm["8", 3] - (2*FddAmpp["27", 15] + FddAmpp["8", 3])/Sqrt[5] - 
    FddApmm["8", 3] + (2*FddAppp["27", 15] + FddAppp["8", 3])/Sqrt[5])/
   Sqrt[2], LddVLL[3, 1, 3, 1] -> 
  Sqrt[2]*(-FddAmpp["27", 1] + FddAppp["27", 1]), 
 LddVLL[3, 1, 3, 2] -> -FddAmpp["27", 2] + FddAppp["27", 2], 
 LddVLL[3, 1, 3, 3] -> (-(Sqrt[6]*FddAmpp["27", 8]) - 2*FddAmpp["8", 1] + 
    Sqrt[6]*FddAppp["27", 8] + 2*FddAppp["8", 1])/Sqrt[10], 
 LddVLL[3, 2, 1, 1] -> (-15*FddAmmm["8", 2] + 5*Sqrt[6]*FddAmpp["27", 6] + 
    Sqrt[30]*FddAmpp["27", 9] - 3*Sqrt[5]*FddAmpp["8", 2] + 
    15*FddApmm["8", 2] - 5*Sqrt[6]*FddAppp["27", 6] - 
    Sqrt[30]*FddAppp["27", 9] + 3*Sqrt[5]*FddAppp["8", 2])/(15*Sqrt[2]), 
 LddVLL[3, 2, 1, 2] -> FddAmpp["27", 7] - FddAppp["27", 7], 
 LddVLL[3, 2, 1, 3] -> (-FddAmmm["8", 5] + 
    (2*FddAmpp["27", 17] + FddAmpp["8", 5])/Sqrt[5] + FddApmm["8", 5] - 
    (2*FddAppp["27", 17] + FddAppp["8", 5])/Sqrt[5])/Sqrt[2], 
 LddVLL[3, 2, 2, 1] -> (15*FddAmmm["8", 1] - 5*Sqrt[6]*FddAmpp["27", 5] + 
    Sqrt[30]*FddAmpp["27", 8] - 3*Sqrt[5]*FddAmpp["8", 1] - 
    15*FddApmm["8", 1] + 5*Sqrt[6]*FddAppp["27", 5] - 
    Sqrt[30]*FddAppp["27", 8] + 3*Sqrt[5]*FddAppp["8", 1])/(15*Sqrt[2]), 
 LddVLL[3, 2, 2, 2] -> -(FddAmpp["27", 6]/Sqrt[3]) + 
   (2*FddAmpp["27", 9])/Sqrt[15] - Sqrt[2/5]*FddAmpp["8", 2] + 
   FddAppp["27", 6]/Sqrt[3] - (2*FddAppp["27", 9])/Sqrt[15] + 
   Sqrt[2/5]*FddAppp["8", 2], LddVLL[3, 2, 2, 3] -> 
  (-5*Sqrt[6]*FddAmmm["1", 1] + 15*FddAmmm["8", 4] + 
    5*Sqrt[3]*FddAmmm["8", 6] - 5*Sqrt[3]*FddAmpp["1", 1] - 
    6*Sqrt[5]*FddAmpp["27", 16] + 3*Sqrt[15]*FddAmpp["27", 18] - 
    3*Sqrt[5]*FddAmpp["8", 4] - Sqrt[15]*FddAmpp["8", 6] + 
    5*Sqrt[6]*FddApmm["1", 1] - 15*FddApmm["8", 4] - 
    5*Sqrt[3]*FddApmm["8", 6] + 5*Sqrt[3]*FddAppp["1", 1] + 
    6*Sqrt[5]*FddAppp["27", 16] - 3*Sqrt[15]*FddAppp["27", 18] + 
    3*Sqrt[5]*FddAppp["8", 4] + Sqrt[15]*FddAppp["8", 6])/30, 
 LddVLL[3, 2, 3, 1] -> -FddAmpp["27", 2] + FddAppp["27", 2], 
 LddVLL[3, 2, 3, 2] -> Sqrt[2]*(-FddAmpp["27", 3] + FddAppp["27", 3]), 
 LddVLL[3, 2, 3, 3] -> (-(Sqrt[6]*FddAmpp["27", 9]) - 2*FddAmpp["8", 2] + 
    Sqrt[6]*FddAppp["27", 9] + 2*FddAppp["8", 2])/Sqrt[10], 
 LddVLL[3, 3, 1, 1] -> (10*Sqrt[3]*FddAmmm["1", 1] + 
    15*Sqrt[2]*FddAmmm["8", 4] - 5*Sqrt[6]*FddAmmm["8", 6] - 
    5*Sqrt[6]*FddAmpp["1", 1] + 6*Sqrt[10]*FddAmpp["27", 16] + 
    3*Sqrt[30]*FddAmpp["27", 18] + 3*Sqrt[10]*FddAmpp["8", 4] - 
    Sqrt[30]*FddAmpp["8", 6] - 10*Sqrt[3]*FddApmm["1", 1] - 
    15*Sqrt[2]*FddApmm["8", 4] + 5*Sqrt[6]*FddApmm["8", 6] + 
    5*Sqrt[6]*FddAppp["1", 1] - 6*Sqrt[10]*FddAppp["27", 16] - 
    3*Sqrt[30]*FddAppp["27", 18] - 3*Sqrt[10]*FddAppp["8", 4] + 
    Sqrt[30]*FddAppp["8", 6])/(30*Sqrt[2]), LddVLL[3, 3, 1, 2] -> 
  (FddAmmm["8", 5] + (2*FddAmpp["27", 17] + FddAmpp["8", 5])/Sqrt[5] - 
    FddApmm["8", 5] - (2*FddAppp["27", 17] + FddAppp["8", 5])/Sqrt[5])/
   Sqrt[2], LddVLL[3, 3, 1, 3] -> 
  (Sqrt[6]*FddAmpp["27", 24] + 2*FddAmpp["8", 8] - 
    Sqrt[6]*FddAppp["27", 24] - 2*FddAppp["8", 8])/Sqrt[10], 
 LddVLL[3, 3, 2, 1] -> (-FddAmmm["8", 3] - 
    (2*FddAmpp["27", 15] + FddAmpp["8", 3])/Sqrt[5] + FddApmm["8", 3] + 
    (2*FddAppp["27", 15] + FddAppp["8", 3])/Sqrt[5])/Sqrt[2], 
 LddVLL[3, 3, 2, 2] -> (5*Sqrt[6]*FddAmmm["1", 1] - 15*FddAmmm["8", 4] - 
    5*Sqrt[3]*FddAmmm["8", 6] - 5*Sqrt[3]*FddAmpp["1", 1] - 
    6*Sqrt[5]*FddAmpp["27", 16] + 3*Sqrt[15]*FddAmpp["27", 18] - 
    3*Sqrt[5]*FddAmpp["8", 4] - Sqrt[15]*FddAmpp["8", 6] - 
    5*Sqrt[6]*FddApmm["1", 1] + 15*FddApmm["8", 4] + 
    5*Sqrt[3]*FddApmm["8", 6] + 5*Sqrt[3]*FddAppp["1", 1] + 
    6*Sqrt[5]*FddAppp["27", 16] - 3*Sqrt[15]*FddAppp["27", 18] + 
    3*Sqrt[5]*FddAppp["8", 4] + Sqrt[15]*FddAppp["8", 6])/30, 
 LddVLL[3, 3, 2, 3] -> (-(Sqrt[6]*FddAmpp["27", 23]) - 2*FddAmpp["8", 7] + 
    Sqrt[6]*FddAppp["27", 23] + 2*FddAppp["8", 7])/Sqrt[10], 
 LddVLL[3, 3, 3, 1] -> (-(Sqrt[6]*FddAmpp["27", 8]) - 2*FddAmpp["8", 1] + 
    Sqrt[6]*FddAppp["27", 8] + 2*FddAppp["8", 1])/Sqrt[10], 
 LddVLL[3, 3, 3, 2] -> (-(Sqrt[6]*FddAmpp["27", 9]) - 2*FddAmpp["8", 2] + 
    Sqrt[6]*FddAppp["27", 9] + 2*FddAppp["8", 2])/Sqrt[10], 
 LddVLL[3, 3, 3, 3] -> (-5*FddAmpp["1", 1] - 3*Sqrt[5]*FddAmpp["27", 18] - 
    4*Sqrt[5]*FddAmpp["8", 6] + 5*FddAppp["1", 1] + 
    3*Sqrt[5]*FddAppp["27", 18] + 4*Sqrt[5]*FddAppp["8", 6])/(5*Sqrt[3]), 
 LudV1LL[1, 1, 1, 1] -> (-(Sqrt[6]*FudAmm["1", 1, "1", 1]) + 
    3*FudAmm["1", 1, "8", 4] + Sqrt[3]*FudAmm["1", 1, "8", 6] + 
    Sqrt[6]*FudAmm["3", 2, "1", 1] - 3*FudAmm["3", 2, "8", 4] - 
    Sqrt[3]*FudAmm["3", 2, "8", 6] - 2*Sqrt[6]*FudAmp["1", 1, "1", 1] + 
    6*FudAmp["1", 1, "8", 4] + 2*Sqrt[3]*FudAmp["1", 1, "8", 6] + 
    2*Sqrt[6]*FudAmp["3", 2, "1", 1] - 6*FudAmp["3", 2, "8", 4] - 
    2*Sqrt[3]*FudAmp["3", 2, "8", 6] + Sqrt[6]*FudApm["1", 1, "1", 1] - 
    3*FudApm["1", 1, "8", 4] - Sqrt[3]*FudApm["1", 1, "8", 6] - 
    Sqrt[6]*FudApm["3", 2, "1", 1] + 3*FudApm["3", 2, "8", 4] + 
    Sqrt[3]*FudApm["3", 2, "8", 6] + 2*Sqrt[6]*FudApp["1", 1, "1", 1] - 
    6*FudApp["1", 1, "8", 4] - 2*Sqrt[3]*FudApp["1", 1, "8", 6] - 
    2*Sqrt[6]*FudApp["3", 2, "1", 1] + 6*FudApp["3", 2, "8", 4] + 
    2*Sqrt[3]*FudApp["3", 2, "8", 6])/(9*Sqrt[2]), 
 LudV1LL[1, 1, 1, 2] -> (FudAmm["1", 1, "8", 5] - FudAmm["3", 2, "8", 5] + 
    2*FudAmp["1", 1, "8", 5] - 2*FudAmp["3", 2, "8", 5] - 
    FudApm["1", 1, "8", 5] + FudApm["3", 2, "8", 5] - 
    2*FudApp["1", 1, "8", 5] + 2*FudApp["3", 2, "8", 5])/3, 
 LudV1LL[1, 1, 1, 3] -> (FudAmm["1", 1, "8", 8] - FudAmm["3", 2, "8", 8] + 
    2*FudAmp["1", 1, "8", 8] - 2*FudAmp["3", 2, "8", 8] - 
    FudApm["1", 1, "8", 8] + FudApm["3", 2, "8", 8] - 
    2*FudApp["1", 1, "8", 8] + 2*FudApp["3", 2, "8", 8])/3, 
 LudV1LL[1, 1, 2, 1] -> (-FudAmm["1", 1, "8", 3] + FudAmm["3", 2, "8", 3] - 
    2*FudAmp["1", 1, "8", 3] + 2*FudAmp["3", 2, "8", 3] + 
    FudApm["1", 1, "8", 3] - FudApm["3", 2, "8", 3] + 
    2*FudApp["1", 1, "8", 3] - 2*FudApp["3", 2, "8", 3])/3, 
 LudV1LL[1, 1, 2, 2] -> (-(Sqrt[6]*FudAmm["1", 1, "1", 1]) - 
    3*FudAmm["1", 1, "8", 4] + Sqrt[3]*FudAmm["1", 1, "8", 6] + 
    Sqrt[6]*FudAmm["3", 2, "1", 1] + 3*FudAmm["3", 2, "8", 4] - 
    Sqrt[3]*FudAmm["3", 2, "8", 6] - 2*Sqrt[6]*FudAmp["1", 1, "1", 1] - 
    6*FudAmp["1", 1, "8", 4] + 2*Sqrt[3]*FudAmp["1", 1, "8", 6] + 
    2*Sqrt[6]*FudAmp["3", 2, "1", 1] + 6*FudAmp["3", 2, "8", 4] - 
    2*Sqrt[3]*FudAmp["3", 2, "8", 6] + Sqrt[6]*FudApm["1", 1, "1", 1] + 
    3*FudApm["1", 1, "8", 4] - Sqrt[3]*FudApm["1", 1, "8", 6] - 
    Sqrt[6]*FudApm["3", 2, "1", 1] - 3*FudApm["3", 2, "8", 4] + 
    Sqrt[3]*FudApm["3", 2, "8", 6] + 2*Sqrt[6]*FudApp["1", 1, "1", 1] + 
    6*FudApp["1", 1, "8", 4] - 2*Sqrt[3]*FudApp["1", 1, "8", 6] - 
    2*Sqrt[6]*FudApp["3", 2, "1", 1] - 6*FudApp["3", 2, "8", 4] + 
    2*Sqrt[3]*FudApp["3", 2, "8", 6])/(9*Sqrt[2]), 
 LudV1LL[1, 1, 2, 3] -> (-FudAmm["1", 1, "8", 7] + FudAmm["3", 2, "8", 7] - 
    2*FudAmp["1", 1, "8", 7] + 2*FudAmp["3", 2, "8", 7] + 
    FudApm["1", 1, "8", 7] - FudApm["3", 2, "8", 7] + 
    2*FudApp["1", 1, "8", 7] - 2*FudApp["3", 2, "8", 7])/3, 
 LudV1LL[1, 1, 3, 1] -> (-FudAmm["1", 1, "8", 1] + FudAmm["3", 2, "8", 1] - 
    2*FudAmp["1", 1, "8", 1] + 2*FudAmp["3", 2, "8", 1] + 
    FudApm["1", 1, "8", 1] - FudApm["3", 2, "8", 1] + 
    2*FudApp["1", 1, "8", 1] - 2*FudApp["3", 2, "8", 1])/3, 
 LudV1LL[1, 1, 3, 2] -> (-FudAmm["1", 1, "8", 2] + FudAmm["3", 2, "8", 2] - 
    2*FudAmp["1", 1, "8", 2] + 2*FudAmp["3", 2, "8", 2] + 
    FudApm["1", 1, "8", 2] - FudApm["3", 2, "8", 2] + 
    2*FudApp["1", 1, "8", 2] - 2*FudApp["3", 2, "8", 2])/3, 
 LudV1LL[1, 1, 3, 3] -> (-(Sqrt[2]*FudAmm["1", 1, "1", 1]) - 
    2*FudAmm["1", 1, "8", 6] + Sqrt[2]*FudAmm["3", 2, "1", 1] + 
    2*FudAmm["3", 2, "8", 6] - 2*Sqrt[2]*FudAmp["1", 1, "1", 1] - 
    4*FudAmp["1", 1, "8", 6] + 2*Sqrt[2]*FudAmp["3", 2, "1", 1] + 
    4*FudAmp["3", 2, "8", 6] + Sqrt[2]*FudApm["1", 1, "1", 1] + 
    2*FudApm["1", 1, "8", 6] - Sqrt[2]*FudApm["3", 2, "1", 1] - 
    2*FudApm["3", 2, "8", 6] + 2*Sqrt[2]*FudApp["1", 1, "1", 1] + 
    4*FudApp["1", 1, "8", 6] - 2*Sqrt[2]*FudApp["3", 2, "1", 1] - 
    4*FudApp["3", 2, "8", 6])/(3*Sqrt[6]), LudV1LL[1, 2, 1, 1] -> 
  (2*Sqrt[3]*FudAmm["3", 3, "1", 1] - 3*Sqrt[2]*FudAmm["3", 3, "8", 4] - 
    Sqrt[6]*FudAmm["3", 3, "8", 6] + 4*Sqrt[3]*FudAmp["3", 3, "1", 1] - 
    6*Sqrt[2]*FudAmp["3", 3, "8", 4] - 2*Sqrt[6]*FudAmp["3", 3, "8", 6] - 
    2*Sqrt[3]*FudApm["3", 3, "1", 1] + 3*Sqrt[2]*FudApm["3", 3, "8", 4] + 
    Sqrt[6]*FudApm["3", 3, "8", 6] - 4*Sqrt[3]*FudApp["3", 3, "1", 1] + 
    6*Sqrt[2]*FudApp["3", 3, "8", 4] + 2*Sqrt[6]*FudApp["3", 3, "8", 6])/
   (9*Sqrt[2]), LudV1LL[1, 2, 1, 2] -> 
  (Sqrt[2]*(-FudAmm["3", 3, "8", 5] - 2*FudAmp["3", 3, "8", 5] + 
     FudApm["3", 3, "8", 5] + 2*FudApp["3", 3, "8", 5]))/3, 
 LudV1LL[1, 2, 1, 3] -> (Sqrt[2]*(-FudAmm["3", 3, "8", 8] - 
     2*FudAmp["3", 3, "8", 8] + FudApm["3", 3, "8", 8] + 
     2*FudApp["3", 3, "8", 8]))/3, LudV1LL[1, 2, 2, 1] -> 
  (Sqrt[2]*(FudAmm["3", 3, "8", 3] + 2*FudAmp["3", 3, "8", 3] - 
     FudApm["3", 3, "8", 3] - 2*FudApp["3", 3, "8", 3]))/3, 
 LudV1LL[1, 2, 2, 2] -> (2*Sqrt[3]*FudAmm["3", 3, "1", 1] + 
    3*Sqrt[2]*FudAmm["3", 3, "8", 4] - Sqrt[6]*FudAmm["3", 3, "8", 6] + 
    4*Sqrt[3]*FudAmp["3", 3, "1", 1] + 6*Sqrt[2]*FudAmp["3", 3, "8", 4] - 
    2*Sqrt[6]*FudAmp["3", 3, "8", 6] - 2*Sqrt[3]*FudApm["3", 3, "1", 1] - 
    3*Sqrt[2]*FudApm["3", 3, "8", 4] + Sqrt[6]*FudApm["3", 3, "8", 6] - 
    4*Sqrt[3]*FudApp["3", 3, "1", 1] - 6*Sqrt[2]*FudApp["3", 3, "8", 4] + 
    2*Sqrt[6]*FudApp["3", 3, "8", 6])/(9*Sqrt[2]), 
 LudV1LL[1, 2, 2, 3] -> (Sqrt[2]*(FudAmm["3", 3, "8", 7] + 
     2*FudAmp["3", 3, "8", 7] - FudApm["3", 3, "8", 7] - 
     2*FudApp["3", 3, "8", 7]))/3, LudV1LL[1, 2, 3, 1] -> 
  (Sqrt[2]*(FudAmm["3", 3, "8", 1] + 2*FudAmp["3", 3, "8", 1] - 
     FudApm["3", 3, "8", 1] - 2*FudApp["3", 3, "8", 1]))/3, 
 LudV1LL[1, 2, 3, 2] -> (Sqrt[2]*(FudAmm["3", 3, "8", 2] + 
     2*FudAmp["3", 3, "8", 2] - FudApm["3", 3, "8", 2] - 
     2*FudApp["3", 3, "8", 2]))/3, LudV1LL[1, 2, 3, 3] -> 
  (Sqrt[2/3]*(FudAmm["3", 3, "1", 1] + Sqrt[2]*FudAmm["3", 3, "8", 6] + 
     2*FudAmp["3", 3, "1", 1] + 2*Sqrt[2]*FudAmp["3", 3, "8", 6] - 
     FudApm["3", 3, "1", 1] - Sqrt[2]*FudApm["3", 3, "8", 6] - 
     2*FudApp["3", 3, "1", 1] - 2*Sqrt[2]*FudApp["3", 3, "8", 6]))/3, 
 LudV1LL[2, 1, 1, 1] -> (-2*Sqrt[3]*FudAmm["3", 1, "1", 1] + 
    3*Sqrt[2]*FudAmm["3", 1, "8", 4] + Sqrt[6]*FudAmm["3", 1, "8", 6] - 
    4*Sqrt[3]*FudAmp["3", 1, "1", 1] + 6*Sqrt[2]*FudAmp["3", 1, "8", 4] + 
    2*Sqrt[6]*FudAmp["3", 1, "8", 6] + 2*Sqrt[3]*FudApm["3", 1, "1", 1] - 
    3*Sqrt[2]*FudApm["3", 1, "8", 4] - Sqrt[6]*FudApm["3", 1, "8", 6] + 
    4*Sqrt[3]*FudApp["3", 1, "1", 1] - 6*Sqrt[2]*FudApp["3", 1, "8", 4] - 
    2*Sqrt[6]*FudApp["3", 1, "8", 6])/(9*Sqrt[2]), 
 LudV1LL[2, 1, 1, 2] -> (Sqrt[2]*(FudAmm["3", 1, "8", 5] + 
     2*FudAmp["3", 1, "8", 5] - FudApm["3", 1, "8", 5] - 
     2*FudApp["3", 1, "8", 5]))/3, LudV1LL[2, 1, 1, 3] -> 
  (Sqrt[2]*(FudAmm["3", 1, "8", 8] + 2*FudAmp["3", 1, "8", 8] - 
     FudApm["3", 1, "8", 8] - 2*FudApp["3", 1, "8", 8]))/3, 
 LudV1LL[2, 1, 2, 1] -> (Sqrt[2]*(-FudAmm["3", 1, "8", 3] - 
     2*FudAmp["3", 1, "8", 3] + FudApm["3", 1, "8", 3] + 
     2*FudApp["3", 1, "8", 3]))/3, LudV1LL[2, 1, 2, 2] -> 
  (-2*Sqrt[3]*FudAmm["3", 1, "1", 1] - 3*Sqrt[2]*FudAmm["3", 1, "8", 4] + 
    Sqrt[6]*FudAmm["3", 1, "8", 6] - 4*Sqrt[3]*FudAmp["3", 1, "1", 1] - 
    6*Sqrt[2]*FudAmp["3", 1, "8", 4] + 2*Sqrt[6]*FudAmp["3", 1, "8", 6] + 
    2*Sqrt[3]*FudApm["3", 1, "1", 1] + 3*Sqrt[2]*FudApm["3", 1, "8", 4] - 
    Sqrt[6]*FudApm["3", 1, "8", 6] + 4*Sqrt[3]*FudApp["3", 1, "1", 1] + 
    6*Sqrt[2]*FudApp["3", 1, "8", 4] - 2*Sqrt[6]*FudApp["3", 1, "8", 6])/
   (9*Sqrt[2]), LudV1LL[2, 1, 2, 3] -> 
  (Sqrt[2]*(-FudAmm["3", 1, "8", 7] - 2*FudAmp["3", 1, "8", 7] + 
     FudApm["3", 1, "8", 7] + 2*FudApp["3", 1, "8", 7]))/3, 
 LudV1LL[2, 1, 3, 1] -> (Sqrt[2]*(-FudAmm["3", 1, "8", 1] - 
     2*FudAmp["3", 1, "8", 1] + FudApm["3", 1, "8", 1] + 
     2*FudApp["3", 1, "8", 1]))/3, LudV1LL[2, 1, 3, 2] -> 
  (Sqrt[2]*(-FudAmm["3", 1, "8", 2] - 2*FudAmp["3", 1, "8", 2] + 
     FudApm["3", 1, "8", 2] + 2*FudApp["3", 1, "8", 2]))/3, 
 LudV1LL[2, 1, 3, 3] -> (Sqrt[2/3]*(-FudAmm["3", 1, "1", 1] - 
     Sqrt[2]*FudAmm["3", 1, "8", 6] - 2*FudAmp["3", 1, "1", 1] - 
     2*Sqrt[2]*FudAmp["3", 1, "8", 6] + FudApm["3", 1, "1", 1] + 
     Sqrt[2]*FudApm["3", 1, "8", 6] + 2*FudApp["3", 1, "1", 1] + 
     2*Sqrt[2]*FudApp["3", 1, "8", 6]))/3, LudV1LL[2, 2, 1, 1] -> 
  (-(Sqrt[6]*FudAmm["1", 1, "1", 1]) + 3*FudAmm["1", 1, "8", 4] + 
    Sqrt[3]*FudAmm["1", 1, "8", 6] - Sqrt[6]*FudAmm["3", 2, "1", 1] + 
    3*FudAmm["3", 2, "8", 4] + Sqrt[3]*FudAmm["3", 2, "8", 6] - 
    2*Sqrt[6]*FudAmp["1", 1, "1", 1] + 6*FudAmp["1", 1, "8", 4] + 
    2*Sqrt[3]*FudAmp["1", 1, "8", 6] - 2*Sqrt[6]*FudAmp["3", 2, "1", 1] + 
    6*FudAmp["3", 2, "8", 4] + 2*Sqrt[3]*FudAmp["3", 2, "8", 6] + 
    Sqrt[6]*FudApm["1", 1, "1", 1] - 3*FudApm["1", 1, "8", 4] - 
    Sqrt[3]*FudApm["1", 1, "8", 6] + Sqrt[6]*FudApm["3", 2, "1", 1] - 
    3*FudApm["3", 2, "8", 4] - Sqrt[3]*FudApm["3", 2, "8", 6] + 
    2*Sqrt[6]*FudApp["1", 1, "1", 1] - 6*FudApp["1", 1, "8", 4] - 
    2*Sqrt[3]*FudApp["1", 1, "8", 6] + 2*Sqrt[6]*FudApp["3", 2, "1", 1] - 
    6*FudApp["3", 2, "8", 4] - 2*Sqrt[3]*FudApp["3", 2, "8", 6])/(9*Sqrt[2]), 
 LudV1LL[2, 2, 1, 2] -> (FudAmm["1", 1, "8", 5] + FudAmm["3", 2, "8", 5] + 
    2*FudAmp["1", 1, "8", 5] + 2*FudAmp["3", 2, "8", 5] - 
    FudApm["1", 1, "8", 5] - FudApm["3", 2, "8", 5] - 
    2*FudApp["1", 1, "8", 5] - 2*FudApp["3", 2, "8", 5])/3, 
 LudV1LL[2, 2, 1, 3] -> (FudAmm["1", 1, "8", 8] + FudAmm["3", 2, "8", 8] + 
    2*FudAmp["1", 1, "8", 8] + 2*FudAmp["3", 2, "8", 8] - 
    FudApm["1", 1, "8", 8] - FudApm["3", 2, "8", 8] - 
    2*FudApp["1", 1, "8", 8] - 2*FudApp["3", 2, "8", 8])/3, 
 LudV1LL[2, 2, 2, 1] -> (-FudAmm["1", 1, "8", 3] - FudAmm["3", 2, "8", 3] - 
    2*FudAmp["1", 1, "8", 3] - 2*FudAmp["3", 2, "8", 3] + 
    FudApm["1", 1, "8", 3] + FudApm["3", 2, "8", 3] + 
    2*FudApp["1", 1, "8", 3] + 2*FudApp["3", 2, "8", 3])/3, 
 LudV1LL[2, 2, 2, 2] -> (-(Sqrt[6]*FudAmm["1", 1, "1", 1]) - 
    3*FudAmm["1", 1, "8", 4] + Sqrt[3]*FudAmm["1", 1, "8", 6] - 
    Sqrt[6]*FudAmm["3", 2, "1", 1] - 3*FudAmm["3", 2, "8", 4] + 
    Sqrt[3]*FudAmm["3", 2, "8", 6] - 2*Sqrt[6]*FudAmp["1", 1, "1", 1] - 
    6*FudAmp["1", 1, "8", 4] + 2*Sqrt[3]*FudAmp["1", 1, "8", 6] - 
    2*Sqrt[6]*FudAmp["3", 2, "1", 1] - 6*FudAmp["3", 2, "8", 4] + 
    2*Sqrt[3]*FudAmp["3", 2, "8", 6] + Sqrt[6]*FudApm["1", 1, "1", 1] + 
    3*FudApm["1", 1, "8", 4] - Sqrt[3]*FudApm["1", 1, "8", 6] + 
    Sqrt[6]*FudApm["3", 2, "1", 1] + 3*FudApm["3", 2, "8", 4] - 
    Sqrt[3]*FudApm["3", 2, "8", 6] + 2*Sqrt[6]*FudApp["1", 1, "1", 1] + 
    6*FudApp["1", 1, "8", 4] - 2*Sqrt[3]*FudApp["1", 1, "8", 6] + 
    2*Sqrt[6]*FudApp["3", 2, "1", 1] + 6*FudApp["3", 2, "8", 4] - 
    2*Sqrt[3]*FudApp["3", 2, "8", 6])/(9*Sqrt[2]), 
 LudV1LL[2, 2, 2, 3] -> (-FudAmm["1", 1, "8", 7] - FudAmm["3", 2, "8", 7] - 
    2*FudAmp["1", 1, "8", 7] - 2*FudAmp["3", 2, "8", 7] + 
    FudApm["1", 1, "8", 7] + FudApm["3", 2, "8", 7] + 
    2*FudApp["1", 1, "8", 7] + 2*FudApp["3", 2, "8", 7])/3, 
 LudV1LL[2, 2, 3, 1] -> (-FudAmm["1", 1, "8", 1] - FudAmm["3", 2, "8", 1] - 
    2*FudAmp["1", 1, "8", 1] - 2*FudAmp["3", 2, "8", 1] + 
    FudApm["1", 1, "8", 1] + FudApm["3", 2, "8", 1] + 
    2*FudApp["1", 1, "8", 1] + 2*FudApp["3", 2, "8", 1])/3, 
 LudV1LL[2, 2, 3, 2] -> (-FudAmm["1", 1, "8", 2] - FudAmm["3", 2, "8", 2] - 
    2*FudAmp["1", 1, "8", 2] - 2*FudAmp["3", 2, "8", 2] + 
    FudApm["1", 1, "8", 2] + FudApm["3", 2, "8", 2] + 
    2*FudApp["1", 1, "8", 2] + 2*FudApp["3", 2, "8", 2])/3, 
 LudV1LL[2, 2, 3, 3] -> (-(Sqrt[2]*FudAmm["1", 1, "1", 1]) - 
    2*FudAmm["1", 1, "8", 6] - Sqrt[2]*FudAmm["3", 2, "1", 1] - 
    2*FudAmm["3", 2, "8", 6] - 2*Sqrt[2]*FudAmp["1", 1, "1", 1] - 
    4*FudAmp["1", 1, "8", 6] - 2*Sqrt[2]*FudAmp["3", 2, "1", 1] - 
    4*FudAmp["3", 2, "8", 6] + Sqrt[2]*FudApm["1", 1, "1", 1] + 
    2*FudApm["1", 1, "8", 6] + Sqrt[2]*FudApm["3", 2, "1", 1] + 
    2*FudApm["3", 2, "8", 6] + 2*Sqrt[2]*FudApp["1", 1, "1", 1] + 
    4*FudApp["1", 1, "8", 6] + 2*Sqrt[2]*FudApp["3", 2, "1", 1] + 
    4*FudApp["3", 2, "8", 6])/(3*Sqrt[6]), LudV8LL[1, 1, 1, 1] -> 
  (Sqrt[6]*FudAmm["1", 1, "1", 1] - 3*FudAmm["1", 1, "8", 4] - 
    Sqrt[3]*FudAmm["1", 1, "8", 6] - Sqrt[6]*FudAmm["3", 2, "1", 1] + 
    3*FudAmm["3", 2, "8", 4] + Sqrt[3]*FudAmm["3", 2, "8", 6] - 
    Sqrt[6]*FudAmp["1", 1, "1", 1] + 3*FudAmp["1", 1, "8", 4] + 
    Sqrt[3]*FudAmp["1", 1, "8", 6] + Sqrt[6]*FudAmp["3", 2, "1", 1] - 
    3*FudAmp["3", 2, "8", 4] - Sqrt[3]*FudAmp["3", 2, "8", 6] - 
    Sqrt[6]*FudApm["1", 1, "1", 1] + 3*FudApm["1", 1, "8", 4] + 
    Sqrt[3]*FudApm["1", 1, "8", 6] + Sqrt[6]*FudApm["3", 2, "1", 1] - 
    3*FudApm["3", 2, "8", 4] - Sqrt[3]*FudApm["3", 2, "8", 6] + 
    Sqrt[6]*FudApp["1", 1, "1", 1] - 3*FudApp["1", 1, "8", 4] - 
    Sqrt[3]*FudApp["1", 1, "8", 6] - Sqrt[6]*FudApp["3", 2, "1", 1] + 
    3*FudApp["3", 2, "8", 4] + Sqrt[3]*FudApp["3", 2, "8", 6])/(6*Sqrt[2]), 
 LudV8LL[1, 1, 1, 2] -> (-FudAmm["1", 1, "8", 5] + FudAmm["3", 2, "8", 5] + 
    FudAmp["1", 1, "8", 5] - FudAmp["3", 2, "8", 5] + 
    FudApm["1", 1, "8", 5] - FudApm["3", 2, "8", 5] - 
    FudApp["1", 1, "8", 5] + FudApp["3", 2, "8", 5])/2, 
 LudV8LL[1, 1, 1, 3] -> (-FudAmm["1", 1, "8", 8] + FudAmm["3", 2, "8", 8] + 
    FudAmp["1", 1, "8", 8] - FudAmp["3", 2, "8", 8] + 
    FudApm["1", 1, "8", 8] - FudApm["3", 2, "8", 8] - 
    FudApp["1", 1, "8", 8] + FudApp["3", 2, "8", 8])/2, 
 LudV8LL[1, 1, 2, 1] -> (FudAmm["1", 1, "8", 3] - FudAmm["3", 2, "8", 3] - 
    FudAmp["1", 1, "8", 3] + FudAmp["3", 2, "8", 3] - 
    FudApm["1", 1, "8", 3] + FudApm["3", 2, "8", 3] + 
    FudApp["1", 1, "8", 3] - FudApp["3", 2, "8", 3])/2, 
 LudV8LL[1, 1, 2, 2] -> (Sqrt[6]*FudAmm["1", 1, "1", 1] + 
    3*FudAmm["1", 1, "8", 4] - Sqrt[3]*FudAmm["1", 1, "8", 6] - 
    Sqrt[6]*FudAmm["3", 2, "1", 1] - 3*FudAmm["3", 2, "8", 4] + 
    Sqrt[3]*FudAmm["3", 2, "8", 6] - Sqrt[6]*FudAmp["1", 1, "1", 1] - 
    3*FudAmp["1", 1, "8", 4] + Sqrt[3]*FudAmp["1", 1, "8", 6] + 
    Sqrt[6]*FudAmp["3", 2, "1", 1] + 3*FudAmp["3", 2, "8", 4] - 
    Sqrt[3]*FudAmp["3", 2, "8", 6] - Sqrt[6]*FudApm["1", 1, "1", 1] - 
    3*FudApm["1", 1, "8", 4] + Sqrt[3]*FudApm["1", 1, "8", 6] + 
    Sqrt[6]*FudApm["3", 2, "1", 1] + 3*FudApm["3", 2, "8", 4] - 
    Sqrt[3]*FudApm["3", 2, "8", 6] + Sqrt[6]*FudApp["1", 1, "1", 1] + 
    3*FudApp["1", 1, "8", 4] - Sqrt[3]*FudApp["1", 1, "8", 6] - 
    Sqrt[6]*FudApp["3", 2, "1", 1] - 3*FudApp["3", 2, "8", 4] + 
    Sqrt[3]*FudApp["3", 2, "8", 6])/(6*Sqrt[2]), 
 LudV8LL[1, 1, 2, 3] -> (FudAmm["1", 1, "8", 7] - FudAmm["3", 2, "8", 7] - 
    FudAmp["1", 1, "8", 7] + FudAmp["3", 2, "8", 7] - 
    FudApm["1", 1, "8", 7] + FudApm["3", 2, "8", 7] + 
    FudApp["1", 1, "8", 7] - FudApp["3", 2, "8", 7])/2, 
 LudV8LL[1, 1, 3, 1] -> (FudAmm["1", 1, "8", 1] - FudAmm["3", 2, "8", 1] - 
    FudAmp["1", 1, "8", 1] + FudAmp["3", 2, "8", 1] - 
    FudApm["1", 1, "8", 1] + FudApm["3", 2, "8", 1] + 
    FudApp["1", 1, "8", 1] - FudApp["3", 2, "8", 1])/2, 
 LudV8LL[1, 1, 3, 2] -> (FudAmm["1", 1, "8", 2] - FudAmm["3", 2, "8", 2] - 
    FudAmp["1", 1, "8", 2] + FudAmp["3", 2, "8", 2] - 
    FudApm["1", 1, "8", 2] + FudApm["3", 2, "8", 2] + 
    FudApp["1", 1, "8", 2] - FudApp["3", 2, "8", 2])/2, 
 LudV8LL[1, 1, 3, 3] -> (Sqrt[2]*FudAmm["1", 1, "1", 1] + 
    2*FudAmm["1", 1, "8", 6] - Sqrt[2]*FudAmm["3", 2, "1", 1] - 
    2*FudAmm["3", 2, "8", 6] - Sqrt[2]*FudAmp["1", 1, "1", 1] - 
    2*FudAmp["1", 1, "8", 6] + Sqrt[2]*FudAmp["3", 2, "1", 1] + 
    2*FudAmp["3", 2, "8", 6] - Sqrt[2]*FudApm["1", 1, "1", 1] - 
    2*FudApm["1", 1, "8", 6] + Sqrt[2]*FudApm["3", 2, "1", 1] + 
    2*FudApm["3", 2, "8", 6] + Sqrt[2]*FudApp["1", 1, "1", 1] + 
    2*FudApp["1", 1, "8", 6] - Sqrt[2]*FudApp["3", 2, "1", 1] - 
    2*FudApp["3", 2, "8", 6])/(2*Sqrt[6]), LudV8LL[1, 2, 1, 1] -> 
  (-(Sqrt[6]*FudAmm["3", 3, "1", 1]) + 3*FudAmm["3", 3, "8", 4] + 
    Sqrt[3]*FudAmm["3", 3, "8", 6] + Sqrt[6]*FudAmp["3", 3, "1", 1] - 
    3*FudAmp["3", 3, "8", 4] - Sqrt[3]*FudAmp["3", 3, "8", 6] + 
    Sqrt[6]*FudApm["3", 3, "1", 1] - 3*FudApm["3", 3, "8", 4] - 
    Sqrt[3]*FudApm["3", 3, "8", 6] - Sqrt[6]*FudApp["3", 3, "1", 1] + 
    3*FudApp["3", 3, "8", 4] + Sqrt[3]*FudApp["3", 3, "8", 6])/6, 
 LudV8LL[1, 2, 1, 2] -> (FudAmm["3", 3, "8", 5] - FudAmp["3", 3, "8", 5] - 
    FudApm["3", 3, "8", 5] + FudApp["3", 3, "8", 5])/Sqrt[2], 
 LudV8LL[1, 2, 1, 3] -> (FudAmm["3", 3, "8", 8] - FudAmp["3", 3, "8", 8] - 
    FudApm["3", 3, "8", 8] + FudApp["3", 3, "8", 8])/Sqrt[2], 
 LudV8LL[1, 2, 2, 1] -> (-FudAmm["3", 3, "8", 3] + FudAmp["3", 3, "8", 3] + 
    FudApm["3", 3, "8", 3] - FudApp["3", 3, "8", 3])/Sqrt[2], 
 LudV8LL[1, 2, 2, 2] -> (-(Sqrt[6]*FudAmm["3", 3, "1", 1]) - 
    3*FudAmm["3", 3, "8", 4] + Sqrt[3]*FudAmm["3", 3, "8", 6] + 
    Sqrt[6]*FudAmp["3", 3, "1", 1] + 3*FudAmp["3", 3, "8", 4] - 
    Sqrt[3]*FudAmp["3", 3, "8", 6] + Sqrt[6]*FudApm["3", 3, "1", 1] + 
    3*FudApm["3", 3, "8", 4] - Sqrt[3]*FudApm["3", 3, "8", 6] - 
    Sqrt[6]*FudApp["3", 3, "1", 1] - 3*FudApp["3", 3, "8", 4] + 
    Sqrt[3]*FudApp["3", 3, "8", 6])/6, LudV8LL[1, 2, 2, 3] -> 
  (-FudAmm["3", 3, "8", 7] + FudAmp["3", 3, "8", 7] + 
    FudApm["3", 3, "8", 7] - FudApp["3", 3, "8", 7])/Sqrt[2], 
 LudV8LL[1, 2, 3, 1] -> (-FudAmm["3", 3, "8", 1] + FudAmp["3", 3, "8", 1] + 
    FudApm["3", 3, "8", 1] - FudApp["3", 3, "8", 1])/Sqrt[2], 
 LudV8LL[1, 2, 3, 2] -> (-FudAmm["3", 3, "8", 2] + FudAmp["3", 3, "8", 2] + 
    FudApm["3", 3, "8", 2] - FudApp["3", 3, "8", 2])/Sqrt[2], 
 LudV8LL[1, 2, 3, 3] -> (-FudAmm["3", 3, "1", 1] - 
    Sqrt[2]*FudAmm["3", 3, "8", 6] + FudAmp["3", 3, "1", 1] + 
    Sqrt[2]*FudAmp["3", 3, "8", 6] + FudApm["3", 3, "1", 1] + 
    Sqrt[2]*FudApm["3", 3, "8", 6] - FudApp["3", 3, "1", 1] - 
    Sqrt[2]*FudApp["3", 3, "8", 6])/Sqrt[6], 
 LudV8LL[2, 1, 1, 1] -> (Sqrt[6]*FudAmm["3", 1, "1", 1] - 
    3*FudAmm["3", 1, "8", 4] - Sqrt[3]*FudAmm["3", 1, "8", 6] - 
    Sqrt[6]*FudAmp["3", 1, "1", 1] + 3*FudAmp["3", 1, "8", 4] + 
    Sqrt[3]*FudAmp["3", 1, "8", 6] - Sqrt[6]*FudApm["3", 1, "1", 1] + 
    3*FudApm["3", 1, "8", 4] + Sqrt[3]*FudApm["3", 1, "8", 6] + 
    Sqrt[6]*FudApp["3", 1, "1", 1] - 3*FudApp["3", 1, "8", 4] - 
    Sqrt[3]*FudApp["3", 1, "8", 6])/6, LudV8LL[2, 1, 1, 2] -> 
  (-FudAmm["3", 1, "8", 5] + FudAmp["3", 1, "8", 5] + 
    FudApm["3", 1, "8", 5] - FudApp["3", 1, "8", 5])/Sqrt[2], 
 LudV8LL[2, 1, 1, 3] -> (-FudAmm["3", 1, "8", 8] + FudAmp["3", 1, "8", 8] + 
    FudApm["3", 1, "8", 8] - FudApp["3", 1, "8", 8])/Sqrt[2], 
 LudV8LL[2, 1, 2, 1] -> (FudAmm["3", 1, "8", 3] - FudAmp["3", 1, "8", 3] - 
    FudApm["3", 1, "8", 3] + FudApp["3", 1, "8", 3])/Sqrt[2], 
 LudV8LL[2, 1, 2, 2] -> (Sqrt[6]*FudAmm["3", 1, "1", 1] + 
    3*FudAmm["3", 1, "8", 4] - Sqrt[3]*FudAmm["3", 1, "8", 6] - 
    Sqrt[6]*FudAmp["3", 1, "1", 1] - 3*FudAmp["3", 1, "8", 4] + 
    Sqrt[3]*FudAmp["3", 1, "8", 6] - Sqrt[6]*FudApm["3", 1, "1", 1] - 
    3*FudApm["3", 1, "8", 4] + Sqrt[3]*FudApm["3", 1, "8", 6] + 
    Sqrt[6]*FudApp["3", 1, "1", 1] + 3*FudApp["3", 1, "8", 4] - 
    Sqrt[3]*FudApp["3", 1, "8", 6])/6, LudV8LL[2, 1, 2, 3] -> 
  (FudAmm["3", 1, "8", 7] - FudAmp["3", 1, "8", 7] - FudApm["3", 1, "8", 7] + 
    FudApp["3", 1, "8", 7])/Sqrt[2], LudV8LL[2, 1, 3, 1] -> 
  (FudAmm["3", 1, "8", 1] - FudAmp["3", 1, "8", 1] - FudApm["3", 1, "8", 1] + 
    FudApp["3", 1, "8", 1])/Sqrt[2], LudV8LL[2, 1, 3, 2] -> 
  (FudAmm["3", 1, "8", 2] - FudAmp["3", 1, "8", 2] - FudApm["3", 1, "8", 2] + 
    FudApp["3", 1, "8", 2])/Sqrt[2], LudV8LL[2, 1, 3, 3] -> 
  (FudAmm["3", 1, "1", 1] + Sqrt[2]*FudAmm["3", 1, "8", 6] - 
    FudAmp["3", 1, "1", 1] - Sqrt[2]*FudAmp["3", 1, "8", 6] - 
    FudApm["3", 1, "1", 1] - Sqrt[2]*FudApm["3", 1, "8", 6] + 
    FudApp["3", 1, "1", 1] + Sqrt[2]*FudApp["3", 1, "8", 6])/Sqrt[6], 
 LudV8LL[2, 2, 1, 1] -> (Sqrt[6]*FudAmm["1", 1, "1", 1] - 
    3*FudAmm["1", 1, "8", 4] - Sqrt[3]*FudAmm["1", 1, "8", 6] + 
    Sqrt[6]*FudAmm["3", 2, "1", 1] - 3*FudAmm["3", 2, "8", 4] - 
    Sqrt[3]*FudAmm["3", 2, "8", 6] - Sqrt[6]*FudAmp["1", 1, "1", 1] + 
    3*FudAmp["1", 1, "8", 4] + Sqrt[3]*FudAmp["1", 1, "8", 6] - 
    Sqrt[6]*FudAmp["3", 2, "1", 1] + 3*FudAmp["3", 2, "8", 4] + 
    Sqrt[3]*FudAmp["3", 2, "8", 6] - Sqrt[6]*FudApm["1", 1, "1", 1] + 
    3*FudApm["1", 1, "8", 4] + Sqrt[3]*FudApm["1", 1, "8", 6] - 
    Sqrt[6]*FudApm["3", 2, "1", 1] + 3*FudApm["3", 2, "8", 4] + 
    Sqrt[3]*FudApm["3", 2, "8", 6] + Sqrt[6]*FudApp["1", 1, "1", 1] - 
    3*FudApp["1", 1, "8", 4] - Sqrt[3]*FudApp["1", 1, "8", 6] + 
    Sqrt[6]*FudApp["3", 2, "1", 1] - 3*FudApp["3", 2, "8", 4] - 
    Sqrt[3]*FudApp["3", 2, "8", 6])/(6*Sqrt[2]), 
 LudV8LL[2, 2, 1, 2] -> (-FudAmm["1", 1, "8", 5] - FudAmm["3", 2, "8", 5] + 
    FudAmp["1", 1, "8", 5] + FudAmp["3", 2, "8", 5] + 
    FudApm["1", 1, "8", 5] + FudApm["3", 2, "8", 5] - 
    FudApp["1", 1, "8", 5] - FudApp["3", 2, "8", 5])/2, 
 LudV8LL[2, 2, 1, 3] -> (-FudAmm["1", 1, "8", 8] - FudAmm["3", 2, "8", 8] + 
    FudAmp["1", 1, "8", 8] + FudAmp["3", 2, "8", 8] + 
    FudApm["1", 1, "8", 8] + FudApm["3", 2, "8", 8] - 
    FudApp["1", 1, "8", 8] - FudApp["3", 2, "8", 8])/2, 
 LudV8LL[2, 2, 2, 1] -> (FudAmm["1", 1, "8", 3] + FudAmm["3", 2, "8", 3] - 
    FudAmp["1", 1, "8", 3] - FudAmp["3", 2, "8", 3] - 
    FudApm["1", 1, "8", 3] - FudApm["3", 2, "8", 3] + 
    FudApp["1", 1, "8", 3] + FudApp["3", 2, "8", 3])/2, 
 LudV8LL[2, 2, 2, 2] -> (Sqrt[6]*FudAmm["1", 1, "1", 1] + 
    3*FudAmm["1", 1, "8", 4] - Sqrt[3]*FudAmm["1", 1, "8", 6] + 
    Sqrt[6]*FudAmm["3", 2, "1", 1] + 3*FudAmm["3", 2, "8", 4] - 
    Sqrt[3]*FudAmm["3", 2, "8", 6] - Sqrt[6]*FudAmp["1", 1, "1", 1] - 
    3*FudAmp["1", 1, "8", 4] + Sqrt[3]*FudAmp["1", 1, "8", 6] - 
    Sqrt[6]*FudAmp["3", 2, "1", 1] - 3*FudAmp["3", 2, "8", 4] + 
    Sqrt[3]*FudAmp["3", 2, "8", 6] - Sqrt[6]*FudApm["1", 1, "1", 1] - 
    3*FudApm["1", 1, "8", 4] + Sqrt[3]*FudApm["1", 1, "8", 6] - 
    Sqrt[6]*FudApm["3", 2, "1", 1] - 3*FudApm["3", 2, "8", 4] + 
    Sqrt[3]*FudApm["3", 2, "8", 6] + Sqrt[6]*FudApp["1", 1, "1", 1] + 
    3*FudApp["1", 1, "8", 4] - Sqrt[3]*FudApp["1", 1, "8", 6] + 
    Sqrt[6]*FudApp["3", 2, "1", 1] + 3*FudApp["3", 2, "8", 4] - 
    Sqrt[3]*FudApp["3", 2, "8", 6])/(6*Sqrt[2]), 
 LudV8LL[2, 2, 2, 3] -> (FudAmm["1", 1, "8", 7] + FudAmm["3", 2, "8", 7] - 
    FudAmp["1", 1, "8", 7] - FudAmp["3", 2, "8", 7] - 
    FudApm["1", 1, "8", 7] - FudApm["3", 2, "8", 7] + 
    FudApp["1", 1, "8", 7] + FudApp["3", 2, "8", 7])/2, 
 LudV8LL[2, 2, 3, 1] -> (FudAmm["1", 1, "8", 1] + FudAmm["3", 2, "8", 1] - 
    FudAmp["1", 1, "8", 1] - FudAmp["3", 2, "8", 1] - 
    FudApm["1", 1, "8", 1] - FudApm["3", 2, "8", 1] + 
    FudApp["1", 1, "8", 1] + FudApp["3", 2, "8", 1])/2, 
 LudV8LL[2, 2, 3, 2] -> (FudAmm["1", 1, "8", 2] + FudAmm["3", 2, "8", 2] - 
    FudAmp["1", 1, "8", 2] - FudAmp["3", 2, "8", 2] - 
    FudApm["1", 1, "8", 2] - FudApm["3", 2, "8", 2] + 
    FudApp["1", 1, "8", 2] + FudApp["3", 2, "8", 2])/2, 
 LudV8LL[2, 2, 3, 3] -> (Sqrt[2]*FudAmm["1", 1, "1", 1] + 
    2*FudAmm["1", 1, "8", 6] + Sqrt[2]*FudAmm["3", 2, "1", 1] + 
    2*FudAmm["3", 2, "8", 6] - Sqrt[2]*FudAmp["1", 1, "1", 1] - 
    2*FudAmp["1", 1, "8", 6] - Sqrt[2]*FudAmp["3", 2, "1", 1] - 
    2*FudAmp["3", 2, "8", 6] - Sqrt[2]*FudApm["1", 1, "1", 1] - 
    2*FudApm["1", 1, "8", 6] - Sqrt[2]*FudApm["3", 2, "1", 1] - 
    2*FudApm["3", 2, "8", 6] + Sqrt[2]*FudApp["1", 1, "1", 1] + 
    2*FudApp["1", 1, "8", 6] + Sqrt[2]*FudApp["3", 2, "1", 1] + 
    2*FudApp["3", 2, "8", 6])/(2*Sqrt[6]), LeeVRR[1, 1, 1, 1] -> 
  (5*Sqrt[6]*FeeAmpp["1", 1] + 5*Sqrt[6]*FeeAmpp["27", 12] + 
    Sqrt[10]*(3*FeeAmpp["27", 16] + Sqrt[3]*FeeAmpp["27", 18] - 
      6*FeeAmpp["8", 4] - 2*Sqrt[3]*FeeAmpp["8", 6]) + 
    5*Sqrt[6]*FeeAppp["1", 1] + 5*Sqrt[6]*FeeAppp["27", 12] + 
    Sqrt[10]*(3*FeeAppp["27", 16] + Sqrt[3]*FeeAppp["27", 18] - 
      6*FeeAppp["8", 4] - 2*Sqrt[3]*FeeAppp["8", 6]))/(30*Sqrt[2]), 
 LeeVRR[1, 1, 1, 2] -> (5*FeeAmpp["27", 13] + Sqrt[5]*FeeAmpp["27", 17] - 
    2*Sqrt[5]*FeeAmpp["8", 5] + 5*FeeAppp["27", 13] + 
    Sqrt[5]*FeeAppp["27", 17] - 2*Sqrt[5]*FeeAppp["8", 5])/(10*Sqrt[2]), 
 LeeVRR[1, 1, 1, 3] -> (5*Sqrt[3]*FeeAmpp["27", 21] + 
    2*Sqrt[15]*FeeAmpp["27", 24] - 3*Sqrt[10]*FeeAmpp["8", 8] + 
    5*Sqrt[3]*FeeAppp["27", 21] + 2*Sqrt[15]*FeeAppp["27", 24] - 
    3*Sqrt[10]*FeeAppp["8", 8])/30, LeeVRR[1, 1, 2, 1] -> 
  -1/10*(5*FeeAmpp["27", 11] + Sqrt[5]*FeeAmpp["27", 15] - 
     2*Sqrt[5]*FeeAmpp["8", 3] + 5*FeeAppp["27", 11] + 
     Sqrt[5]*FeeAppp["27", 15] - 2*Sqrt[5]*FeeAppp["8", 3])/Sqrt[2], 
 LeeVRR[1, 1, 2, 2] -> (5*FeeAmpp["1", 1] - 10*FeeAmpp["27", 12] + 
    Sqrt[5]*FeeAmpp["27", 18] - 2*Sqrt[5]*FeeAmpp["8", 6] + 
    5*FeeAppp["1", 1] - 10*FeeAppp["27", 12] + Sqrt[5]*FeeAppp["27", 18] - 
    2*Sqrt[5]*FeeAppp["8", 6])/(20*Sqrt[3]), 
 LeeVRR[1, 1, 2, 3] -> -1/30*(5*Sqrt[6]*FeeAmpp["27", 20] + 
     Sqrt[30]*FeeAmpp["27", 23] - 3*Sqrt[5]*FeeAmpp["8", 7] + 
     5*Sqrt[6]*FeeAppp["27", 20] + Sqrt[30]*FeeAppp["27", 23] - 
     3*Sqrt[5]*FeeAppp["8", 7])/Sqrt[2], LeeVRR[1, 1, 3, 1] -> 
  -1/30*(5*Sqrt[6]*FeeAmpp["27", 5] + 2*Sqrt[30]*FeeAmpp["27", 8] - 
     6*Sqrt[5]*FeeAmpp["8", 1] + 5*Sqrt[6]*FeeAppp["27", 5] + 
     2*Sqrt[30]*FeeAppp["27", 8] - 6*Sqrt[5]*FeeAppp["8", 1])/Sqrt[2], 
 LeeVRR[1, 1, 3, 2] -> -1/30*(5*Sqrt[6]*FeeAmpp["27", 6] + 
     Sqrt[30]*FeeAmpp["27", 9] - 3*Sqrt[5]*FeeAmpp["8", 2] + 
     5*Sqrt[6]*FeeAppp["27", 6] + Sqrt[30]*FeeAppp["27", 9] - 
     3*Sqrt[5]*FeeAppp["8", 2])/Sqrt[2], LeeVRR[1, 1, 3, 3] -> 
  (5*Sqrt[6]*FeeAmpp["1", 1] + Sqrt[10]*(-6*FeeAmpp["27", 16] - 
      3*Sqrt[3]*FeeAmpp["27", 18] - 3*FeeAmpp["8", 4] + 
      Sqrt[3]*FeeAmpp["8", 6]) + 5*Sqrt[6]*FeeAppp["1", 1] + 
    Sqrt[10]*(-6*FeeAppp["27", 16] - 3*Sqrt[3]*FeeAppp["27", 18] - 
      3*FeeAppp["8", 4] + Sqrt[3]*FeeAppp["8", 6]))/(60*Sqrt[2]), 
 LeeVRR[1, 2, 1, 1] -> (5*FeeAmpp["27", 13] + Sqrt[5]*FeeAmpp["27", 17] - 
    2*Sqrt[5]*FeeAmpp["8", 5] + 5*FeeAppp["27", 13] + 
    Sqrt[5]*FeeAppp["27", 17] - 2*Sqrt[5]*FeeAppp["8", 5])/(10*Sqrt[2]), 
 LeeVRR[1, 2, 1, 2] -> (FeeAmpp["27", 14] + FeeAppp["27", 14])/Sqrt[2], 
 LeeVRR[1, 2, 1, 3] -> (FeeAmpp["27", 22] + FeeAppp["27", 22])/2, 
 LeeVRR[1, 2, 2, 1] -> (5*FeeAmpp["1", 1] - 10*FeeAmpp["27", 12] + 
    Sqrt[5]*FeeAmpp["27", 18] - 2*Sqrt[5]*FeeAmpp["8", 6] + 
    5*FeeAppp["1", 1] - 10*FeeAppp["27", 12] + Sqrt[5]*FeeAppp["27", 18] - 
    2*Sqrt[5]*FeeAppp["8", 6])/(20*Sqrt[3]), 
 LeeVRR[1, 2, 2, 2] -> (-5*FeeAmpp["27", 13] + 
    Sqrt[5]*(FeeAmpp["27", 17] - 2*FeeAmpp["8", 5]) - 5*FeeAppp["27", 13] + 
    Sqrt[5]*(FeeAppp["27", 17] - 2*FeeAppp["8", 5]))/(10*Sqrt[2]), 
 LeeVRR[1, 2, 2, 3] -> (-5*Sqrt[6]*FeeAmpp["27", 21] + 
    Sqrt[30]*FeeAmpp["27", 24] - 3*Sqrt[5]*FeeAmpp["8", 8] - 
    5*Sqrt[6]*FeeAppp["27", 21] + Sqrt[30]*FeeAppp["27", 24] - 
    3*Sqrt[5]*FeeAppp["8", 8])/(30*Sqrt[2]), 
 LeeVRR[1, 2, 3, 1] -> -1/30*(5*Sqrt[6]*FeeAmpp["27", 6] + 
     Sqrt[30]*FeeAmpp["27", 9] - 3*Sqrt[5]*FeeAmpp["8", 2] + 
     5*Sqrt[6]*FeeAppp["27", 6] + Sqrt[30]*FeeAppp["27", 9] - 
     3*Sqrt[5]*FeeAppp["8", 2])/Sqrt[2], LeeVRR[1, 2, 3, 2] -> 
  (-FeeAmpp["27", 7] - FeeAppp["27", 7])/2, LeeVRR[1, 2, 3, 3] -> 
  -1/2*(2*FeeAmpp["27", 17] + FeeAmpp["8", 5] + 2*FeeAppp["27", 17] + 
     FeeAppp["8", 5])/Sqrt[10], LeeVRR[1, 3, 1, 1] -> 
  (5*Sqrt[3]*FeeAmpp["27", 21] + 2*Sqrt[15]*FeeAmpp["27", 24] - 
    3*Sqrt[10]*FeeAmpp["8", 8] + 5*Sqrt[3]*FeeAppp["27", 21] + 
    2*Sqrt[15]*FeeAppp["27", 24] - 3*Sqrt[10]*FeeAppp["8", 8])/30, 
 LeeVRR[1, 3, 1, 2] -> (FeeAmpp["27", 22] + FeeAppp["27", 22])/2, 
 LeeVRR[1, 3, 1, 3] -> (FeeAmpp["27", 27] + FeeAppp["27", 27])/Sqrt[2], 
 LeeVRR[1, 3, 2, 1] -> -1/30*(5*Sqrt[6]*FeeAmpp["27", 20] + 
     Sqrt[30]*FeeAmpp["27", 23] - 3*Sqrt[5]*FeeAmpp["8", 7] + 
     5*Sqrt[6]*FeeAppp["27", 20] + Sqrt[30]*FeeAppp["27", 23] - 
     3*Sqrt[5]*FeeAppp["8", 7])/Sqrt[2], LeeVRR[1, 3, 2, 2] -> 
  (-5*Sqrt[6]*FeeAmpp["27", 21] + Sqrt[30]*FeeAmpp["27", 24] - 
    3*Sqrt[5]*FeeAmpp["8", 8] - 5*Sqrt[6]*FeeAppp["27", 21] + 
    Sqrt[30]*FeeAppp["27", 24] - 3*Sqrt[5]*FeeAppp["8", 8])/(30*Sqrt[2]), 
 LeeVRR[1, 3, 2, 3] -> (-FeeAmpp["27", 26] - FeeAppp["27", 26])/2, 
 LeeVRR[1, 3, 3, 1] -> (5*Sqrt[6]*FeeAmpp["1", 1] + 
    Sqrt[10]*(-6*FeeAmpp["27", 16] - 3*Sqrt[3]*FeeAmpp["27", 18] - 
      3*FeeAmpp["8", 4] + Sqrt[3]*FeeAmpp["8", 6]) + 
    5*Sqrt[6]*FeeAppp["1", 1] + Sqrt[10]*(-6*FeeAppp["27", 16] - 
      3*Sqrt[3]*FeeAppp["27", 18] - 3*FeeAppp["8", 4] + 
      Sqrt[3]*FeeAppp["8", 6]))/(60*Sqrt[2]), 
 LeeVRR[1, 3, 3, 2] -> -1/2*(2*FeeAmpp["27", 17] + FeeAmpp["8", 5] + 
     2*FeeAppp["27", 17] + FeeAppp["8", 5])/Sqrt[10], 
 LeeVRR[1, 3, 3, 3] -> -1/2*(Sqrt[6]*FeeAmpp["27", 24] + 2*FeeAmpp["8", 8] + 
     Sqrt[6]*FeeAppp["27", 24] + 2*FeeAppp["8", 8])/Sqrt[10], 
 LeeVRR[2, 1, 1, 1] -> 
  -1/10*(5*FeeAmpp["27", 11] + Sqrt[5]*FeeAmpp["27", 15] - 
     2*Sqrt[5]*FeeAmpp["8", 3] + 5*FeeAppp["27", 11] + 
     Sqrt[5]*FeeAppp["27", 15] - 2*Sqrt[5]*FeeAppp["8", 3])/Sqrt[2], 
 LeeVRR[2, 1, 1, 2] -> (5*FeeAmpp["1", 1] - 10*FeeAmpp["27", 12] + 
    Sqrt[5]*FeeAmpp["27", 18] - 2*Sqrt[5]*FeeAmpp["8", 6] + 
    5*FeeAppp["1", 1] - 10*FeeAppp["27", 12] + Sqrt[5]*FeeAppp["27", 18] - 
    2*Sqrt[5]*FeeAppp["8", 6])/(20*Sqrt[3]), 
 LeeVRR[2, 1, 1, 3] -> -1/30*(5*Sqrt[6]*FeeAmpp["27", 20] + 
     Sqrt[30]*FeeAmpp["27", 23] - 3*Sqrt[5]*FeeAmpp["8", 7] + 
     5*Sqrt[6]*FeeAppp["27", 20] + Sqrt[30]*FeeAppp["27", 23] - 
     3*Sqrt[5]*FeeAppp["8", 7])/Sqrt[2], LeeVRR[2, 1, 2, 1] -> 
  (FeeAmpp["27", 10] + FeeAppp["27", 10])/Sqrt[2], 
 LeeVRR[2, 1, 2, 2] -> (5*FeeAmpp["27", 11] - Sqrt[5]*FeeAmpp["27", 15] + 
    2*Sqrt[5]*FeeAmpp["8", 3] + 5*FeeAppp["27", 11] - 
    Sqrt[5]*FeeAppp["27", 15] + 2*Sqrt[5]*FeeAppp["8", 3])/(10*Sqrt[2]), 
 LeeVRR[2, 1, 2, 3] -> (FeeAmpp["27", 19] + FeeAppp["27", 19])/2, 
 LeeVRR[2, 1, 3, 1] -> (FeeAmpp["27", 4] + FeeAppp["27", 4])/2, 
 LeeVRR[2, 1, 3, 2] -> (5*Sqrt[6]*FeeAmpp["27", 5] - 
    Sqrt[30]*FeeAmpp["27", 8] + 3*Sqrt[5]*FeeAmpp["8", 1] + 
    5*Sqrt[6]*FeeAppp["27", 5] - Sqrt[30]*FeeAppp["27", 8] + 
    3*Sqrt[5]*FeeAppp["8", 1])/(30*Sqrt[2]), 
 LeeVRR[2, 1, 3, 3] -> (2*FeeAmpp["27", 15] + FeeAmpp["8", 3] + 
    2*FeeAppp["27", 15] + FeeAppp["8", 3])/(2*Sqrt[10]), 
 LeeVRR[2, 2, 1, 1] -> (5*FeeAmpp["1", 1] - 10*FeeAmpp["27", 12] + 
    Sqrt[5]*FeeAmpp["27", 18] - 2*Sqrt[5]*FeeAmpp["8", 6] + 
    5*FeeAppp["1", 1] - 10*FeeAppp["27", 12] + Sqrt[5]*FeeAppp["27", 18] - 
    2*Sqrt[5]*FeeAppp["8", 6])/(20*Sqrt[3]), 
 LeeVRR[2, 2, 1, 2] -> (-5*FeeAmpp["27", 13] + 
    Sqrt[5]*(FeeAmpp["27", 17] - 2*FeeAmpp["8", 5]) - 5*FeeAppp["27", 13] + 
    Sqrt[5]*(FeeAppp["27", 17] - 2*FeeAppp["8", 5]))/(10*Sqrt[2]), 
 LeeVRR[2, 2, 1, 3] -> (-5*Sqrt[6]*FeeAmpp["27", 21] + 
    Sqrt[30]*FeeAmpp["27", 24] - 3*Sqrt[5]*FeeAmpp["8", 8] - 
    5*Sqrt[6]*FeeAppp["27", 21] + Sqrt[30]*FeeAppp["27", 24] - 
    3*Sqrt[5]*FeeAppp["8", 8])/(30*Sqrt[2]), 
 LeeVRR[2, 2, 2, 1] -> (5*FeeAmpp["27", 11] - Sqrt[5]*FeeAmpp["27", 15] + 
    2*Sqrt[5]*FeeAmpp["8", 3] + 5*FeeAppp["27", 11] - 
    Sqrt[5]*FeeAppp["27", 15] + 2*Sqrt[5]*FeeAppp["8", 3])/(10*Sqrt[2]), 
 LeeVRR[2, 2, 2, 2] -> (FeeAmpp["1", 1]/Sqrt[6] + FeeAmpp["27", 12]/Sqrt[6] + 
    (-3*FeeAmpp["27", 16] + Sqrt[3]*FeeAmpp["27", 18] + 6*FeeAmpp["8", 4] - 
      2*Sqrt[3]*FeeAmpp["8", 6])/(3*Sqrt[10]) + FeeAppp["1", 1]/Sqrt[6] + 
    FeeAppp["27", 12]/Sqrt[6] + (-3*FeeAppp["27", 16] + 
      Sqrt[3]*FeeAppp["27", 18] + 6*FeeAppp["8", 4] - 
      2*Sqrt[3]*FeeAppp["8", 6])/(3*Sqrt[10]))/Sqrt[2], 
 LeeVRR[2, 2, 2, 3] -> (5*Sqrt[3]*FeeAmpp["27", 20] - 
    2*Sqrt[15]*FeeAmpp["27", 23] + 3*Sqrt[10]*FeeAmpp["8", 7] + 
    5*Sqrt[3]*FeeAppp["27", 20] - 2*Sqrt[15]*FeeAppp["27", 23] + 
    3*Sqrt[10]*FeeAppp["8", 7])/30, LeeVRR[2, 2, 3, 1] -> 
  (5*Sqrt[6]*FeeAmpp["27", 5] - Sqrt[30]*FeeAmpp["27", 8] + 
    3*Sqrt[5]*FeeAmpp["8", 1] + 5*Sqrt[6]*FeeAppp["27", 5] - 
    Sqrt[30]*FeeAppp["27", 8] + 3*Sqrt[5]*FeeAppp["8", 1])/(30*Sqrt[2]), 
 LeeVRR[2, 2, 3, 2] -> (5*Sqrt[3]*FeeAmpp["27", 6] - 
    2*Sqrt[15]*FeeAmpp["27", 9] + 3*Sqrt[10]*FeeAmpp["8", 2] + 
    5*Sqrt[3]*FeeAppp["27", 6] - 2*Sqrt[15]*FeeAppp["27", 9] + 
    3*Sqrt[10]*FeeAppp["8", 2])/30, LeeVRR[2, 2, 3, 3] -> 
  (5*Sqrt[6]*FeeAmpp["1", 1] + Sqrt[10]*(6*FeeAmpp["27", 16] - 
      3*Sqrt[3]*FeeAmpp["27", 18] + 3*FeeAmpp["8", 4] + 
      Sqrt[3]*FeeAmpp["8", 6]) + 5*Sqrt[6]*FeeAppp["1", 1] + 
    Sqrt[10]*(6*FeeAppp["27", 16] - 3*Sqrt[3]*FeeAppp["27", 18] + 
      3*FeeAppp["8", 4] + Sqrt[3]*FeeAppp["8", 6]))/(60*Sqrt[2]), 
 LeeVRR[2, 3, 1, 1] -> -1/30*(5*Sqrt[6]*FeeAmpp["27", 20] + 
     Sqrt[30]*FeeAmpp["27", 23] - 3*Sqrt[5]*FeeAmpp["8", 7] + 
     5*Sqrt[6]*FeeAppp["27", 20] + Sqrt[30]*FeeAppp["27", 23] - 
     3*Sqrt[5]*FeeAppp["8", 7])/Sqrt[2], LeeVRR[2, 3, 1, 2] -> 
  (-5*Sqrt[6]*FeeAmpp["27", 21] + Sqrt[30]*FeeAmpp["27", 24] - 
    3*Sqrt[5]*FeeAmpp["8", 8] - 5*Sqrt[6]*FeeAppp["27", 21] + 
    Sqrt[30]*FeeAppp["27", 24] - 3*Sqrt[5]*FeeAppp["8", 8])/(30*Sqrt[2]), 
 LeeVRR[2, 3, 1, 3] -> (-FeeAmpp["27", 26] - FeeAppp["27", 26])/2, 
 LeeVRR[2, 3, 2, 1] -> (FeeAmpp["27", 19] + FeeAppp["27", 19])/2, 
 LeeVRR[2, 3, 2, 2] -> (5*Sqrt[3]*FeeAmpp["27", 20] - 
    2*Sqrt[15]*FeeAmpp["27", 23] + 3*Sqrt[10]*FeeAmpp["8", 7] + 
    5*Sqrt[3]*FeeAppp["27", 20] - 2*Sqrt[15]*FeeAppp["27", 23] + 
    3*Sqrt[10]*FeeAppp["8", 7])/30, LeeVRR[2, 3, 2, 3] -> 
  (FeeAmpp["27", 25] + FeeAppp["27", 25])/Sqrt[2], 
 LeeVRR[2, 3, 3, 1] -> (2*FeeAmpp["27", 15] + FeeAmpp["8", 3] + 
    2*FeeAppp["27", 15] + FeeAppp["8", 3])/(2*Sqrt[10]), 
 LeeVRR[2, 3, 3, 2] -> (5*Sqrt[6]*FeeAmpp["1", 1] + 
    Sqrt[10]*(6*FeeAmpp["27", 16] - 3*Sqrt[3]*FeeAmpp["27", 18] + 
      3*FeeAmpp["8", 4] + Sqrt[3]*FeeAmpp["8", 6]) + 
    5*Sqrt[6]*FeeAppp["1", 1] + Sqrt[10]*(6*FeeAppp["27", 16] - 
      3*Sqrt[3]*FeeAppp["27", 18] + 3*FeeAppp["8", 4] + 
      Sqrt[3]*FeeAppp["8", 6]))/(60*Sqrt[2]), 
 LeeVRR[2, 3, 3, 3] -> (Sqrt[6]*FeeAmpp["27", 23] + 2*FeeAmpp["8", 7] + 
    Sqrt[6]*FeeAppp["27", 23] + 2*FeeAppp["8", 7])/(2*Sqrt[10]), 
 LeeVRR[3, 1, 1, 1] -> -1/30*(5*Sqrt[6]*FeeAmpp["27", 5] + 
     2*Sqrt[30]*FeeAmpp["27", 8] - 6*Sqrt[5]*FeeAmpp["8", 1] + 
     5*Sqrt[6]*FeeAppp["27", 5] + 2*Sqrt[30]*FeeAppp["27", 8] - 
     6*Sqrt[5]*FeeAppp["8", 1])/Sqrt[2], LeeVRR[3, 1, 1, 2] -> 
  -1/30*(5*Sqrt[6]*FeeAmpp["27", 6] + Sqrt[30]*FeeAmpp["27", 9] - 
     3*Sqrt[5]*FeeAmpp["8", 2] + 5*Sqrt[6]*FeeAppp["27", 6] + 
     Sqrt[30]*FeeAppp["27", 9] - 3*Sqrt[5]*FeeAppp["8", 2])/Sqrt[2], 
 LeeVRR[3, 1, 1, 3] -> (5*Sqrt[6]*FeeAmpp["1", 1] + 
    Sqrt[10]*(-6*FeeAmpp["27", 16] - 3*Sqrt[3]*FeeAmpp["27", 18] - 
      3*FeeAmpp["8", 4] + Sqrt[3]*FeeAmpp["8", 6]) + 
    5*Sqrt[6]*FeeAppp["1", 1] + Sqrt[10]*(-6*FeeAppp["27", 16] - 
      3*Sqrt[3]*FeeAppp["27", 18] - 3*FeeAppp["8", 4] + 
      Sqrt[3]*FeeAppp["8", 6]))/(60*Sqrt[2]), 
 LeeVRR[3, 1, 2, 1] -> (FeeAmpp["27", 4] + FeeAppp["27", 4])/2, 
 LeeVRR[3, 1, 2, 2] -> (5*Sqrt[6]*FeeAmpp["27", 5] - 
    Sqrt[30]*FeeAmpp["27", 8] + 3*Sqrt[5]*FeeAmpp["8", 1] + 
    5*Sqrt[6]*FeeAppp["27", 5] - Sqrt[30]*FeeAppp["27", 8] + 
    3*Sqrt[5]*FeeAppp["8", 1])/(30*Sqrt[2]), 
 LeeVRR[3, 1, 2, 3] -> (2*FeeAmpp["27", 15] + FeeAmpp["8", 3] + 
    2*FeeAppp["27", 15] + FeeAppp["8", 3])/(2*Sqrt[10]), 
 LeeVRR[3, 1, 3, 1] -> (FeeAmpp["27", 1] + FeeAppp["27", 1])/Sqrt[2], 
 LeeVRR[3, 1, 3, 2] -> (FeeAmpp["27", 2] + FeeAppp["27", 2])/2, 
 LeeVRR[3, 1, 3, 3] -> (Sqrt[6]*FeeAmpp["27", 8] + 2*FeeAmpp["8", 1] + 
    Sqrt[6]*FeeAppp["27", 8] + 2*FeeAppp["8", 1])/(2*Sqrt[10]), 
 LeeVRR[3, 2, 1, 1] -> -1/30*(5*Sqrt[6]*FeeAmpp["27", 6] + 
     Sqrt[30]*FeeAmpp["27", 9] - 3*Sqrt[5]*FeeAmpp["8", 2] + 
     5*Sqrt[6]*FeeAppp["27", 6] + Sqrt[30]*FeeAppp["27", 9] - 
     3*Sqrt[5]*FeeAppp["8", 2])/Sqrt[2], LeeVRR[3, 2, 1, 2] -> 
  (-FeeAmpp["27", 7] - FeeAppp["27", 7])/2, LeeVRR[3, 2, 1, 3] -> 
  -1/2*(2*FeeAmpp["27", 17] + FeeAmpp["8", 5] + 2*FeeAppp["27", 17] + 
     FeeAppp["8", 5])/Sqrt[10], LeeVRR[3, 2, 2, 1] -> 
  (5*Sqrt[6]*FeeAmpp["27", 5] - Sqrt[30]*FeeAmpp["27", 8] + 
    3*Sqrt[5]*FeeAmpp["8", 1] + 5*Sqrt[6]*FeeAppp["27", 5] - 
    Sqrt[30]*FeeAppp["27", 8] + 3*Sqrt[5]*FeeAppp["8", 1])/(30*Sqrt[2]), 
 LeeVRR[3, 2, 2, 2] -> (5*Sqrt[3]*FeeAmpp["27", 6] - 
    2*Sqrt[15]*FeeAmpp["27", 9] + 3*Sqrt[10]*FeeAmpp["8", 2] + 
    5*Sqrt[3]*FeeAppp["27", 6] - 2*Sqrt[15]*FeeAppp["27", 9] + 
    3*Sqrt[10]*FeeAppp["8", 2])/30, LeeVRR[3, 2, 2, 3] -> 
  (5*Sqrt[6]*FeeAmpp["1", 1] + Sqrt[10]*(6*FeeAmpp["27", 16] - 
      3*Sqrt[3]*FeeAmpp["27", 18] + 3*FeeAmpp["8", 4] + 
      Sqrt[3]*FeeAmpp["8", 6]) + 5*Sqrt[6]*FeeAppp["1", 1] + 
    Sqrt[10]*(6*FeeAppp["27", 16] - 3*Sqrt[3]*FeeAppp["27", 18] + 
      3*FeeAppp["8", 4] + Sqrt[3]*FeeAppp["8", 6]))/(60*Sqrt[2]), 
 LeeVRR[3, 2, 3, 1] -> (FeeAmpp["27", 2] + FeeAppp["27", 2])/2, 
 LeeVRR[3, 2, 3, 2] -> (FeeAmpp["27", 3] + FeeAppp["27", 3])/Sqrt[2], 
 LeeVRR[3, 2, 3, 3] -> (Sqrt[6]*FeeAmpp["27", 9] + 2*FeeAmpp["8", 2] + 
    Sqrt[6]*FeeAppp["27", 9] + 2*FeeAppp["8", 2])/(2*Sqrt[10]), 
 LeeVRR[3, 3, 1, 1] -> (5*Sqrt[6]*FeeAmpp["1", 1] + 
    Sqrt[10]*(-6*FeeAmpp["27", 16] - 3*Sqrt[3]*FeeAmpp["27", 18] - 
      3*FeeAmpp["8", 4] + Sqrt[3]*FeeAmpp["8", 6]) + 
    5*Sqrt[6]*FeeAppp["1", 1] + Sqrt[10]*(-6*FeeAppp["27", 16] - 
      3*Sqrt[3]*FeeAppp["27", 18] - 3*FeeAppp["8", 4] + 
      Sqrt[3]*FeeAppp["8", 6]))/(60*Sqrt[2]), 
 LeeVRR[3, 3, 1, 2] -> -1/2*(2*FeeAmpp["27", 17] + FeeAmpp["8", 5] + 
     2*FeeAppp["27", 17] + FeeAppp["8", 5])/Sqrt[10], 
 LeeVRR[3, 3, 1, 3] -> -1/2*(Sqrt[6]*FeeAmpp["27", 24] + 2*FeeAmpp["8", 8] + 
     Sqrt[6]*FeeAppp["27", 24] + 2*FeeAppp["8", 8])/Sqrt[10], 
 LeeVRR[3, 3, 2, 1] -> (2*FeeAmpp["27", 15] + FeeAmpp["8", 3] + 
    2*FeeAppp["27", 15] + FeeAppp["8", 3])/(2*Sqrt[10]), 
 LeeVRR[3, 3, 2, 2] -> (5*Sqrt[6]*FeeAmpp["1", 1] + 
    Sqrt[10]*(6*FeeAmpp["27", 16] - 3*Sqrt[3]*FeeAmpp["27", 18] + 
      3*FeeAmpp["8", 4] + Sqrt[3]*FeeAmpp["8", 6]) + 
    5*Sqrt[6]*FeeAppp["1", 1] + Sqrt[10]*(6*FeeAppp["27", 16] - 
      3*Sqrt[3]*FeeAppp["27", 18] + 3*FeeAppp["8", 4] + 
      Sqrt[3]*FeeAppp["8", 6]))/(60*Sqrt[2]), 
 LeeVRR[3, 3, 2, 3] -> (Sqrt[6]*FeeAmpp["27", 23] + 2*FeeAmpp["8", 7] + 
    Sqrt[6]*FeeAppp["27", 23] + 2*FeeAppp["8", 7])/(2*Sqrt[10]), 
 LeeVRR[3, 3, 3, 1] -> (Sqrt[6]*FeeAmpp["27", 8] + 2*FeeAmpp["8", 1] + 
    Sqrt[6]*FeeAppp["27", 8] + 2*FeeAppp["8", 1])/(2*Sqrt[10]), 
 LeeVRR[3, 3, 3, 2] -> (Sqrt[6]*FeeAmpp["27", 9] + 2*FeeAmpp["8", 2] + 
    Sqrt[6]*FeeAppp["27", 9] + 2*FeeAppp["8", 2])/(2*Sqrt[10]), 
 LeeVRR[3, 3, 3, 3] -> (5*FeeAmpp["1", 1] + 3*Sqrt[5]*FeeAmpp["27", 18] + 
    4*Sqrt[5]*FeeAmpp["8", 6] + 5*FeeAppp["1", 1] + 
    3*Sqrt[5]*FeeAppp["27", 18] + 4*Sqrt[5]*FeeAppp["8", 6])/(10*Sqrt[3]), 
 LeuVRR[1, 1, 1, 1] -> (Sqrt[6]*FeuAm["1", 1, "1", 1] - 
    Sqrt[6]*FeuAm["1", 1, "3", 2] - 3*FeuAm["8", 4, "1", 1] + 
    3*FeuAm["8", 4, "3", 2] - Sqrt[3]*FeuAm["8", 6, "1", 1] + 
    Sqrt[3]*FeuAm["8", 6, "3", 2] + Sqrt[6]*FeuAp["1", 1, "1", 1] - 
    Sqrt[6]*FeuAp["1", 1, "3", 2] - 3*FeuAp["8", 4, "1", 1] + 
    3*FeuAp["8", 4, "3", 2] - Sqrt[3]*FeuAp["8", 6, "1", 1] + 
    Sqrt[3]*FeuAp["8", 6, "3", 2])/(6*Sqrt[2]), 
 LeuVRR[1, 1, 1, 2] -> (-(Sqrt[6]*FeuAm["1", 1, "3", 3]) + 
    3*FeuAm["8", 4, "3", 3] + Sqrt[3]*FeuAm["8", 6, "3", 3] - 
    Sqrt[6]*FeuAp["1", 1, "3", 3] + 3*FeuAp["8", 4, "3", 3] + 
    Sqrt[3]*FeuAp["8", 6, "3", 3])/6, LeuVRR[1, 1, 2, 1] -> 
  (Sqrt[6]*FeuAm["1", 1, "3", 1] - 3*FeuAm["8", 4, "3", 1] - 
    Sqrt[3]*FeuAm["8", 6, "3", 1] + Sqrt[6]*FeuAp["1", 1, "3", 1] - 
    3*FeuAp["8", 4, "3", 1] - Sqrt[3]*FeuAp["8", 6, "3", 1])/6, 
 LeuVRR[1, 1, 2, 2] -> (Sqrt[6]*FeuAm["1", 1, "1", 1] + 
    Sqrt[6]*FeuAm["1", 1, "3", 2] - 3*FeuAm["8", 4, "1", 1] - 
    3*FeuAm["8", 4, "3", 2] - Sqrt[3]*FeuAm["8", 6, "1", 1] - 
    Sqrt[3]*FeuAm["8", 6, "3", 2] + Sqrt[6]*FeuAp["1", 1, "1", 1] + 
    Sqrt[6]*FeuAp["1", 1, "3", 2] - 3*FeuAp["8", 4, "1", 1] - 
    3*FeuAp["8", 4, "3", 2] - Sqrt[3]*FeuAp["8", 6, "1", 1] - 
    Sqrt[3]*FeuAp["8", 6, "3", 2])/(6*Sqrt[2]), 
 LeuVRR[1, 2, 1, 1] -> (-FeuAm["8", 5, "1", 1] + FeuAm["8", 5, "3", 2] - 
    FeuAp["8", 5, "1", 1] + FeuAp["8", 5, "3", 2])/2, 
 LeuVRR[1, 2, 1, 2] -> (FeuAm["8", 5, "3", 3] + FeuAp["8", 5, "3", 3])/
   Sqrt[2], LeuVRR[1, 2, 2, 1] -> 
  -((FeuAm["8", 5, "3", 1] + FeuAp["8", 5, "3", 1])/Sqrt[2]), 
 LeuVRR[1, 2, 2, 2] -> (-FeuAm["8", 5, "1", 1] - FeuAm["8", 5, "3", 2] - 
    FeuAp["8", 5, "1", 1] - FeuAp["8", 5, "3", 2])/2, 
 LeuVRR[1, 3, 1, 1] -> (-FeuAm["8", 8, "1", 1] + FeuAm["8", 8, "3", 2] - 
    FeuAp["8", 8, "1", 1] + FeuAp["8", 8, "3", 2])/2, 
 LeuVRR[1, 3, 1, 2] -> (FeuAm["8", 8, "3", 3] + FeuAp["8", 8, "3", 3])/
   Sqrt[2], LeuVRR[1, 3, 2, 1] -> 
  -((FeuAm["8", 8, "3", 1] + FeuAp["8", 8, "3", 1])/Sqrt[2]), 
 LeuVRR[1, 3, 2, 2] -> (-FeuAm["8", 8, "1", 1] - FeuAm["8", 8, "3", 2] - 
    FeuAp["8", 8, "1", 1] - FeuAp["8", 8, "3", 2])/2, 
 LeuVRR[2, 1, 1, 1] -> (FeuAm["8", 3, "1", 1] - FeuAm["8", 3, "3", 2] + 
    FeuAp["8", 3, "1", 1] - FeuAp["8", 3, "3", 2])/2, 
 LeuVRR[2, 1, 1, 2] -> -((FeuAm["8", 3, "3", 3] + FeuAp["8", 3, "3", 3])/
    Sqrt[2]), LeuVRR[2, 1, 2, 1] -> 
  (FeuAm["8", 3, "3", 1] + FeuAp["8", 3, "3", 1])/Sqrt[2], 
 LeuVRR[2, 1, 2, 2] -> (FeuAm["8", 3, "1", 1] + FeuAm["8", 3, "3", 2] + 
    FeuAp["8", 3, "1", 1] + FeuAp["8", 3, "3", 2])/2, 
 LeuVRR[2, 2, 1, 1] -> (Sqrt[6]*FeuAm["1", 1, "1", 1] - 
    Sqrt[6]*FeuAm["1", 1, "3", 2] + 3*FeuAm["8", 4, "1", 1] - 
    3*FeuAm["8", 4, "3", 2] - Sqrt[3]*FeuAm["8", 6, "1", 1] + 
    Sqrt[3]*FeuAm["8", 6, "3", 2] + Sqrt[6]*FeuAp["1", 1, "1", 1] - 
    Sqrt[6]*FeuAp["1", 1, "3", 2] + 3*FeuAp["8", 4, "1", 1] - 
    3*FeuAp["8", 4, "3", 2] - Sqrt[3]*FeuAp["8", 6, "1", 1] + 
    Sqrt[3]*FeuAp["8", 6, "3", 2])/(6*Sqrt[2]), 
 LeuVRR[2, 2, 1, 2] -> (-(Sqrt[6]*FeuAm["1", 1, "3", 3]) - 
    3*FeuAm["8", 4, "3", 3] + Sqrt[3]*FeuAm["8", 6, "3", 3] - 
    Sqrt[6]*FeuAp["1", 1, "3", 3] - 3*FeuAp["8", 4, "3", 3] + 
    Sqrt[3]*FeuAp["8", 6, "3", 3])/6, LeuVRR[2, 2, 2, 1] -> 
  (Sqrt[6]*FeuAm["1", 1, "3", 1] + 3*FeuAm["8", 4, "3", 1] - 
    Sqrt[3]*FeuAm["8", 6, "3", 1] + Sqrt[6]*FeuAp["1", 1, "3", 1] + 
    3*FeuAp["8", 4, "3", 1] - Sqrt[3]*FeuAp["8", 6, "3", 1])/6, 
 LeuVRR[2, 2, 2, 2] -> (Sqrt[6]*FeuAm["1", 1, "1", 1] + 
    Sqrt[6]*FeuAm["1", 1, "3", 2] + 3*FeuAm["8", 4, "1", 1] + 
    3*FeuAm["8", 4, "3", 2] - Sqrt[3]*FeuAm["8", 6, "1", 1] - 
    Sqrt[3]*FeuAm["8", 6, "3", 2] + Sqrt[6]*FeuAp["1", 1, "1", 1] + 
    Sqrt[6]*FeuAp["1", 1, "3", 2] + 3*FeuAp["8", 4, "1", 1] + 
    3*FeuAp["8", 4, "3", 2] - Sqrt[3]*FeuAp["8", 6, "1", 1] - 
    Sqrt[3]*FeuAp["8", 6, "3", 2])/(6*Sqrt[2]), 
 LeuVRR[2, 3, 1, 1] -> (FeuAm["8", 7, "1", 1] - FeuAm["8", 7, "3", 2] + 
    FeuAp["8", 7, "1", 1] - FeuAp["8", 7, "3", 2])/2, 
 LeuVRR[2, 3, 1, 2] -> -((FeuAm["8", 7, "3", 3] + FeuAp["8", 7, "3", 3])/
    Sqrt[2]), LeuVRR[2, 3, 2, 1] -> 
  (FeuAm["8", 7, "3", 1] + FeuAp["8", 7, "3", 1])/Sqrt[2], 
 LeuVRR[2, 3, 2, 2] -> (FeuAm["8", 7, "1", 1] + FeuAm["8", 7, "3", 2] + 
    FeuAp["8", 7, "1", 1] + FeuAp["8", 7, "3", 2])/2, 
 LeuVRR[3, 1, 1, 1] -> (FeuAm["8", 1, "1", 1] - FeuAm["8", 1, "3", 2] + 
    FeuAp["8", 1, "1", 1] - FeuAp["8", 1, "3", 2])/2, 
 LeuVRR[3, 1, 1, 2] -> -((FeuAm["8", 1, "3", 3] + FeuAp["8", 1, "3", 3])/
    Sqrt[2]), LeuVRR[3, 1, 2, 1] -> 
  (FeuAm["8", 1, "3", 1] + FeuAp["8", 1, "3", 1])/Sqrt[2], 
 LeuVRR[3, 1, 2, 2] -> (FeuAm["8", 1, "1", 1] + FeuAm["8", 1, "3", 2] + 
    FeuAp["8", 1, "1", 1] + FeuAp["8", 1, "3", 2])/2, 
 LeuVRR[3, 2, 1, 1] -> (FeuAm["8", 2, "1", 1] - FeuAm["8", 2, "3", 2] + 
    FeuAp["8", 2, "1", 1] - FeuAp["8", 2, "3", 2])/2, 
 LeuVRR[3, 2, 1, 2] -> -((FeuAm["8", 2, "3", 3] + FeuAp["8", 2, "3", 3])/
    Sqrt[2]), LeuVRR[3, 2, 2, 1] -> 
  (FeuAm["8", 2, "3", 1] + FeuAp["8", 2, "3", 1])/Sqrt[2], 
 LeuVRR[3, 2, 2, 2] -> (FeuAm["8", 2, "1", 1] + FeuAm["8", 2, "3", 2] + 
    FeuAp["8", 2, "1", 1] + FeuAp["8", 2, "3", 2])/2, 
 LeuVRR[3, 3, 1, 1] -> (Sqrt[2]*FeuAm["1", 1, "1", 1] - 
    Sqrt[2]*FeuAm["1", 1, "3", 2] + 2*FeuAm["8", 6, "1", 1] - 
    2*FeuAm["8", 6, "3", 2] + Sqrt[2]*FeuAp["1", 1, "1", 1] - 
    Sqrt[2]*FeuAp["1", 1, "3", 2] + 2*FeuAp["8", 6, "1", 1] - 
    2*FeuAp["8", 6, "3", 2])/(2*Sqrt[6]), LeuVRR[3, 3, 1, 2] -> 
  -((FeuAm["1", 1, "3", 3] + Sqrt[2]*FeuAm["8", 6, "3", 3] + 
     FeuAp["1", 1, "3", 3] + Sqrt[2]*FeuAp["8", 6, "3", 3])/Sqrt[6]), 
 LeuVRR[3, 3, 2, 1] -> (FeuAm["1", 1, "3", 1] + 
    Sqrt[2]*FeuAm["8", 6, "3", 1] + FeuAp["1", 1, "3", 1] + 
    Sqrt[2]*FeuAp["8", 6, "3", 1])/Sqrt[6], LeuVRR[3, 3, 2, 2] -> 
  (Sqrt[2]*FeuAm["1", 1, "1", 1] + Sqrt[2]*FeuAm["1", 1, "3", 2] + 
    2*FeuAm["8", 6, "1", 1] + 2*FeuAm["8", 6, "3", 2] + 
    Sqrt[2]*FeuAp["1", 1, "1", 1] + Sqrt[2]*FeuAp["1", 1, "3", 2] + 
    2*FeuAp["8", 6, "1", 1] + 2*FeuAp["8", 6, "3", 2])/(2*Sqrt[6]), 
 LedVRR[1, 1, 1, 1] -> (2*FedAm["1", 1, "1", 1] - 
    Sqrt[6]*FedAm["1", 1, "8", 4] - Sqrt[2]*FedAm["1", 1, "8", 6] - 
    Sqrt[6]*FedAm["8", 4, "1", 1] + 3*FedAm["8", 4, "8", 4] + 
    Sqrt[3]*FedAm["8", 4, "8", 6] - Sqrt[2]*FedAm["8", 6, "1", 1] + 
    Sqrt[3]*FedAm["8", 6, "8", 4] + FedAm["8", 6, "8", 6] + 
    2*FedAp["1", 1, "1", 1] - Sqrt[6]*FedAp["1", 1, "8", 4] - 
    Sqrt[2]*FedAp["1", 1, "8", 6] - Sqrt[6]*FedAp["8", 4, "1", 1] + 
    3*FedAp["8", 4, "8", 4] + Sqrt[3]*FedAp["8", 4, "8", 6] - 
    Sqrt[2]*FedAp["8", 6, "1", 1] + Sqrt[3]*FedAp["8", 6, "8", 4] + 
    FedAp["8", 6, "8", 6])/(6*Sqrt[2]), LedVRR[1, 1, 1, 2] -> 
  (-(Sqrt[6]*FedAm["1", 1, "8", 5]) + 3*FedAm["8", 4, "8", 5] + 
    Sqrt[3]*FedAm["8", 6, "8", 5] - Sqrt[6]*FedAp["1", 1, "8", 5] + 
    3*FedAp["8", 4, "8", 5] + Sqrt[3]*FedAp["8", 6, "8", 5])/6, 
 LedVRR[1, 1, 1, 3] -> (-(Sqrt[6]*FedAm["1", 1, "8", 8]) + 
    3*FedAm["8", 4, "8", 8] + Sqrt[3]*FedAm["8", 6, "8", 8] - 
    Sqrt[6]*FedAp["1", 1, "8", 8] + 3*FedAp["8", 4, "8", 8] + 
    Sqrt[3]*FedAp["8", 6, "8", 8])/6, LedVRR[1, 1, 2, 1] -> 
  (Sqrt[6]*FedAm["1", 1, "8", 3] - 3*FedAm["8", 4, "8", 3] - 
    Sqrt[3]*FedAm["8", 6, "8", 3] + Sqrt[6]*FedAp["1", 1, "8", 3] - 
    3*FedAp["8", 4, "8", 3] - Sqrt[3]*FedAp["8", 6, "8", 3])/6, 
 LedVRR[1, 1, 2, 2] -> (2*FedAm["1", 1, "1", 1] + 
    Sqrt[6]*FedAm["1", 1, "8", 4] - Sqrt[2]*FedAm["1", 1, "8", 6] - 
    Sqrt[6]*FedAm["8", 4, "1", 1] - 3*FedAm["8", 4, "8", 4] + 
    Sqrt[3]*FedAm["8", 4, "8", 6] - Sqrt[2]*FedAm["8", 6, "1", 1] - 
    Sqrt[3]*FedAm["8", 6, "8", 4] + FedAm["8", 6, "8", 6] + 
    2*FedAp["1", 1, "1", 1] + Sqrt[6]*FedAp["1", 1, "8", 4] - 
    Sqrt[2]*FedAp["1", 1, "8", 6] - Sqrt[6]*FedAp["8", 4, "1", 1] - 
    3*FedAp["8", 4, "8", 4] + Sqrt[3]*FedAp["8", 4, "8", 6] - 
    Sqrt[2]*FedAp["8", 6, "1", 1] - Sqrt[3]*FedAp["8", 6, "8", 4] + 
    FedAp["8", 6, "8", 6])/(6*Sqrt[2]), LedVRR[1, 1, 2, 3] -> 
  (Sqrt[6]*FedAm["1", 1, "8", 7] - 3*FedAm["8", 4, "8", 7] - 
    Sqrt[3]*FedAm["8", 6, "8", 7] + Sqrt[6]*FedAp["1", 1, "8", 7] - 
    3*FedAp["8", 4, "8", 7] - Sqrt[3]*FedAp["8", 6, "8", 7])/6, 
 LedVRR[1, 1, 3, 1] -> (Sqrt[6]*FedAm["1", 1, "8", 1] - 
    3*FedAm["8", 4, "8", 1] - Sqrt[3]*FedAm["8", 6, "8", 1] + 
    Sqrt[6]*FedAp["1", 1, "8", 1] - 3*FedAp["8", 4, "8", 1] - 
    Sqrt[3]*FedAp["8", 6, "8", 1])/6, LedVRR[1, 1, 3, 2] -> 
  (Sqrt[6]*FedAm["1", 1, "8", 2] - 3*FedAm["8", 4, "8", 2] - 
    Sqrt[3]*FedAm["8", 6, "8", 2] + Sqrt[6]*FedAp["1", 1, "8", 2] - 
    3*FedAp["8", 4, "8", 2] - Sqrt[3]*FedAp["8", 6, "8", 2])/6, 
 LedVRR[1, 1, 3, 3] -> (2*FedAm["1", 1, "1", 1] + 
    2*Sqrt[2]*FedAm["1", 1, "8", 6] - Sqrt[6]*FedAm["8", 4, "1", 1] - 
    2*Sqrt[3]*FedAm["8", 4, "8", 6] - Sqrt[2]*FedAm["8", 6, "1", 1] - 
    2*FedAm["8", 6, "8", 6] + 2*FedAp["1", 1, "1", 1] + 
    2*Sqrt[2]*FedAp["1", 1, "8", 6] - Sqrt[6]*FedAp["8", 4, "1", 1] - 
    2*Sqrt[3]*FedAp["8", 4, "8", 6] - Sqrt[2]*FedAp["8", 6, "1", 1] - 
    2*FedAp["8", 6, "8", 6])/(6*Sqrt[2]), LedVRR[1, 2, 1, 1] -> 
  (-(Sqrt[6]*FedAm["8", 5, "1", 1]) + 3*FedAm["8", 5, "8", 4] + 
    Sqrt[3]*FedAm["8", 5, "8", 6] - Sqrt[6]*FedAp["8", 5, "1", 1] + 
    3*FedAp["8", 5, "8", 4] + Sqrt[3]*FedAp["8", 5, "8", 6])/6, 
 LedVRR[1, 2, 1, 2] -> (FedAm["8", 5, "8", 5] + FedAp["8", 5, "8", 5])/
   Sqrt[2], LedVRR[1, 2, 1, 3] -> 
  (FedAm["8", 5, "8", 8] + FedAp["8", 5, "8", 8])/Sqrt[2], 
 LedVRR[1, 2, 2, 1] -> -((FedAm["8", 5, "8", 3] + FedAp["8", 5, "8", 3])/
    Sqrt[2]), LedVRR[1, 2, 2, 2] -> 
  (-(Sqrt[6]*FedAm["8", 5, "1", 1]) - 3*FedAm["8", 5, "8", 4] + 
    Sqrt[3]*FedAm["8", 5, "8", 6] - Sqrt[6]*FedAp["8", 5, "1", 1] - 
    3*FedAp["8", 5, "8", 4] + Sqrt[3]*FedAp["8", 5, "8", 6])/6, 
 LedVRR[1, 2, 2, 3] -> -((FedAm["8", 5, "8", 7] + FedAp["8", 5, "8", 7])/
    Sqrt[2]), LedVRR[1, 2, 3, 1] -> 
  -((FedAm["8", 5, "8", 1] + FedAp["8", 5, "8", 1])/Sqrt[2]), 
 LedVRR[1, 2, 3, 2] -> -((FedAm["8", 5, "8", 2] + FedAp["8", 5, "8", 2])/
    Sqrt[2]), LedVRR[1, 2, 3, 3] -> 
  -((FedAm["8", 5, "1", 1] + Sqrt[2]*FedAm["8", 5, "8", 6] + 
     FedAp["8", 5, "1", 1] + Sqrt[2]*FedAp["8", 5, "8", 6])/Sqrt[6]), 
 LedVRR[1, 3, 1, 1] -> (-(Sqrt[6]*FedAm["8", 8, "1", 1]) + 
    3*FedAm["8", 8, "8", 4] + Sqrt[3]*FedAm["8", 8, "8", 6] - 
    Sqrt[6]*FedAp["8", 8, "1", 1] + 3*FedAp["8", 8, "8", 4] + 
    Sqrt[3]*FedAp["8", 8, "8", 6])/6, LedVRR[1, 3, 1, 2] -> 
  (FedAm["8", 8, "8", 5] + FedAp["8", 8, "8", 5])/Sqrt[2], 
 LedVRR[1, 3, 1, 3] -> (FedAm["8", 8, "8", 8] + FedAp["8", 8, "8", 8])/
   Sqrt[2], LedVRR[1, 3, 2, 1] -> 
  -((FedAm["8", 8, "8", 3] + FedAp["8", 8, "8", 3])/Sqrt[2]), 
 LedVRR[1, 3, 2, 2] -> (-(Sqrt[6]*FedAm["8", 8, "1", 1]) - 
    3*FedAm["8", 8, "8", 4] + Sqrt[3]*FedAm["8", 8, "8", 6] - 
    Sqrt[6]*FedAp["8", 8, "1", 1] - 3*FedAp["8", 8, "8", 4] + 
    Sqrt[3]*FedAp["8", 8, "8", 6])/6, LedVRR[1, 3, 2, 3] -> 
  -((FedAm["8", 8, "8", 7] + FedAp["8", 8, "8", 7])/Sqrt[2]), 
 LedVRR[1, 3, 3, 1] -> -((FedAm["8", 8, "8", 1] + FedAp["8", 8, "8", 1])/
    Sqrt[2]), LedVRR[1, 3, 3, 2] -> 
  -((FedAm["8", 8, "8", 2] + FedAp["8", 8, "8", 2])/Sqrt[2]), 
 LedVRR[1, 3, 3, 3] -> 
  -((FedAm["8", 8, "1", 1] + Sqrt[2]*FedAm["8", 8, "8", 6] + 
     FedAp["8", 8, "1", 1] + Sqrt[2]*FedAp["8", 8, "8", 6])/Sqrt[6]), 
 LedVRR[2, 1, 1, 1] -> (Sqrt[6]*FedAm["8", 3, "1", 1] - 
    3*FedAm["8", 3, "8", 4] - Sqrt[3]*FedAm["8", 3, "8", 6] + 
    Sqrt[6]*FedAp["8", 3, "1", 1] - 3*FedAp["8", 3, "8", 4] - 
    Sqrt[3]*FedAp["8", 3, "8", 6])/6, LedVRR[2, 1, 1, 2] -> 
  -((FedAm["8", 3, "8", 5] + FedAp["8", 3, "8", 5])/Sqrt[2]), 
 LedVRR[2, 1, 1, 3] -> -((FedAm["8", 3, "8", 8] + FedAp["8", 3, "8", 8])/
    Sqrt[2]), LedVRR[2, 1, 2, 1] -> 
  (FedAm["8", 3, "8", 3] + FedAp["8", 3, "8", 3])/Sqrt[2], 
 LedVRR[2, 1, 2, 2] -> (Sqrt[6]*FedAm["8", 3, "1", 1] + 
    3*FedAm["8", 3, "8", 4] - Sqrt[3]*FedAm["8", 3, "8", 6] + 
    Sqrt[6]*FedAp["8", 3, "1", 1] + 3*FedAp["8", 3, "8", 4] - 
    Sqrt[3]*FedAp["8", 3, "8", 6])/6, LedVRR[2, 1, 2, 3] -> 
  (FedAm["8", 3, "8", 7] + FedAp["8", 3, "8", 7])/Sqrt[2], 
 LedVRR[2, 1, 3, 1] -> (FedAm["8", 3, "8", 1] + FedAp["8", 3, "8", 1])/
   Sqrt[2], LedVRR[2, 1, 3, 2] -> 
  (FedAm["8", 3, "8", 2] + FedAp["8", 3, "8", 2])/Sqrt[2], 
 LedVRR[2, 1, 3, 3] -> (FedAm["8", 3, "1", 1] + 
    Sqrt[2]*FedAm["8", 3, "8", 6] + FedAp["8", 3, "1", 1] + 
    Sqrt[2]*FedAp["8", 3, "8", 6])/Sqrt[6], LedVRR[2, 2, 1, 1] -> 
  -1/6*(-2*FedAm["1", 1, "1", 1] + Sqrt[6]*FedAm["1", 1, "8", 4] + 
     Sqrt[2]*FedAm["1", 1, "8", 6] - Sqrt[6]*FedAm["8", 4, "1", 1] + 
     3*FedAm["8", 4, "8", 4] + Sqrt[3]*FedAm["8", 4, "8", 6] + 
     Sqrt[2]*FedAm["8", 6, "1", 1] - Sqrt[3]*FedAm["8", 6, "8", 4] - 
     FedAm["8", 6, "8", 6] - 2*FedAp["1", 1, "1", 1] + 
     Sqrt[6]*FedAp["1", 1, "8", 4] + Sqrt[2]*FedAp["1", 1, "8", 6] - 
     Sqrt[6]*FedAp["8", 4, "1", 1] + 3*FedAp["8", 4, "8", 4] + 
     Sqrt[3]*FedAp["8", 4, "8", 6] + Sqrt[2]*FedAp["8", 6, "1", 1] - 
     Sqrt[3]*FedAp["8", 6, "8", 4] - FedAp["8", 6, "8", 6])/Sqrt[2], 
 LedVRR[2, 2, 1, 2] -> (-(Sqrt[6]*FedAm["1", 1, "8", 5]) - 
    3*FedAm["8", 4, "8", 5] + Sqrt[3]*FedAm["8", 6, "8", 5] - 
    Sqrt[6]*FedAp["1", 1, "8", 5] - 3*FedAp["8", 4, "8", 5] + 
    Sqrt[3]*FedAp["8", 6, "8", 5])/6, LedVRR[2, 2, 1, 3] -> 
  (-(Sqrt[6]*FedAm["1", 1, "8", 8]) - 3*FedAm["8", 4, "8", 8] + 
    Sqrt[3]*FedAm["8", 6, "8", 8] - Sqrt[6]*FedAp["1", 1, "8", 8] - 
    3*FedAp["8", 4, "8", 8] + Sqrt[3]*FedAp["8", 6, "8", 8])/6, 
 LedVRR[2, 2, 2, 1] -> (Sqrt[6]*FedAm["1", 1, "8", 3] + 
    3*FedAm["8", 4, "8", 3] - Sqrt[3]*FedAm["8", 6, "8", 3] + 
    Sqrt[6]*FedAp["1", 1, "8", 3] + 3*FedAp["8", 4, "8", 3] - 
    Sqrt[3]*FedAp["8", 6, "8", 3])/6, LedVRR[2, 2, 2, 2] -> 
  (2*FedAm["1", 1, "1", 1] + Sqrt[6]*FedAm["1", 1, "8", 4] - 
    Sqrt[2]*FedAm["1", 1, "8", 6] + Sqrt[6]*FedAm["8", 4, "1", 1] + 
    3*FedAm["8", 4, "8", 4] - Sqrt[3]*FedAm["8", 4, "8", 6] - 
    Sqrt[2]*FedAm["8", 6, "1", 1] - Sqrt[3]*FedAm["8", 6, "8", 4] + 
    FedAm["8", 6, "8", 6] + 2*FedAp["1", 1, "1", 1] + 
    Sqrt[6]*FedAp["1", 1, "8", 4] - Sqrt[2]*FedAp["1", 1, "8", 6] + 
    Sqrt[6]*FedAp["8", 4, "1", 1] + 3*FedAp["8", 4, "8", 4] - 
    Sqrt[3]*FedAp["8", 4, "8", 6] - Sqrt[2]*FedAp["8", 6, "1", 1] - 
    Sqrt[3]*FedAp["8", 6, "8", 4] + FedAp["8", 6, "8", 6])/(6*Sqrt[2]), 
 LedVRR[2, 2, 2, 3] -> (Sqrt[6]*FedAm["1", 1, "8", 7] + 
    3*FedAm["8", 4, "8", 7] - Sqrt[3]*FedAm["8", 6, "8", 7] + 
    Sqrt[6]*FedAp["1", 1, "8", 7] + 3*FedAp["8", 4, "8", 7] - 
    Sqrt[3]*FedAp["8", 6, "8", 7])/6, LedVRR[2, 2, 3, 1] -> 
  (Sqrt[6]*FedAm["1", 1, "8", 1] + 3*FedAm["8", 4, "8", 1] - 
    Sqrt[3]*FedAm["8", 6, "8", 1] + Sqrt[6]*FedAp["1", 1, "8", 1] + 
    3*FedAp["8", 4, "8", 1] - Sqrt[3]*FedAp["8", 6, "8", 1])/6, 
 LedVRR[2, 2, 3, 2] -> (Sqrt[6]*FedAm["1", 1, "8", 2] + 
    3*FedAm["8", 4, "8", 2] - Sqrt[3]*FedAm["8", 6, "8", 2] + 
    Sqrt[6]*FedAp["1", 1, "8", 2] + 3*FedAp["8", 4, "8", 2] - 
    Sqrt[3]*FedAp["8", 6, "8", 2])/6, LedVRR[2, 2, 3, 3] -> 
  (2*FedAm["1", 1, "1", 1] + 2*Sqrt[2]*FedAm["1", 1, "8", 6] + 
    Sqrt[6]*FedAm["8", 4, "1", 1] + 2*Sqrt[3]*FedAm["8", 4, "8", 6] - 
    Sqrt[2]*FedAm["8", 6, "1", 1] - 2*FedAm["8", 6, "8", 6] + 
    2*FedAp["1", 1, "1", 1] + 2*Sqrt[2]*FedAp["1", 1, "8", 6] + 
    Sqrt[6]*FedAp["8", 4, "1", 1] + 2*Sqrt[3]*FedAp["8", 4, "8", 6] - 
    Sqrt[2]*FedAp["8", 6, "1", 1] - 2*FedAp["8", 6, "8", 6])/(6*Sqrt[2]), 
 LedVRR[2, 3, 1, 1] -> (Sqrt[6]*FedAm["8", 7, "1", 1] - 
    3*FedAm["8", 7, "8", 4] - Sqrt[3]*FedAm["8", 7, "8", 6] + 
    Sqrt[6]*FedAp["8", 7, "1", 1] - 3*FedAp["8", 7, "8", 4] - 
    Sqrt[3]*FedAp["8", 7, "8", 6])/6, LedVRR[2, 3, 1, 2] -> 
  -((FedAm["8", 7, "8", 5] + FedAp["8", 7, "8", 5])/Sqrt[2]), 
 LedVRR[2, 3, 1, 3] -> -((FedAm["8", 7, "8", 8] + FedAp["8", 7, "8", 8])/
    Sqrt[2]), LedVRR[2, 3, 2, 1] -> 
  (FedAm["8", 7, "8", 3] + FedAp["8", 7, "8", 3])/Sqrt[2], 
 LedVRR[2, 3, 2, 2] -> (Sqrt[6]*FedAm["8", 7, "1", 1] + 
    3*FedAm["8", 7, "8", 4] - Sqrt[3]*FedAm["8", 7, "8", 6] + 
    Sqrt[6]*FedAp["8", 7, "1", 1] + 3*FedAp["8", 7, "8", 4] - 
    Sqrt[3]*FedAp["8", 7, "8", 6])/6, LedVRR[2, 3, 2, 3] -> 
  (FedAm["8", 7, "8", 7] + FedAp["8", 7, "8", 7])/Sqrt[2], 
 LedVRR[2, 3, 3, 1] -> (FedAm["8", 7, "8", 1] + FedAp["8", 7, "8", 1])/
   Sqrt[2], LedVRR[2, 3, 3, 2] -> 
  (FedAm["8", 7, "8", 2] + FedAp["8", 7, "8", 2])/Sqrt[2], 
 LedVRR[2, 3, 3, 3] -> (FedAm["8", 7, "1", 1] + 
    Sqrt[2]*FedAm["8", 7, "8", 6] + FedAp["8", 7, "1", 1] + 
    Sqrt[2]*FedAp["8", 7, "8", 6])/Sqrt[6], LedVRR[3, 1, 1, 1] -> 
  (Sqrt[6]*FedAm["8", 1, "1", 1] - 3*FedAm["8", 1, "8", 4] - 
    Sqrt[3]*FedAm["8", 1, "8", 6] + Sqrt[6]*FedAp["8", 1, "1", 1] - 
    3*FedAp["8", 1, "8", 4] - Sqrt[3]*FedAp["8", 1, "8", 6])/6, 
 LedVRR[3, 1, 1, 2] -> -((FedAm["8", 1, "8", 5] + FedAp["8", 1, "8", 5])/
    Sqrt[2]), LedVRR[3, 1, 1, 3] -> 
  -((FedAm["8", 1, "8", 8] + FedAp["8", 1, "8", 8])/Sqrt[2]), 
 LedVRR[3, 1, 2, 1] -> (FedAm["8", 1, "8", 3] + FedAp["8", 1, "8", 3])/
   Sqrt[2], LedVRR[3, 1, 2, 2] -> (Sqrt[6]*FedAm["8", 1, "1", 1] + 
    3*FedAm["8", 1, "8", 4] - Sqrt[3]*FedAm["8", 1, "8", 6] + 
    Sqrt[6]*FedAp["8", 1, "1", 1] + 3*FedAp["8", 1, "8", 4] - 
    Sqrt[3]*FedAp["8", 1, "8", 6])/6, LedVRR[3, 1, 2, 3] -> 
  (FedAm["8", 1, "8", 7] + FedAp["8", 1, "8", 7])/Sqrt[2], 
 LedVRR[3, 1, 3, 1] -> (FedAm["8", 1, "8", 1] + FedAp["8", 1, "8", 1])/
   Sqrt[2], LedVRR[3, 1, 3, 2] -> 
  (FedAm["8", 1, "8", 2] + FedAp["8", 1, "8", 2])/Sqrt[2], 
 LedVRR[3, 1, 3, 3] -> (FedAm["8", 1, "1", 1] + 
    Sqrt[2]*FedAm["8", 1, "8", 6] + FedAp["8", 1, "1", 1] + 
    Sqrt[2]*FedAp["8", 1, "8", 6])/Sqrt[6], LedVRR[3, 2, 1, 1] -> 
  (Sqrt[6]*FedAm["8", 2, "1", 1] - 3*FedAm["8", 2, "8", 4] - 
    Sqrt[3]*FedAm["8", 2, "8", 6] + Sqrt[6]*FedAp["8", 2, "1", 1] - 
    3*FedAp["8", 2, "8", 4] - Sqrt[3]*FedAp["8", 2, "8", 6])/6, 
 LedVRR[3, 2, 1, 2] -> -((FedAm["8", 2, "8", 5] + FedAp["8", 2, "8", 5])/
    Sqrt[2]), LedVRR[3, 2, 1, 3] -> 
  -((FedAm["8", 2, "8", 8] + FedAp["8", 2, "8", 8])/Sqrt[2]), 
 LedVRR[3, 2, 2, 1] -> (FedAm["8", 2, "8", 3] + FedAp["8", 2, "8", 3])/
   Sqrt[2], LedVRR[3, 2, 2, 2] -> (Sqrt[6]*FedAm["8", 2, "1", 1] + 
    3*FedAm["8", 2, "8", 4] - Sqrt[3]*FedAm["8", 2, "8", 6] + 
    Sqrt[6]*FedAp["8", 2, "1", 1] + 3*FedAp["8", 2, "8", 4] - 
    Sqrt[3]*FedAp["8", 2, "8", 6])/6, LedVRR[3, 2, 2, 3] -> 
  (FedAm["8", 2, "8", 7] + FedAp["8", 2, "8", 7])/Sqrt[2], 
 LedVRR[3, 2, 3, 1] -> (FedAm["8", 2, "8", 1] + FedAp["8", 2, "8", 1])/
   Sqrt[2], LedVRR[3, 2, 3, 2] -> 
  (FedAm["8", 2, "8", 2] + FedAp["8", 2, "8", 2])/Sqrt[2], 
 LedVRR[3, 2, 3, 3] -> (FedAm["8", 2, "1", 1] + 
    Sqrt[2]*FedAm["8", 2, "8", 6] + FedAp["8", 2, "1", 1] + 
    Sqrt[2]*FedAp["8", 2, "8", 6])/Sqrt[6], LedVRR[3, 3, 1, 1] -> 
  -1/6*(-2*FedAm["1", 1, "1", 1] + Sqrt[6]*FedAm["1", 1, "8", 4] + 
     Sqrt[2]*FedAm["1", 1, "8", 6] - 2*Sqrt[2]*FedAm["8", 6, "1", 1] + 
     2*Sqrt[3]*FedAm["8", 6, "8", 4] + 2*FedAm["8", 6, "8", 6] - 
     2*FedAp["1", 1, "1", 1] + Sqrt[6]*FedAp["1", 1, "8", 4] + 
     Sqrt[2]*FedAp["1", 1, "8", 6] - 2*Sqrt[2]*FedAp["8", 6, "1", 1] + 
     2*Sqrt[3]*FedAp["8", 6, "8", 4] + 2*FedAp["8", 6, "8", 6])/Sqrt[2], 
 LedVRR[3, 3, 1, 2] -> 
  -((FedAm["1", 1, "8", 5] + Sqrt[2]*FedAm["8", 6, "8", 5] + 
     FedAp["1", 1, "8", 5] + Sqrt[2]*FedAp["8", 6, "8", 5])/Sqrt[6]), 
 LedVRR[3, 3, 1, 3] -> 
  -((FedAm["1", 1, "8", 8] + Sqrt[2]*FedAm["8", 6, "8", 8] + 
     FedAp["1", 1, "8", 8] + Sqrt[2]*FedAp["8", 6, "8", 8])/Sqrt[6]), 
 LedVRR[3, 3, 2, 1] -> (FedAm["1", 1, "8", 3] + 
    Sqrt[2]*FedAm["8", 6, "8", 3] + FedAp["1", 1, "8", 3] + 
    Sqrt[2]*FedAp["8", 6, "8", 3])/Sqrt[6], LedVRR[3, 3, 2, 2] -> 
  (2*FedAm["1", 1, "1", 1] + Sqrt[6]*FedAm["1", 1, "8", 4] - 
    Sqrt[2]*FedAm["1", 1, "8", 6] + 2*Sqrt[2]*FedAm["8", 6, "1", 1] + 
    2*Sqrt[3]*FedAm["8", 6, "8", 4] - 2*FedAm["8", 6, "8", 6] + 
    2*FedAp["1", 1, "1", 1] + Sqrt[6]*FedAp["1", 1, "8", 4] - 
    Sqrt[2]*FedAp["1", 1, "8", 6] + 2*Sqrt[2]*FedAp["8", 6, "1", 1] + 
    2*Sqrt[3]*FedAp["8", 6, "8", 4] - 2*FedAp["8", 6, "8", 6])/(6*Sqrt[2]), 
 LedVRR[3, 3, 2, 3] -> (FedAm["1", 1, "8", 7] + 
    Sqrt[2]*FedAm["8", 6, "8", 7] + FedAp["1", 1, "8", 7] + 
    Sqrt[2]*FedAp["8", 6, "8", 7])/Sqrt[6], LedVRR[3, 3, 3, 1] -> 
  (FedAm["1", 1, "8", 1] + Sqrt[2]*FedAm["8", 6, "8", 1] + 
    FedAp["1", 1, "8", 1] + Sqrt[2]*FedAp["8", 6, "8", 1])/Sqrt[6], 
 LedVRR[3, 3, 3, 2] -> (FedAm["1", 1, "8", 2] + 
    Sqrt[2]*FedAm["8", 6, "8", 2] + FedAp["1", 1, "8", 2] + 
    Sqrt[2]*FedAp["8", 6, "8", 2])/Sqrt[6], LedVRR[3, 3, 3, 3] -> 
  (FedAm["1", 1, "1", 1] + Sqrt[2]*FedAm["1", 1, "8", 6] + 
    Sqrt[2]*FedAm["8", 6, "1", 1] + 2*FedAm["8", 6, "8", 6] + 
    FedAp["1", 1, "1", 1] + Sqrt[2]*FedAp["1", 1, "8", 6] + 
    Sqrt[2]*FedAp["8", 6, "1", 1] + 2*FedAp["8", 6, "8", 6])/(3*Sqrt[2]), 
 LuuVRR[1, 1, 1, 1] -> (Sqrt[6]*FuuAmpp["1", 1] - 3*FuuAmpp["3", 2] + 
    Sqrt[3]*FuuAmpp["5", 3] + Sqrt[6]*FuuAppp["1", 1] - 3*FuuAppp["3", 2] + 
    Sqrt[3]*FuuAppp["5", 3])/3, LuuVRR[1, 1, 1, 2] -> 
  (-FuuAmpp["3", 3] + FuuAmpp["5", 4] - FuuAppp["3", 3] + FuuAppp["5", 4])/
   Sqrt[2], LuuVRR[1, 1, 2, 1] -> (FuuAmpp["3", 1] - FuuAmpp["5", 2] + 
    FuuAppp["3", 1] - FuuAppp["5", 2])/Sqrt[2], 
 LuuVRR[1, 1, 2, 2] -> (3*FuuAmmm["1", 1] + Sqrt[3]*FuuAmpp["1", 1] - 
    Sqrt[6]*FuuAmpp["5", 3] + 3*FuuApmm["1", 1] + Sqrt[3]*FuuAppp["1", 1] - 
    Sqrt[6]*FuuAppp["5", 3])/(3*Sqrt[2]), LuuVRR[1, 2, 1, 1] -> 
  (-FuuAmpp["3", 3] + FuuAmpp["5", 4] - FuuAppp["3", 3] + FuuAppp["5", 4])/
   Sqrt[2], LuuVRR[1, 2, 1, 2] -> 
  Sqrt[2]*(FuuAmpp["5", 5] + FuuAppp["5", 5]), 
 LuuVRR[1, 2, 2, 1] -> -1/3*(3*FuuAmmm["1", 1] - Sqrt[3]*FuuAmpp["1", 1] + 
     Sqrt[6]*FuuAmpp["5", 3] + 3*FuuApmm["1", 1] - Sqrt[3]*FuuAppp["1", 1] + 
     Sqrt[6]*FuuAppp["5", 3])/Sqrt[2], LuuVRR[1, 2, 2, 2] -> 
  -((FuuAmpp["3", 3] + FuuAmpp["5", 4] + FuuAppp["3", 3] + FuuAppp["5", 4])/
    Sqrt[2]), LuuVRR[2, 1, 1, 1] -> 
  (FuuAmpp["3", 1] - FuuAmpp["5", 2] + FuuAppp["3", 1] - FuuAppp["5", 2])/
   Sqrt[2], LuuVRR[2, 1, 1, 2] -> 
  -1/3*(3*FuuAmmm["1", 1] - Sqrt[3]*FuuAmpp["1", 1] + 
     Sqrt[6]*FuuAmpp["5", 3] + 3*FuuApmm["1", 1] - Sqrt[3]*FuuAppp["1", 1] + 
     Sqrt[6]*FuuAppp["5", 3])/Sqrt[2], LuuVRR[2, 1, 2, 1] -> 
  Sqrt[2]*(FuuAmpp["5", 1] + FuuAppp["5", 1]), 
 LuuVRR[2, 1, 2, 2] -> (FuuAmpp["3", 1] + FuuAmpp["5", 2] + FuuAppp["3", 1] + 
    FuuAppp["5", 2])/Sqrt[2], LuuVRR[2, 2, 1, 1] -> 
  (3*FuuAmmm["1", 1] + Sqrt[3]*FuuAmpp["1", 1] - Sqrt[6]*FuuAmpp["5", 3] + 
    3*FuuApmm["1", 1] + Sqrt[3]*FuuAppp["1", 1] - Sqrt[6]*FuuAppp["5", 3])/
   (3*Sqrt[2]), LuuVRR[2, 2, 1, 2] -> 
  -((FuuAmpp["3", 3] + FuuAmpp["5", 4] + FuuAppp["3", 3] + FuuAppp["5", 4])/
    Sqrt[2]), LuuVRR[2, 2, 2, 1] -> 
  (FuuAmpp["3", 1] + FuuAmpp["5", 2] + FuuAppp["3", 1] + FuuAppp["5", 2])/
   Sqrt[2], LuuVRR[2, 2, 2, 2] -> Sqrt[2/3]*FuuAmpp["1", 1] + 
   FuuAmpp["3", 2] + FuuAmpp["5", 3]/Sqrt[3] + Sqrt[2/3]*FuuAppp["1", 1] + 
   FuuAppp["3", 2] + FuuAppp["5", 3]/Sqrt[3], 
 LddVRR[1, 1, 1, 1] -> (5*Sqrt[3]*FddAmpp["1", 1] + 
    5*Sqrt[3]*FddAmpp["27", 12] + 3*Sqrt[5]*FddAmpp["27", 16] + 
    Sqrt[15]*FddAmpp["27", 18] - 6*Sqrt[5]*FddAmpp["8", 4] - 
    2*Sqrt[15]*FddAmpp["8", 6] + 5*Sqrt[3]*FddAppp["1", 1] + 
    5*Sqrt[3]*FddAppp["27", 12] + 3*Sqrt[5]*FddAppp["27", 16] + 
    Sqrt[15]*FddAppp["27", 18] - 6*Sqrt[5]*FddAppp["8", 4] - 
    2*Sqrt[15]*FddAppp["8", 6])/15, LddVRR[1, 1, 1, 2] -> 
  (FddAmpp["27", 13] + (FddAmpp["27", 17] - 2*FddAmpp["8", 5])/Sqrt[5] + 
    FddAppp["27", 13] + (FddAppp["27", 17] - 2*FddAppp["8", 5])/Sqrt[5])/
   Sqrt[2], LddVRR[1, 1, 1, 3] -> FddAmpp["27", 21]/Sqrt[3] + 
   (2*FddAmpp["27", 24])/Sqrt[15] - Sqrt[2/5]*FddAmpp["8", 8] + 
   FddAppp["27", 21]/Sqrt[3] + (2*FddAppp["27", 24])/Sqrt[15] - 
   Sqrt[2/5]*FddAppp["8", 8], LddVRR[1, 1, 2, 1] -> 
  (-FddAmpp["27", 11] - (FddAmpp["27", 15] - 2*FddAmpp["8", 3])/Sqrt[5] - 
    FddAppp["27", 11] - (FddAppp["27", 15] - 2*FddAppp["8", 3])/Sqrt[5])/
   Sqrt[2], LddVRR[1, 1, 2, 2] -> 
  -1/10*(10*FddAmmm["1", 1] + 10*Sqrt[2]*FddAmmm["8", 6] - 
     5*Sqrt[2]*FddAmpp["1", 1] + 10*Sqrt[2]*FddAmpp["27", 12] - 
     Sqrt[10]*FddAmpp["27", 18] + 2*Sqrt[10]*FddAmpp["8", 6] + 
     10*FddApmm["1", 1] + 10*Sqrt[2]*FddApmm["8", 6] - 
     5*Sqrt[2]*FddAppp["1", 1] + 10*Sqrt[2]*FddAppp["27", 12] - 
     Sqrt[10]*FddAppp["27", 18] + 2*Sqrt[10]*FddAppp["8", 6])/Sqrt[6], 
 LddVRR[1, 1, 2, 3] -> 
  -1/15*(-15*FddAmmm["8", 7] + 5*Sqrt[6]*FddAmpp["27", 20] + 
     Sqrt[30]*FddAmpp["27", 23] - 3*Sqrt[5]*FddAmpp["8", 7] - 
     15*FddApmm["8", 7] + 5*Sqrt[6]*FddAppp["27", 20] + 
     Sqrt[30]*FddAppp["27", 23] - 3*Sqrt[5]*FddAppp["8", 7])/Sqrt[2], 
 LddVRR[1, 1, 3, 1] -> -(FddAmpp["27", 5]/Sqrt[3]) - 
   (2*FddAmpp["27", 8])/Sqrt[15] + Sqrt[2/5]*FddAmpp["8", 1] - 
   FddAppp["27", 5]/Sqrt[3] - (2*FddAppp["27", 8])/Sqrt[15] + 
   Sqrt[2/5]*FddAppp["8", 1], LddVRR[1, 1, 3, 2] -> 
  -1/15*(-15*FddAmmm["8", 2] + 5*Sqrt[6]*FddAmpp["27", 6] + 
     Sqrt[30]*FddAmpp["27", 9] - 3*Sqrt[5]*FddAmpp["8", 2] - 
     15*FddApmm["8", 2] + 5*Sqrt[6]*FddAppp["27", 6] + 
     Sqrt[30]*FddAppp["27", 9] - 3*Sqrt[5]*FddAppp["8", 2])/Sqrt[2], 
 LddVRR[1, 1, 3, 3] -> (-10*Sqrt[3]*FddAmmm["1", 1] - 
    15*Sqrt[2]*FddAmmm["8", 4] + 5*Sqrt[6]*FddAmmm["8", 6] + 
    5*Sqrt[6]*FddAmpp["1", 1] - 6*Sqrt[10]*FddAmpp["27", 16] - 
    3*Sqrt[30]*FddAmpp["27", 18] - 3*Sqrt[10]*FddAmpp["8", 4] + 
    Sqrt[30]*FddAmpp["8", 6] - 10*Sqrt[3]*FddApmm["1", 1] - 
    15*Sqrt[2]*FddApmm["8", 4] + 5*Sqrt[6]*FddApmm["8", 6] + 
    5*Sqrt[6]*FddAppp["1", 1] - 6*Sqrt[10]*FddAppp["27", 16] - 
    3*Sqrt[30]*FddAppp["27", 18] - 3*Sqrt[10]*FddAppp["8", 4] + 
    Sqrt[30]*FddAppp["8", 6])/(30*Sqrt[2]), LddVRR[1, 2, 1, 1] -> 
  (FddAmpp["27", 13] + (FddAmpp["27", 17] - 2*FddAmpp["8", 5])/Sqrt[5] + 
    FddAppp["27", 13] + (FddAppp["27", 17] - 2*FddAppp["8", 5])/Sqrt[5])/
   Sqrt[2], LddVRR[1, 2, 1, 2] -> 
  Sqrt[2]*(FddAmpp["27", 14] + FddAppp["27", 14]), 
 LddVRR[1, 2, 1, 3] -> FddAmpp["27", 22] + FddAppp["27", 22], 
 LddVRR[1, 2, 2, 1] -> (10*FddAmmm["1", 1] + 10*Sqrt[2]*FddAmmm["8", 6] + 
    5*Sqrt[2]*FddAmpp["1", 1] - 10*Sqrt[2]*FddAmpp["27", 12] + 
    Sqrt[10]*FddAmpp["27", 18] - 2*Sqrt[10]*FddAmpp["8", 6] + 
    10*FddApmm["1", 1] + 10*Sqrt[2]*FddApmm["8", 6] + 
    5*Sqrt[2]*FddAppp["1", 1] - 10*Sqrt[2]*FddAppp["27", 12] + 
    Sqrt[10]*FddAppp["27", 18] - 2*Sqrt[10]*FddAppp["8", 6])/(10*Sqrt[6]), 
 LddVRR[1, 2, 2, 2] -> (-FddAmpp["27", 13] + 
    (FddAmpp["27", 17] - 2*FddAmpp["8", 5])/Sqrt[5] - FddAppp["27", 13] + 
    (FddAppp["27", 17] - 2*FddAppp["8", 5])/Sqrt[5])/Sqrt[2], 
 LddVRR[1, 2, 2, 3] -> (15*FddAmmm["8", 8] - 5*Sqrt[6]*FddAmpp["27", 21] + 
    Sqrt[30]*FddAmpp["27", 24] - 3*Sqrt[5]*FddAmpp["8", 8] + 
    15*FddApmm["8", 8] - 5*Sqrt[6]*FddAppp["27", 21] + 
    Sqrt[30]*FddAppp["27", 24] - 3*Sqrt[5]*FddAppp["8", 8])/(15*Sqrt[2]), 
 LddVRR[1, 2, 3, 1] -> 
  -1/15*(15*FddAmmm["8", 2] + 5*Sqrt[6]*FddAmpp["27", 6] + 
     Sqrt[30]*FddAmpp["27", 9] - 3*Sqrt[5]*FddAmpp["8", 2] + 
     15*FddApmm["8", 2] + 5*Sqrt[6]*FddAppp["27", 6] + 
     Sqrt[30]*FddAppp["27", 9] - 3*Sqrt[5]*FddAppp["8", 2])/Sqrt[2], 
 LddVRR[1, 2, 3, 2] -> -FddAmpp["27", 7] - FddAppp["27", 7], 
 LddVRR[1, 2, 3, 3] -> 
  -1/5*(5*FddAmmm["8", 5] + 2*Sqrt[5]*FddAmpp["27", 17] + 
     Sqrt[5]*FddAmpp["8", 5] + 5*FddApmm["8", 5] + 
     2*Sqrt[5]*FddAppp["27", 17] + Sqrt[5]*FddAppp["8", 5])/Sqrt[2], 
 LddVRR[1, 3, 1, 1] -> FddAmpp["27", 21]/Sqrt[3] + 
   (2*FddAmpp["27", 24])/Sqrt[15] - Sqrt[2/5]*FddAmpp["8", 8] + 
   FddAppp["27", 21]/Sqrt[3] + (2*FddAppp["27", 24])/Sqrt[15] - 
   Sqrt[2/5]*FddAppp["8", 8], LddVRR[1, 3, 1, 2] -> 
  FddAmpp["27", 22] + FddAppp["27", 22], LddVRR[1, 3, 1, 3] -> 
  Sqrt[2]*(FddAmpp["27", 27] + FddAppp["27", 27]), 
 LddVRR[1, 3, 2, 1] -> 
  -1/15*(15*FddAmmm["8", 7] + 5*Sqrt[6]*FddAmpp["27", 20] + 
     Sqrt[30]*FddAmpp["27", 23] - 3*Sqrt[5]*FddAmpp["8", 7] + 
     15*FddApmm["8", 7] + 5*Sqrt[6]*FddAppp["27", 20] + 
     Sqrt[30]*FddAppp["27", 23] - 3*Sqrt[5]*FddAppp["8", 7])/Sqrt[2], 
 LddVRR[1, 3, 2, 2] -> 
  -1/15*(15*FddAmmm["8", 8] + 5*Sqrt[6]*FddAmpp["27", 21] - 
     Sqrt[30]*FddAmpp["27", 24] + 3*Sqrt[5]*FddAmpp["8", 8] + 
     15*FddApmm["8", 8] + 5*Sqrt[6]*FddAppp["27", 21] - 
     Sqrt[30]*FddAppp["27", 24] + 3*Sqrt[5]*FddAppp["8", 8])/Sqrt[2], 
 LddVRR[1, 3, 2, 3] -> -FddAmpp["27", 26] - FddAppp["27", 26], 
 LddVRR[1, 3, 3, 1] -> (5*Sqrt[6]*FddAmmm["1", 1] + 15*FddAmmm["8", 4] - 
    5*Sqrt[3]*FddAmmm["8", 6] + 5*Sqrt[3]*FddAmpp["1", 1] - 
    6*Sqrt[5]*FddAmpp["27", 16] - 3*Sqrt[15]*FddAmpp["27", 18] - 
    3*Sqrt[5]*FddAmpp["8", 4] + Sqrt[15]*FddAmpp["8", 6] + 
    5*Sqrt[6]*FddApmm["1", 1] + 15*FddApmm["8", 4] - 
    5*Sqrt[3]*FddApmm["8", 6] + 5*Sqrt[3]*FddAppp["1", 1] - 
    6*Sqrt[5]*FddAppp["27", 16] - 3*Sqrt[15]*FddAppp["27", 18] - 
    3*Sqrt[5]*FddAppp["8", 4] + Sqrt[15]*FddAppp["8", 6])/30, 
 LddVRR[1, 3, 3, 2] -> 
  (FddAmmm["8", 5] - (2*FddAmpp["27", 17] + FddAmpp["8", 5])/Sqrt[5] + 
    FddApmm["8", 5] - (2*FddAppp["27", 17] + FddAppp["8", 5])/Sqrt[5])/
   Sqrt[2], LddVRR[1, 3, 3, 3] -> 
  -((Sqrt[6]*FddAmpp["27", 24] + 2*FddAmpp["8", 8] + 
     Sqrt[6]*FddAppp["27", 24] + 2*FddAppp["8", 8])/Sqrt[10]), 
 LddVRR[2, 1, 1, 1] -> (-FddAmpp["27", 11] - 
    (FddAmpp["27", 15] - 2*FddAmpp["8", 3])/Sqrt[5] - FddAppp["27", 11] - 
    (FddAppp["27", 15] - 2*FddAppp["8", 3])/Sqrt[5])/Sqrt[2], 
 LddVRR[2, 1, 1, 2] -> (10*FddAmmm["1", 1] + 10*Sqrt[2]*FddAmmm["8", 6] + 
    5*Sqrt[2]*FddAmpp["1", 1] - 10*Sqrt[2]*FddAmpp["27", 12] + 
    Sqrt[10]*FddAmpp["27", 18] - 2*Sqrt[10]*FddAmpp["8", 6] + 
    10*FddApmm["1", 1] + 10*Sqrt[2]*FddApmm["8", 6] + 
    5*Sqrt[2]*FddAppp["1", 1] - 10*Sqrt[2]*FddAppp["27", 12] + 
    Sqrt[10]*FddAppp["27", 18] - 2*Sqrt[10]*FddAppp["8", 6])/(10*Sqrt[6]), 
 LddVRR[2, 1, 1, 3] -> 
  -1/15*(15*FddAmmm["8", 7] + 5*Sqrt[6]*FddAmpp["27", 20] + 
     Sqrt[30]*FddAmpp["27", 23] - 3*Sqrt[5]*FddAmpp["8", 7] + 
     15*FddApmm["8", 7] + 5*Sqrt[6]*FddAppp["27", 20] + 
     Sqrt[30]*FddAppp["27", 23] - 3*Sqrt[5]*FddAppp["8", 7])/Sqrt[2], 
 LddVRR[2, 1, 2, 1] -> Sqrt[2]*(FddAmpp["27", 10] + FddAppp["27", 10]), 
 LddVRR[2, 1, 2, 2] -> (FddAmpp["27", 11] - 
    (FddAmpp["27", 15] - 2*FddAmpp["8", 3])/Sqrt[5] + FddAppp["27", 11] - 
    (FddAppp["27", 15] - 2*FddAppp["8", 3])/Sqrt[5])/Sqrt[2], 
 LddVRR[2, 1, 2, 3] -> FddAmpp["27", 19] + FddAppp["27", 19], 
 LddVRR[2, 1, 3, 1] -> FddAmpp["27", 4] + FddAppp["27", 4], 
 LddVRR[2, 1, 3, 2] -> (-15*FddAmmm["8", 1] + 5*Sqrt[6]*FddAmpp["27", 5] - 
    Sqrt[30]*FddAmpp["27", 8] + 3*Sqrt[5]*FddAmpp["8", 1] - 
    15*FddApmm["8", 1] + 5*Sqrt[6]*FddAppp["27", 5] - 
    Sqrt[30]*FddAppp["27", 8] + 3*Sqrt[5]*FddAppp["8", 1])/(15*Sqrt[2]), 
 LddVRR[2, 1, 3, 3] -> 
  (FddAmmm["8", 3] + (2*FddAmpp["27", 15] + FddAmpp["8", 3])/Sqrt[5] + 
    FddApmm["8", 3] + (2*FddAppp["27", 15] + FddAppp["8", 3])/Sqrt[5])/
   Sqrt[2], LddVRR[2, 2, 1, 1] -> 
  -1/10*(10*FddAmmm["1", 1] + 10*Sqrt[2]*FddAmmm["8", 6] - 
     5*Sqrt[2]*FddAmpp["1", 1] + 10*Sqrt[2]*FddAmpp["27", 12] - 
     Sqrt[10]*FddAmpp["27", 18] + 2*Sqrt[10]*FddAmpp["8", 6] + 
     10*FddApmm["1", 1] + 10*Sqrt[2]*FddApmm["8", 6] - 
     5*Sqrt[2]*FddAppp["1", 1] + 10*Sqrt[2]*FddAppp["27", 12] - 
     Sqrt[10]*FddAppp["27", 18] + 2*Sqrt[10]*FddAppp["8", 6])/Sqrt[6], 
 LddVRR[2, 2, 1, 2] -> (-FddAmpp["27", 13] + 
    (FddAmpp["27", 17] - 2*FddAmpp["8", 5])/Sqrt[5] - FddAppp["27", 13] + 
    (FddAppp["27", 17] - 2*FddAppp["8", 5])/Sqrt[5])/Sqrt[2], 
 LddVRR[2, 2, 1, 3] -> 
  -1/15*(15*FddAmmm["8", 8] + 5*Sqrt[6]*FddAmpp["27", 21] - 
     Sqrt[30]*FddAmpp["27", 24] + 3*Sqrt[5]*FddAmpp["8", 8] + 
     15*FddApmm["8", 8] + 5*Sqrt[6]*FddAppp["27", 21] - 
     Sqrt[30]*FddAppp["27", 24] + 3*Sqrt[5]*FddAppp["8", 8])/Sqrt[2], 
 LddVRR[2, 2, 2, 1] -> (FddAmpp["27", 11] - 
    (FddAmpp["27", 15] - 2*FddAmpp["8", 3])/Sqrt[5] + FddAppp["27", 11] - 
    (FddAppp["27", 15] - 2*FddAppp["8", 3])/Sqrt[5])/Sqrt[2], 
 LddVRR[2, 2, 2, 2] -> (5*Sqrt[3]*FddAmpp["1", 1] + 
    5*Sqrt[3]*FddAmpp["27", 12] - 3*Sqrt[5]*FddAmpp["27", 16] + 
    Sqrt[15]*FddAmpp["27", 18] + 6*Sqrt[5]*FddAmpp["8", 4] - 
    2*Sqrt[15]*FddAmpp["8", 6] + 5*Sqrt[3]*FddAppp["1", 1] + 
    5*Sqrt[3]*FddAppp["27", 12] - 3*Sqrt[5]*FddAppp["27", 16] + 
    Sqrt[15]*FddAppp["27", 18] + 6*Sqrt[5]*FddAppp["8", 4] - 
    2*Sqrt[15]*FddAppp["8", 6])/15, LddVRR[2, 2, 2, 3] -> 
  FddAmpp["27", 20]/Sqrt[3] - (2*FddAmpp["27", 23])/Sqrt[15] + 
   Sqrt[2/5]*FddAmpp["8", 7] + FddAppp["27", 20]/Sqrt[3] - 
   (2*FddAppp["27", 23])/Sqrt[15] + Sqrt[2/5]*FddAppp["8", 7], 
 LddVRR[2, 2, 3, 1] -> (15*FddAmmm["8", 1] + 5*Sqrt[6]*FddAmpp["27", 5] - 
    Sqrt[30]*FddAmpp["27", 8] + 3*Sqrt[5]*FddAmpp["8", 1] + 
    15*FddApmm["8", 1] + 5*Sqrt[6]*FddAppp["27", 5] - 
    Sqrt[30]*FddAppp["27", 8] + 3*Sqrt[5]*FddAppp["8", 1])/(15*Sqrt[2]), 
 LddVRR[2, 2, 3, 2] -> FddAmpp["27", 6]/Sqrt[3] - 
   (2*FddAmpp["27", 9])/Sqrt[15] + Sqrt[2/5]*FddAmpp["8", 2] + 
   FddAppp["27", 6]/Sqrt[3] - (2*FddAppp["27", 9])/Sqrt[15] + 
   Sqrt[2/5]*FddAppp["8", 2], LddVRR[2, 2, 3, 3] -> 
  (-5*Sqrt[6]*FddAmmm["1", 1] + 15*FddAmmm["8", 4] + 
    5*Sqrt[3]*FddAmmm["8", 6] + 5*Sqrt[3]*FddAmpp["1", 1] + 
    6*Sqrt[5]*FddAmpp["27", 16] - 3*Sqrt[15]*FddAmpp["27", 18] + 
    3*Sqrt[5]*FddAmpp["8", 4] + Sqrt[15]*FddAmpp["8", 6] - 
    5*Sqrt[6]*FddApmm["1", 1] + 15*FddApmm["8", 4] + 
    5*Sqrt[3]*FddApmm["8", 6] + 5*Sqrt[3]*FddAppp["1", 1] + 
    6*Sqrt[5]*FddAppp["27", 16] - 3*Sqrt[15]*FddAppp["27", 18] + 
    3*Sqrt[5]*FddAppp["8", 4] + Sqrt[15]*FddAppp["8", 6])/30, 
 LddVRR[2, 3, 1, 1] -> 
  -1/15*(-15*FddAmmm["8", 7] + 5*Sqrt[6]*FddAmpp["27", 20] + 
     Sqrt[30]*FddAmpp["27", 23] - 3*Sqrt[5]*FddAmpp["8", 7] - 
     15*FddApmm["8", 7] + 5*Sqrt[6]*FddAppp["27", 20] + 
     Sqrt[30]*FddAppp["27", 23] - 3*Sqrt[5]*FddAppp["8", 7])/Sqrt[2], 
 LddVRR[2, 3, 1, 2] -> (15*FddAmmm["8", 8] - 5*Sqrt[6]*FddAmpp["27", 21] + 
    Sqrt[30]*FddAmpp["27", 24] - 3*Sqrt[5]*FddAmpp["8", 8] + 
    15*FddApmm["8", 8] - 5*Sqrt[6]*FddAppp["27", 21] + 
    Sqrt[30]*FddAppp["27", 24] - 3*Sqrt[5]*FddAppp["8", 8])/(15*Sqrt[2]), 
 LddVRR[2, 3, 1, 3] -> -FddAmpp["27", 26] - FddAppp["27", 26], 
 LddVRR[2, 3, 2, 1] -> FddAmpp["27", 19] + FddAppp["27", 19], 
 LddVRR[2, 3, 2, 2] -> FddAmpp["27", 20]/Sqrt[3] - 
   (2*FddAmpp["27", 23])/Sqrt[15] + Sqrt[2/5]*FddAmpp["8", 7] + 
   FddAppp["27", 20]/Sqrt[3] - (2*FddAppp["27", 23])/Sqrt[15] + 
   Sqrt[2/5]*FddAppp["8", 7], LddVRR[2, 3, 2, 3] -> 
  Sqrt[2]*(FddAmpp["27", 25] + FddAppp["27", 25]), 
 LddVRR[2, 3, 3, 1] -> (-FddAmmm["8", 3] + 
    (2*FddAmpp["27", 15] + FddAmpp["8", 3])/Sqrt[5] - FddApmm["8", 3] + 
    (2*FddAppp["27", 15] + FddAppp["8", 3])/Sqrt[5])/Sqrt[2], 
 LddVRR[2, 3, 3, 2] -> (10*Sqrt[3]*FddAmmm["1", 1] - 
    15*Sqrt[2]*FddAmmm["8", 4] - 5*Sqrt[6]*FddAmmm["8", 6] + 
    5*Sqrt[6]*FddAmpp["1", 1] + 6*Sqrt[10]*FddAmpp["27", 16] - 
    3*Sqrt[30]*FddAmpp["27", 18] + 3*Sqrt[10]*FddAmpp["8", 4] + 
    Sqrt[30]*FddAmpp["8", 6] + 10*Sqrt[3]*FddApmm["1", 1] - 
    15*Sqrt[2]*FddApmm["8", 4] - 5*Sqrt[6]*FddApmm["8", 6] + 
    5*Sqrt[6]*FddAppp["1", 1] + 6*Sqrt[10]*FddAppp["27", 16] - 
    3*Sqrt[30]*FddAppp["27", 18] + 3*Sqrt[10]*FddAppp["8", 4] + 
    Sqrt[30]*FddAppp["8", 6])/(30*Sqrt[2]), LddVRR[2, 3, 3, 3] -> 
  (Sqrt[6]*FddAmpp["27", 23] + 2*FddAmpp["8", 7] + 
    Sqrt[6]*FddAppp["27", 23] + 2*FddAppp["8", 7])/Sqrt[10], 
 LddVRR[3, 1, 1, 1] -> -(FddAmpp["27", 5]/Sqrt[3]) - 
   (2*FddAmpp["27", 8])/Sqrt[15] + Sqrt[2/5]*FddAmpp["8", 1] - 
   FddAppp["27", 5]/Sqrt[3] - (2*FddAppp["27", 8])/Sqrt[15] + 
   Sqrt[2/5]*FddAppp["8", 1], LddVRR[3, 1, 1, 2] -> 
  -1/15*(15*FddAmmm["8", 2] + 5*Sqrt[6]*FddAmpp["27", 6] + 
     Sqrt[30]*FddAmpp["27", 9] - 3*Sqrt[5]*FddAmpp["8", 2] + 
     15*FddApmm["8", 2] + 5*Sqrt[6]*FddAppp["27", 6] + 
     Sqrt[30]*FddAppp["27", 9] - 3*Sqrt[5]*FddAppp["8", 2])/Sqrt[2], 
 LddVRR[3, 1, 1, 3] -> (5*Sqrt[6]*FddAmmm["1", 1] + 15*FddAmmm["8", 4] - 
    5*Sqrt[3]*FddAmmm["8", 6] + 5*Sqrt[3]*FddAmpp["1", 1] - 
    6*Sqrt[5]*FddAmpp["27", 16] - 3*Sqrt[15]*FddAmpp["27", 18] - 
    3*Sqrt[5]*FddAmpp["8", 4] + Sqrt[15]*FddAmpp["8", 6] + 
    5*Sqrt[6]*FddApmm["1", 1] + 15*FddApmm["8", 4] - 
    5*Sqrt[3]*FddApmm["8", 6] + 5*Sqrt[3]*FddAppp["1", 1] - 
    6*Sqrt[5]*FddAppp["27", 16] - 3*Sqrt[15]*FddAppp["27", 18] - 
    3*Sqrt[5]*FddAppp["8", 4] + Sqrt[15]*FddAppp["8", 6])/30, 
 LddVRR[3, 1, 2, 1] -> FddAmpp["27", 4] + FddAppp["27", 4], 
 LddVRR[3, 1, 2, 2] -> (15*FddAmmm["8", 1] + 5*Sqrt[6]*FddAmpp["27", 5] - 
    Sqrt[30]*FddAmpp["27", 8] + 3*Sqrt[5]*FddAmpp["8", 1] + 
    15*FddApmm["8", 1] + 5*Sqrt[6]*FddAppp["27", 5] - 
    Sqrt[30]*FddAppp["27", 8] + 3*Sqrt[5]*FddAppp["8", 1])/(15*Sqrt[2]), 
 LddVRR[3, 1, 2, 3] -> (-FddAmmm["8", 3] + 
    (2*FddAmpp["27", 15] + FddAmpp["8", 3])/Sqrt[5] - FddApmm["8", 3] + 
    (2*FddAppp["27", 15] + FddAppp["8", 3])/Sqrt[5])/Sqrt[2], 
 LddVRR[3, 1, 3, 1] -> Sqrt[2]*(FddAmpp["27", 1] + FddAppp["27", 1]), 
 LddVRR[3, 1, 3, 2] -> FddAmpp["27", 2] + FddAppp["27", 2], 
 LddVRR[3, 1, 3, 3] -> (Sqrt[6]*FddAmpp["27", 8] + 2*FddAmpp["8", 1] + 
    Sqrt[6]*FddAppp["27", 8] + 2*FddAppp["8", 1])/Sqrt[10], 
 LddVRR[3, 2, 1, 1] -> 
  -1/15*(-15*FddAmmm["8", 2] + 5*Sqrt[6]*FddAmpp["27", 6] + 
     Sqrt[30]*FddAmpp["27", 9] - 3*Sqrt[5]*FddAmpp["8", 2] - 
     15*FddApmm["8", 2] + 5*Sqrt[6]*FddAppp["27", 6] + 
     Sqrt[30]*FddAppp["27", 9] - 3*Sqrt[5]*FddAppp["8", 2])/Sqrt[2], 
 LddVRR[3, 2, 1, 2] -> -FddAmpp["27", 7] - FddAppp["27", 7], 
 LddVRR[3, 2, 1, 3] -> 
  (FddAmmm["8", 5] - (2*FddAmpp["27", 17] + FddAmpp["8", 5])/Sqrt[5] + 
    FddApmm["8", 5] - (2*FddAppp["27", 17] + FddAppp["8", 5])/Sqrt[5])/
   Sqrt[2], LddVRR[3, 2, 2, 1] -> 
  (-15*FddAmmm["8", 1] + 5*Sqrt[6]*FddAmpp["27", 5] - 
    Sqrt[30]*FddAmpp["27", 8] + 3*Sqrt[5]*FddAmpp["8", 1] - 
    15*FddApmm["8", 1] + 5*Sqrt[6]*FddAppp["27", 5] - 
    Sqrt[30]*FddAppp["27", 8] + 3*Sqrt[5]*FddAppp["8", 1])/(15*Sqrt[2]), 
 LddVRR[3, 2, 2, 2] -> FddAmpp["27", 6]/Sqrt[3] - 
   (2*FddAmpp["27", 9])/Sqrt[15] + Sqrt[2/5]*FddAmpp["8", 2] + 
   FddAppp["27", 6]/Sqrt[3] - (2*FddAppp["27", 9])/Sqrt[15] + 
   Sqrt[2/5]*FddAppp["8", 2], LddVRR[3, 2, 2, 3] -> 
  (10*Sqrt[3]*FddAmmm["1", 1] - 15*Sqrt[2]*FddAmmm["8", 4] - 
    5*Sqrt[6]*FddAmmm["8", 6] + 5*Sqrt[6]*FddAmpp["1", 1] + 
    6*Sqrt[10]*FddAmpp["27", 16] - 3*Sqrt[30]*FddAmpp["27", 18] + 
    3*Sqrt[10]*FddAmpp["8", 4] + Sqrt[30]*FddAmpp["8", 6] + 
    10*Sqrt[3]*FddApmm["1", 1] - 15*Sqrt[2]*FddApmm["8", 4] - 
    5*Sqrt[6]*FddApmm["8", 6] + 5*Sqrt[6]*FddAppp["1", 1] + 
    6*Sqrt[10]*FddAppp["27", 16] - 3*Sqrt[30]*FddAppp["27", 18] + 
    3*Sqrt[10]*FddAppp["8", 4] + Sqrt[30]*FddAppp["8", 6])/(30*Sqrt[2]), 
 LddVRR[3, 2, 3, 1] -> FddAmpp["27", 2] + FddAppp["27", 2], 
 LddVRR[3, 2, 3, 2] -> Sqrt[2]*(FddAmpp["27", 3] + FddAppp["27", 3]), 
 LddVRR[3, 2, 3, 3] -> (Sqrt[6]*FddAmpp["27", 9] + 2*FddAmpp["8", 2] + 
    Sqrt[6]*FddAppp["27", 9] + 2*FddAppp["8", 2])/Sqrt[10], 
 LddVRR[3, 3, 1, 1] -> (-10*Sqrt[3]*FddAmmm["1", 1] - 
    15*Sqrt[2]*FddAmmm["8", 4] + 5*Sqrt[6]*FddAmmm["8", 6] + 
    5*Sqrt[6]*FddAmpp["1", 1] - 6*Sqrt[10]*FddAmpp["27", 16] - 
    3*Sqrt[30]*FddAmpp["27", 18] - 3*Sqrt[10]*FddAmpp["8", 4] + 
    Sqrt[30]*FddAmpp["8", 6] - 10*Sqrt[3]*FddApmm["1", 1] - 
    15*Sqrt[2]*FddApmm["8", 4] + 5*Sqrt[6]*FddApmm["8", 6] + 
    5*Sqrt[6]*FddAppp["1", 1] - 6*Sqrt[10]*FddAppp["27", 16] - 
    3*Sqrt[30]*FddAppp["27", 18] - 3*Sqrt[10]*FddAppp["8", 4] + 
    Sqrt[30]*FddAppp["8", 6])/(30*Sqrt[2]), LddVRR[3, 3, 1, 2] -> 
  -1/5*(5*FddAmmm["8", 5] + 2*Sqrt[5]*FddAmpp["27", 17] + 
     Sqrt[5]*FddAmpp["8", 5] + 5*FddApmm["8", 5] + 
     2*Sqrt[5]*FddAppp["27", 17] + Sqrt[5]*FddAppp["8", 5])/Sqrt[2], 
 LddVRR[3, 3, 1, 3] -> -((Sqrt[6]*FddAmpp["27", 24] + 2*FddAmpp["8", 8] + 
     Sqrt[6]*FddAppp["27", 24] + 2*FddAppp["8", 8])/Sqrt[10]), 
 LddVRR[3, 3, 2, 1] -> 
  (FddAmmm["8", 3] + (2*FddAmpp["27", 15] + FddAmpp["8", 3])/Sqrt[5] + 
    FddApmm["8", 3] + (2*FddAppp["27", 15] + FddAppp["8", 3])/Sqrt[5])/
   Sqrt[2], LddVRR[3, 3, 2, 2] -> 
  (-5*Sqrt[6]*FddAmmm["1", 1] + 15*FddAmmm["8", 4] + 
    5*Sqrt[3]*FddAmmm["8", 6] + 5*Sqrt[3]*FddAmpp["1", 1] + 
    6*Sqrt[5]*FddAmpp["27", 16] - 3*Sqrt[15]*FddAmpp["27", 18] + 
    3*Sqrt[5]*FddAmpp["8", 4] + Sqrt[15]*FddAmpp["8", 6] - 
    5*Sqrt[6]*FddApmm["1", 1] + 15*FddApmm["8", 4] + 
    5*Sqrt[3]*FddApmm["8", 6] + 5*Sqrt[3]*FddAppp["1", 1] + 
    6*Sqrt[5]*FddAppp["27", 16] - 3*Sqrt[15]*FddAppp["27", 18] + 
    3*Sqrt[5]*FddAppp["8", 4] + Sqrt[15]*FddAppp["8", 6])/30, 
 LddVRR[3, 3, 2, 3] -> (Sqrt[6]*FddAmpp["27", 23] + 2*FddAmpp["8", 7] + 
    Sqrt[6]*FddAppp["27", 23] + 2*FddAppp["8", 7])/Sqrt[10], 
 LddVRR[3, 3, 3, 1] -> (Sqrt[6]*FddAmpp["27", 8] + 2*FddAmpp["8", 1] + 
    Sqrt[6]*FddAppp["27", 8] + 2*FddAppp["8", 1])/Sqrt[10], 
 LddVRR[3, 3, 3, 2] -> (Sqrt[6]*FddAmpp["27", 9] + 2*FddAmpp["8", 2] + 
    Sqrt[6]*FddAppp["27", 9] + 2*FddAppp["8", 2])/Sqrt[10], 
 LddVRR[3, 3, 3, 3] -> (5*FddAmpp["1", 1] + 3*Sqrt[5]*FddAmpp["27", 18] + 
    4*Sqrt[5]*FddAmpp["8", 6] + 5*FddAppp["1", 1] + 
    3*Sqrt[5]*FddAppp["27", 18] + 4*Sqrt[5]*FddAppp["8", 6])/(5*Sqrt[3]), 
 LudV1RR[1, 1, 1, 1] -> (Sqrt[6]*FudAmm["1", 1, "1", 1] - 
    3*FudAmm["1", 1, "8", 4] - Sqrt[3]*FudAmm["1", 1, "8", 6] - 
    Sqrt[6]*FudAmm["3", 2, "1", 1] + 3*FudAmm["3", 2, "8", 4] + 
    Sqrt[3]*FudAmm["3", 2, "8", 6] + 2*Sqrt[6]*FudAmp["1", 1, "1", 1] - 
    6*FudAmp["1", 1, "8", 4] - 2*Sqrt[3]*FudAmp["1", 1, "8", 6] - 
    2*Sqrt[6]*FudAmp["3", 2, "1", 1] + 6*FudAmp["3", 2, "8", 4] + 
    2*Sqrt[3]*FudAmp["3", 2, "8", 6] + Sqrt[6]*FudApm["1", 1, "1", 1] - 
    3*FudApm["1", 1, "8", 4] - Sqrt[3]*FudApm["1", 1, "8", 6] - 
    Sqrt[6]*FudApm["3", 2, "1", 1] + 3*FudApm["3", 2, "8", 4] + 
    Sqrt[3]*FudApm["3", 2, "8", 6] + 2*Sqrt[6]*FudApp["1", 1, "1", 1] - 
    6*FudApp["1", 1, "8", 4] - 2*Sqrt[3]*FudApp["1", 1, "8", 6] - 
    2*Sqrt[6]*FudApp["3", 2, "1", 1] + 6*FudApp["3", 2, "8", 4] + 
    2*Sqrt[3]*FudApp["3", 2, "8", 6])/(9*Sqrt[2]), 
 LudV1RR[1, 1, 1, 2] -> (-FudAmm["1", 1, "8", 5] + FudAmm["3", 2, "8", 5] - 
    2*FudAmp["1", 1, "8", 5] + 2*FudAmp["3", 2, "8", 5] - 
    FudApm["1", 1, "8", 5] + FudApm["3", 2, "8", 5] - 
    2*FudApp["1", 1, "8", 5] + 2*FudApp["3", 2, "8", 5])/3, 
 LudV1RR[1, 1, 1, 3] -> (-FudAmm["1", 1, "8", 8] + FudAmm["3", 2, "8", 8] - 
    2*FudAmp["1", 1, "8", 8] + 2*FudAmp["3", 2, "8", 8] - 
    FudApm["1", 1, "8", 8] + FudApm["3", 2, "8", 8] - 
    2*FudApp["1", 1, "8", 8] + 2*FudApp["3", 2, "8", 8])/3, 
 LudV1RR[1, 1, 2, 1] -> (FudAmm["1", 1, "8", 3] - FudAmm["3", 2, "8", 3] + 
    2*FudAmp["1", 1, "8", 3] - 2*FudAmp["3", 2, "8", 3] + 
    FudApm["1", 1, "8", 3] - FudApm["3", 2, "8", 3] + 
    2*FudApp["1", 1, "8", 3] - 2*FudApp["3", 2, "8", 3])/3, 
 LudV1RR[1, 1, 2, 2] -> (Sqrt[6]*FudAmm["1", 1, "1", 1] + 
    3*FudAmm["1", 1, "8", 4] - Sqrt[3]*FudAmm["1", 1, "8", 6] - 
    Sqrt[6]*FudAmm["3", 2, "1", 1] - 3*FudAmm["3", 2, "8", 4] + 
    Sqrt[3]*FudAmm["3", 2, "8", 6] + 2*Sqrt[6]*FudAmp["1", 1, "1", 1] + 
    6*FudAmp["1", 1, "8", 4] - 2*Sqrt[3]*FudAmp["1", 1, "8", 6] - 
    2*Sqrt[6]*FudAmp["3", 2, "1", 1] - 6*FudAmp["3", 2, "8", 4] + 
    2*Sqrt[3]*FudAmp["3", 2, "8", 6] + Sqrt[6]*FudApm["1", 1, "1", 1] + 
    3*FudApm["1", 1, "8", 4] - Sqrt[3]*FudApm["1", 1, "8", 6] - 
    Sqrt[6]*FudApm["3", 2, "1", 1] - 3*FudApm["3", 2, "8", 4] + 
    Sqrt[3]*FudApm["3", 2, "8", 6] + 2*Sqrt[6]*FudApp["1", 1, "1", 1] + 
    6*FudApp["1", 1, "8", 4] - 2*Sqrt[3]*FudApp["1", 1, "8", 6] - 
    2*Sqrt[6]*FudApp["3", 2, "1", 1] - 6*FudApp["3", 2, "8", 4] + 
    2*Sqrt[3]*FudApp["3", 2, "8", 6])/(9*Sqrt[2]), 
 LudV1RR[1, 1, 2, 3] -> (FudAmm["1", 1, "8", 7] - FudAmm["3", 2, "8", 7] + 
    2*FudAmp["1", 1, "8", 7] - 2*FudAmp["3", 2, "8", 7] + 
    FudApm["1", 1, "8", 7] - FudApm["3", 2, "8", 7] + 
    2*FudApp["1", 1, "8", 7] - 2*FudApp["3", 2, "8", 7])/3, 
 LudV1RR[1, 1, 3, 1] -> (FudAmm["1", 1, "8", 1] - FudAmm["3", 2, "8", 1] + 
    2*FudAmp["1", 1, "8", 1] - 2*FudAmp["3", 2, "8", 1] + 
    FudApm["1", 1, "8", 1] - FudApm["3", 2, "8", 1] + 
    2*FudApp["1", 1, "8", 1] - 2*FudApp["3", 2, "8", 1])/3, 
 LudV1RR[1, 1, 3, 2] -> (FudAmm["1", 1, "8", 2] - FudAmm["3", 2, "8", 2] + 
    2*FudAmp["1", 1, "8", 2] - 2*FudAmp["3", 2, "8", 2] + 
    FudApm["1", 1, "8", 2] - FudApm["3", 2, "8", 2] + 
    2*FudApp["1", 1, "8", 2] - 2*FudApp["3", 2, "8", 2])/3, 
 LudV1RR[1, 1, 3, 3] -> (Sqrt[2]*FudAmm["1", 1, "1", 1] + 
    2*FudAmm["1", 1, "8", 6] - Sqrt[2]*FudAmm["3", 2, "1", 1] - 
    2*FudAmm["3", 2, "8", 6] + 2*Sqrt[2]*FudAmp["1", 1, "1", 1] + 
    4*FudAmp["1", 1, "8", 6] - 2*Sqrt[2]*FudAmp["3", 2, "1", 1] - 
    4*FudAmp["3", 2, "8", 6] + Sqrt[2]*FudApm["1", 1, "1", 1] + 
    2*FudApm["1", 1, "8", 6] - Sqrt[2]*FudApm["3", 2, "1", 1] - 
    2*FudApm["3", 2, "8", 6] + 2*Sqrt[2]*FudApp["1", 1, "1", 1] + 
    4*FudApp["1", 1, "8", 6] - 2*Sqrt[2]*FudApp["3", 2, "1", 1] - 
    4*FudApp["3", 2, "8", 6])/(3*Sqrt[6]), LudV1RR[1, 2, 1, 1] -> 
  (-2*Sqrt[3]*FudAmm["3", 3, "1", 1] + 3*Sqrt[2]*FudAmm["3", 3, "8", 4] + 
    Sqrt[6]*FudAmm["3", 3, "8", 6] - 4*Sqrt[3]*FudAmp["3", 3, "1", 1] + 
    6*Sqrt[2]*FudAmp["3", 3, "8", 4] + 2*Sqrt[6]*FudAmp["3", 3, "8", 6] - 
    2*Sqrt[3]*FudApm["3", 3, "1", 1] + 3*Sqrt[2]*FudApm["3", 3, "8", 4] + 
    Sqrt[6]*FudApm["3", 3, "8", 6] - 4*Sqrt[3]*FudApp["3", 3, "1", 1] + 
    6*Sqrt[2]*FudApp["3", 3, "8", 4] + 2*Sqrt[6]*FudApp["3", 3, "8", 6])/
   (9*Sqrt[2]), LudV1RR[1, 2, 1, 2] -> 
  (Sqrt[2]*(FudAmm["3", 3, "8", 5] + 2*FudAmp["3", 3, "8", 5] + 
     FudApm["3", 3, "8", 5] + 2*FudApp["3", 3, "8", 5]))/3, 
 LudV1RR[1, 2, 1, 3] -> (Sqrt[2]*(FudAmm["3", 3, "8", 8] + 
     2*FudAmp["3", 3, "8", 8] + FudApm["3", 3, "8", 8] + 
     2*FudApp["3", 3, "8", 8]))/3, LudV1RR[1, 2, 2, 1] -> 
  -1/3*(Sqrt[2]*(FudAmm["3", 3, "8", 3] + 2*FudAmp["3", 3, "8", 3] + 
     FudApm["3", 3, "8", 3] + 2*FudApp["3", 3, "8", 3])), 
 LudV1RR[1, 2, 2, 2] -> (-2*Sqrt[3]*FudAmm["3", 3, "1", 1] - 
    3*Sqrt[2]*FudAmm["3", 3, "8", 4] + Sqrt[6]*FudAmm["3", 3, "8", 6] - 
    4*Sqrt[3]*FudAmp["3", 3, "1", 1] - 6*Sqrt[2]*FudAmp["3", 3, "8", 4] + 
    2*Sqrt[6]*FudAmp["3", 3, "8", 6] - 2*Sqrt[3]*FudApm["3", 3, "1", 1] - 
    3*Sqrt[2]*FudApm["3", 3, "8", 4] + Sqrt[6]*FudApm["3", 3, "8", 6] - 
    4*Sqrt[3]*FudApp["3", 3, "1", 1] - 6*Sqrt[2]*FudApp["3", 3, "8", 4] + 
    2*Sqrt[6]*FudApp["3", 3, "8", 6])/(9*Sqrt[2]), 
 LudV1RR[1, 2, 2, 3] -> -1/3*(Sqrt[2]*(FudAmm["3", 3, "8", 7] + 
     2*FudAmp["3", 3, "8", 7] + FudApm["3", 3, "8", 7] + 
     2*FudApp["3", 3, "8", 7])), LudV1RR[1, 2, 3, 1] -> 
  -1/3*(Sqrt[2]*(FudAmm["3", 3, "8", 1] + 2*FudAmp["3", 3, "8", 1] + 
     FudApm["3", 3, "8", 1] + 2*FudApp["3", 3, "8", 1])), 
 LudV1RR[1, 2, 3, 2] -> -1/3*(Sqrt[2]*(FudAmm["3", 3, "8", 2] + 
     2*FudAmp["3", 3, "8", 2] + FudApm["3", 3, "8", 2] + 
     2*FudApp["3", 3, "8", 2])), LudV1RR[1, 2, 3, 3] -> 
  -1/3*(Sqrt[2/3]*(FudAmm["3", 3, "1", 1] + Sqrt[2]*FudAmm["3", 3, "8", 6] + 
     2*FudAmp["3", 3, "1", 1] + 2*Sqrt[2]*FudAmp["3", 3, "8", 6] + 
     FudApm["3", 3, "1", 1] + Sqrt[2]*FudApm["3", 3, "8", 6] + 
     2*FudApp["3", 3, "1", 1] + 2*Sqrt[2]*FudApp["3", 3, "8", 6])), 
 LudV1RR[2, 1, 1, 1] -> -1/9*(-2*Sqrt[3]*FudAmm["3", 1, "1", 1] + 
     3*Sqrt[2]*FudAmm["3", 1, "8", 4] + Sqrt[6]*FudAmm["3", 1, "8", 6] - 
     4*Sqrt[3]*FudAmp["3", 1, "1", 1] + 6*Sqrt[2]*FudAmp["3", 1, "8", 4] + 
     2*Sqrt[6]*FudAmp["3", 1, "8", 6] - 2*Sqrt[3]*FudApm["3", 1, "1", 1] + 
     3*Sqrt[2]*FudApm["3", 1, "8", 4] + Sqrt[6]*FudApm["3", 1, "8", 6] - 
     4*Sqrt[3]*FudApp["3", 1, "1", 1] + 6*Sqrt[2]*FudApp["3", 1, "8", 4] + 
     2*Sqrt[6]*FudApp["3", 1, "8", 6])/Sqrt[2], 
 LudV1RR[2, 1, 1, 2] -> -1/3*(Sqrt[2]*(FudAmm["3", 1, "8", 5] + 
     2*FudAmp["3", 1, "8", 5] + FudApm["3", 1, "8", 5] + 
     2*FudApp["3", 1, "8", 5])), LudV1RR[2, 1, 1, 3] -> 
  -1/3*(Sqrt[2]*(FudAmm["3", 1, "8", 8] + 2*FudAmp["3", 1, "8", 8] + 
     FudApm["3", 1, "8", 8] + 2*FudApp["3", 1, "8", 8])), 
 LudV1RR[2, 1, 2, 1] -> (Sqrt[2]*(FudAmm["3", 1, "8", 3] + 
     2*FudAmp["3", 1, "8", 3] + FudApm["3", 1, "8", 3] + 
     2*FudApp["3", 1, "8", 3]))/3, LudV1RR[2, 1, 2, 2] -> 
  (2*Sqrt[3]*FudAmm["3", 1, "1", 1] + 3*Sqrt[2]*FudAmm["3", 1, "8", 4] - 
    Sqrt[6]*FudAmm["3", 1, "8", 6] + 4*Sqrt[3]*FudAmp["3", 1, "1", 1] + 
    6*Sqrt[2]*FudAmp["3", 1, "8", 4] - 2*Sqrt[6]*FudAmp["3", 1, "8", 6] + 
    2*Sqrt[3]*FudApm["3", 1, "1", 1] + 3*Sqrt[2]*FudApm["3", 1, "8", 4] - 
    Sqrt[6]*FudApm["3", 1, "8", 6] + 4*Sqrt[3]*FudApp["3", 1, "1", 1] + 
    6*Sqrt[2]*FudApp["3", 1, "8", 4] - 2*Sqrt[6]*FudApp["3", 1, "8", 6])/
   (9*Sqrt[2]), LudV1RR[2, 1, 2, 3] -> 
  (Sqrt[2]*(FudAmm["3", 1, "8", 7] + 2*FudAmp["3", 1, "8", 7] + 
     FudApm["3", 1, "8", 7] + 2*FudApp["3", 1, "8", 7]))/3, 
 LudV1RR[2, 1, 3, 1] -> (Sqrt[2]*(FudAmm["3", 1, "8", 1] + 
     2*FudAmp["3", 1, "8", 1] + FudApm["3", 1, "8", 1] + 
     2*FudApp["3", 1, "8", 1]))/3, LudV1RR[2, 1, 3, 2] -> 
  (Sqrt[2]*(FudAmm["3", 1, "8", 2] + 2*FudAmp["3", 1, "8", 2] + 
     FudApm["3", 1, "8", 2] + 2*FudApp["3", 1, "8", 2]))/3, 
 LudV1RR[2, 1, 3, 3] -> (Sqrt[2/3]*(FudAmm["3", 1, "1", 1] + 
     Sqrt[2]*FudAmm["3", 1, "8", 6] + 2*FudAmp["3", 1, "1", 1] + 
     2*Sqrt[2]*FudAmp["3", 1, "8", 6] + FudApm["3", 1, "1", 1] + 
     Sqrt[2]*FudApm["3", 1, "8", 6] + 2*FudApp["3", 1, "1", 1] + 
     2*Sqrt[2]*FudApp["3", 1, "8", 6]))/3, LudV1RR[2, 2, 1, 1] -> 
  (Sqrt[6]*FudAmm["1", 1, "1", 1] - 3*FudAmm["1", 1, "8", 4] - 
    Sqrt[3]*FudAmm["1", 1, "8", 6] + Sqrt[6]*FudAmm["3", 2, "1", 1] - 
    3*FudAmm["3", 2, "8", 4] - Sqrt[3]*FudAmm["3", 2, "8", 6] + 
    2*Sqrt[6]*FudAmp["1", 1, "1", 1] - 6*FudAmp["1", 1, "8", 4] - 
    2*Sqrt[3]*FudAmp["1", 1, "8", 6] + 2*Sqrt[6]*FudAmp["3", 2, "1", 1] - 
    6*FudAmp["3", 2, "8", 4] - 2*Sqrt[3]*FudAmp["3", 2, "8", 6] + 
    Sqrt[6]*FudApm["1", 1, "1", 1] - 3*FudApm["1", 1, "8", 4] - 
    Sqrt[3]*FudApm["1", 1, "8", 6] + Sqrt[6]*FudApm["3", 2, "1", 1] - 
    3*FudApm["3", 2, "8", 4] - Sqrt[3]*FudApm["3", 2, "8", 6] + 
    2*Sqrt[6]*FudApp["1", 1, "1", 1] - 6*FudApp["1", 1, "8", 4] - 
    2*Sqrt[3]*FudApp["1", 1, "8", 6] + 2*Sqrt[6]*FudApp["3", 2, "1", 1] - 
    6*FudApp["3", 2, "8", 4] - 2*Sqrt[3]*FudApp["3", 2, "8", 6])/(9*Sqrt[2]), 
 LudV1RR[2, 2, 1, 2] -> (-FudAmm["1", 1, "8", 5] - FudAmm["3", 2, "8", 5] - 
    2*FudAmp["1", 1, "8", 5] - 2*FudAmp["3", 2, "8", 5] - 
    FudApm["1", 1, "8", 5] - FudApm["3", 2, "8", 5] - 
    2*FudApp["1", 1, "8", 5] - 2*FudApp["3", 2, "8", 5])/3, 
 LudV1RR[2, 2, 1, 3] -> (-FudAmm["1", 1, "8", 8] - FudAmm["3", 2, "8", 8] - 
    2*FudAmp["1", 1, "8", 8] - 2*FudAmp["3", 2, "8", 8] - 
    FudApm["1", 1, "8", 8] - FudApm["3", 2, "8", 8] - 
    2*FudApp["1", 1, "8", 8] - 2*FudApp["3", 2, "8", 8])/3, 
 LudV1RR[2, 2, 2, 1] -> (FudAmm["1", 1, "8", 3] + FudAmm["3", 2, "8", 3] + 
    2*FudAmp["1", 1, "8", 3] + 2*FudAmp["3", 2, "8", 3] + 
    FudApm["1", 1, "8", 3] + FudApm["3", 2, "8", 3] + 
    2*FudApp["1", 1, "8", 3] + 2*FudApp["3", 2, "8", 3])/3, 
 LudV1RR[2, 2, 2, 2] -> (Sqrt[6]*FudAmm["1", 1, "1", 1] + 
    3*FudAmm["1", 1, "8", 4] - Sqrt[3]*FudAmm["1", 1, "8", 6] + 
    Sqrt[6]*FudAmm["3", 2, "1", 1] + 3*FudAmm["3", 2, "8", 4] - 
    Sqrt[3]*FudAmm["3", 2, "8", 6] + 2*Sqrt[6]*FudAmp["1", 1, "1", 1] + 
    6*FudAmp["1", 1, "8", 4] - 2*Sqrt[3]*FudAmp["1", 1, "8", 6] + 
    2*Sqrt[6]*FudAmp["3", 2, "1", 1] + 6*FudAmp["3", 2, "8", 4] - 
    2*Sqrt[3]*FudAmp["3", 2, "8", 6] + Sqrt[6]*FudApm["1", 1, "1", 1] + 
    3*FudApm["1", 1, "8", 4] - Sqrt[3]*FudApm["1", 1, "8", 6] + 
    Sqrt[6]*FudApm["3", 2, "1", 1] + 3*FudApm["3", 2, "8", 4] - 
    Sqrt[3]*FudApm["3", 2, "8", 6] + 2*Sqrt[6]*FudApp["1", 1, "1", 1] + 
    6*FudApp["1", 1, "8", 4] - 2*Sqrt[3]*FudApp["1", 1, "8", 6] + 
    2*Sqrt[6]*FudApp["3", 2, "1", 1] + 6*FudApp["3", 2, "8", 4] - 
    2*Sqrt[3]*FudApp["3", 2, "8", 6])/(9*Sqrt[2]), 
 LudV1RR[2, 2, 2, 3] -> (FudAmm["1", 1, "8", 7] + FudAmm["3", 2, "8", 7] + 
    2*FudAmp["1", 1, "8", 7] + 2*FudAmp["3", 2, "8", 7] + 
    FudApm["1", 1, "8", 7] + FudApm["3", 2, "8", 7] + 
    2*FudApp["1", 1, "8", 7] + 2*FudApp["3", 2, "8", 7])/3, 
 LudV1RR[2, 2, 3, 1] -> (FudAmm["1", 1, "8", 1] + FudAmm["3", 2, "8", 1] + 
    2*FudAmp["1", 1, "8", 1] + 2*FudAmp["3", 2, "8", 1] + 
    FudApm["1", 1, "8", 1] + FudApm["3", 2, "8", 1] + 
    2*FudApp["1", 1, "8", 1] + 2*FudApp["3", 2, "8", 1])/3, 
 LudV1RR[2, 2, 3, 2] -> (FudAmm["1", 1, "8", 2] + FudAmm["3", 2, "8", 2] + 
    2*FudAmp["1", 1, "8", 2] + 2*FudAmp["3", 2, "8", 2] + 
    FudApm["1", 1, "8", 2] + FudApm["3", 2, "8", 2] + 
    2*FudApp["1", 1, "8", 2] + 2*FudApp["3", 2, "8", 2])/3, 
 LudV1RR[2, 2, 3, 3] -> (Sqrt[2]*FudAmm["1", 1, "1", 1] + 
    2*FudAmm["1", 1, "8", 6] + Sqrt[2]*FudAmm["3", 2, "1", 1] + 
    2*FudAmm["3", 2, "8", 6] + 2*Sqrt[2]*FudAmp["1", 1, "1", 1] + 
    4*FudAmp["1", 1, "8", 6] + 2*Sqrt[2]*FudAmp["3", 2, "1", 1] + 
    4*FudAmp["3", 2, "8", 6] + Sqrt[2]*FudApm["1", 1, "1", 1] + 
    2*FudApm["1", 1, "8", 6] + Sqrt[2]*FudApm["3", 2, "1", 1] + 
    2*FudApm["3", 2, "8", 6] + 2*Sqrt[2]*FudApp["1", 1, "1", 1] + 
    4*FudApp["1", 1, "8", 6] + 2*Sqrt[2]*FudApp["3", 2, "1", 1] + 
    4*FudApp["3", 2, "8", 6])/(3*Sqrt[6]), LudV8RR[1, 1, 1, 1] -> 
  (-(Sqrt[6]*FudAmm["1", 1, "1", 1]) + 3*FudAmm["1", 1, "8", 4] + 
    Sqrt[3]*FudAmm["1", 1, "8", 6] + Sqrt[6]*FudAmm["3", 2, "1", 1] - 
    3*FudAmm["3", 2, "8", 4] - Sqrt[3]*FudAmm["3", 2, "8", 6] + 
    Sqrt[6]*FudAmp["1", 1, "1", 1] - 3*FudAmp["1", 1, "8", 4] - 
    Sqrt[3]*FudAmp["1", 1, "8", 6] - Sqrt[6]*FudAmp["3", 2, "1", 1] + 
    3*FudAmp["3", 2, "8", 4] + Sqrt[3]*FudAmp["3", 2, "8", 6] - 
    Sqrt[6]*FudApm["1", 1, "1", 1] + 3*FudApm["1", 1, "8", 4] + 
    Sqrt[3]*FudApm["1", 1, "8", 6] + Sqrt[6]*FudApm["3", 2, "1", 1] - 
    3*FudApm["3", 2, "8", 4] - Sqrt[3]*FudApm["3", 2, "8", 6] + 
    Sqrt[6]*FudApp["1", 1, "1", 1] - 3*FudApp["1", 1, "8", 4] - 
    Sqrt[3]*FudApp["1", 1, "8", 6] - Sqrt[6]*FudApp["3", 2, "1", 1] + 
    3*FudApp["3", 2, "8", 4] + Sqrt[3]*FudApp["3", 2, "8", 6])/(6*Sqrt[2]), 
 LudV8RR[1, 1, 1, 2] -> (FudAmm["1", 1, "8", 5] - FudAmm["3", 2, "8", 5] - 
    FudAmp["1", 1, "8", 5] + FudAmp["3", 2, "8", 5] + 
    FudApm["1", 1, "8", 5] - FudApm["3", 2, "8", 5] - 
    FudApp["1", 1, "8", 5] + FudApp["3", 2, "8", 5])/2, 
 LudV8RR[1, 1, 1, 3] -> (FudAmm["1", 1, "8", 8] - FudAmm["3", 2, "8", 8] - 
    FudAmp["1", 1, "8", 8] + FudAmp["3", 2, "8", 8] + 
    FudApm["1", 1, "8", 8] - FudApm["3", 2, "8", 8] - 
    FudApp["1", 1, "8", 8] + FudApp["3", 2, "8", 8])/2, 
 LudV8RR[1, 1, 2, 1] -> (-FudAmm["1", 1, "8", 3] + FudAmm["3", 2, "8", 3] + 
    FudAmp["1", 1, "8", 3] - FudAmp["3", 2, "8", 3] - 
    FudApm["1", 1, "8", 3] + FudApm["3", 2, "8", 3] + 
    FudApp["1", 1, "8", 3] - FudApp["3", 2, "8", 3])/2, 
 LudV8RR[1, 1, 2, 2] -> (-(Sqrt[6]*FudAmm["1", 1, "1", 1]) - 
    3*FudAmm["1", 1, "8", 4] + Sqrt[3]*FudAmm["1", 1, "8", 6] + 
    Sqrt[6]*FudAmm["3", 2, "1", 1] + 3*FudAmm["3", 2, "8", 4] - 
    Sqrt[3]*FudAmm["3", 2, "8", 6] + Sqrt[6]*FudAmp["1", 1, "1", 1] + 
    3*FudAmp["1", 1, "8", 4] - Sqrt[3]*FudAmp["1", 1, "8", 6] - 
    Sqrt[6]*FudAmp["3", 2, "1", 1] - 3*FudAmp["3", 2, "8", 4] + 
    Sqrt[3]*FudAmp["3", 2, "8", 6] - Sqrt[6]*FudApm["1", 1, "1", 1] - 
    3*FudApm["1", 1, "8", 4] + Sqrt[3]*FudApm["1", 1, "8", 6] + 
    Sqrt[6]*FudApm["3", 2, "1", 1] + 3*FudApm["3", 2, "8", 4] - 
    Sqrt[3]*FudApm["3", 2, "8", 6] + Sqrt[6]*FudApp["1", 1, "1", 1] + 
    3*FudApp["1", 1, "8", 4] - Sqrt[3]*FudApp["1", 1, "8", 6] - 
    Sqrt[6]*FudApp["3", 2, "1", 1] - 3*FudApp["3", 2, "8", 4] + 
    Sqrt[3]*FudApp["3", 2, "8", 6])/(6*Sqrt[2]), 
 LudV8RR[1, 1, 2, 3] -> (-FudAmm["1", 1, "8", 7] + FudAmm["3", 2, "8", 7] + 
    FudAmp["1", 1, "8", 7] - FudAmp["3", 2, "8", 7] - 
    FudApm["1", 1, "8", 7] + FudApm["3", 2, "8", 7] + 
    FudApp["1", 1, "8", 7] - FudApp["3", 2, "8", 7])/2, 
 LudV8RR[1, 1, 3, 1] -> (-FudAmm["1", 1, "8", 1] + FudAmm["3", 2, "8", 1] + 
    FudAmp["1", 1, "8", 1] - FudAmp["3", 2, "8", 1] - 
    FudApm["1", 1, "8", 1] + FudApm["3", 2, "8", 1] + 
    FudApp["1", 1, "8", 1] - FudApp["3", 2, "8", 1])/2, 
 LudV8RR[1, 1, 3, 2] -> (-FudAmm["1", 1, "8", 2] + FudAmm["3", 2, "8", 2] + 
    FudAmp["1", 1, "8", 2] - FudAmp["3", 2, "8", 2] - 
    FudApm["1", 1, "8", 2] + FudApm["3", 2, "8", 2] + 
    FudApp["1", 1, "8", 2] - FudApp["3", 2, "8", 2])/2, 
 LudV8RR[1, 1, 3, 3] -> (-(Sqrt[2]*FudAmm["1", 1, "1", 1]) - 
    2*FudAmm["1", 1, "8", 6] + Sqrt[2]*FudAmm["3", 2, "1", 1] + 
    2*FudAmm["3", 2, "8", 6] + Sqrt[2]*FudAmp["1", 1, "1", 1] + 
    2*FudAmp["1", 1, "8", 6] - Sqrt[2]*FudAmp["3", 2, "1", 1] - 
    2*FudAmp["3", 2, "8", 6] - Sqrt[2]*FudApm["1", 1, "1", 1] - 
    2*FudApm["1", 1, "8", 6] + Sqrt[2]*FudApm["3", 2, "1", 1] + 
    2*FudApm["3", 2, "8", 6] + Sqrt[2]*FudApp["1", 1, "1", 1] + 
    2*FudApp["1", 1, "8", 6] - Sqrt[2]*FudApp["3", 2, "1", 1] - 
    2*FudApp["3", 2, "8", 6])/(2*Sqrt[6]), LudV8RR[1, 2, 1, 1] -> 
  (Sqrt[6]*FudAmm["3", 3, "1", 1] - 3*FudAmm["3", 3, "8", 4] - 
    Sqrt[3]*FudAmm["3", 3, "8", 6] - Sqrt[6]*FudAmp["3", 3, "1", 1] + 
    3*FudAmp["3", 3, "8", 4] + Sqrt[3]*FudAmp["3", 3, "8", 6] + 
    Sqrt[6]*FudApm["3", 3, "1", 1] - 3*FudApm["3", 3, "8", 4] - 
    Sqrt[3]*FudApm["3", 3, "8", 6] - Sqrt[6]*FudApp["3", 3, "1", 1] + 
    3*FudApp["3", 3, "8", 4] + Sqrt[3]*FudApp["3", 3, "8", 6])/6, 
 LudV8RR[1, 2, 1, 2] -> (-FudAmm["3", 3, "8", 5] + FudAmp["3", 3, "8", 5] - 
    FudApm["3", 3, "8", 5] + FudApp["3", 3, "8", 5])/Sqrt[2], 
 LudV8RR[1, 2, 1, 3] -> (-FudAmm["3", 3, "8", 8] + FudAmp["3", 3, "8", 8] - 
    FudApm["3", 3, "8", 8] + FudApp["3", 3, "8", 8])/Sqrt[2], 
 LudV8RR[1, 2, 2, 1] -> (FudAmm["3", 3, "8", 3] - FudAmp["3", 3, "8", 3] + 
    FudApm["3", 3, "8", 3] - FudApp["3", 3, "8", 3])/Sqrt[2], 
 LudV8RR[1, 2, 2, 2] -> (Sqrt[6]*FudAmm["3", 3, "1", 1] + 
    3*FudAmm["3", 3, "8", 4] - Sqrt[3]*FudAmm["3", 3, "8", 6] - 
    Sqrt[6]*FudAmp["3", 3, "1", 1] - 3*FudAmp["3", 3, "8", 4] + 
    Sqrt[3]*FudAmp["3", 3, "8", 6] + Sqrt[6]*FudApm["3", 3, "1", 1] + 
    3*FudApm["3", 3, "8", 4] - Sqrt[3]*FudApm["3", 3, "8", 6] - 
    Sqrt[6]*FudApp["3", 3, "1", 1] - 3*FudApp["3", 3, "8", 4] + 
    Sqrt[3]*FudApp["3", 3, "8", 6])/6, LudV8RR[1, 2, 2, 3] -> 
  (FudAmm["3", 3, "8", 7] - FudAmp["3", 3, "8", 7] + FudApm["3", 3, "8", 7] - 
    FudApp["3", 3, "8", 7])/Sqrt[2], LudV8RR[1, 2, 3, 1] -> 
  (FudAmm["3", 3, "8", 1] - FudAmp["3", 3, "8", 1] + FudApm["3", 3, "8", 1] - 
    FudApp["3", 3, "8", 1])/Sqrt[2], LudV8RR[1, 2, 3, 2] -> 
  (FudAmm["3", 3, "8", 2] - FudAmp["3", 3, "8", 2] + FudApm["3", 3, "8", 2] - 
    FudApp["3", 3, "8", 2])/Sqrt[2], LudV8RR[1, 2, 3, 3] -> 
  (FudAmm["3", 3, "1", 1] + Sqrt[2]*FudAmm["3", 3, "8", 6] - 
    FudAmp["3", 3, "1", 1] - Sqrt[2]*FudAmp["3", 3, "8", 6] + 
    FudApm["3", 3, "1", 1] + Sqrt[2]*FudApm["3", 3, "8", 6] - 
    FudApp["3", 3, "1", 1] - Sqrt[2]*FudApp["3", 3, "8", 6])/Sqrt[6], 
 LudV8RR[2, 1, 1, 1] -> (-(Sqrt[6]*FudAmm["3", 1, "1", 1]) + 
    3*FudAmm["3", 1, "8", 4] + Sqrt[3]*FudAmm["3", 1, "8", 6] + 
    Sqrt[6]*FudAmp["3", 1, "1", 1] - 3*FudAmp["3", 1, "8", 4] - 
    Sqrt[3]*FudAmp["3", 1, "8", 6] - Sqrt[6]*FudApm["3", 1, "1", 1] + 
    3*FudApm["3", 1, "8", 4] + Sqrt[3]*FudApm["3", 1, "8", 6] + 
    Sqrt[6]*FudApp["3", 1, "1", 1] - 3*FudApp["3", 1, "8", 4] - 
    Sqrt[3]*FudApp["3", 1, "8", 6])/6, LudV8RR[2, 1, 1, 2] -> 
  (FudAmm["3", 1, "8", 5] - FudAmp["3", 1, "8", 5] + FudApm["3", 1, "8", 5] - 
    FudApp["3", 1, "8", 5])/Sqrt[2], LudV8RR[2, 1, 1, 3] -> 
  (FudAmm["3", 1, "8", 8] - FudAmp["3", 1, "8", 8] + FudApm["3", 1, "8", 8] - 
    FudApp["3", 1, "8", 8])/Sqrt[2], LudV8RR[2, 1, 2, 1] -> 
  (-FudAmm["3", 1, "8", 3] + FudAmp["3", 1, "8", 3] - 
    FudApm["3", 1, "8", 3] + FudApp["3", 1, "8", 3])/Sqrt[2], 
 LudV8RR[2, 1, 2, 2] -> (-(Sqrt[6]*FudAmm["3", 1, "1", 1]) - 
    3*FudAmm["3", 1, "8", 4] + Sqrt[3]*FudAmm["3", 1, "8", 6] + 
    Sqrt[6]*FudAmp["3", 1, "1", 1] + 3*FudAmp["3", 1, "8", 4] - 
    Sqrt[3]*FudAmp["3", 1, "8", 6] - Sqrt[6]*FudApm["3", 1, "1", 1] - 
    3*FudApm["3", 1, "8", 4] + Sqrt[3]*FudApm["3", 1, "8", 6] + 
    Sqrt[6]*FudApp["3", 1, "1", 1] + 3*FudApp["3", 1, "8", 4] - 
    Sqrt[3]*FudApp["3", 1, "8", 6])/6, LudV8RR[2, 1, 2, 3] -> 
  (-FudAmm["3", 1, "8", 7] + FudAmp["3", 1, "8", 7] - 
    FudApm["3", 1, "8", 7] + FudApp["3", 1, "8", 7])/Sqrt[2], 
 LudV8RR[2, 1, 3, 1] -> (-FudAmm["3", 1, "8", 1] + FudAmp["3", 1, "8", 1] - 
    FudApm["3", 1, "8", 1] + FudApp["3", 1, "8", 1])/Sqrt[2], 
 LudV8RR[2, 1, 3, 2] -> (-FudAmm["3", 1, "8", 2] + FudAmp["3", 1, "8", 2] - 
    FudApm["3", 1, "8", 2] + FudApp["3", 1, "8", 2])/Sqrt[2], 
 LudV8RR[2, 1, 3, 3] -> (-FudAmm["3", 1, "1", 1] - 
    Sqrt[2]*FudAmm["3", 1, "8", 6] + FudAmp["3", 1, "1", 1] + 
    Sqrt[2]*FudAmp["3", 1, "8", 6] - FudApm["3", 1, "1", 1] - 
    Sqrt[2]*FudApm["3", 1, "8", 6] + FudApp["3", 1, "1", 1] + 
    Sqrt[2]*FudApp["3", 1, "8", 6])/Sqrt[6], 
 LudV8RR[2, 2, 1, 1] -> (-(Sqrt[6]*FudAmm["1", 1, "1", 1]) + 
    3*FudAmm["1", 1, "8", 4] + Sqrt[3]*FudAmm["1", 1, "8", 6] - 
    Sqrt[6]*FudAmm["3", 2, "1", 1] + 3*FudAmm["3", 2, "8", 4] + 
    Sqrt[3]*FudAmm["3", 2, "8", 6] + Sqrt[6]*FudAmp["1", 1, "1", 1] - 
    3*FudAmp["1", 1, "8", 4] - Sqrt[3]*FudAmp["1", 1, "8", 6] + 
    Sqrt[6]*FudAmp["3", 2, "1", 1] - 3*FudAmp["3", 2, "8", 4] - 
    Sqrt[3]*FudAmp["3", 2, "8", 6] - Sqrt[6]*FudApm["1", 1, "1", 1] + 
    3*FudApm["1", 1, "8", 4] + Sqrt[3]*FudApm["1", 1, "8", 6] - 
    Sqrt[6]*FudApm["3", 2, "1", 1] + 3*FudApm["3", 2, "8", 4] + 
    Sqrt[3]*FudApm["3", 2, "8", 6] + Sqrt[6]*FudApp["1", 1, "1", 1] - 
    3*FudApp["1", 1, "8", 4] - Sqrt[3]*FudApp["1", 1, "8", 6] + 
    Sqrt[6]*FudApp["3", 2, "1", 1] - 3*FudApp["3", 2, "8", 4] - 
    Sqrt[3]*FudApp["3", 2, "8", 6])/(6*Sqrt[2]), 
 LudV8RR[2, 2, 1, 2] -> (FudAmm["1", 1, "8", 5] + FudAmm["3", 2, "8", 5] - 
    FudAmp["1", 1, "8", 5] - FudAmp["3", 2, "8", 5] + 
    FudApm["1", 1, "8", 5] + FudApm["3", 2, "8", 5] - 
    FudApp["1", 1, "8", 5] - FudApp["3", 2, "8", 5])/2, 
 LudV8RR[2, 2, 1, 3] -> (FudAmm["1", 1, "8", 8] + FudAmm["3", 2, "8", 8] - 
    FudAmp["1", 1, "8", 8] - FudAmp["3", 2, "8", 8] + 
    FudApm["1", 1, "8", 8] + FudApm["3", 2, "8", 8] - 
    FudApp["1", 1, "8", 8] - FudApp["3", 2, "8", 8])/2, 
 LudV8RR[2, 2, 2, 1] -> (-FudAmm["1", 1, "8", 3] - FudAmm["3", 2, "8", 3] + 
    FudAmp["1", 1, "8", 3] + FudAmp["3", 2, "8", 3] - 
    FudApm["1", 1, "8", 3] - FudApm["3", 2, "8", 3] + 
    FudApp["1", 1, "8", 3] + FudApp["3", 2, "8", 3])/2, 
 LudV8RR[2, 2, 2, 2] -> (-(Sqrt[6]*FudAmm["1", 1, "1", 1]) - 
    3*FudAmm["1", 1, "8", 4] + Sqrt[3]*FudAmm["1", 1, "8", 6] - 
    Sqrt[6]*FudAmm["3", 2, "1", 1] - 3*FudAmm["3", 2, "8", 4] + 
    Sqrt[3]*FudAmm["3", 2, "8", 6] + Sqrt[6]*FudAmp["1", 1, "1", 1] + 
    3*FudAmp["1", 1, "8", 4] - Sqrt[3]*FudAmp["1", 1, "8", 6] + 
    Sqrt[6]*FudAmp["3", 2, "1", 1] + 3*FudAmp["3", 2, "8", 4] - 
    Sqrt[3]*FudAmp["3", 2, "8", 6] - Sqrt[6]*FudApm["1", 1, "1", 1] - 
    3*FudApm["1", 1, "8", 4] + Sqrt[3]*FudApm["1", 1, "8", 6] - 
    Sqrt[6]*FudApm["3", 2, "1", 1] - 3*FudApm["3", 2, "8", 4] + 
    Sqrt[3]*FudApm["3", 2, "8", 6] + Sqrt[6]*FudApp["1", 1, "1", 1] + 
    3*FudApp["1", 1, "8", 4] - Sqrt[3]*FudApp["1", 1, "8", 6] + 
    Sqrt[6]*FudApp["3", 2, "1", 1] + 3*FudApp["3", 2, "8", 4] - 
    Sqrt[3]*FudApp["3", 2, "8", 6])/(6*Sqrt[2]), 
 LudV8RR[2, 2, 2, 3] -> (-FudAmm["1", 1, "8", 7] - FudAmm["3", 2, "8", 7] + 
    FudAmp["1", 1, "8", 7] + FudAmp["3", 2, "8", 7] - 
    FudApm["1", 1, "8", 7] - FudApm["3", 2, "8", 7] + 
    FudApp["1", 1, "8", 7] + FudApp["3", 2, "8", 7])/2, 
 LudV8RR[2, 2, 3, 1] -> (-FudAmm["1", 1, "8", 1] - FudAmm["3", 2, "8", 1] + 
    FudAmp["1", 1, "8", 1] + FudAmp["3", 2, "8", 1] - 
    FudApm["1", 1, "8", 1] - FudApm["3", 2, "8", 1] + 
    FudApp["1", 1, "8", 1] + FudApp["3", 2, "8", 1])/2, 
 LudV8RR[2, 2, 3, 2] -> (-FudAmm["1", 1, "8", 2] - FudAmm["3", 2, "8", 2] + 
    FudAmp["1", 1, "8", 2] + FudAmp["3", 2, "8", 2] - 
    FudApm["1", 1, "8", 2] - FudApm["3", 2, "8", 2] + 
    FudApp["1", 1, "8", 2] + FudApp["3", 2, "8", 2])/2, 
 LudV8RR[2, 2, 3, 3] -> (-(Sqrt[2]*FudAmm["1", 1, "1", 1]) - 
    2*FudAmm["1", 1, "8", 6] - Sqrt[2]*FudAmm["3", 2, "1", 1] - 
    2*FudAmm["3", 2, "8", 6] + Sqrt[2]*FudAmp["1", 1, "1", 1] + 
    2*FudAmp["1", 1, "8", 6] + Sqrt[2]*FudAmp["3", 2, "1", 1] + 
    2*FudAmp["3", 2, "8", 6] - Sqrt[2]*FudApm["1", 1, "1", 1] - 
    2*FudApm["1", 1, "8", 6] - Sqrt[2]*FudApm["3", 2, "1", 1] - 
    2*FudApm["3", 2, "8", 6] + Sqrt[2]*FudApp["1", 1, "1", 1] + 
    2*FudApp["1", 1, "8", 6] + Sqrt[2]*FudApp["3", 2, "1", 1] + 
    2*FudApp["3", 2, "8", 6])/(2*Sqrt[6]), L\[Nu]eVLR[1, 1, 1, 1] -> 
  (-(Sqrt[6]*Subscript[F\[Nu]eAm[1, 1], \[Nu]]["1", 1]) + 
    3*Subscript[F\[Nu]eAm[1, 1], \[Nu]]["8", 4] + 
    Sqrt[3]*Subscript[F\[Nu]eAm[1, 1], \[Nu]]["8", 6] + 
    Sqrt[6]*Subscript[F\[Nu]eAp[1, 1], \[Nu]]["1", 1] - 
    3*Subscript[F\[Nu]eAp[1, 1], \[Nu]]["8", 4] - 
    Sqrt[3]*Subscript[F\[Nu]eAp[1, 1], \[Nu]]["8", 6])/6, 
 L\[Nu]eVLR[1, 1, 1, 2] -> (Subscript[F\[Nu]eAm[1, 1], \[Nu]]["8", 5] - 
    Subscript[F\[Nu]eAp[1, 1], \[Nu]]["8", 5])/Sqrt[2], 
 L\[Nu]eVLR[1, 1, 1, 3] -> (Subscript[F\[Nu]eAm[1, 1], \[Nu]]["8", 8] - 
    Subscript[F\[Nu]eAp[1, 1], \[Nu]]["8", 8])/Sqrt[2], 
 L\[Nu]eVLR[1, 1, 2, 1] -> (-Subscript[F\[Nu]eAm[1, 1], \[Nu]]["8", 3] + 
    Subscript[F\[Nu]eAp[1, 1], \[Nu]]["8", 3])/Sqrt[2], 
 L\[Nu]eVLR[1, 1, 2, 2] -> 
  (-(Sqrt[6]*Subscript[F\[Nu]eAm[1, 1], \[Nu]]["1", 1]) - 
    3*Subscript[F\[Nu]eAm[1, 1], \[Nu]]["8", 4] + 
    Sqrt[3]*Subscript[F\[Nu]eAm[1, 1], \[Nu]]["8", 6] + 
    Sqrt[6]*Subscript[F\[Nu]eAp[1, 1], \[Nu]]["1", 1] + 
    3*Subscript[F\[Nu]eAp[1, 1], \[Nu]]["8", 4] - 
    Sqrt[3]*Subscript[F\[Nu]eAp[1, 1], \[Nu]]["8", 6])/6, 
 L\[Nu]eVLR[1, 1, 2, 3] -> (-Subscript[F\[Nu]eAm[1, 1], \[Nu]]["8", 7] + 
    Subscript[F\[Nu]eAp[1, 1], \[Nu]]["8", 7])/Sqrt[2], 
 L\[Nu]eVLR[1, 1, 3, 1] -> (-Subscript[F\[Nu]eAm[1, 1], \[Nu]]["8", 1] + 
    Subscript[F\[Nu]eAp[1, 1], \[Nu]]["8", 1])/Sqrt[2], 
 L\[Nu]eVLR[1, 1, 3, 2] -> (-Subscript[F\[Nu]eAm[1, 1], \[Nu]]["8", 2] + 
    Subscript[F\[Nu]eAp[1, 1], \[Nu]]["8", 2])/Sqrt[2], 
 L\[Nu]eVLR[1, 1, 3, 3] -> (-Subscript[F\[Nu]eAm[1, 1], \[Nu]]["1", 1] - 
    Sqrt[2]*Subscript[F\[Nu]eAm[1, 1], \[Nu]]["8", 6] + 
    Subscript[F\[Nu]eAp[1, 1], \[Nu]]["1", 1] + 
    Sqrt[2]*Subscript[F\[Nu]eAp[1, 1], \[Nu]]["8", 6])/Sqrt[6], 
 L\[Nu]eVLR[1, 2, 1, 1] -> 
  (-(Sqrt[6]*Subscript[F\[Nu]eAm[1, 2], \[Nu]]["1", 1]) + 
    3*Subscript[F\[Nu]eAm[1, 2], \[Nu]]["8", 4] + 
    Sqrt[3]*Subscript[F\[Nu]eAm[1, 2], \[Nu]]["8", 6] + 
    Sqrt[6]*Subscript[F\[Nu]eAp[1, 2], \[Nu]]["1", 1] - 
    3*Subscript[F\[Nu]eAp[1, 2], \[Nu]]["8", 4] - 
    Sqrt[3]*Subscript[F\[Nu]eAp[1, 2], \[Nu]]["8", 6])/6, 
 L\[Nu]eVLR[1, 2, 1, 2] -> (Subscript[F\[Nu]eAm[1, 2], \[Nu]]["8", 5] - 
    Subscript[F\[Nu]eAp[1, 2], \[Nu]]["8", 5])/Sqrt[2], 
 L\[Nu]eVLR[1, 2, 1, 3] -> (Subscript[F\[Nu]eAm[1, 2], \[Nu]]["8", 8] - 
    Subscript[F\[Nu]eAp[1, 2], \[Nu]]["8", 8])/Sqrt[2], 
 L\[Nu]eVLR[1, 2, 2, 1] -> (-Subscript[F\[Nu]eAm[1, 2], \[Nu]]["8", 3] + 
    Subscript[F\[Nu]eAp[1, 2], \[Nu]]["8", 3])/Sqrt[2], 
 L\[Nu]eVLR[1, 2, 2, 2] -> 
  (-(Sqrt[6]*Subscript[F\[Nu]eAm[1, 2], \[Nu]]["1", 1]) - 
    3*Subscript[F\[Nu]eAm[1, 2], \[Nu]]["8", 4] + 
    Sqrt[3]*Subscript[F\[Nu]eAm[1, 2], \[Nu]]["8", 6] + 
    Sqrt[6]*Subscript[F\[Nu]eAp[1, 2], \[Nu]]["1", 1] + 
    3*Subscript[F\[Nu]eAp[1, 2], \[Nu]]["8", 4] - 
    Sqrt[3]*Subscript[F\[Nu]eAp[1, 2], \[Nu]]["8", 6])/6, 
 L\[Nu]eVLR[1, 2, 2, 3] -> (-Subscript[F\[Nu]eAm[1, 2], \[Nu]]["8", 7] + 
    Subscript[F\[Nu]eAp[1, 2], \[Nu]]["8", 7])/Sqrt[2], 
 L\[Nu]eVLR[1, 2, 3, 1] -> (-Subscript[F\[Nu]eAm[1, 2], \[Nu]]["8", 1] + 
    Subscript[F\[Nu]eAp[1, 2], \[Nu]]["8", 1])/Sqrt[2], 
 L\[Nu]eVLR[1, 2, 3, 2] -> (-Subscript[F\[Nu]eAm[1, 2], \[Nu]]["8", 2] + 
    Subscript[F\[Nu]eAp[1, 2], \[Nu]]["8", 2])/Sqrt[2], 
 L\[Nu]eVLR[1, 2, 3, 3] -> (-Subscript[F\[Nu]eAm[1, 2], \[Nu]]["1", 1] - 
    Sqrt[2]*Subscript[F\[Nu]eAm[1, 2], \[Nu]]["8", 6] + 
    Subscript[F\[Nu]eAp[1, 2], \[Nu]]["1", 1] + 
    Sqrt[2]*Subscript[F\[Nu]eAp[1, 2], \[Nu]]["8", 6])/Sqrt[6], 
 L\[Nu]eVLR[1, 3, 1, 1] -> 
  (-(Sqrt[6]*Subscript[F\[Nu]eAm[1, 3], \[Nu]]["1", 1]) + 
    3*Subscript[F\[Nu]eAm[1, 3], \[Nu]]["8", 4] + 
    Sqrt[3]*Subscript[F\[Nu]eAm[1, 3], \[Nu]]["8", 6] + 
    Sqrt[6]*Subscript[F\[Nu]eAp[1, 3], \[Nu]]["1", 1] - 
    3*Subscript[F\[Nu]eAp[1, 3], \[Nu]]["8", 4] - 
    Sqrt[3]*Subscript[F\[Nu]eAp[1, 3], \[Nu]]["8", 6])/6, 
 L\[Nu]eVLR[1, 3, 1, 2] -> (Subscript[F\[Nu]eAm[1, 3], \[Nu]]["8", 5] - 
    Subscript[F\[Nu]eAp[1, 3], \[Nu]]["8", 5])/Sqrt[2], 
 L\[Nu]eVLR[1, 3, 1, 3] -> (Subscript[F\[Nu]eAm[1, 3], \[Nu]]["8", 8] - 
    Subscript[F\[Nu]eAp[1, 3], \[Nu]]["8", 8])/Sqrt[2], 
 L\[Nu]eVLR[1, 3, 2, 1] -> (-Subscript[F\[Nu]eAm[1, 3], \[Nu]]["8", 3] + 
    Subscript[F\[Nu]eAp[1, 3], \[Nu]]["8", 3])/Sqrt[2], 
 L\[Nu]eVLR[1, 3, 2, 2] -> 
  (-(Sqrt[6]*Subscript[F\[Nu]eAm[1, 3], \[Nu]]["1", 1]) - 
    3*Subscript[F\[Nu]eAm[1, 3], \[Nu]]["8", 4] + 
    Sqrt[3]*Subscript[F\[Nu]eAm[1, 3], \[Nu]]["8", 6] + 
    Sqrt[6]*Subscript[F\[Nu]eAp[1, 3], \[Nu]]["1", 1] + 
    3*Subscript[F\[Nu]eAp[1, 3], \[Nu]]["8", 4] - 
    Sqrt[3]*Subscript[F\[Nu]eAp[1, 3], \[Nu]]["8", 6])/6, 
 L\[Nu]eVLR[1, 3, 2, 3] -> (-Subscript[F\[Nu]eAm[1, 3], \[Nu]]["8", 7] + 
    Subscript[F\[Nu]eAp[1, 3], \[Nu]]["8", 7])/Sqrt[2], 
 L\[Nu]eVLR[1, 3, 3, 1] -> (-Subscript[F\[Nu]eAm[1, 3], \[Nu]]["8", 1] + 
    Subscript[F\[Nu]eAp[1, 3], \[Nu]]["8", 1])/Sqrt[2], 
 L\[Nu]eVLR[1, 3, 3, 2] -> (-Subscript[F\[Nu]eAm[1, 3], \[Nu]]["8", 2] + 
    Subscript[F\[Nu]eAp[1, 3], \[Nu]]["8", 2])/Sqrt[2], 
 L\[Nu]eVLR[1, 3, 3, 3] -> (-Subscript[F\[Nu]eAm[1, 3], \[Nu]]["1", 1] - 
    Sqrt[2]*Subscript[F\[Nu]eAm[1, 3], \[Nu]]["8", 6] + 
    Subscript[F\[Nu]eAp[1, 3], \[Nu]]["1", 1] + 
    Sqrt[2]*Subscript[F\[Nu]eAp[1, 3], \[Nu]]["8", 6])/Sqrt[6], 
 L\[Nu]eVLR[2, 1, 1, 1] -> 
  (-(Sqrt[6]*Subscript[F\[Nu]eAm[2, 1], \[Nu]]["1", 1]) + 
    3*Subscript[F\[Nu]eAm[2, 1], \[Nu]]["8", 4] + 
    Sqrt[3]*Subscript[F\[Nu]eAm[2, 1], \[Nu]]["8", 6] + 
    Sqrt[6]*Subscript[F\[Nu]eAp[2, 1], \[Nu]]["1", 1] - 
    3*Subscript[F\[Nu]eAp[2, 1], \[Nu]]["8", 4] - 
    Sqrt[3]*Subscript[F\[Nu]eAp[2, 1], \[Nu]]["8", 6])/6, 
 L\[Nu]eVLR[2, 1, 1, 2] -> (Subscript[F\[Nu]eAm[2, 1], \[Nu]]["8", 5] - 
    Subscript[F\[Nu]eAp[2, 1], \[Nu]]["8", 5])/Sqrt[2], 
 L\[Nu]eVLR[2, 1, 1, 3] -> (Subscript[F\[Nu]eAm[2, 1], \[Nu]]["8", 8] - 
    Subscript[F\[Nu]eAp[2, 1], \[Nu]]["8", 8])/Sqrt[2], 
 L\[Nu]eVLR[2, 1, 2, 1] -> (-Subscript[F\[Nu]eAm[2, 1], \[Nu]]["8", 3] + 
    Subscript[F\[Nu]eAp[2, 1], \[Nu]]["8", 3])/Sqrt[2], 
 L\[Nu]eVLR[2, 1, 2, 2] -> 
  (-(Sqrt[6]*Subscript[F\[Nu]eAm[2, 1], \[Nu]]["1", 1]) - 
    3*Subscript[F\[Nu]eAm[2, 1], \[Nu]]["8", 4] + 
    Sqrt[3]*Subscript[F\[Nu]eAm[2, 1], \[Nu]]["8", 6] + 
    Sqrt[6]*Subscript[F\[Nu]eAp[2, 1], \[Nu]]["1", 1] + 
    3*Subscript[F\[Nu]eAp[2, 1], \[Nu]]["8", 4] - 
    Sqrt[3]*Subscript[F\[Nu]eAp[2, 1], \[Nu]]["8", 6])/6, 
 L\[Nu]eVLR[2, 1, 2, 3] -> (-Subscript[F\[Nu]eAm[2, 1], \[Nu]]["8", 7] + 
    Subscript[F\[Nu]eAp[2, 1], \[Nu]]["8", 7])/Sqrt[2], 
 L\[Nu]eVLR[2, 1, 3, 1] -> (-Subscript[F\[Nu]eAm[2, 1], \[Nu]]["8", 1] + 
    Subscript[F\[Nu]eAp[2, 1], \[Nu]]["8", 1])/Sqrt[2], 
 L\[Nu]eVLR[2, 1, 3, 2] -> (-Subscript[F\[Nu]eAm[2, 1], \[Nu]]["8", 2] + 
    Subscript[F\[Nu]eAp[2, 1], \[Nu]]["8", 2])/Sqrt[2], 
 L\[Nu]eVLR[2, 1, 3, 3] -> (-Subscript[F\[Nu]eAm[2, 1], \[Nu]]["1", 1] - 
    Sqrt[2]*Subscript[F\[Nu]eAm[2, 1], \[Nu]]["8", 6] + 
    Subscript[F\[Nu]eAp[2, 1], \[Nu]]["1", 1] + 
    Sqrt[2]*Subscript[F\[Nu]eAp[2, 1], \[Nu]]["8", 6])/Sqrt[6], 
 L\[Nu]eVLR[2, 2, 1, 1] -> 
  (-(Sqrt[6]*Subscript[F\[Nu]eAm[2, 2], \[Nu]]["1", 1]) + 
    3*Subscript[F\[Nu]eAm[2, 2], \[Nu]]["8", 4] + 
    Sqrt[3]*Subscript[F\[Nu]eAm[2, 2], \[Nu]]["8", 6] + 
    Sqrt[6]*Subscript[F\[Nu]eAp[2, 2], \[Nu]]["1", 1] - 
    3*Subscript[F\[Nu]eAp[2, 2], \[Nu]]["8", 4] - 
    Sqrt[3]*Subscript[F\[Nu]eAp[2, 2], \[Nu]]["8", 6])/6, 
 L\[Nu]eVLR[2, 2, 1, 2] -> (Subscript[F\[Nu]eAm[2, 2], \[Nu]]["8", 5] - 
    Subscript[F\[Nu]eAp[2, 2], \[Nu]]["8", 5])/Sqrt[2], 
 L\[Nu]eVLR[2, 2, 1, 3] -> (Subscript[F\[Nu]eAm[2, 2], \[Nu]]["8", 8] - 
    Subscript[F\[Nu]eAp[2, 2], \[Nu]]["8", 8])/Sqrt[2], 
 L\[Nu]eVLR[2, 2, 2, 1] -> (-Subscript[F\[Nu]eAm[2, 2], \[Nu]]["8", 3] + 
    Subscript[F\[Nu]eAp[2, 2], \[Nu]]["8", 3])/Sqrt[2], 
 L\[Nu]eVLR[2, 2, 2, 2] -> 
  (-(Sqrt[6]*Subscript[F\[Nu]eAm[2, 2], \[Nu]]["1", 1]) - 
    3*Subscript[F\[Nu]eAm[2, 2], \[Nu]]["8", 4] + 
    Sqrt[3]*Subscript[F\[Nu]eAm[2, 2], \[Nu]]["8", 6] + 
    Sqrt[6]*Subscript[F\[Nu]eAp[2, 2], \[Nu]]["1", 1] + 
    3*Subscript[F\[Nu]eAp[2, 2], \[Nu]]["8", 4] - 
    Sqrt[3]*Subscript[F\[Nu]eAp[2, 2], \[Nu]]["8", 6])/6, 
 L\[Nu]eVLR[2, 2, 2, 3] -> (-Subscript[F\[Nu]eAm[2, 2], \[Nu]]["8", 7] + 
    Subscript[F\[Nu]eAp[2, 2], \[Nu]]["8", 7])/Sqrt[2], 
 L\[Nu]eVLR[2, 2, 3, 1] -> (-Subscript[F\[Nu]eAm[2, 2], \[Nu]]["8", 1] + 
    Subscript[F\[Nu]eAp[2, 2], \[Nu]]["8", 1])/Sqrt[2], 
 L\[Nu]eVLR[2, 2, 3, 2] -> (-Subscript[F\[Nu]eAm[2, 2], \[Nu]]["8", 2] + 
    Subscript[F\[Nu]eAp[2, 2], \[Nu]]["8", 2])/Sqrt[2], 
 L\[Nu]eVLR[2, 2, 3, 3] -> (-Subscript[F\[Nu]eAm[2, 2], \[Nu]]["1", 1] - 
    Sqrt[2]*Subscript[F\[Nu]eAm[2, 2], \[Nu]]["8", 6] + 
    Subscript[F\[Nu]eAp[2, 2], \[Nu]]["1", 1] + 
    Sqrt[2]*Subscript[F\[Nu]eAp[2, 2], \[Nu]]["8", 6])/Sqrt[6], 
 L\[Nu]eVLR[2, 3, 1, 1] -> 
  (-(Sqrt[6]*Subscript[F\[Nu]eAm[2, 3], \[Nu]]["1", 1]) + 
    3*Subscript[F\[Nu]eAm[2, 3], \[Nu]]["8", 4] + 
    Sqrt[3]*Subscript[F\[Nu]eAm[2, 3], \[Nu]]["8", 6] + 
    Sqrt[6]*Subscript[F\[Nu]eAp[2, 3], \[Nu]]["1", 1] - 
    3*Subscript[F\[Nu]eAp[2, 3], \[Nu]]["8", 4] - 
    Sqrt[3]*Subscript[F\[Nu]eAp[2, 3], \[Nu]]["8", 6])/6, 
 L\[Nu]eVLR[2, 3, 1, 2] -> (Subscript[F\[Nu]eAm[2, 3], \[Nu]]["8", 5] - 
    Subscript[F\[Nu]eAp[2, 3], \[Nu]]["8", 5])/Sqrt[2], 
 L\[Nu]eVLR[2, 3, 1, 3] -> (Subscript[F\[Nu]eAm[2, 3], \[Nu]]["8", 8] - 
    Subscript[F\[Nu]eAp[2, 3], \[Nu]]["8", 8])/Sqrt[2], 
 L\[Nu]eVLR[2, 3, 2, 1] -> (-Subscript[F\[Nu]eAm[2, 3], \[Nu]]["8", 3] + 
    Subscript[F\[Nu]eAp[2, 3], \[Nu]]["8", 3])/Sqrt[2], 
 L\[Nu]eVLR[2, 3, 2, 2] -> 
  (-(Sqrt[6]*Subscript[F\[Nu]eAm[2, 3], \[Nu]]["1", 1]) - 
    3*Subscript[F\[Nu]eAm[2, 3], \[Nu]]["8", 4] + 
    Sqrt[3]*Subscript[F\[Nu]eAm[2, 3], \[Nu]]["8", 6] + 
    Sqrt[6]*Subscript[F\[Nu]eAp[2, 3], \[Nu]]["1", 1] + 
    3*Subscript[F\[Nu]eAp[2, 3], \[Nu]]["8", 4] - 
    Sqrt[3]*Subscript[F\[Nu]eAp[2, 3], \[Nu]]["8", 6])/6, 
 L\[Nu]eVLR[2, 3, 2, 3] -> (-Subscript[F\[Nu]eAm[2, 3], \[Nu]]["8", 7] + 
    Subscript[F\[Nu]eAp[2, 3], \[Nu]]["8", 7])/Sqrt[2], 
 L\[Nu]eVLR[2, 3, 3, 1] -> (-Subscript[F\[Nu]eAm[2, 3], \[Nu]]["8", 1] + 
    Subscript[F\[Nu]eAp[2, 3], \[Nu]]["8", 1])/Sqrt[2], 
 L\[Nu]eVLR[2, 3, 3, 2] -> (-Subscript[F\[Nu]eAm[2, 3], \[Nu]]["8", 2] + 
    Subscript[F\[Nu]eAp[2, 3], \[Nu]]["8", 2])/Sqrt[2], 
 L\[Nu]eVLR[2, 3, 3, 3] -> (-Subscript[F\[Nu]eAm[2, 3], \[Nu]]["1", 1] - 
    Sqrt[2]*Subscript[F\[Nu]eAm[2, 3], \[Nu]]["8", 6] + 
    Subscript[F\[Nu]eAp[2, 3], \[Nu]]["1", 1] + 
    Sqrt[2]*Subscript[F\[Nu]eAp[2, 3], \[Nu]]["8", 6])/Sqrt[6], 
 L\[Nu]eVLR[3, 1, 1, 1] -> 
  (-(Sqrt[6]*Subscript[F\[Nu]eAm[3, 1], \[Nu]]["1", 1]) + 
    3*Subscript[F\[Nu]eAm[3, 1], \[Nu]]["8", 4] + 
    Sqrt[3]*Subscript[F\[Nu]eAm[3, 1], \[Nu]]["8", 6] + 
    Sqrt[6]*Subscript[F\[Nu]eAp[3, 1], \[Nu]]["1", 1] - 
    3*Subscript[F\[Nu]eAp[3, 1], \[Nu]]["8", 4] - 
    Sqrt[3]*Subscript[F\[Nu]eAp[3, 1], \[Nu]]["8", 6])/6, 
 L\[Nu]eVLR[3, 1, 1, 2] -> (Subscript[F\[Nu]eAm[3, 1], \[Nu]]["8", 5] - 
    Subscript[F\[Nu]eAp[3, 1], \[Nu]]["8", 5])/Sqrt[2], 
 L\[Nu]eVLR[3, 1, 1, 3] -> (Subscript[F\[Nu]eAm[3, 1], \[Nu]]["8", 8] - 
    Subscript[F\[Nu]eAp[3, 1], \[Nu]]["8", 8])/Sqrt[2], 
 L\[Nu]eVLR[3, 1, 2, 1] -> (-Subscript[F\[Nu]eAm[3, 1], \[Nu]]["8", 3] + 
    Subscript[F\[Nu]eAp[3, 1], \[Nu]]["8", 3])/Sqrt[2], 
 L\[Nu]eVLR[3, 1, 2, 2] -> 
  (-(Sqrt[6]*Subscript[F\[Nu]eAm[3, 1], \[Nu]]["1", 1]) - 
    3*Subscript[F\[Nu]eAm[3, 1], \[Nu]]["8", 4] + 
    Sqrt[3]*Subscript[F\[Nu]eAm[3, 1], \[Nu]]["8", 6] + 
    Sqrt[6]*Subscript[F\[Nu]eAp[3, 1], \[Nu]]["1", 1] + 
    3*Subscript[F\[Nu]eAp[3, 1], \[Nu]]["8", 4] - 
    Sqrt[3]*Subscript[F\[Nu]eAp[3, 1], \[Nu]]["8", 6])/6, 
 L\[Nu]eVLR[3, 1, 2, 3] -> (-Subscript[F\[Nu]eAm[3, 1], \[Nu]]["8", 7] + 
    Subscript[F\[Nu]eAp[3, 1], \[Nu]]["8", 7])/Sqrt[2], 
 L\[Nu]eVLR[3, 1, 3, 1] -> (-Subscript[F\[Nu]eAm[3, 1], \[Nu]]["8", 1] + 
    Subscript[F\[Nu]eAp[3, 1], \[Nu]]["8", 1])/Sqrt[2], 
 L\[Nu]eVLR[3, 1, 3, 2] -> (-Subscript[F\[Nu]eAm[3, 1], \[Nu]]["8", 2] + 
    Subscript[F\[Nu]eAp[3, 1], \[Nu]]["8", 2])/Sqrt[2], 
 L\[Nu]eVLR[3, 1, 3, 3] -> (-Subscript[F\[Nu]eAm[3, 1], \[Nu]]["1", 1] - 
    Sqrt[2]*Subscript[F\[Nu]eAm[3, 1], \[Nu]]["8", 6] + 
    Subscript[F\[Nu]eAp[3, 1], \[Nu]]["1", 1] + 
    Sqrt[2]*Subscript[F\[Nu]eAp[3, 1], \[Nu]]["8", 6])/Sqrt[6], 
 L\[Nu]eVLR[3, 2, 1, 1] -> 
  (-(Sqrt[6]*Subscript[F\[Nu]eAm[3, 2], \[Nu]]["1", 1]) + 
    3*Subscript[F\[Nu]eAm[3, 2], \[Nu]]["8", 4] + 
    Sqrt[3]*Subscript[F\[Nu]eAm[3, 2], \[Nu]]["8", 6] + 
    Sqrt[6]*Subscript[F\[Nu]eAp[3, 2], \[Nu]]["1", 1] - 
    3*Subscript[F\[Nu]eAp[3, 2], \[Nu]]["8", 4] - 
    Sqrt[3]*Subscript[F\[Nu]eAp[3, 2], \[Nu]]["8", 6])/6, 
 L\[Nu]eVLR[3, 2, 1, 2] -> (Subscript[F\[Nu]eAm[3, 2], \[Nu]]["8", 5] - 
    Subscript[F\[Nu]eAp[3, 2], \[Nu]]["8", 5])/Sqrt[2], 
 L\[Nu]eVLR[3, 2, 1, 3] -> (Subscript[F\[Nu]eAm[3, 2], \[Nu]]["8", 8] - 
    Subscript[F\[Nu]eAp[3, 2], \[Nu]]["8", 8])/Sqrt[2], 
 L\[Nu]eVLR[3, 2, 2, 1] -> (-Subscript[F\[Nu]eAm[3, 2], \[Nu]]["8", 3] + 
    Subscript[F\[Nu]eAp[3, 2], \[Nu]]["8", 3])/Sqrt[2], 
 L\[Nu]eVLR[3, 2, 2, 2] -> 
  (-(Sqrt[6]*Subscript[F\[Nu]eAm[3, 2], \[Nu]]["1", 1]) - 
    3*Subscript[F\[Nu]eAm[3, 2], \[Nu]]["8", 4] + 
    Sqrt[3]*Subscript[F\[Nu]eAm[3, 2], \[Nu]]["8", 6] + 
    Sqrt[6]*Subscript[F\[Nu]eAp[3, 2], \[Nu]]["1", 1] + 
    3*Subscript[F\[Nu]eAp[3, 2], \[Nu]]["8", 4] - 
    Sqrt[3]*Subscript[F\[Nu]eAp[3, 2], \[Nu]]["8", 6])/6, 
 L\[Nu]eVLR[3, 2, 2, 3] -> (-Subscript[F\[Nu]eAm[3, 2], \[Nu]]["8", 7] + 
    Subscript[F\[Nu]eAp[3, 2], \[Nu]]["8", 7])/Sqrt[2], 
 L\[Nu]eVLR[3, 2, 3, 1] -> (-Subscript[F\[Nu]eAm[3, 2], \[Nu]]["8", 1] + 
    Subscript[F\[Nu]eAp[3, 2], \[Nu]]["8", 1])/Sqrt[2], 
 L\[Nu]eVLR[3, 2, 3, 2] -> (-Subscript[F\[Nu]eAm[3, 2], \[Nu]]["8", 2] + 
    Subscript[F\[Nu]eAp[3, 2], \[Nu]]["8", 2])/Sqrt[2], 
 L\[Nu]eVLR[3, 2, 3, 3] -> (-Subscript[F\[Nu]eAm[3, 2], \[Nu]]["1", 1] - 
    Sqrt[2]*Subscript[F\[Nu]eAm[3, 2], \[Nu]]["8", 6] + 
    Subscript[F\[Nu]eAp[3, 2], \[Nu]]["1", 1] + 
    Sqrt[2]*Subscript[F\[Nu]eAp[3, 2], \[Nu]]["8", 6])/Sqrt[6], 
 L\[Nu]eVLR[3, 3, 1, 1] -> 
  (-(Sqrt[6]*Subscript[F\[Nu]eAm[3, 3], \[Nu]]["1", 1]) + 
    3*Subscript[F\[Nu]eAm[3, 3], \[Nu]]["8", 4] + 
    Sqrt[3]*Subscript[F\[Nu]eAm[3, 3], \[Nu]]["8", 6] + 
    Sqrt[6]*Subscript[F\[Nu]eAp[3, 3], \[Nu]]["1", 1] - 
    3*Subscript[F\[Nu]eAp[3, 3], \[Nu]]["8", 4] - 
    Sqrt[3]*Subscript[F\[Nu]eAp[3, 3], \[Nu]]["8", 6])/6, 
 L\[Nu]eVLR[3, 3, 1, 2] -> (Subscript[F\[Nu]eAm[3, 3], \[Nu]]["8", 5] - 
    Subscript[F\[Nu]eAp[3, 3], \[Nu]]["8", 5])/Sqrt[2], 
 L\[Nu]eVLR[3, 3, 1, 3] -> (Subscript[F\[Nu]eAm[3, 3], \[Nu]]["8", 8] - 
    Subscript[F\[Nu]eAp[3, 3], \[Nu]]["8", 8])/Sqrt[2], 
 L\[Nu]eVLR[3, 3, 2, 1] -> (-Subscript[F\[Nu]eAm[3, 3], \[Nu]]["8", 3] + 
    Subscript[F\[Nu]eAp[3, 3], \[Nu]]["8", 3])/Sqrt[2], 
 L\[Nu]eVLR[3, 3, 2, 2] -> 
  (-(Sqrt[6]*Subscript[F\[Nu]eAm[3, 3], \[Nu]]["1", 1]) - 
    3*Subscript[F\[Nu]eAm[3, 3], \[Nu]]["8", 4] + 
    Sqrt[3]*Subscript[F\[Nu]eAm[3, 3], \[Nu]]["8", 6] + 
    Sqrt[6]*Subscript[F\[Nu]eAp[3, 3], \[Nu]]["1", 1] + 
    3*Subscript[F\[Nu]eAp[3, 3], \[Nu]]["8", 4] - 
    Sqrt[3]*Subscript[F\[Nu]eAp[3, 3], \[Nu]]["8", 6])/6, 
 L\[Nu]eVLR[3, 3, 2, 3] -> (-Subscript[F\[Nu]eAm[3, 3], \[Nu]]["8", 7] + 
    Subscript[F\[Nu]eAp[3, 3], \[Nu]]["8", 7])/Sqrt[2], 
 L\[Nu]eVLR[3, 3, 3, 1] -> (-Subscript[F\[Nu]eAm[3, 3], \[Nu]]["8", 1] + 
    Subscript[F\[Nu]eAp[3, 3], \[Nu]]["8", 1])/Sqrt[2], 
 L\[Nu]eVLR[3, 3, 3, 2] -> (-Subscript[F\[Nu]eAm[3, 3], \[Nu]]["8", 2] + 
    Subscript[F\[Nu]eAp[3, 3], \[Nu]]["8", 2])/Sqrt[2], 
 L\[Nu]eVLR[3, 3, 3, 3] -> (-Subscript[F\[Nu]eAm[3, 3], \[Nu]]["1", 1] - 
    Sqrt[2]*Subscript[F\[Nu]eAm[3, 3], \[Nu]]["8", 6] + 
    Subscript[F\[Nu]eAp[3, 3], \[Nu]]["1", 1] + 
    Sqrt[2]*Subscript[F\[Nu]eAp[3, 3], \[Nu]]["8", 6])/Sqrt[6], 
 LeeVLR[1, 1, 1, 1] -> (5*Sqrt[3]*FeeBppp["1", 1] + 
    5*Sqrt[3]*FeeBppp["27", 12] + Sqrt[5]*(3*FeeBppp["27", 16] + 
      Sqrt[3]*FeeBppp["27", 18] - 6*FeeBppp["8", 4] - 
      2*Sqrt[3]*FeeBppp["8", 6]))/30, LeeVLR[1, 1, 1, 2] -> 
  -1/30*(5*Sqrt[6]*FeeBmpm["10bar", 5] + 10*Sqrt[3]*FeeBmpm["8", 5] - 
     15*FeeBppp["27", 13] - 3*Sqrt[5]*FeeBppp["27", 17] + 
     6*Sqrt[5]*FeeBppp["8", 5])/Sqrt[2], LeeVLR[1, 1, 1, 3] -> 
  (5*Sqrt[3]*FeeBmpm["10bar", 2] - 5*Sqrt[6]*FeeBmpm["8", 8] + 
    5*Sqrt[3]*FeeBppp["27", 21] + 2*Sqrt[15]*FeeBppp["27", 24] - 
    3*Sqrt[10]*FeeBppp["8", 8])/30, LeeVLR[1, 1, 2, 1] -> 
  (FeeBmpp["10", 5]/Sqrt[6] + FeeBmpp["8", 3]/Sqrt[3] - FeeBppp["27", 11]/2 - 
    FeeBppp["27", 15]/(2*Sqrt[5]) + FeeBppp["8", 3]/Sqrt[5])/Sqrt[2], 
 LeeVLR[1, 1, 2, 2] -> (10*FeeBmpm["10bar", 6] + 10*Sqrt[2]*FeeBmpm["8", 4] + 
    10*FeeBmpp["10", 6] + 10*Sqrt[2]*FeeBmpp["8", 4] - 10*FeeBppm["1", 1] - 
    10*Sqrt[2]*FeeBppm["8", 6] + 5*Sqrt[2]*FeeBppp["1", 1] - 
    10*Sqrt[2]*FeeBppp["27", 12] + Sqrt[10]*FeeBppp["27", 18] - 
    2*Sqrt[10]*FeeBppp["8", 6])/(20*Sqrt[6]), 
 LeeVLR[1, 1, 2, 3] -> (-5*Sqrt[6]*FeeBmpm["10bar", 3] + 
    5*Sqrt[3]*FeeBmpm["8", 7] + 5*Sqrt[6]*FeeBmpp["10", 8] + 
    5*Sqrt[3]*FeeBmpp["8", 7] + 15*FeeBppm["8", 7] - 
    5*Sqrt[6]*FeeBppp["27", 20] - Sqrt[30]*FeeBppp["27", 23] + 
    3*Sqrt[5]*FeeBppp["8", 7])/(30*Sqrt[2]), 
 LeeVLR[1, 1, 3, 1] -> (-5*Sqrt[3]*FeeBmpp["10", 2] + 
    5*Sqrt[6]*FeeBmpp["8", 1] - 5*Sqrt[3]*FeeBppp["27", 5] - 
    2*Sqrt[15]*FeeBppp["27", 8] + 3*Sqrt[10]*FeeBppp["8", 1])/30, 
 LeeVLR[1, 1, 3, 2] -> (5*Sqrt[6]*FeeBmpm["10bar", 8] + 
    5*Sqrt[3]*FeeBmpm["8", 2] - 5*Sqrt[6]*FeeBmpp["10", 3] + 
    5*Sqrt[3]*FeeBmpp["8", 2] + 15*FeeBppm["8", 2] - 
    5*Sqrt[6]*FeeBppp["27", 6] - Sqrt[30]*FeeBppp["27", 9] + 
    3*Sqrt[5]*FeeBppp["8", 2])/(30*Sqrt[2]), 
 LeeVLR[1, 1, 3, 3] -> (-10*Sqrt[3]*FeeBmpm["10bar", 6] + 
    5*Sqrt[6]*FeeBmpm["8", 4] + 15*Sqrt[2]*FeeBmpm["8", 6] - 
    10*Sqrt[3]*FeeBmpp["10", 6] + 5*Sqrt[6]*FeeBmpp["8", 4] + 
    15*Sqrt[2]*FeeBmpp["8", 6] - 10*Sqrt[3]*FeeBppm["1", 1] - 
    15*Sqrt[2]*FeeBppm["8", 4] + 5*Sqrt[6]*FeeBppm["8", 6] + 
    5*Sqrt[6]*FeeBppp["1", 1] - 6*Sqrt[10]*FeeBppp["27", 16] - 
    3*Sqrt[30]*FeeBppp["27", 18] - 3*Sqrt[10]*FeeBppp["8", 4] + 
    Sqrt[30]*FeeBppp["8", 6])/(60*Sqrt[2]), LeeVLR[1, 2, 1, 1] -> 
  (5*Sqrt[6]*FeeBmpm["10bar", 5] + 10*Sqrt[3]*FeeBmpm["8", 5] + 
    15*FeeBppp["27", 13] + 3*Sqrt[5]*FeeBppp["27", 17] - 
    6*Sqrt[5]*FeeBppp["8", 5])/(30*Sqrt[2]), 
 LeeVLR[1, 2, 1, 2] -> FeeBppp["27", 14]/Sqrt[2], 
 LeeVLR[1, 2, 1, 3] -> (FeeBmpm["10bar", 1] + FeeBppp["27", 22])/2, 
 LeeVLR[1, 2, 2, 1] -> (-10*FeeBmpm["10bar", 6] - 
    10*Sqrt[2]*FeeBmpm["8", 4] + 10*FeeBmpp["10", 6] + 
    10*Sqrt[2]*FeeBmpp["8", 4] + 10*FeeBppm["1", 1] + 
    10*Sqrt[2]*FeeBppm["8", 6] + 5*Sqrt[2]*FeeBppp["1", 1] - 
    10*Sqrt[2]*FeeBppp["27", 12] + Sqrt[10]*FeeBppp["27", 18] - 
    2*Sqrt[10]*FeeBppp["8", 6])/(20*Sqrt[6]), 
 LeeVLR[1, 2, 2, 2] -> (5*Sqrt[6]*FeeBmpp["10", 7] + 
    10*Sqrt[3]*FeeBmpp["8", 5] - 15*FeeBppp["27", 13] + 
    3*Sqrt[5]*FeeBppp["27", 17] - 6*Sqrt[5]*FeeBppp["8", 5])/(30*Sqrt[2]), 
 LeeVLR[1, 2, 2, 3] -> (-5*Sqrt[6]*FeeBmpm["10bar", 2] - 
    5*Sqrt[3]*FeeBmpm["8", 8] + 5*Sqrt[6]*FeeBmpp["10", 9] + 
    5*Sqrt[3]*FeeBmpp["8", 8] + 15*FeeBppm["8", 8] - 
    5*Sqrt[6]*FeeBppp["27", 21] + Sqrt[30]*FeeBppp["27", 24] - 
    3*Sqrt[5]*FeeBppp["8", 8])/(30*Sqrt[2]), 
 LeeVLR[1, 2, 3, 1] -> -1/30*(5*Sqrt[6]*FeeBmpm["10bar", 8] + 
     5*Sqrt[3]*FeeBmpm["8", 2] + 5*Sqrt[6]*FeeBmpp["10", 3] - 
     5*Sqrt[3]*FeeBmpp["8", 2] + 15*FeeBppm["8", 2] + 
     5*Sqrt[6]*FeeBppp["27", 6] + Sqrt[30]*FeeBppp["27", 9] - 
     3*Sqrt[5]*FeeBppp["8", 2])/Sqrt[2], LeeVLR[1, 2, 3, 2] -> 
  (-FeeBmpp["10", 4] - FeeBppp["27", 7])/2, LeeVLR[1, 2, 3, 3] -> 
  -1/30*(5*Sqrt[6]*FeeBmpm["10bar", 5] - 5*Sqrt[3]*FeeBmpm["8", 5] + 
     5*Sqrt[6]*FeeBmpp["10", 7] - 5*Sqrt[3]*FeeBmpp["8", 5] + 
     15*FeeBppm["8", 5] + 6*Sqrt[5]*FeeBppp["27", 17] + 
     3*Sqrt[5]*FeeBppp["8", 5])/Sqrt[2], LeeVLR[1, 3, 1, 1] -> 
  (-5*Sqrt[3]*FeeBmpm["10bar", 2] + 5*Sqrt[6]*FeeBmpm["8", 8] + 
    5*Sqrt[3]*FeeBppp["27", 21] + 2*Sqrt[15]*FeeBppp["27", 24] - 
    3*Sqrt[10]*FeeBppp["8", 8])/30, LeeVLR[1, 3, 1, 2] -> 
  (-FeeBmpm["10bar", 1] + FeeBppp["27", 22])/2, 
 LeeVLR[1, 3, 1, 3] -> FeeBppp["27", 27]/Sqrt[2], 
 LeeVLR[1, 3, 2, 1] -> -1/30*(-5*Sqrt[6]*FeeBmpm["10bar", 3] + 
     5*Sqrt[3]*FeeBmpm["8", 7] - 5*Sqrt[6]*FeeBmpp["10", 8] - 
     5*Sqrt[3]*FeeBmpp["8", 7] + 15*FeeBppm["8", 7] + 
     5*Sqrt[6]*FeeBppp["27", 20] + Sqrt[30]*FeeBppp["27", 23] - 
     3*Sqrt[5]*FeeBppp["8", 7])/Sqrt[2], LeeVLR[1, 3, 2, 2] -> 
  (5*Sqrt[6]*FeeBmpm["10bar", 2] + 5*Sqrt[3]*FeeBmpm["8", 8] + 
    5*Sqrt[6]*FeeBmpp["10", 9] + 5*Sqrt[3]*FeeBmpp["8", 8] - 
    15*FeeBppm["8", 8] - 5*Sqrt[6]*FeeBppp["27", 21] + 
    Sqrt[30]*FeeBppp["27", 24] - 3*Sqrt[5]*FeeBppp["8", 8])/(30*Sqrt[2]), 
 LeeVLR[1, 3, 2, 3] -> (FeeBmpp["10", 10] - FeeBppp["27", 26])/2, 
 LeeVLR[1, 3, 3, 1] -> (10*Sqrt[3]*FeeBmpm["10bar", 6] - 
    5*Sqrt[6]*FeeBmpm["8", 4] - 15*Sqrt[2]*FeeBmpm["8", 6] - 
    10*Sqrt[3]*FeeBmpp["10", 6] + 5*Sqrt[6]*FeeBmpp["8", 4] + 
    15*Sqrt[2]*FeeBmpp["8", 6] + 10*Sqrt[3]*FeeBppm["1", 1] + 
    15*Sqrt[2]*FeeBppm["8", 4] - 5*Sqrt[6]*FeeBppm["8", 6] + 
    5*Sqrt[6]*FeeBppp["1", 1] - 6*Sqrt[10]*FeeBppp["27", 16] - 
    3*Sqrt[30]*FeeBppp["27", 18] - 3*Sqrt[10]*FeeBppp["8", 4] + 
    Sqrt[30]*FeeBppp["8", 6])/(60*Sqrt[2]), LeeVLR[1, 3, 3, 2] -> 
  (5*Sqrt[6]*FeeBmpm["10bar", 5] - 5*Sqrt[3]*FeeBmpm["8", 5] - 
    5*Sqrt[6]*FeeBmpp["10", 7] + 5*Sqrt[3]*FeeBmpp["8", 5] + 
    15*FeeBppm["8", 5] - 6*Sqrt[5]*FeeBppp["27", 17] - 
    3*Sqrt[5]*FeeBppp["8", 5])/(30*Sqrt[2]), 
 LeeVLR[1, 3, 3, 3] -> (-5*Sqrt[3]*FeeBmpp["10", 9] + 
    5*Sqrt[6]*FeeBmpp["8", 8] - 3*Sqrt[15]*FeeBppp["27", 24] - 
    3*Sqrt[10]*FeeBppp["8", 8])/30, LeeVLR[2, 1, 1, 1] -> 
  -1/30*(5*Sqrt[6]*FeeBmpp["10", 5] + 10*Sqrt[3]*FeeBmpp["8", 3] + 
     15*FeeBppp["27", 11] + 3*Sqrt[5]*FeeBppp["27", 15] - 
     6*Sqrt[5]*FeeBppp["8", 3])/Sqrt[2], LeeVLR[2, 1, 1, 2] -> 
  (10*FeeBmpm["10bar", 6] + 10*Sqrt[2]*FeeBmpm["8", 4] - 
    10*FeeBmpp["10", 6] - 10*Sqrt[2]*FeeBmpp["8", 4] + 10*FeeBppm["1", 1] + 
    10*Sqrt[2]*FeeBppm["8", 6] + 5*Sqrt[2]*FeeBppp["1", 1] - 
    10*Sqrt[2]*FeeBppp["27", 12] + Sqrt[10]*FeeBppp["27", 18] - 
    2*Sqrt[10]*FeeBppp["8", 6])/(20*Sqrt[6]), 
 LeeVLR[2, 1, 1, 3] -> -1/30*(5*Sqrt[6]*FeeBmpm["10bar", 3] - 
     5*Sqrt[3]*FeeBmpm["8", 7] + 5*Sqrt[6]*FeeBmpp["10", 8] + 
     5*Sqrt[3]*FeeBmpp["8", 7] + 15*FeeBppm["8", 7] + 
     5*Sqrt[6]*FeeBppp["27", 20] + Sqrt[30]*FeeBppp["27", 23] - 
     3*Sqrt[5]*FeeBppp["8", 7])/Sqrt[2], LeeVLR[2, 1, 2, 1] -> 
  FeeBppp["27", 10]/Sqrt[2], LeeVLR[2, 1, 2, 2] -> 
  -1/30*(5*Sqrt[6]*FeeBmpm["10bar", 7] + 10*Sqrt[3]*FeeBmpm["8", 3] - 
     15*FeeBppp["27", 11] + 3*Sqrt[5]*FeeBppp["27", 15] - 
     6*Sqrt[5]*FeeBppp["8", 3])/Sqrt[2], LeeVLR[2, 1, 2, 3] -> 
  (FeeBmpm["10bar", 4] + FeeBppp["27", 19])/2, 
 LeeVLR[2, 1, 3, 1] -> (FeeBmpp["10", 1] + FeeBppp["27", 4])/2, 
 LeeVLR[2, 1, 3, 2] -> (-5*Sqrt[6]*FeeBmpm["10bar", 9] - 
    5*Sqrt[3]*FeeBmpm["8", 1] + 5*Sqrt[6]*FeeBmpp["10", 2] + 
    5*Sqrt[3]*FeeBmpp["8", 1] - 15*FeeBppm["8", 1] + 
    5*Sqrt[6]*FeeBppp["27", 5] - Sqrt[30]*FeeBppp["27", 8] + 
    3*Sqrt[5]*FeeBppp["8", 1])/(30*Sqrt[2]), 
 LeeVLR[2, 1, 3, 3] -> (5*Sqrt[6]*FeeBmpm["10bar", 7] - 
    5*Sqrt[3]*FeeBmpm["8", 3] + 5*Sqrt[6]*FeeBmpp["10", 5] - 
    5*Sqrt[3]*FeeBmpp["8", 3] + 15*FeeBppm["8", 3] + 
    6*Sqrt[5]*FeeBppp["27", 15] + 3*Sqrt[5]*FeeBppp["8", 3])/(30*Sqrt[2]), 
 LeeVLR[2, 2, 1, 1] -> 
  -1/20*(10*FeeBmpm["10bar", 6] + 10*Sqrt[2]*FeeBmpm["8", 4] + 
     10*FeeBmpp["10", 6] + 10*Sqrt[2]*FeeBmpp["8", 4] + 10*FeeBppm["1", 1] + 
     10*Sqrt[2]*FeeBppm["8", 6] - 5*Sqrt[2]*FeeBppp["1", 1] + 
     10*Sqrt[2]*FeeBppp["27", 12] - Sqrt[10]*FeeBppp["27", 18] + 
     2*Sqrt[10]*FeeBppp["8", 6])/Sqrt[6], LeeVLR[2, 2, 1, 2] -> 
  -1/30*(5*Sqrt[6]*FeeBmpp["10", 7] + 10*Sqrt[3]*FeeBmpp["8", 5] + 
     15*FeeBppp["27", 13] - 3*Sqrt[5]*FeeBppp["27", 17] + 
     6*Sqrt[5]*FeeBppp["8", 5])/Sqrt[2], LeeVLR[2, 2, 1, 3] -> 
  -1/30*(5*Sqrt[6]*FeeBmpm["10bar", 2] + 5*Sqrt[3]*FeeBmpm["8", 8] + 
     5*Sqrt[6]*FeeBmpp["10", 9] + 5*Sqrt[3]*FeeBmpp["8", 8] + 
     15*FeeBppm["8", 8] + 5*Sqrt[6]*FeeBppp["27", 21] - 
     Sqrt[30]*FeeBppp["27", 24] + 3*Sqrt[5]*FeeBppp["8", 8])/Sqrt[2], 
 LeeVLR[2, 2, 2, 1] -> (FeeBmpm["10bar", 7]/Sqrt[6] + 
    FeeBmpm["8", 3]/Sqrt[3] + FeeBppp["27", 11]/2 - 
    FeeBppp["27", 15]/(2*Sqrt[5]) + FeeBppp["8", 3]/Sqrt[5])/Sqrt[2], 
 LeeVLR[2, 2, 2, 2] -> (5*Sqrt[3]*FeeBppp["1", 1] + 
    5*Sqrt[3]*FeeBppp["27", 12] + Sqrt[5]*(-3*FeeBppp["27", 16] + 
      Sqrt[3]*FeeBppp["27", 18] + 6*FeeBppp["8", 4] - 
      2*Sqrt[3]*FeeBppp["8", 6]))/30, LeeVLR[2, 2, 2, 3] -> 
  (5*Sqrt[3]*FeeBmpm["10bar", 3] + 5*Sqrt[6]*FeeBmpm["8", 7] + 
    5*Sqrt[3]*FeeBppp["27", 20] - 2*Sqrt[15]*FeeBppp["27", 23] + 
    3*Sqrt[10]*FeeBppp["8", 7])/30, LeeVLR[2, 2, 3, 1] -> 
  (5*Sqrt[6]*FeeBmpm["10bar", 9] + 5*Sqrt[3]*FeeBmpm["8", 1] + 
    5*Sqrt[6]*FeeBmpp["10", 2] + 5*Sqrt[3]*FeeBmpp["8", 1] + 
    15*FeeBppm["8", 1] + 5*Sqrt[6]*FeeBppp["27", 5] - 
    Sqrt[30]*FeeBppp["27", 8] + 3*Sqrt[5]*FeeBppp["8", 1])/(30*Sqrt[2]), 
 LeeVLR[2, 2, 3, 2] -> (5*Sqrt[3]*FeeBmpp["10", 3] + 
    5*Sqrt[6]*FeeBmpp["8", 2] + 5*Sqrt[3]*FeeBppp["27", 6] - 
    2*Sqrt[15]*FeeBppp["27", 9] + 3*Sqrt[10]*FeeBppp["8", 2])/30, 
 LeeVLR[2, 2, 3, 3] -> (10*Sqrt[3]*FeeBmpm["10bar", 6] - 
    5*Sqrt[6]*FeeBmpm["8", 4] + 15*Sqrt[2]*FeeBmpm["8", 6] + 
    10*Sqrt[3]*FeeBmpp["10", 6] - 5*Sqrt[6]*FeeBmpp["8", 4] + 
    15*Sqrt[2]*FeeBmpp["8", 6] - 10*Sqrt[3]*FeeBppm["1", 1] + 
    15*Sqrt[2]*FeeBppm["8", 4] + 5*Sqrt[6]*FeeBppm["8", 6] + 
    5*Sqrt[6]*FeeBppp["1", 1] + 6*Sqrt[10]*FeeBppp["27", 16] - 
    3*Sqrt[30]*FeeBppp["27", 18] + 3*Sqrt[10]*FeeBppp["8", 4] + 
    Sqrt[30]*FeeBppp["8", 6])/(60*Sqrt[2]), LeeVLR[2, 3, 1, 1] -> 
  -1/30*(-5*Sqrt[6]*FeeBmpm["10bar", 3] + 5*Sqrt[3]*FeeBmpm["8", 7] + 
     5*Sqrt[6]*FeeBmpp["10", 8] + 5*Sqrt[3]*FeeBmpp["8", 7] - 
     15*FeeBppm["8", 7] + 5*Sqrt[6]*FeeBppp["27", 20] + 
     Sqrt[30]*FeeBppp["27", 23] - 3*Sqrt[5]*FeeBppp["8", 7])/Sqrt[2], 
 LeeVLR[2, 3, 1, 2] -> (5*Sqrt[6]*FeeBmpm["10bar", 2] + 
    5*Sqrt[3]*FeeBmpm["8", 8] - 5*Sqrt[6]*FeeBmpp["10", 9] - 
    5*Sqrt[3]*FeeBmpp["8", 8] + 15*FeeBppm["8", 8] - 
    5*Sqrt[6]*FeeBppp["27", 21] + Sqrt[30]*FeeBppp["27", 24] - 
    3*Sqrt[5]*FeeBppp["8", 8])/(30*Sqrt[2]), 
 LeeVLR[2, 3, 1, 3] -> (-FeeBmpp["10", 10] - FeeBppp["27", 26])/2, 
 LeeVLR[2, 3, 2, 1] -> (-FeeBmpm["10bar", 4] + FeeBppp["27", 19])/2, 
 LeeVLR[2, 3, 2, 2] -> (-5*Sqrt[3]*FeeBmpm["10bar", 3] - 
    5*Sqrt[6]*FeeBmpm["8", 7] + 5*Sqrt[3]*FeeBppp["27", 20] - 
    2*Sqrt[15]*FeeBppp["27", 23] + 3*Sqrt[10]*FeeBppp["8", 7])/30, 
 LeeVLR[2, 3, 2, 3] -> FeeBppp["27", 25]/Sqrt[2], 
 LeeVLR[2, 3, 3, 1] -> (-5*Sqrt[6]*FeeBmpm["10bar", 7] + 
    5*Sqrt[3]*FeeBmpm["8", 3] + 5*Sqrt[6]*FeeBmpp["10", 5] - 
    5*Sqrt[3]*FeeBmpp["8", 3] - 15*FeeBppm["8", 3] + 
    6*Sqrt[5]*FeeBppp["27", 15] + 3*Sqrt[5]*FeeBppp["8", 3])/(30*Sqrt[2]), 
 LeeVLR[2, 3, 3, 2] -> (-10*Sqrt[3]*FeeBmpm["10bar", 6] + 
    5*Sqrt[6]*FeeBmpm["8", 4] - 15*Sqrt[2]*FeeBmpm["8", 6] + 
    10*Sqrt[3]*FeeBmpp["10", 6] - 5*Sqrt[6]*FeeBmpp["8", 4] + 
    15*Sqrt[2]*FeeBmpp["8", 6] + 10*Sqrt[3]*FeeBppm["1", 1] - 
    15*Sqrt[2]*FeeBppm["8", 4] - 5*Sqrt[6]*FeeBppm["8", 6] + 
    5*Sqrt[6]*FeeBppp["1", 1] + 6*Sqrt[10]*FeeBppp["27", 16] - 
    3*Sqrt[30]*FeeBppp["27", 18] + 3*Sqrt[10]*FeeBppp["8", 4] + 
    Sqrt[30]*FeeBppp["8", 6])/(60*Sqrt[2]), LeeVLR[2, 3, 3, 3] -> 
  (5*Sqrt[3]*FeeBmpp["10", 8] - 5*Sqrt[6]*FeeBmpp["8", 7] + 
    3*Sqrt[15]*FeeBppp["27", 23] + 3*Sqrt[10]*FeeBppp["8", 7])/30, 
 LeeVLR[3, 1, 1, 1] -> (5*Sqrt[3]*FeeBmpp["10", 2] - 
    5*Sqrt[6]*FeeBmpp["8", 1] - 5*Sqrt[3]*FeeBppp["27", 5] - 
    2*Sqrt[15]*FeeBppp["27", 8] + 3*Sqrt[10]*FeeBppp["8", 1])/30, 
 LeeVLR[3, 1, 1, 2] -> -1/30*(-5*Sqrt[6]*FeeBmpm["10bar", 8] - 
     5*Sqrt[3]*FeeBmpm["8", 2] - 5*Sqrt[6]*FeeBmpp["10", 3] + 
     5*Sqrt[3]*FeeBmpp["8", 2] + 15*FeeBppm["8", 2] + 
     5*Sqrt[6]*FeeBppp["27", 6] + Sqrt[30]*FeeBppp["27", 9] - 
     3*Sqrt[5]*FeeBppp["8", 2])/Sqrt[2], LeeVLR[3, 1, 1, 3] -> 
  (-10*Sqrt[3]*FeeBmpm["10bar", 6] + 5*Sqrt[6]*FeeBmpm["8", 4] + 
    15*Sqrt[2]*FeeBmpm["8", 6] + 10*Sqrt[3]*FeeBmpp["10", 6] - 
    5*Sqrt[6]*FeeBmpp["8", 4] - 15*Sqrt[2]*FeeBmpp["8", 6] + 
    10*Sqrt[3]*FeeBppm["1", 1] + 15*Sqrt[2]*FeeBppm["8", 4] - 
    5*Sqrt[6]*FeeBppm["8", 6] + 5*Sqrt[6]*FeeBppp["1", 1] - 
    6*Sqrt[10]*FeeBppp["27", 16] - 3*Sqrt[30]*FeeBppp["27", 18] - 
    3*Sqrt[10]*FeeBppp["8", 4] + Sqrt[30]*FeeBppp["8", 6])/(60*Sqrt[2]), 
 LeeVLR[3, 1, 2, 1] -> (-FeeBmpp["10", 1] + FeeBppp["27", 4])/2, 
 LeeVLR[3, 1, 2, 2] -> (-5*Sqrt[6]*FeeBmpm["10bar", 9] - 
    5*Sqrt[3]*FeeBmpm["8", 1] - 5*Sqrt[6]*FeeBmpp["10", 2] - 
    5*Sqrt[3]*FeeBmpp["8", 1] + 15*FeeBppm["8", 1] + 
    5*Sqrt[6]*FeeBppp["27", 5] - Sqrt[30]*FeeBppp["27", 8] + 
    3*Sqrt[5]*FeeBppp["8", 1])/(30*Sqrt[2]), 
 LeeVLR[3, 1, 2, 3] -> (5*Sqrt[6]*FeeBmpm["10bar", 7] - 
    5*Sqrt[3]*FeeBmpm["8", 3] - 5*Sqrt[6]*FeeBmpp["10", 5] + 
    5*Sqrt[3]*FeeBmpp["8", 3] - 15*FeeBppm["8", 3] + 
    6*Sqrt[5]*FeeBppp["27", 15] + 3*Sqrt[5]*FeeBppp["8", 3])/(30*Sqrt[2]), 
 LeeVLR[3, 1, 3, 1] -> FeeBppp["27", 1]/Sqrt[2], 
 LeeVLR[3, 1, 3, 2] -> (-FeeBmpm["10bar", 10] + FeeBppp["27", 2])/2, 
 LeeVLR[3, 1, 3, 3] -> (5*Sqrt[3]*FeeBmpm["10bar", 9] - 
    5*Sqrt[6]*FeeBmpm["8", 1] + 3*Sqrt[15]*FeeBppp["27", 8] + 
    3*Sqrt[10]*FeeBppp["8", 1])/30, LeeVLR[3, 2, 1, 1] -> 
  -1/30*(5*Sqrt[6]*FeeBmpm["10bar", 8] + 5*Sqrt[3]*FeeBmpm["8", 2] - 
     5*Sqrt[6]*FeeBmpp["10", 3] + 5*Sqrt[3]*FeeBmpp["8", 2] - 
     15*FeeBppm["8", 2] + 5*Sqrt[6]*FeeBppp["27", 6] + 
     Sqrt[30]*FeeBppp["27", 9] - 3*Sqrt[5]*FeeBppp["8", 2])/Sqrt[2], 
 LeeVLR[3, 2, 1, 2] -> (FeeBmpp["10", 4] - FeeBppp["27", 7])/2, 
 LeeVLR[3, 2, 1, 3] -> -1/30*(5*Sqrt[6]*FeeBmpm["10bar", 5] - 
     5*Sqrt[3]*FeeBmpm["8", 5] - 5*Sqrt[6]*FeeBmpp["10", 7] + 
     5*Sqrt[3]*FeeBmpp["8", 5] - 15*FeeBppm["8", 5] + 
     6*Sqrt[5]*FeeBppp["27", 17] + 3*Sqrt[5]*FeeBppp["8", 5])/Sqrt[2], 
 LeeVLR[3, 2, 2, 1] -> (5*Sqrt[6]*FeeBmpm["10bar", 9] + 
    5*Sqrt[3]*FeeBmpm["8", 1] - 5*Sqrt[6]*FeeBmpp["10", 2] - 
    5*Sqrt[3]*FeeBmpp["8", 1] - 15*FeeBppm["8", 1] + 
    5*Sqrt[6]*FeeBppp["27", 5] - Sqrt[30]*FeeBppp["27", 8] + 
    3*Sqrt[5]*FeeBppp["8", 1])/(30*Sqrt[2]), 
 LeeVLR[3, 2, 2, 2] -> (-5*Sqrt[3]*FeeBmpp["10", 3] - 
    5*Sqrt[6]*FeeBmpp["8", 2] + 5*Sqrt[3]*FeeBppp["27", 6] - 
    2*Sqrt[15]*FeeBppp["27", 9] + 3*Sqrt[10]*FeeBppp["8", 2])/30, 
 LeeVLR[3, 2, 2, 3] -> (10*Sqrt[3]*FeeBmpm["10bar", 6] - 
    5*Sqrt[6]*FeeBmpm["8", 4] + 15*Sqrt[2]*FeeBmpm["8", 6] - 
    10*Sqrt[3]*FeeBmpp["10", 6] + 5*Sqrt[6]*FeeBmpp["8", 4] - 
    15*Sqrt[2]*FeeBmpp["8", 6] + 10*Sqrt[3]*FeeBppm["1", 1] - 
    15*Sqrt[2]*FeeBppm["8", 4] - 5*Sqrt[6]*FeeBppm["8", 6] + 
    5*Sqrt[6]*FeeBppp["1", 1] + 6*Sqrt[10]*FeeBppp["27", 16] - 
    3*Sqrt[30]*FeeBppp["27", 18] + 3*Sqrt[10]*FeeBppp["8", 4] + 
    Sqrt[30]*FeeBppp["8", 6])/(60*Sqrt[2]), LeeVLR[3, 2, 3, 1] -> 
  (FeeBmpm["10bar", 10] + FeeBppp["27", 2])/2, 
 LeeVLR[3, 2, 3, 2] -> FeeBppp["27", 3]/Sqrt[2], 
 LeeVLR[3, 2, 3, 3] -> (5*Sqrt[3]*FeeBmpm["10bar", 8] - 
    5*Sqrt[6]*FeeBmpm["8", 2] + 3*Sqrt[15]*FeeBppp["27", 9] + 
    3*Sqrt[10]*FeeBppp["8", 2])/30, LeeVLR[3, 3, 1, 1] -> 
  (10*Sqrt[3]*FeeBmpm["10bar", 6] - 5*Sqrt[6]*FeeBmpm["8", 4] - 
    15*Sqrt[2]*FeeBmpm["8", 6] + 10*Sqrt[3]*FeeBmpp["10", 6] - 
    5*Sqrt[6]*FeeBmpp["8", 4] - 15*Sqrt[2]*FeeBmpp["8", 6] - 
    10*Sqrt[3]*FeeBppm["1", 1] - 15*Sqrt[2]*FeeBppm["8", 4] + 
    5*Sqrt[6]*FeeBppm["8", 6] + 5*Sqrt[6]*FeeBppp["1", 1] - 
    6*Sqrt[10]*FeeBppp["27", 16] - 3*Sqrt[30]*FeeBppp["27", 18] - 
    3*Sqrt[10]*FeeBppp["8", 4] + Sqrt[30]*FeeBppp["8", 6])/(60*Sqrt[2]), 
 LeeVLR[3, 3, 1, 2] -> (5*Sqrt[6]*FeeBmpm["10bar", 5] - 
    5*Sqrt[3]*FeeBmpm["8", 5] + 5*Sqrt[6]*FeeBmpp["10", 7] - 
    5*Sqrt[3]*FeeBmpp["8", 5] - 15*FeeBppm["8", 5] - 
    6*Sqrt[5]*FeeBppp["27", 17] - 3*Sqrt[5]*FeeBppp["8", 5])/(30*Sqrt[2]), 
 LeeVLR[3, 3, 1, 3] -> (5*Sqrt[3]*FeeBmpp["10", 9] - 
    5*Sqrt[6]*FeeBmpp["8", 8] - 3*Sqrt[15]*FeeBppp["27", 24] - 
    3*Sqrt[10]*FeeBppp["8", 8])/30, LeeVLR[3, 3, 2, 1] -> 
  (-5*Sqrt[6]*FeeBmpm["10bar", 7] + 5*Sqrt[3]*FeeBmpm["8", 3] - 
    5*Sqrt[6]*FeeBmpp["10", 5] + 5*Sqrt[3]*FeeBmpp["8", 3] + 
    15*FeeBppm["8", 3] + 6*Sqrt[5]*FeeBppp["27", 15] + 
    3*Sqrt[5]*FeeBppp["8", 3])/(30*Sqrt[2]), 
 LeeVLR[3, 3, 2, 2] -> (-10*Sqrt[3]*FeeBmpm["10bar", 6] + 
    5*Sqrt[6]*FeeBmpm["8", 4] - 15*Sqrt[2]*FeeBmpm["8", 6] - 
    10*Sqrt[3]*FeeBmpp["10", 6] + 5*Sqrt[6]*FeeBmpp["8", 4] - 
    15*Sqrt[2]*FeeBmpp["8", 6] - 10*Sqrt[3]*FeeBppm["1", 1] + 
    15*Sqrt[2]*FeeBppm["8", 4] + 5*Sqrt[6]*FeeBppm["8", 6] + 
    5*Sqrt[6]*FeeBppp["1", 1] + 6*Sqrt[10]*FeeBppp["27", 16] - 
    3*Sqrt[30]*FeeBppp["27", 18] + 3*Sqrt[10]*FeeBppp["8", 4] + 
    Sqrt[30]*FeeBppp["8", 6])/(60*Sqrt[2]), LeeVLR[3, 3, 2, 3] -> 
  (-5*Sqrt[3]*FeeBmpp["10", 8] + 5*Sqrt[6]*FeeBmpp["8", 7] + 
    3*Sqrt[15]*FeeBppp["27", 23] + 3*Sqrt[10]*FeeBppp["8", 7])/30, 
 LeeVLR[3, 3, 3, 1] -> (-5*Sqrt[3]*FeeBmpm["10bar", 9] + 
    5*Sqrt[6]*FeeBmpm["8", 1] + 3*Sqrt[15]*FeeBppp["27", 8] + 
    3*Sqrt[10]*FeeBppp["8", 1])/30, LeeVLR[3, 3, 3, 2] -> 
  (-5*Sqrt[3]*FeeBmpm["10bar", 8] + 5*Sqrt[6]*FeeBmpm["8", 2] + 
    3*Sqrt[15]*FeeBppp["27", 9] + 3*Sqrt[10]*FeeBppp["8", 2])/30, 
 LeeVLR[3, 3, 3, 3] -> (5*FeeBppp["1", 1] + 
    Sqrt[5]*(3*FeeBppp["27", 18] + 4*FeeBppp["8", 6]))/(10*Sqrt[3]), 
 L\[Nu]uVLR[1, 1, 1, 1] -> (-Subscript[F\[Nu]uAm[1, 1], \[Nu]]["1", 1] + 
    Subscript[F\[Nu]uAm[1, 1], \[Nu]]["3", 2] + 
    Subscript[F\[Nu]uAp[1, 1], \[Nu]]["1", 1] - 
    Subscript[F\[Nu]uAp[1, 1], \[Nu]]["3", 2])/2, 
 L\[Nu]uVLR[1, 1, 1, 2] -> (Subscript[F\[Nu]uAm[1, 1], \[Nu]]["3", 3] - 
    Subscript[F\[Nu]uAp[1, 1], \[Nu]]["3", 3])/Sqrt[2], 
 L\[Nu]uVLR[1, 1, 2, 1] -> (-Subscript[F\[Nu]uAm[1, 1], \[Nu]]["3", 1] + 
    Subscript[F\[Nu]uAp[1, 1], \[Nu]]["3", 1])/Sqrt[2], 
 L\[Nu]uVLR[1, 1, 2, 2] -> (-Subscript[F\[Nu]uAm[1, 1], \[Nu]]["1", 1] - 
    Subscript[F\[Nu]uAm[1, 1], \[Nu]]["3", 2] + 
    Subscript[F\[Nu]uAp[1, 1], \[Nu]]["1", 1] + 
    Subscript[F\[Nu]uAp[1, 1], \[Nu]]["3", 2])/2, 
 L\[Nu]uVLR[1, 2, 1, 1] -> (-Subscript[F\[Nu]uAm[1, 2], \[Nu]]["1", 1] + 
    Subscript[F\[Nu]uAm[1, 2], \[Nu]]["3", 2] + 
    Subscript[F\[Nu]uAp[1, 2], \[Nu]]["1", 1] - 
    Subscript[F\[Nu]uAp[1, 2], \[Nu]]["3", 2])/2, 
 L\[Nu]uVLR[1, 2, 1, 2] -> (Subscript[F\[Nu]uAm[1, 2], \[Nu]]["3", 3] - 
    Subscript[F\[Nu]uAp[1, 2], \[Nu]]["3", 3])/Sqrt[2], 
 L\[Nu]uVLR[1, 2, 2, 1] -> (-Subscript[F\[Nu]uAm[1, 2], \[Nu]]["3", 1] + 
    Subscript[F\[Nu]uAp[1, 2], \[Nu]]["3", 1])/Sqrt[2], 
 L\[Nu]uVLR[1, 2, 2, 2] -> (-Subscript[F\[Nu]uAm[1, 2], \[Nu]]["1", 1] - 
    Subscript[F\[Nu]uAm[1, 2], \[Nu]]["3", 2] + 
    Subscript[F\[Nu]uAp[1, 2], \[Nu]]["1", 1] + 
    Subscript[F\[Nu]uAp[1, 2], \[Nu]]["3", 2])/2, 
 L\[Nu]uVLR[1, 3, 1, 1] -> (-Subscript[F\[Nu]uAm[1, 3], \[Nu]]["1", 1] + 
    Subscript[F\[Nu]uAm[1, 3], \[Nu]]["3", 2] + 
    Subscript[F\[Nu]uAp[1, 3], \[Nu]]["1", 1] - 
    Subscript[F\[Nu]uAp[1, 3], \[Nu]]["3", 2])/2, 
 L\[Nu]uVLR[1, 3, 1, 2] -> (Subscript[F\[Nu]uAm[1, 3], \[Nu]]["3", 3] - 
    Subscript[F\[Nu]uAp[1, 3], \[Nu]]["3", 3])/Sqrt[2], 
 L\[Nu]uVLR[1, 3, 2, 1] -> (-Subscript[F\[Nu]uAm[1, 3], \[Nu]]["3", 1] + 
    Subscript[F\[Nu]uAp[1, 3], \[Nu]]["3", 1])/Sqrt[2], 
 L\[Nu]uVLR[1, 3, 2, 2] -> (-Subscript[F\[Nu]uAm[1, 3], \[Nu]]["1", 1] - 
    Subscript[F\[Nu]uAm[1, 3], \[Nu]]["3", 2] + 
    Subscript[F\[Nu]uAp[1, 3], \[Nu]]["1", 1] + 
    Subscript[F\[Nu]uAp[1, 3], \[Nu]]["3", 2])/2, 
 L\[Nu]uVLR[2, 1, 1, 1] -> (-Subscript[F\[Nu]uAm[2, 1], \[Nu]]["1", 1] + 
    Subscript[F\[Nu]uAm[2, 1], \[Nu]]["3", 2] + 
    Subscript[F\[Nu]uAp[2, 1], \[Nu]]["1", 1] - 
    Subscript[F\[Nu]uAp[2, 1], \[Nu]]["3", 2])/2, 
 L\[Nu]uVLR[2, 1, 1, 2] -> (Subscript[F\[Nu]uAm[2, 1], \[Nu]]["3", 3] - 
    Subscript[F\[Nu]uAp[2, 1], \[Nu]]["3", 3])/Sqrt[2], 
 L\[Nu]uVLR[2, 1, 2, 1] -> (-Subscript[F\[Nu]uAm[2, 1], \[Nu]]["3", 1] + 
    Subscript[F\[Nu]uAp[2, 1], \[Nu]]["3", 1])/Sqrt[2], 
 L\[Nu]uVLR[2, 1, 2, 2] -> (-Subscript[F\[Nu]uAm[2, 1], \[Nu]]["1", 1] - 
    Subscript[F\[Nu]uAm[2, 1], \[Nu]]["3", 2] + 
    Subscript[F\[Nu]uAp[2, 1], \[Nu]]["1", 1] + 
    Subscript[F\[Nu]uAp[2, 1], \[Nu]]["3", 2])/2, 
 L\[Nu]uVLR[2, 2, 1, 1] -> (-Subscript[F\[Nu]uAm[2, 2], \[Nu]]["1", 1] + 
    Subscript[F\[Nu]uAm[2, 2], \[Nu]]["3", 2] + 
    Subscript[F\[Nu]uAp[2, 2], \[Nu]]["1", 1] - 
    Subscript[F\[Nu]uAp[2, 2], \[Nu]]["3", 2])/2, 
 L\[Nu]uVLR[2, 2, 1, 2] -> (Subscript[F\[Nu]uAm[2, 2], \[Nu]]["3", 3] - 
    Subscript[F\[Nu]uAp[2, 2], \[Nu]]["3", 3])/Sqrt[2], 
 L\[Nu]uVLR[2, 2, 2, 1] -> (-Subscript[F\[Nu]uAm[2, 2], \[Nu]]["3", 1] + 
    Subscript[F\[Nu]uAp[2, 2], \[Nu]]["3", 1])/Sqrt[2], 
 L\[Nu]uVLR[2, 2, 2, 2] -> (-Subscript[F\[Nu]uAm[2, 2], \[Nu]]["1", 1] - 
    Subscript[F\[Nu]uAm[2, 2], \[Nu]]["3", 2] + 
    Subscript[F\[Nu]uAp[2, 2], \[Nu]]["1", 1] + 
    Subscript[F\[Nu]uAp[2, 2], \[Nu]]["3", 2])/2, 
 L\[Nu]uVLR[2, 3, 1, 1] -> (-Subscript[F\[Nu]uAm[2, 3], \[Nu]]["1", 1] + 
    Subscript[F\[Nu]uAm[2, 3], \[Nu]]["3", 2] + 
    Subscript[F\[Nu]uAp[2, 3], \[Nu]]["1", 1] - 
    Subscript[F\[Nu]uAp[2, 3], \[Nu]]["3", 2])/2, 
 L\[Nu]uVLR[2, 3, 1, 2] -> (Subscript[F\[Nu]uAm[2, 3], \[Nu]]["3", 3] - 
    Subscript[F\[Nu]uAp[2, 3], \[Nu]]["3", 3])/Sqrt[2], 
 L\[Nu]uVLR[2, 3, 2, 1] -> (-Subscript[F\[Nu]uAm[2, 3], \[Nu]]["3", 1] + 
    Subscript[F\[Nu]uAp[2, 3], \[Nu]]["3", 1])/Sqrt[2], 
 L\[Nu]uVLR[2, 3, 2, 2] -> (-Subscript[F\[Nu]uAm[2, 3], \[Nu]]["1", 1] - 
    Subscript[F\[Nu]uAm[2, 3], \[Nu]]["3", 2] + 
    Subscript[F\[Nu]uAp[2, 3], \[Nu]]["1", 1] + 
    Subscript[F\[Nu]uAp[2, 3], \[Nu]]["3", 2])/2, 
 L\[Nu]uVLR[3, 1, 1, 1] -> (-Subscript[F\[Nu]uAm[3, 1], \[Nu]]["1", 1] + 
    Subscript[F\[Nu]uAm[3, 1], \[Nu]]["3", 2] + 
    Subscript[F\[Nu]uAp[3, 1], \[Nu]]["1", 1] - 
    Subscript[F\[Nu]uAp[3, 1], \[Nu]]["3", 2])/2, 
 L\[Nu]uVLR[3, 1, 1, 2] -> (Subscript[F\[Nu]uAm[3, 1], \[Nu]]["3", 3] - 
    Subscript[F\[Nu]uAp[3, 1], \[Nu]]["3", 3])/Sqrt[2], 
 L\[Nu]uVLR[3, 1, 2, 1] -> (-Subscript[F\[Nu]uAm[3, 1], \[Nu]]["3", 1] + 
    Subscript[F\[Nu]uAp[3, 1], \[Nu]]["3", 1])/Sqrt[2], 
 L\[Nu]uVLR[3, 1, 2, 2] -> (-Subscript[F\[Nu]uAm[3, 1], \[Nu]]["1", 1] - 
    Subscript[F\[Nu]uAm[3, 1], \[Nu]]["3", 2] + 
    Subscript[F\[Nu]uAp[3, 1], \[Nu]]["1", 1] + 
    Subscript[F\[Nu]uAp[3, 1], \[Nu]]["3", 2])/2, 
 L\[Nu]uVLR[3, 2, 1, 1] -> (-Subscript[F\[Nu]uAm[3, 2], \[Nu]]["1", 1] + 
    Subscript[F\[Nu]uAm[3, 2], \[Nu]]["3", 2] + 
    Subscript[F\[Nu]uAp[3, 2], \[Nu]]["1", 1] - 
    Subscript[F\[Nu]uAp[3, 2], \[Nu]]["3", 2])/2, 
 L\[Nu]uVLR[3, 2, 1, 2] -> (Subscript[F\[Nu]uAm[3, 2], \[Nu]]["3", 3] - 
    Subscript[F\[Nu]uAp[3, 2], \[Nu]]["3", 3])/Sqrt[2], 
 L\[Nu]uVLR[3, 2, 2, 1] -> (-Subscript[F\[Nu]uAm[3, 2], \[Nu]]["3", 1] + 
    Subscript[F\[Nu]uAp[3, 2], \[Nu]]["3", 1])/Sqrt[2], 
 L\[Nu]uVLR[3, 2, 2, 2] -> (-Subscript[F\[Nu]uAm[3, 2], \[Nu]]["1", 1] - 
    Subscript[F\[Nu]uAm[3, 2], \[Nu]]["3", 2] + 
    Subscript[F\[Nu]uAp[3, 2], \[Nu]]["1", 1] + 
    Subscript[F\[Nu]uAp[3, 2], \[Nu]]["3", 2])/2, 
 L\[Nu]uVLR[3, 3, 1, 1] -> (-Subscript[F\[Nu]uAm[3, 3], \[Nu]]["1", 1] + 
    Subscript[F\[Nu]uAm[3, 3], \[Nu]]["3", 2] + 
    Subscript[F\[Nu]uAp[3, 3], \[Nu]]["1", 1] - 
    Subscript[F\[Nu]uAp[3, 3], \[Nu]]["3", 2])/2, 
 L\[Nu]uVLR[3, 3, 1, 2] -> (Subscript[F\[Nu]uAm[3, 3], \[Nu]]["3", 3] - 
    Subscript[F\[Nu]uAp[3, 3], \[Nu]]["3", 3])/Sqrt[2], 
 L\[Nu]uVLR[3, 3, 2, 1] -> (-Subscript[F\[Nu]uAm[3, 3], \[Nu]]["3", 1] + 
    Subscript[F\[Nu]uAp[3, 3], \[Nu]]["3", 1])/Sqrt[2], 
 L\[Nu]uVLR[3, 3, 2, 2] -> (-Subscript[F\[Nu]uAm[3, 3], \[Nu]]["1", 1] - 
    Subscript[F\[Nu]uAm[3, 3], \[Nu]]["3", 2] + 
    Subscript[F\[Nu]uAp[3, 3], \[Nu]]["1", 1] + 
    Subscript[F\[Nu]uAp[3, 3], \[Nu]]["3", 2])/2, 
 L\[Nu]dVLR[1, 1, 1, 1] -> 
  (-(Sqrt[6]*Subscript[F\[Nu]dAm[1, 1], \[Nu]]["1", 1]) + 
    3*Subscript[F\[Nu]dAm[1, 1], \[Nu]]["8", 4] + 
    Sqrt[3]*Subscript[F\[Nu]dAm[1, 1], \[Nu]]["8", 6] + 
    Sqrt[6]*Subscript[F\[Nu]dAp[1, 1], \[Nu]]["1", 1] - 
    3*Subscript[F\[Nu]dAp[1, 1], \[Nu]]["8", 4] - 
    Sqrt[3]*Subscript[F\[Nu]dAp[1, 1], \[Nu]]["8", 6])/6, 
 L\[Nu]dVLR[1, 1, 1, 2] -> (Subscript[F\[Nu]dAm[1, 1], \[Nu]]["8", 5] - 
    Subscript[F\[Nu]dAp[1, 1], \[Nu]]["8", 5])/Sqrt[2], 
 L\[Nu]dVLR[1, 1, 1, 3] -> (Subscript[F\[Nu]dAm[1, 1], \[Nu]]["8", 8] - 
    Subscript[F\[Nu]dAp[1, 1], \[Nu]]["8", 8])/Sqrt[2], 
 L\[Nu]dVLR[1, 1, 2, 1] -> (-Subscript[F\[Nu]dAm[1, 1], \[Nu]]["8", 3] + 
    Subscript[F\[Nu]dAp[1, 1], \[Nu]]["8", 3])/Sqrt[2], 
 L\[Nu]dVLR[1, 1, 2, 2] -> 
  (-(Sqrt[6]*Subscript[F\[Nu]dAm[1, 1], \[Nu]]["1", 1]) - 
    3*Subscript[F\[Nu]dAm[1, 1], \[Nu]]["8", 4] + 
    Sqrt[3]*Subscript[F\[Nu]dAm[1, 1], \[Nu]]["8", 6] + 
    Sqrt[6]*Subscript[F\[Nu]dAp[1, 1], \[Nu]]["1", 1] + 
    3*Subscript[F\[Nu]dAp[1, 1], \[Nu]]["8", 4] - 
    Sqrt[3]*Subscript[F\[Nu]dAp[1, 1], \[Nu]]["8", 6])/6, 
 L\[Nu]dVLR[1, 1, 2, 3] -> (-Subscript[F\[Nu]dAm[1, 1], \[Nu]]["8", 7] + 
    Subscript[F\[Nu]dAp[1, 1], \[Nu]]["8", 7])/Sqrt[2], 
 L\[Nu]dVLR[1, 1, 3, 1] -> (-Subscript[F\[Nu]dAm[1, 1], \[Nu]]["8", 1] + 
    Subscript[F\[Nu]dAp[1, 1], \[Nu]]["8", 1])/Sqrt[2], 
 L\[Nu]dVLR[1, 1, 3, 2] -> (-Subscript[F\[Nu]dAm[1, 1], \[Nu]]["8", 2] + 
    Subscript[F\[Nu]dAp[1, 1], \[Nu]]["8", 2])/Sqrt[2], 
 L\[Nu]dVLR[1, 1, 3, 3] -> (-Subscript[F\[Nu]dAm[1, 1], \[Nu]]["1", 1] - 
    Sqrt[2]*Subscript[F\[Nu]dAm[1, 1], \[Nu]]["8", 6] + 
    Subscript[F\[Nu]dAp[1, 1], \[Nu]]["1", 1] + 
    Sqrt[2]*Subscript[F\[Nu]dAp[1, 1], \[Nu]]["8", 6])/Sqrt[6], 
 L\[Nu]dVLR[1, 2, 1, 1] -> 
  (-(Sqrt[6]*Subscript[F\[Nu]dAm[1, 2], \[Nu]]["1", 1]) + 
    3*Subscript[F\[Nu]dAm[1, 2], \[Nu]]["8", 4] + 
    Sqrt[3]*Subscript[F\[Nu]dAm[1, 2], \[Nu]]["8", 6] + 
    Sqrt[6]*Subscript[F\[Nu]dAp[1, 2], \[Nu]]["1", 1] - 
    3*Subscript[F\[Nu]dAp[1, 2], \[Nu]]["8", 4] - 
    Sqrt[3]*Subscript[F\[Nu]dAp[1, 2], \[Nu]]["8", 6])/6, 
 L\[Nu]dVLR[1, 2, 1, 2] -> (Subscript[F\[Nu]dAm[1, 2], \[Nu]]["8", 5] - 
    Subscript[F\[Nu]dAp[1, 2], \[Nu]]["8", 5])/Sqrt[2], 
 L\[Nu]dVLR[1, 2, 1, 3] -> (Subscript[F\[Nu]dAm[1, 2], \[Nu]]["8", 8] - 
    Subscript[F\[Nu]dAp[1, 2], \[Nu]]["8", 8])/Sqrt[2], 
 L\[Nu]dVLR[1, 2, 2, 1] -> (-Subscript[F\[Nu]dAm[1, 2], \[Nu]]["8", 3] + 
    Subscript[F\[Nu]dAp[1, 2], \[Nu]]["8", 3])/Sqrt[2], 
 L\[Nu]dVLR[1, 2, 2, 2] -> 
  (-(Sqrt[6]*Subscript[F\[Nu]dAm[1, 2], \[Nu]]["1", 1]) - 
    3*Subscript[F\[Nu]dAm[1, 2], \[Nu]]["8", 4] + 
    Sqrt[3]*Subscript[F\[Nu]dAm[1, 2], \[Nu]]["8", 6] + 
    Sqrt[6]*Subscript[F\[Nu]dAp[1, 2], \[Nu]]["1", 1] + 
    3*Subscript[F\[Nu]dAp[1, 2], \[Nu]]["8", 4] - 
    Sqrt[3]*Subscript[F\[Nu]dAp[1, 2], \[Nu]]["8", 6])/6, 
 L\[Nu]dVLR[1, 2, 2, 3] -> (-Subscript[F\[Nu]dAm[1, 2], \[Nu]]["8", 7] + 
    Subscript[F\[Nu]dAp[1, 2], \[Nu]]["8", 7])/Sqrt[2], 
 L\[Nu]dVLR[1, 2, 3, 1] -> (-Subscript[F\[Nu]dAm[1, 2], \[Nu]]["8", 1] + 
    Subscript[F\[Nu]dAp[1, 2], \[Nu]]["8", 1])/Sqrt[2], 
 L\[Nu]dVLR[1, 2, 3, 2] -> (-Subscript[F\[Nu]dAm[1, 2], \[Nu]]["8", 2] + 
    Subscript[F\[Nu]dAp[1, 2], \[Nu]]["8", 2])/Sqrt[2], 
 L\[Nu]dVLR[1, 2, 3, 3] -> (-Subscript[F\[Nu]dAm[1, 2], \[Nu]]["1", 1] - 
    Sqrt[2]*Subscript[F\[Nu]dAm[1, 2], \[Nu]]["8", 6] + 
    Subscript[F\[Nu]dAp[1, 2], \[Nu]]["1", 1] + 
    Sqrt[2]*Subscript[F\[Nu]dAp[1, 2], \[Nu]]["8", 6])/Sqrt[6], 
 L\[Nu]dVLR[1, 3, 1, 1] -> 
  (-(Sqrt[6]*Subscript[F\[Nu]dAm[1, 3], \[Nu]]["1", 1]) + 
    3*Subscript[F\[Nu]dAm[1, 3], \[Nu]]["8", 4] + 
    Sqrt[3]*Subscript[F\[Nu]dAm[1, 3], \[Nu]]["8", 6] + 
    Sqrt[6]*Subscript[F\[Nu]dAp[1, 3], \[Nu]]["1", 1] - 
    3*Subscript[F\[Nu]dAp[1, 3], \[Nu]]["8", 4] - 
    Sqrt[3]*Subscript[F\[Nu]dAp[1, 3], \[Nu]]["8", 6])/6, 
 L\[Nu]dVLR[1, 3, 1, 2] -> (Subscript[F\[Nu]dAm[1, 3], \[Nu]]["8", 5] - 
    Subscript[F\[Nu]dAp[1, 3], \[Nu]]["8", 5])/Sqrt[2], 
 L\[Nu]dVLR[1, 3, 1, 3] -> (Subscript[F\[Nu]dAm[1, 3], \[Nu]]["8", 8] - 
    Subscript[F\[Nu]dAp[1, 3], \[Nu]]["8", 8])/Sqrt[2], 
 L\[Nu]dVLR[1, 3, 2, 1] -> (-Subscript[F\[Nu]dAm[1, 3], \[Nu]]["8", 3] + 
    Subscript[F\[Nu]dAp[1, 3], \[Nu]]["8", 3])/Sqrt[2], 
 L\[Nu]dVLR[1, 3, 2, 2] -> 
  (-(Sqrt[6]*Subscript[F\[Nu]dAm[1, 3], \[Nu]]["1", 1]) - 
    3*Subscript[F\[Nu]dAm[1, 3], \[Nu]]["8", 4] + 
    Sqrt[3]*Subscript[F\[Nu]dAm[1, 3], \[Nu]]["8", 6] + 
    Sqrt[6]*Subscript[F\[Nu]dAp[1, 3], \[Nu]]["1", 1] + 
    3*Subscript[F\[Nu]dAp[1, 3], \[Nu]]["8", 4] - 
    Sqrt[3]*Subscript[F\[Nu]dAp[1, 3], \[Nu]]["8", 6])/6, 
 L\[Nu]dVLR[1, 3, 2, 3] -> (-Subscript[F\[Nu]dAm[1, 3], \[Nu]]["8", 7] + 
    Subscript[F\[Nu]dAp[1, 3], \[Nu]]["8", 7])/Sqrt[2], 
 L\[Nu]dVLR[1, 3, 3, 1] -> (-Subscript[F\[Nu]dAm[1, 3], \[Nu]]["8", 1] + 
    Subscript[F\[Nu]dAp[1, 3], \[Nu]]["8", 1])/Sqrt[2], 
 L\[Nu]dVLR[1, 3, 3, 2] -> (-Subscript[F\[Nu]dAm[1, 3], \[Nu]]["8", 2] + 
    Subscript[F\[Nu]dAp[1, 3], \[Nu]]["8", 2])/Sqrt[2], 
 L\[Nu]dVLR[1, 3, 3, 3] -> (-Subscript[F\[Nu]dAm[1, 3], \[Nu]]["1", 1] - 
    Sqrt[2]*Subscript[F\[Nu]dAm[1, 3], \[Nu]]["8", 6] + 
    Subscript[F\[Nu]dAp[1, 3], \[Nu]]["1", 1] + 
    Sqrt[2]*Subscript[F\[Nu]dAp[1, 3], \[Nu]]["8", 6])/Sqrt[6], 
 L\[Nu]dVLR[2, 1, 1, 1] -> 
  (-(Sqrt[6]*Subscript[F\[Nu]dAm[2, 1], \[Nu]]["1", 1]) + 
    3*Subscript[F\[Nu]dAm[2, 1], \[Nu]]["8", 4] + 
    Sqrt[3]*Subscript[F\[Nu]dAm[2, 1], \[Nu]]["8", 6] + 
    Sqrt[6]*Subscript[F\[Nu]dAp[2, 1], \[Nu]]["1", 1] - 
    3*Subscript[F\[Nu]dAp[2, 1], \[Nu]]["8", 4] - 
    Sqrt[3]*Subscript[F\[Nu]dAp[2, 1], \[Nu]]["8", 6])/6, 
 L\[Nu]dVLR[2, 1, 1, 2] -> (Subscript[F\[Nu]dAm[2, 1], \[Nu]]["8", 5] - 
    Subscript[F\[Nu]dAp[2, 1], \[Nu]]["8", 5])/Sqrt[2], 
 L\[Nu]dVLR[2, 1, 1, 3] -> (Subscript[F\[Nu]dAm[2, 1], \[Nu]]["8", 8] - 
    Subscript[F\[Nu]dAp[2, 1], \[Nu]]["8", 8])/Sqrt[2], 
 L\[Nu]dVLR[2, 1, 2, 1] -> (-Subscript[F\[Nu]dAm[2, 1], \[Nu]]["8", 3] + 
    Subscript[F\[Nu]dAp[2, 1], \[Nu]]["8", 3])/Sqrt[2], 
 L\[Nu]dVLR[2, 1, 2, 2] -> 
  (-(Sqrt[6]*Subscript[F\[Nu]dAm[2, 1], \[Nu]]["1", 1]) - 
    3*Subscript[F\[Nu]dAm[2, 1], \[Nu]]["8", 4] + 
    Sqrt[3]*Subscript[F\[Nu]dAm[2, 1], \[Nu]]["8", 6] + 
    Sqrt[6]*Subscript[F\[Nu]dAp[2, 1], \[Nu]]["1", 1] + 
    3*Subscript[F\[Nu]dAp[2, 1], \[Nu]]["8", 4] - 
    Sqrt[3]*Subscript[F\[Nu]dAp[2, 1], \[Nu]]["8", 6])/6, 
 L\[Nu]dVLR[2, 1, 2, 3] -> (-Subscript[F\[Nu]dAm[2, 1], \[Nu]]["8", 7] + 
    Subscript[F\[Nu]dAp[2, 1], \[Nu]]["8", 7])/Sqrt[2], 
 L\[Nu]dVLR[2, 1, 3, 1] -> (-Subscript[F\[Nu]dAm[2, 1], \[Nu]]["8", 1] + 
    Subscript[F\[Nu]dAp[2, 1], \[Nu]]["8", 1])/Sqrt[2], 
 L\[Nu]dVLR[2, 1, 3, 2] -> (-Subscript[F\[Nu]dAm[2, 1], \[Nu]]["8", 2] + 
    Subscript[F\[Nu]dAp[2, 1], \[Nu]]["8", 2])/Sqrt[2], 
 L\[Nu]dVLR[2, 1, 3, 3] -> (-Subscript[F\[Nu]dAm[2, 1], \[Nu]]["1", 1] - 
    Sqrt[2]*Subscript[F\[Nu]dAm[2, 1], \[Nu]]["8", 6] + 
    Subscript[F\[Nu]dAp[2, 1], \[Nu]]["1", 1] + 
    Sqrt[2]*Subscript[F\[Nu]dAp[2, 1], \[Nu]]["8", 6])/Sqrt[6], 
 L\[Nu]dVLR[2, 2, 1, 1] -> 
  (-(Sqrt[6]*Subscript[F\[Nu]dAm[2, 2], \[Nu]]["1", 1]) + 
    3*Subscript[F\[Nu]dAm[2, 2], \[Nu]]["8", 4] + 
    Sqrt[3]*Subscript[F\[Nu]dAm[2, 2], \[Nu]]["8", 6] + 
    Sqrt[6]*Subscript[F\[Nu]dAp[2, 2], \[Nu]]["1", 1] - 
    3*Subscript[F\[Nu]dAp[2, 2], \[Nu]]["8", 4] - 
    Sqrt[3]*Subscript[F\[Nu]dAp[2, 2], \[Nu]]["8", 6])/6, 
 L\[Nu]dVLR[2, 2, 1, 2] -> (Subscript[F\[Nu]dAm[2, 2], \[Nu]]["8", 5] - 
    Subscript[F\[Nu]dAp[2, 2], \[Nu]]["8", 5])/Sqrt[2], 
 L\[Nu]dVLR[2, 2, 1, 3] -> (Subscript[F\[Nu]dAm[2, 2], \[Nu]]["8", 8] - 
    Subscript[F\[Nu]dAp[2, 2], \[Nu]]["8", 8])/Sqrt[2], 
 L\[Nu]dVLR[2, 2, 2, 1] -> (-Subscript[F\[Nu]dAm[2, 2], \[Nu]]["8", 3] + 
    Subscript[F\[Nu]dAp[2, 2], \[Nu]]["8", 3])/Sqrt[2], 
 L\[Nu]dVLR[2, 2, 2, 2] -> 
  (-(Sqrt[6]*Subscript[F\[Nu]dAm[2, 2], \[Nu]]["1", 1]) - 
    3*Subscript[F\[Nu]dAm[2, 2], \[Nu]]["8", 4] + 
    Sqrt[3]*Subscript[F\[Nu]dAm[2, 2], \[Nu]]["8", 6] + 
    Sqrt[6]*Subscript[F\[Nu]dAp[2, 2], \[Nu]]["1", 1] + 
    3*Subscript[F\[Nu]dAp[2, 2], \[Nu]]["8", 4] - 
    Sqrt[3]*Subscript[F\[Nu]dAp[2, 2], \[Nu]]["8", 6])/6, 
 L\[Nu]dVLR[2, 2, 2, 3] -> (-Subscript[F\[Nu]dAm[2, 2], \[Nu]]["8", 7] + 
    Subscript[F\[Nu]dAp[2, 2], \[Nu]]["8", 7])/Sqrt[2], 
 L\[Nu]dVLR[2, 2, 3, 1] -> (-Subscript[F\[Nu]dAm[2, 2], \[Nu]]["8", 1] + 
    Subscript[F\[Nu]dAp[2, 2], \[Nu]]["8", 1])/Sqrt[2], 
 L\[Nu]dVLR[2, 2, 3, 2] -> (-Subscript[F\[Nu]dAm[2, 2], \[Nu]]["8", 2] + 
    Subscript[F\[Nu]dAp[2, 2], \[Nu]]["8", 2])/Sqrt[2], 
 L\[Nu]dVLR[2, 2, 3, 3] -> (-Subscript[F\[Nu]dAm[2, 2], \[Nu]]["1", 1] - 
    Sqrt[2]*Subscript[F\[Nu]dAm[2, 2], \[Nu]]["8", 6] + 
    Subscript[F\[Nu]dAp[2, 2], \[Nu]]["1", 1] + 
    Sqrt[2]*Subscript[F\[Nu]dAp[2, 2], \[Nu]]["8", 6])/Sqrt[6], 
 L\[Nu]dVLR[2, 3, 1, 1] -> 
  (-(Sqrt[6]*Subscript[F\[Nu]dAm[2, 3], \[Nu]]["1", 1]) + 
    3*Subscript[F\[Nu]dAm[2, 3], \[Nu]]["8", 4] + 
    Sqrt[3]*Subscript[F\[Nu]dAm[2, 3], \[Nu]]["8", 6] + 
    Sqrt[6]*Subscript[F\[Nu]dAp[2, 3], \[Nu]]["1", 1] - 
    3*Subscript[F\[Nu]dAp[2, 3], \[Nu]]["8", 4] - 
    Sqrt[3]*Subscript[F\[Nu]dAp[2, 3], \[Nu]]["8", 6])/6, 
 L\[Nu]dVLR[2, 3, 1, 2] -> (Subscript[F\[Nu]dAm[2, 3], \[Nu]]["8", 5] - 
    Subscript[F\[Nu]dAp[2, 3], \[Nu]]["8", 5])/Sqrt[2], 
 L\[Nu]dVLR[2, 3, 1, 3] -> (Subscript[F\[Nu]dAm[2, 3], \[Nu]]["8", 8] - 
    Subscript[F\[Nu]dAp[2, 3], \[Nu]]["8", 8])/Sqrt[2], 
 L\[Nu]dVLR[2, 3, 2, 1] -> (-Subscript[F\[Nu]dAm[2, 3], \[Nu]]["8", 3] + 
    Subscript[F\[Nu]dAp[2, 3], \[Nu]]["8", 3])/Sqrt[2], 
 L\[Nu]dVLR[2, 3, 2, 2] -> 
  (-(Sqrt[6]*Subscript[F\[Nu]dAm[2, 3], \[Nu]]["1", 1]) - 
    3*Subscript[F\[Nu]dAm[2, 3], \[Nu]]["8", 4] + 
    Sqrt[3]*Subscript[F\[Nu]dAm[2, 3], \[Nu]]["8", 6] + 
    Sqrt[6]*Subscript[F\[Nu]dAp[2, 3], \[Nu]]["1", 1] + 
    3*Subscript[F\[Nu]dAp[2, 3], \[Nu]]["8", 4] - 
    Sqrt[3]*Subscript[F\[Nu]dAp[2, 3], \[Nu]]["8", 6])/6, 
 L\[Nu]dVLR[2, 3, 2, 3] -> (-Subscript[F\[Nu]dAm[2, 3], \[Nu]]["8", 7] + 
    Subscript[F\[Nu]dAp[2, 3], \[Nu]]["8", 7])/Sqrt[2], 
 L\[Nu]dVLR[2, 3, 3, 1] -> (-Subscript[F\[Nu]dAm[2, 3], \[Nu]]["8", 1] + 
    Subscript[F\[Nu]dAp[2, 3], \[Nu]]["8", 1])/Sqrt[2], 
 L\[Nu]dVLR[2, 3, 3, 2] -> (-Subscript[F\[Nu]dAm[2, 3], \[Nu]]["8", 2] + 
    Subscript[F\[Nu]dAp[2, 3], \[Nu]]["8", 2])/Sqrt[2], 
 L\[Nu]dVLR[2, 3, 3, 3] -> (-Subscript[F\[Nu]dAm[2, 3], \[Nu]]["1", 1] - 
    Sqrt[2]*Subscript[F\[Nu]dAm[2, 3], \[Nu]]["8", 6] + 
    Subscript[F\[Nu]dAp[2, 3], \[Nu]]["1", 1] + 
    Sqrt[2]*Subscript[F\[Nu]dAp[2, 3], \[Nu]]["8", 6])/Sqrt[6], 
 L\[Nu]dVLR[3, 1, 1, 1] -> 
  (-(Sqrt[6]*Subscript[F\[Nu]dAm[3, 1], \[Nu]]["1", 1]) + 
    3*Subscript[F\[Nu]dAm[3, 1], \[Nu]]["8", 4] + 
    Sqrt[3]*Subscript[F\[Nu]dAm[3, 1], \[Nu]]["8", 6] + 
    Sqrt[6]*Subscript[F\[Nu]dAp[3, 1], \[Nu]]["1", 1] - 
    3*Subscript[F\[Nu]dAp[3, 1], \[Nu]]["8", 4] - 
    Sqrt[3]*Subscript[F\[Nu]dAp[3, 1], \[Nu]]["8", 6])/6, 
 L\[Nu]dVLR[3, 1, 1, 2] -> (Subscript[F\[Nu]dAm[3, 1], \[Nu]]["8", 5] - 
    Subscript[F\[Nu]dAp[3, 1], \[Nu]]["8", 5])/Sqrt[2], 
 L\[Nu]dVLR[3, 1, 1, 3] -> (Subscript[F\[Nu]dAm[3, 1], \[Nu]]["8", 8] - 
    Subscript[F\[Nu]dAp[3, 1], \[Nu]]["8", 8])/Sqrt[2], 
 L\[Nu]dVLR[3, 1, 2, 1] -> (-Subscript[F\[Nu]dAm[3, 1], \[Nu]]["8", 3] + 
    Subscript[F\[Nu]dAp[3, 1], \[Nu]]["8", 3])/Sqrt[2], 
 L\[Nu]dVLR[3, 1, 2, 2] -> 
  (-(Sqrt[6]*Subscript[F\[Nu]dAm[3, 1], \[Nu]]["1", 1]) - 
    3*Subscript[F\[Nu]dAm[3, 1], \[Nu]]["8", 4] + 
    Sqrt[3]*Subscript[F\[Nu]dAm[3, 1], \[Nu]]["8", 6] + 
    Sqrt[6]*Subscript[F\[Nu]dAp[3, 1], \[Nu]]["1", 1] + 
    3*Subscript[F\[Nu]dAp[3, 1], \[Nu]]["8", 4] - 
    Sqrt[3]*Subscript[F\[Nu]dAp[3, 1], \[Nu]]["8", 6])/6, 
 L\[Nu]dVLR[3, 1, 2, 3] -> (-Subscript[F\[Nu]dAm[3, 1], \[Nu]]["8", 7] + 
    Subscript[F\[Nu]dAp[3, 1], \[Nu]]["8", 7])/Sqrt[2], 
 L\[Nu]dVLR[3, 1, 3, 1] -> (-Subscript[F\[Nu]dAm[3, 1], \[Nu]]["8", 1] + 
    Subscript[F\[Nu]dAp[3, 1], \[Nu]]["8", 1])/Sqrt[2], 
 L\[Nu]dVLR[3, 1, 3, 2] -> (-Subscript[F\[Nu]dAm[3, 1], \[Nu]]["8", 2] + 
    Subscript[F\[Nu]dAp[3, 1], \[Nu]]["8", 2])/Sqrt[2], 
 L\[Nu]dVLR[3, 1, 3, 3] -> (-Subscript[F\[Nu]dAm[3, 1], \[Nu]]["1", 1] - 
    Sqrt[2]*Subscript[F\[Nu]dAm[3, 1], \[Nu]]["8", 6] + 
    Subscript[F\[Nu]dAp[3, 1], \[Nu]]["1", 1] + 
    Sqrt[2]*Subscript[F\[Nu]dAp[3, 1], \[Nu]]["8", 6])/Sqrt[6], 
 L\[Nu]dVLR[3, 2, 1, 1] -> 
  (-(Sqrt[6]*Subscript[F\[Nu]dAm[3, 2], \[Nu]]["1", 1]) + 
    3*Subscript[F\[Nu]dAm[3, 2], \[Nu]]["8", 4] + 
    Sqrt[3]*Subscript[F\[Nu]dAm[3, 2], \[Nu]]["8", 6] + 
    Sqrt[6]*Subscript[F\[Nu]dAp[3, 2], \[Nu]]["1", 1] - 
    3*Subscript[F\[Nu]dAp[3, 2], \[Nu]]["8", 4] - 
    Sqrt[3]*Subscript[F\[Nu]dAp[3, 2], \[Nu]]["8", 6])/6, 
 L\[Nu]dVLR[3, 2, 1, 2] -> (Subscript[F\[Nu]dAm[3, 2], \[Nu]]["8", 5] - 
    Subscript[F\[Nu]dAp[3, 2], \[Nu]]["8", 5])/Sqrt[2], 
 L\[Nu]dVLR[3, 2, 1, 3] -> (Subscript[F\[Nu]dAm[3, 2], \[Nu]]["8", 8] - 
    Subscript[F\[Nu]dAp[3, 2], \[Nu]]["8", 8])/Sqrt[2], 
 L\[Nu]dVLR[3, 2, 2, 1] -> (-Subscript[F\[Nu]dAm[3, 2], \[Nu]]["8", 3] + 
    Subscript[F\[Nu]dAp[3, 2], \[Nu]]["8", 3])/Sqrt[2], 
 L\[Nu]dVLR[3, 2, 2, 2] -> 
  (-(Sqrt[6]*Subscript[F\[Nu]dAm[3, 2], \[Nu]]["1", 1]) - 
    3*Subscript[F\[Nu]dAm[3, 2], \[Nu]]["8", 4] + 
    Sqrt[3]*Subscript[F\[Nu]dAm[3, 2], \[Nu]]["8", 6] + 
    Sqrt[6]*Subscript[F\[Nu]dAp[3, 2], \[Nu]]["1", 1] + 
    3*Subscript[F\[Nu]dAp[3, 2], \[Nu]]["8", 4] - 
    Sqrt[3]*Subscript[F\[Nu]dAp[3, 2], \[Nu]]["8", 6])/6, 
 L\[Nu]dVLR[3, 2, 2, 3] -> (-Subscript[F\[Nu]dAm[3, 2], \[Nu]]["8", 7] + 
    Subscript[F\[Nu]dAp[3, 2], \[Nu]]["8", 7])/Sqrt[2], 
 L\[Nu]dVLR[3, 2, 3, 1] -> (-Subscript[F\[Nu]dAm[3, 2], \[Nu]]["8", 1] + 
    Subscript[F\[Nu]dAp[3, 2], \[Nu]]["8", 1])/Sqrt[2], 
 L\[Nu]dVLR[3, 2, 3, 2] -> (-Subscript[F\[Nu]dAm[3, 2], \[Nu]]["8", 2] + 
    Subscript[F\[Nu]dAp[3, 2], \[Nu]]["8", 2])/Sqrt[2], 
 L\[Nu]dVLR[3, 2, 3, 3] -> (-Subscript[F\[Nu]dAm[3, 2], \[Nu]]["1", 1] - 
    Sqrt[2]*Subscript[F\[Nu]dAm[3, 2], \[Nu]]["8", 6] + 
    Subscript[F\[Nu]dAp[3, 2], \[Nu]]["1", 1] + 
    Sqrt[2]*Subscript[F\[Nu]dAp[3, 2], \[Nu]]["8", 6])/Sqrt[6], 
 L\[Nu]dVLR[3, 3, 1, 1] -> 
  (-(Sqrt[6]*Subscript[F\[Nu]dAm[3, 3], \[Nu]]["1", 1]) + 
    3*Subscript[F\[Nu]dAm[3, 3], \[Nu]]["8", 4] + 
    Sqrt[3]*Subscript[F\[Nu]dAm[3, 3], \[Nu]]["8", 6] + 
    Sqrt[6]*Subscript[F\[Nu]dAp[3, 3], \[Nu]]["1", 1] - 
    3*Subscript[F\[Nu]dAp[3, 3], \[Nu]]["8", 4] - 
    Sqrt[3]*Subscript[F\[Nu]dAp[3, 3], \[Nu]]["8", 6])/6, 
 L\[Nu]dVLR[3, 3, 1, 2] -> (Subscript[F\[Nu]dAm[3, 3], \[Nu]]["8", 5] - 
    Subscript[F\[Nu]dAp[3, 3], \[Nu]]["8", 5])/Sqrt[2], 
 L\[Nu]dVLR[3, 3, 1, 3] -> (Subscript[F\[Nu]dAm[3, 3], \[Nu]]["8", 8] - 
    Subscript[F\[Nu]dAp[3, 3], \[Nu]]["8", 8])/Sqrt[2], 
 L\[Nu]dVLR[3, 3, 2, 1] -> (-Subscript[F\[Nu]dAm[3, 3], \[Nu]]["8", 3] + 
    Subscript[F\[Nu]dAp[3, 3], \[Nu]]["8", 3])/Sqrt[2], 
 L\[Nu]dVLR[3, 3, 2, 2] -> 
  (-(Sqrt[6]*Subscript[F\[Nu]dAm[3, 3], \[Nu]]["1", 1]) - 
    3*Subscript[F\[Nu]dAm[3, 3], \[Nu]]["8", 4] + 
    Sqrt[3]*Subscript[F\[Nu]dAm[3, 3], \[Nu]]["8", 6] + 
    Sqrt[6]*Subscript[F\[Nu]dAp[3, 3], \[Nu]]["1", 1] + 
    3*Subscript[F\[Nu]dAp[3, 3], \[Nu]]["8", 4] - 
    Sqrt[3]*Subscript[F\[Nu]dAp[3, 3], \[Nu]]["8", 6])/6, 
 L\[Nu]dVLR[3, 3, 2, 3] -> (-Subscript[F\[Nu]dAm[3, 3], \[Nu]]["8", 7] + 
    Subscript[F\[Nu]dAp[3, 3], \[Nu]]["8", 7])/Sqrt[2], 
 L\[Nu]dVLR[3, 3, 3, 1] -> (-Subscript[F\[Nu]dAm[3, 3], \[Nu]]["8", 1] + 
    Subscript[F\[Nu]dAp[3, 3], \[Nu]]["8", 1])/Sqrt[2], 
 L\[Nu]dVLR[3, 3, 3, 2] -> (-Subscript[F\[Nu]dAm[3, 3], \[Nu]]["8", 2] + 
    Subscript[F\[Nu]dAp[3, 3], \[Nu]]["8", 2])/Sqrt[2], 
 L\[Nu]dVLR[3, 3, 3, 3] -> (-Subscript[F\[Nu]dAm[3, 3], \[Nu]]["1", 1] - 
    Sqrt[2]*Subscript[F\[Nu]dAm[3, 3], \[Nu]]["8", 6] + 
    Subscript[F\[Nu]dAp[3, 3], \[Nu]]["1", 1] + 
    Sqrt[2]*Subscript[F\[Nu]dAp[3, 3], \[Nu]]["8", 6])/Sqrt[6], 
 LeuVLR[1, 1, 1, 1] -> (Sqrt[6]*FeuBm["1", 1, "1", 1] - 
    Sqrt[6]*FeuBm["1", 1, "3", 2] - 3*FeuBm["8", 4, "1", 1] + 
    3*FeuBm["8", 4, "3", 2] - Sqrt[3]*FeuBm["8", 6, "1", 1] + 
    Sqrt[3]*FeuBm["8", 6, "3", 2] + Sqrt[6]*FeuBp["1", 1, "1", 1] - 
    Sqrt[6]*FeuBp["1", 1, "3", 2] - 3*FeuBp["8", 4, "1", 1] + 
    3*FeuBp["8", 4, "3", 2] - Sqrt[3]*FeuBp["8", 6, "1", 1] + 
    Sqrt[3]*FeuBp["8", 6, "3", 2])/(6*Sqrt[2]), 
 LeuVLR[1, 1, 1, 2] -> (-(Sqrt[6]*FeuBm["1", 1, "3", 3]) + 
    3*FeuBm["8", 4, "3", 3] + Sqrt[3]*FeuBm["8", 6, "3", 3] - 
    Sqrt[6]*FeuBp["1", 1, "3", 3] + 3*FeuBp["8", 4, "3", 3] + 
    Sqrt[3]*FeuBp["8", 6, "3", 3])/6, LeuVLR[1, 1, 2, 1] -> 
  (Sqrt[6]*FeuBm["1", 1, "3", 1] - 3*FeuBm["8", 4, "3", 1] - 
    Sqrt[3]*FeuBm["8", 6, "3", 1] + Sqrt[6]*FeuBp["1", 1, "3", 1] - 
    3*FeuBp["8", 4, "3", 1] - Sqrt[3]*FeuBp["8", 6, "3", 1])/6, 
 LeuVLR[1, 1, 2, 2] -> (Sqrt[6]*FeuBm["1", 1, "1", 1] + 
    Sqrt[6]*FeuBm["1", 1, "3", 2] - 3*FeuBm["8", 4, "1", 1] - 
    3*FeuBm["8", 4, "3", 2] - Sqrt[3]*FeuBm["8", 6, "1", 1] - 
    Sqrt[3]*FeuBm["8", 6, "3", 2] + Sqrt[6]*FeuBp["1", 1, "1", 1] + 
    Sqrt[6]*FeuBp["1", 1, "3", 2] - 3*FeuBp["8", 4, "1", 1] - 
    3*FeuBp["8", 4, "3", 2] - Sqrt[3]*FeuBp["8", 6, "1", 1] - 
    Sqrt[3]*FeuBp["8", 6, "3", 2])/(6*Sqrt[2]), 
 LeuVLR[1, 2, 1, 1] -> (-FeuBm["8", 5, "1", 1] + FeuBm["8", 5, "3", 2] - 
    FeuBp["8", 5, "1", 1] + FeuBp["8", 5, "3", 2])/2, 
 LeuVLR[1, 2, 1, 2] -> (FeuBm["8", 5, "3", 3] + FeuBp["8", 5, "3", 3])/
   Sqrt[2], LeuVLR[1, 2, 2, 1] -> 
  -((FeuBm["8", 5, "3", 1] + FeuBp["8", 5, "3", 1])/Sqrt[2]), 
 LeuVLR[1, 2, 2, 2] -> (-FeuBm["8", 5, "1", 1] - FeuBm["8", 5, "3", 2] - 
    FeuBp["8", 5, "1", 1] - FeuBp["8", 5, "3", 2])/2, 
 LeuVLR[1, 3, 1, 1] -> (-FeuBm["8", 8, "1", 1] + FeuBm["8", 8, "3", 2] - 
    FeuBp["8", 8, "1", 1] + FeuBp["8", 8, "3", 2])/2, 
 LeuVLR[1, 3, 1, 2] -> (FeuBm["8", 8, "3", 3] + FeuBp["8", 8, "3", 3])/
   Sqrt[2], LeuVLR[1, 3, 2, 1] -> 
  -((FeuBm["8", 8, "3", 1] + FeuBp["8", 8, "3", 1])/Sqrt[2]), 
 LeuVLR[1, 3, 2, 2] -> (-FeuBm["8", 8, "1", 1] - FeuBm["8", 8, "3", 2] - 
    FeuBp["8", 8, "1", 1] - FeuBp["8", 8, "3", 2])/2, 
 LeuVLR[2, 1, 1, 1] -> (FeuBm["8", 3, "1", 1] - FeuBm["8", 3, "3", 2] + 
    FeuBp["8", 3, "1", 1] - FeuBp["8", 3, "3", 2])/2, 
 LeuVLR[2, 1, 1, 2] -> -((FeuBm["8", 3, "3", 3] + FeuBp["8", 3, "3", 3])/
    Sqrt[2]), LeuVLR[2, 1, 2, 1] -> 
  (FeuBm["8", 3, "3", 1] + FeuBp["8", 3, "3", 1])/Sqrt[2], 
 LeuVLR[2, 1, 2, 2] -> (FeuBm["8", 3, "1", 1] + FeuBm["8", 3, "3", 2] + 
    FeuBp["8", 3, "1", 1] + FeuBp["8", 3, "3", 2])/2, 
 LeuVLR[2, 2, 1, 1] -> (Sqrt[6]*FeuBm["1", 1, "1", 1] - 
    Sqrt[6]*FeuBm["1", 1, "3", 2] + 3*FeuBm["8", 4, "1", 1] - 
    3*FeuBm["8", 4, "3", 2] - Sqrt[3]*FeuBm["8", 6, "1", 1] + 
    Sqrt[3]*FeuBm["8", 6, "3", 2] + Sqrt[6]*FeuBp["1", 1, "1", 1] - 
    Sqrt[6]*FeuBp["1", 1, "3", 2] + 3*FeuBp["8", 4, "1", 1] - 
    3*FeuBp["8", 4, "3", 2] - Sqrt[3]*FeuBp["8", 6, "1", 1] + 
    Sqrt[3]*FeuBp["8", 6, "3", 2])/(6*Sqrt[2]), 
 LeuVLR[2, 2, 1, 2] -> (-(Sqrt[6]*FeuBm["1", 1, "3", 3]) - 
    3*FeuBm["8", 4, "3", 3] + Sqrt[3]*FeuBm["8", 6, "3", 3] - 
    Sqrt[6]*FeuBp["1", 1, "3", 3] - 3*FeuBp["8", 4, "3", 3] + 
    Sqrt[3]*FeuBp["8", 6, "3", 3])/6, LeuVLR[2, 2, 2, 1] -> 
  (Sqrt[6]*FeuBm["1", 1, "3", 1] + 3*FeuBm["8", 4, "3", 1] - 
    Sqrt[3]*FeuBm["8", 6, "3", 1] + Sqrt[6]*FeuBp["1", 1, "3", 1] + 
    3*FeuBp["8", 4, "3", 1] - Sqrt[3]*FeuBp["8", 6, "3", 1])/6, 
 LeuVLR[2, 2, 2, 2] -> (Sqrt[6]*FeuBm["1", 1, "1", 1] + 
    Sqrt[6]*FeuBm["1", 1, "3", 2] + 3*FeuBm["8", 4, "1", 1] + 
    3*FeuBm["8", 4, "3", 2] - Sqrt[3]*FeuBm["8", 6, "1", 1] - 
    Sqrt[3]*FeuBm["8", 6, "3", 2] + Sqrt[6]*FeuBp["1", 1, "1", 1] + 
    Sqrt[6]*FeuBp["1", 1, "3", 2] + 3*FeuBp["8", 4, "1", 1] + 
    3*FeuBp["8", 4, "3", 2] - Sqrt[3]*FeuBp["8", 6, "1", 1] - 
    Sqrt[3]*FeuBp["8", 6, "3", 2])/(6*Sqrt[2]), 
 LeuVLR[2, 3, 1, 1] -> (FeuBm["8", 7, "1", 1] - FeuBm["8", 7, "3", 2] + 
    FeuBp["8", 7, "1", 1] - FeuBp["8", 7, "3", 2])/2, 
 LeuVLR[2, 3, 1, 2] -> -((FeuBm["8", 7, "3", 3] + FeuBp["8", 7, "3", 3])/
    Sqrt[2]), LeuVLR[2, 3, 2, 1] -> 
  (FeuBm["8", 7, "3", 1] + FeuBp["8", 7, "3", 1])/Sqrt[2], 
 LeuVLR[2, 3, 2, 2] -> (FeuBm["8", 7, "1", 1] + FeuBm["8", 7, "3", 2] + 
    FeuBp["8", 7, "1", 1] + FeuBp["8", 7, "3", 2])/2, 
 LeuVLR[3, 1, 1, 1] -> (FeuBm["8", 1, "1", 1] - FeuBm["8", 1, "3", 2] + 
    FeuBp["8", 1, "1", 1] - FeuBp["8", 1, "3", 2])/2, 
 LeuVLR[3, 1, 1, 2] -> -((FeuBm["8", 1, "3", 3] + FeuBp["8", 1, "3", 3])/
    Sqrt[2]), LeuVLR[3, 1, 2, 1] -> 
  (FeuBm["8", 1, "3", 1] + FeuBp["8", 1, "3", 1])/Sqrt[2], 
 LeuVLR[3, 1, 2, 2] -> (FeuBm["8", 1, "1", 1] + FeuBm["8", 1, "3", 2] + 
    FeuBp["8", 1, "1", 1] + FeuBp["8", 1, "3", 2])/2, 
 LeuVLR[3, 2, 1, 1] -> (FeuBm["8", 2, "1", 1] - FeuBm["8", 2, "3", 2] + 
    FeuBp["8", 2, "1", 1] - FeuBp["8", 2, "3", 2])/2, 
 LeuVLR[3, 2, 1, 2] -> -((FeuBm["8", 2, "3", 3] + FeuBp["8", 2, "3", 3])/
    Sqrt[2]), LeuVLR[3, 2, 2, 1] -> 
  (FeuBm["8", 2, "3", 1] + FeuBp["8", 2, "3", 1])/Sqrt[2], 
 LeuVLR[3, 2, 2, 2] -> (FeuBm["8", 2, "1", 1] + FeuBm["8", 2, "3", 2] + 
    FeuBp["8", 2, "1", 1] + FeuBp["8", 2, "3", 2])/2, 
 LeuVLR[3, 3, 1, 1] -> (Sqrt[2]*FeuBm["1", 1, "1", 1] - 
    Sqrt[2]*FeuBm["1", 1, "3", 2] + 2*FeuBm["8", 6, "1", 1] - 
    2*FeuBm["8", 6, "3", 2] + Sqrt[2]*FeuBp["1", 1, "1", 1] - 
    Sqrt[2]*FeuBp["1", 1, "3", 2] + 2*FeuBp["8", 6, "1", 1] - 
    2*FeuBp["8", 6, "3", 2])/(2*Sqrt[6]), LeuVLR[3, 3, 1, 2] -> 
  -((FeuBm["1", 1, "3", 3] + Sqrt[2]*FeuBm["8", 6, "3", 3] + 
     FeuBp["1", 1, "3", 3] + Sqrt[2]*FeuBp["8", 6, "3", 3])/Sqrt[6]), 
 LeuVLR[3, 3, 2, 1] -> (FeuBm["1", 1, "3", 1] + 
    Sqrt[2]*FeuBm["8", 6, "3", 1] + FeuBp["1", 1, "3", 1] + 
    Sqrt[2]*FeuBp["8", 6, "3", 1])/Sqrt[6], LeuVLR[3, 3, 2, 2] -> 
  (Sqrt[2]*FeuBm["1", 1, "1", 1] + Sqrt[2]*FeuBm["1", 1, "3", 2] + 
    2*FeuBm["8", 6, "1", 1] + 2*FeuBm["8", 6, "3", 2] + 
    Sqrt[2]*FeuBp["1", 1, "1", 1] + Sqrt[2]*FeuBp["1", 1, "3", 2] + 
    2*FeuBp["8", 6, "1", 1] + 2*FeuBp["8", 6, "3", 2])/(2*Sqrt[6]), 
 LedVLR[1, 1, 1, 1] -> (2*FedBm["1", 1, "1", 1] - 
    Sqrt[6]*FedBm["1", 1, "8", 4] - Sqrt[2]*FedBm["1", 1, "8", 6] - 
    Sqrt[6]*FedBm["8", 4, "1", 1] + 3*FedBm["8", 4, "8", 4] + 
    Sqrt[3]*FedBm["8", 4, "8", 6] - Sqrt[2]*FedBm["8", 6, "1", 1] + 
    Sqrt[3]*FedBm["8", 6, "8", 4] + FedBm["8", 6, "8", 6] + 
    2*FedBp["1", 1, "1", 1] - Sqrt[6]*FedBp["1", 1, "8", 4] - 
    Sqrt[2]*FedBp["1", 1, "8", 6] - Sqrt[6]*FedBp["8", 4, "1", 1] + 
    3*FedBp["8", 4, "8", 4] + Sqrt[3]*FedBp["8", 4, "8", 6] - 
    Sqrt[2]*FedBp["8", 6, "1", 1] + Sqrt[3]*FedBp["8", 6, "8", 4] + 
    FedBp["8", 6, "8", 6])/(6*Sqrt[2]), LedVLR[1, 1, 1, 2] -> 
  (-(Sqrt[6]*FedBm["1", 1, "8", 5]) + 3*FedBm["8", 4, "8", 5] + 
    Sqrt[3]*FedBm["8", 6, "8", 5] - Sqrt[6]*FedBp["1", 1, "8", 5] + 
    3*FedBp["8", 4, "8", 5] + Sqrt[3]*FedBp["8", 6, "8", 5])/6, 
 LedVLR[1, 1, 1, 3] -> (-(Sqrt[6]*FedBm["1", 1, "8", 8]) + 
    3*FedBm["8", 4, "8", 8] + Sqrt[3]*FedBm["8", 6, "8", 8] - 
    Sqrt[6]*FedBp["1", 1, "8", 8] + 3*FedBp["8", 4, "8", 8] + 
    Sqrt[3]*FedBp["8", 6, "8", 8])/6, LedVLR[1, 1, 2, 1] -> 
  (Sqrt[6]*FedBm["1", 1, "8", 3] - 3*FedBm["8", 4, "8", 3] - 
    Sqrt[3]*FedBm["8", 6, "8", 3] + Sqrt[6]*FedBp["1", 1, "8", 3] - 
    3*FedBp["8", 4, "8", 3] - Sqrt[3]*FedBp["8", 6, "8", 3])/6, 
 LedVLR[1, 1, 2, 2] -> (2*FedBm["1", 1, "1", 1] + 
    Sqrt[6]*FedBm["1", 1, "8", 4] - Sqrt[2]*FedBm["1", 1, "8", 6] - 
    Sqrt[6]*FedBm["8", 4, "1", 1] - 3*FedBm["8", 4, "8", 4] + 
    Sqrt[3]*FedBm["8", 4, "8", 6] - Sqrt[2]*FedBm["8", 6, "1", 1] - 
    Sqrt[3]*FedBm["8", 6, "8", 4] + FedBm["8", 6, "8", 6] + 
    2*FedBp["1", 1, "1", 1] + Sqrt[6]*FedBp["1", 1, "8", 4] - 
    Sqrt[2]*FedBp["1", 1, "8", 6] - Sqrt[6]*FedBp["8", 4, "1", 1] - 
    3*FedBp["8", 4, "8", 4] + Sqrt[3]*FedBp["8", 4, "8", 6] - 
    Sqrt[2]*FedBp["8", 6, "1", 1] - Sqrt[3]*FedBp["8", 6, "8", 4] + 
    FedBp["8", 6, "8", 6])/(6*Sqrt[2]), LedVLR[1, 1, 2, 3] -> 
  (Sqrt[6]*FedBm["1", 1, "8", 7] - 3*FedBm["8", 4, "8", 7] - 
    Sqrt[3]*FedBm["8", 6, "8", 7] + Sqrt[6]*FedBp["1", 1, "8", 7] - 
    3*FedBp["8", 4, "8", 7] - Sqrt[3]*FedBp["8", 6, "8", 7])/6, 
 LedVLR[1, 1, 3, 1] -> (Sqrt[6]*FedBm["1", 1, "8", 1] - 
    3*FedBm["8", 4, "8", 1] - Sqrt[3]*FedBm["8", 6, "8", 1] + 
    Sqrt[6]*FedBp["1", 1, "8", 1] - 3*FedBp["8", 4, "8", 1] - 
    Sqrt[3]*FedBp["8", 6, "8", 1])/6, LedVLR[1, 1, 3, 2] -> 
  (Sqrt[6]*FedBm["1", 1, "8", 2] - 3*FedBm["8", 4, "8", 2] - 
    Sqrt[3]*FedBm["8", 6, "8", 2] + Sqrt[6]*FedBp["1", 1, "8", 2] - 
    3*FedBp["8", 4, "8", 2] - Sqrt[3]*FedBp["8", 6, "8", 2])/6, 
 LedVLR[1, 1, 3, 3] -> (2*FedBm["1", 1, "1", 1] + 
    2*Sqrt[2]*FedBm["1", 1, "8", 6] - Sqrt[6]*FedBm["8", 4, "1", 1] - 
    2*Sqrt[3]*FedBm["8", 4, "8", 6] - Sqrt[2]*FedBm["8", 6, "1", 1] - 
    2*FedBm["8", 6, "8", 6] + 2*FedBp["1", 1, "1", 1] + 
    2*Sqrt[2]*FedBp["1", 1, "8", 6] - Sqrt[6]*FedBp["8", 4, "1", 1] - 
    2*Sqrt[3]*FedBp["8", 4, "8", 6] - Sqrt[2]*FedBp["8", 6, "1", 1] - 
    2*FedBp["8", 6, "8", 6])/(6*Sqrt[2]), LedVLR[1, 2, 1, 1] -> 
  (-(Sqrt[6]*FedBm["8", 5, "1", 1]) + 3*FedBm["8", 5, "8", 4] + 
    Sqrt[3]*FedBm["8", 5, "8", 6] - Sqrt[6]*FedBp["8", 5, "1", 1] + 
    3*FedBp["8", 5, "8", 4] + Sqrt[3]*FedBp["8", 5, "8", 6])/6, 
 LedVLR[1, 2, 1, 2] -> (FedBm["8", 5, "8", 5] + FedBp["8", 5, "8", 5])/
   Sqrt[2], LedVLR[1, 2, 1, 3] -> 
  (FedBm["8", 5, "8", 8] + FedBp["8", 5, "8", 8])/Sqrt[2], 
 LedVLR[1, 2, 2, 1] -> -((FedBm["8", 5, "8", 3] + FedBp["8", 5, "8", 3])/
    Sqrt[2]), LedVLR[1, 2, 2, 2] -> 
  (-(Sqrt[6]*FedBm["8", 5, "1", 1]) - 3*FedBm["8", 5, "8", 4] + 
    Sqrt[3]*FedBm["8", 5, "8", 6] - Sqrt[6]*FedBp["8", 5, "1", 1] - 
    3*FedBp["8", 5, "8", 4] + Sqrt[3]*FedBp["8", 5, "8", 6])/6, 
 LedVLR[1, 2, 2, 3] -> -((FedBm["8", 5, "8", 7] + FedBp["8", 5, "8", 7])/
    Sqrt[2]), LedVLR[1, 2, 3, 1] -> 
  -((FedBm["8", 5, "8", 1] + FedBp["8", 5, "8", 1])/Sqrt[2]), 
 LedVLR[1, 2, 3, 2] -> -((FedBm["8", 5, "8", 2] + FedBp["8", 5, "8", 2])/
    Sqrt[2]), LedVLR[1, 2, 3, 3] -> 
  -((FedBm["8", 5, "1", 1] + Sqrt[2]*FedBm["8", 5, "8", 6] + 
     FedBp["8", 5, "1", 1] + Sqrt[2]*FedBp["8", 5, "8", 6])/Sqrt[6]), 
 LedVLR[1, 3, 1, 1] -> (-(Sqrt[6]*FedBm["8", 8, "1", 1]) + 
    3*FedBm["8", 8, "8", 4] + Sqrt[3]*FedBm["8", 8, "8", 6] - 
    Sqrt[6]*FedBp["8", 8, "1", 1] + 3*FedBp["8", 8, "8", 4] + 
    Sqrt[3]*FedBp["8", 8, "8", 6])/6, LedVLR[1, 3, 1, 2] -> 
  (FedBm["8", 8, "8", 5] + FedBp["8", 8, "8", 5])/Sqrt[2], 
 LedVLR[1, 3, 1, 3] -> (FedBm["8", 8, "8", 8] + FedBp["8", 8, "8", 8])/
   Sqrt[2], LedVLR[1, 3, 2, 1] -> 
  -((FedBm["8", 8, "8", 3] + FedBp["8", 8, "8", 3])/Sqrt[2]), 
 LedVLR[1, 3, 2, 2] -> (-(Sqrt[6]*FedBm["8", 8, "1", 1]) - 
    3*FedBm["8", 8, "8", 4] + Sqrt[3]*FedBm["8", 8, "8", 6] - 
    Sqrt[6]*FedBp["8", 8, "1", 1] - 3*FedBp["8", 8, "8", 4] + 
    Sqrt[3]*FedBp["8", 8, "8", 6])/6, LedVLR[1, 3, 2, 3] -> 
  -((FedBm["8", 8, "8", 7] + FedBp["8", 8, "8", 7])/Sqrt[2]), 
 LedVLR[1, 3, 3, 1] -> -((FedBm["8", 8, "8", 1] + FedBp["8", 8, "8", 1])/
    Sqrt[2]), LedVLR[1, 3, 3, 2] -> 
  -((FedBm["8", 8, "8", 2] + FedBp["8", 8, "8", 2])/Sqrt[2]), 
 LedVLR[1, 3, 3, 3] -> 
  -((FedBm["8", 8, "1", 1] + Sqrt[2]*FedBm["8", 8, "8", 6] + 
     FedBp["8", 8, "1", 1] + Sqrt[2]*FedBp["8", 8, "8", 6])/Sqrt[6]), 
 LedVLR[2, 1, 1, 1] -> (Sqrt[6]*FedBm["8", 3, "1", 1] - 
    3*FedBm["8", 3, "8", 4] - Sqrt[3]*FedBm["8", 3, "8", 6] + 
    Sqrt[6]*FedBp["8", 3, "1", 1] - 3*FedBp["8", 3, "8", 4] - 
    Sqrt[3]*FedBp["8", 3, "8", 6])/6, LedVLR[2, 1, 1, 2] -> 
  -((FedBm["8", 3, "8", 5] + FedBp["8", 3, "8", 5])/Sqrt[2]), 
 LedVLR[2, 1, 1, 3] -> -((FedBm["8", 3, "8", 8] + FedBp["8", 3, "8", 8])/
    Sqrt[2]), LedVLR[2, 1, 2, 1] -> 
  (FedBm["8", 3, "8", 3] + FedBp["8", 3, "8", 3])/Sqrt[2], 
 LedVLR[2, 1, 2, 2] -> (Sqrt[6]*FedBm["8", 3, "1", 1] + 
    3*FedBm["8", 3, "8", 4] - Sqrt[3]*FedBm["8", 3, "8", 6] + 
    Sqrt[6]*FedBp["8", 3, "1", 1] + 3*FedBp["8", 3, "8", 4] - 
    Sqrt[3]*FedBp["8", 3, "8", 6])/6, LedVLR[2, 1, 2, 3] -> 
  (FedBm["8", 3, "8", 7] + FedBp["8", 3, "8", 7])/Sqrt[2], 
 LedVLR[2, 1, 3, 1] -> (FedBm["8", 3, "8", 1] + FedBp["8", 3, "8", 1])/
   Sqrt[2], LedVLR[2, 1, 3, 2] -> 
  (FedBm["8", 3, "8", 2] + FedBp["8", 3, "8", 2])/Sqrt[2], 
 LedVLR[2, 1, 3, 3] -> (FedBm["8", 3, "1", 1] + 
    Sqrt[2]*FedBm["8", 3, "8", 6] + FedBp["8", 3, "1", 1] + 
    Sqrt[2]*FedBp["8", 3, "8", 6])/Sqrt[6], LedVLR[2, 2, 1, 1] -> 
  -1/6*(-2*FedBm["1", 1, "1", 1] + Sqrt[6]*FedBm["1", 1, "8", 4] + 
     Sqrt[2]*FedBm["1", 1, "8", 6] - Sqrt[6]*FedBm["8", 4, "1", 1] + 
     3*FedBm["8", 4, "8", 4] + Sqrt[3]*FedBm["8", 4, "8", 6] + 
     Sqrt[2]*FedBm["8", 6, "1", 1] - Sqrt[3]*FedBm["8", 6, "8", 4] - 
     FedBm["8", 6, "8", 6] - 2*FedBp["1", 1, "1", 1] + 
     Sqrt[6]*FedBp["1", 1, "8", 4] + Sqrt[2]*FedBp["1", 1, "8", 6] - 
     Sqrt[6]*FedBp["8", 4, "1", 1] + 3*FedBp["8", 4, "8", 4] + 
     Sqrt[3]*FedBp["8", 4, "8", 6] + Sqrt[2]*FedBp["8", 6, "1", 1] - 
     Sqrt[3]*FedBp["8", 6, "8", 4] - FedBp["8", 6, "8", 6])/Sqrt[2], 
 LedVLR[2, 2, 1, 2] -> (-(Sqrt[6]*FedBm["1", 1, "8", 5]) - 
    3*FedBm["8", 4, "8", 5] + Sqrt[3]*FedBm["8", 6, "8", 5] - 
    Sqrt[6]*FedBp["1", 1, "8", 5] - 3*FedBp["8", 4, "8", 5] + 
    Sqrt[3]*FedBp["8", 6, "8", 5])/6, LedVLR[2, 2, 1, 3] -> 
  (-(Sqrt[6]*FedBm["1", 1, "8", 8]) - 3*FedBm["8", 4, "8", 8] + 
    Sqrt[3]*FedBm["8", 6, "8", 8] - Sqrt[6]*FedBp["1", 1, "8", 8] - 
    3*FedBp["8", 4, "8", 8] + Sqrt[3]*FedBp["8", 6, "8", 8])/6, 
 LedVLR[2, 2, 2, 1] -> (Sqrt[6]*FedBm["1", 1, "8", 3] + 
    3*FedBm["8", 4, "8", 3] - Sqrt[3]*FedBm["8", 6, "8", 3] + 
    Sqrt[6]*FedBp["1", 1, "8", 3] + 3*FedBp["8", 4, "8", 3] - 
    Sqrt[3]*FedBp["8", 6, "8", 3])/6, LedVLR[2, 2, 2, 2] -> 
  (2*FedBm["1", 1, "1", 1] + Sqrt[6]*FedBm["1", 1, "8", 4] - 
    Sqrt[2]*FedBm["1", 1, "8", 6] + Sqrt[6]*FedBm["8", 4, "1", 1] + 
    3*FedBm["8", 4, "8", 4] - Sqrt[3]*FedBm["8", 4, "8", 6] - 
    Sqrt[2]*FedBm["8", 6, "1", 1] - Sqrt[3]*FedBm["8", 6, "8", 4] + 
    FedBm["8", 6, "8", 6] + 2*FedBp["1", 1, "1", 1] + 
    Sqrt[6]*FedBp["1", 1, "8", 4] - Sqrt[2]*FedBp["1", 1, "8", 6] + 
    Sqrt[6]*FedBp["8", 4, "1", 1] + 3*FedBp["8", 4, "8", 4] - 
    Sqrt[3]*FedBp["8", 4, "8", 6] - Sqrt[2]*FedBp["8", 6, "1", 1] - 
    Sqrt[3]*FedBp["8", 6, "8", 4] + FedBp["8", 6, "8", 6])/(6*Sqrt[2]), 
 LedVLR[2, 2, 2, 3] -> (Sqrt[6]*FedBm["1", 1, "8", 7] + 
    3*FedBm["8", 4, "8", 7] - Sqrt[3]*FedBm["8", 6, "8", 7] + 
    Sqrt[6]*FedBp["1", 1, "8", 7] + 3*FedBp["8", 4, "8", 7] - 
    Sqrt[3]*FedBp["8", 6, "8", 7])/6, LedVLR[2, 2, 3, 1] -> 
  (Sqrt[6]*FedBm["1", 1, "8", 1] + 3*FedBm["8", 4, "8", 1] - 
    Sqrt[3]*FedBm["8", 6, "8", 1] + Sqrt[6]*FedBp["1", 1, "8", 1] + 
    3*FedBp["8", 4, "8", 1] - Sqrt[3]*FedBp["8", 6, "8", 1])/6, 
 LedVLR[2, 2, 3, 2] -> (Sqrt[6]*FedBm["1", 1, "8", 2] + 
    3*FedBm["8", 4, "8", 2] - Sqrt[3]*FedBm["8", 6, "8", 2] + 
    Sqrt[6]*FedBp["1", 1, "8", 2] + 3*FedBp["8", 4, "8", 2] - 
    Sqrt[3]*FedBp["8", 6, "8", 2])/6, LedVLR[2, 2, 3, 3] -> 
  (2*FedBm["1", 1, "1", 1] + 2*Sqrt[2]*FedBm["1", 1, "8", 6] + 
    Sqrt[6]*FedBm["8", 4, "1", 1] + 2*Sqrt[3]*FedBm["8", 4, "8", 6] - 
    Sqrt[2]*FedBm["8", 6, "1", 1] - 2*FedBm["8", 6, "8", 6] + 
    2*FedBp["1", 1, "1", 1] + 2*Sqrt[2]*FedBp["1", 1, "8", 6] + 
    Sqrt[6]*FedBp["8", 4, "1", 1] + 2*Sqrt[3]*FedBp["8", 4, "8", 6] - 
    Sqrt[2]*FedBp["8", 6, "1", 1] - 2*FedBp["8", 6, "8", 6])/(6*Sqrt[2]), 
 LedVLR[2, 3, 1, 1] -> (Sqrt[6]*FedBm["8", 7, "1", 1] - 
    3*FedBm["8", 7, "8", 4] - Sqrt[3]*FedBm["8", 7, "8", 6] + 
    Sqrt[6]*FedBp["8", 7, "1", 1] - 3*FedBp["8", 7, "8", 4] - 
    Sqrt[3]*FedBp["8", 7, "8", 6])/6, LedVLR[2, 3, 1, 2] -> 
  -((FedBm["8", 7, "8", 5] + FedBp["8", 7, "8", 5])/Sqrt[2]), 
 LedVLR[2, 3, 1, 3] -> -((FedBm["8", 7, "8", 8] + FedBp["8", 7, "8", 8])/
    Sqrt[2]), LedVLR[2, 3, 2, 1] -> 
  (FedBm["8", 7, "8", 3] + FedBp["8", 7, "8", 3])/Sqrt[2], 
 LedVLR[2, 3, 2, 2] -> (Sqrt[6]*FedBm["8", 7, "1", 1] + 
    3*FedBm["8", 7, "8", 4] - Sqrt[3]*FedBm["8", 7, "8", 6] + 
    Sqrt[6]*FedBp["8", 7, "1", 1] + 3*FedBp["8", 7, "8", 4] - 
    Sqrt[3]*FedBp["8", 7, "8", 6])/6, LedVLR[2, 3, 2, 3] -> 
  (FedBm["8", 7, "8", 7] + FedBp["8", 7, "8", 7])/Sqrt[2], 
 LedVLR[2, 3, 3, 1] -> (FedBm["8", 7, "8", 1] + FedBp["8", 7, "8", 1])/
   Sqrt[2], LedVLR[2, 3, 3, 2] -> 
  (FedBm["8", 7, "8", 2] + FedBp["8", 7, "8", 2])/Sqrt[2], 
 LedVLR[2, 3, 3, 3] -> (FedBm["8", 7, "1", 1] + 
    Sqrt[2]*FedBm["8", 7, "8", 6] + FedBp["8", 7, "1", 1] + 
    Sqrt[2]*FedBp["8", 7, "8", 6])/Sqrt[6], LedVLR[3, 1, 1, 1] -> 
  (Sqrt[6]*FedBm["8", 1, "1", 1] - 3*FedBm["8", 1, "8", 4] - 
    Sqrt[3]*FedBm["8", 1, "8", 6] + Sqrt[6]*FedBp["8", 1, "1", 1] - 
    3*FedBp["8", 1, "8", 4] - Sqrt[3]*FedBp["8", 1, "8", 6])/6, 
 LedVLR[3, 1, 1, 2] -> -((FedBm["8", 1, "8", 5] + FedBp["8", 1, "8", 5])/
    Sqrt[2]), LedVLR[3, 1, 1, 3] -> 
  -((FedBm["8", 1, "8", 8] + FedBp["8", 1, "8", 8])/Sqrt[2]), 
 LedVLR[3, 1, 2, 1] -> (FedBm["8", 1, "8", 3] + FedBp["8", 1, "8", 3])/
   Sqrt[2], LedVLR[3, 1, 2, 2] -> (Sqrt[6]*FedBm["8", 1, "1", 1] + 
    3*FedBm["8", 1, "8", 4] - Sqrt[3]*FedBm["8", 1, "8", 6] + 
    Sqrt[6]*FedBp["8", 1, "1", 1] + 3*FedBp["8", 1, "8", 4] - 
    Sqrt[3]*FedBp["8", 1, "8", 6])/6, LedVLR[3, 1, 2, 3] -> 
  (FedBm["8", 1, "8", 7] + FedBp["8", 1, "8", 7])/Sqrt[2], 
 LedVLR[3, 1, 3, 1] -> (FedBm["8", 1, "8", 1] + FedBp["8", 1, "8", 1])/
   Sqrt[2], LedVLR[3, 1, 3, 2] -> 
  (FedBm["8", 1, "8", 2] + FedBp["8", 1, "8", 2])/Sqrt[2], 
 LedVLR[3, 1, 3, 3] -> (FedBm["8", 1, "1", 1] + 
    Sqrt[2]*FedBm["8", 1, "8", 6] + FedBp["8", 1, "1", 1] + 
    Sqrt[2]*FedBp["8", 1, "8", 6])/Sqrt[6], LedVLR[3, 2, 1, 1] -> 
  (Sqrt[6]*FedBm["8", 2, "1", 1] - 3*FedBm["8", 2, "8", 4] - 
    Sqrt[3]*FedBm["8", 2, "8", 6] + Sqrt[6]*FedBp["8", 2, "1", 1] - 
    3*FedBp["8", 2, "8", 4] - Sqrt[3]*FedBp["8", 2, "8", 6])/6, 
 LedVLR[3, 2, 1, 2] -> -((FedBm["8", 2, "8", 5] + FedBp["8", 2, "8", 5])/
    Sqrt[2]), LedVLR[3, 2, 1, 3] -> 
  -((FedBm["8", 2, "8", 8] + FedBp["8", 2, "8", 8])/Sqrt[2]), 
 LedVLR[3, 2, 2, 1] -> (FedBm["8", 2, "8", 3] + FedBp["8", 2, "8", 3])/
   Sqrt[2], LedVLR[3, 2, 2, 2] -> (Sqrt[6]*FedBm["8", 2, "1", 1] + 
    3*FedBm["8", 2, "8", 4] - Sqrt[3]*FedBm["8", 2, "8", 6] + 
    Sqrt[6]*FedBp["8", 2, "1", 1] + 3*FedBp["8", 2, "8", 4] - 
    Sqrt[3]*FedBp["8", 2, "8", 6])/6, LedVLR[3, 2, 2, 3] -> 
  (FedBm["8", 2, "8", 7] + FedBp["8", 2, "8", 7])/Sqrt[2], 
 LedVLR[3, 2, 3, 1] -> (FedBm["8", 2, "8", 1] + FedBp["8", 2, "8", 1])/
   Sqrt[2], LedVLR[3, 2, 3, 2] -> 
  (FedBm["8", 2, "8", 2] + FedBp["8", 2, "8", 2])/Sqrt[2], 
 LedVLR[3, 2, 3, 3] -> (FedBm["8", 2, "1", 1] + 
    Sqrt[2]*FedBm["8", 2, "8", 6] + FedBp["8", 2, "1", 1] + 
    Sqrt[2]*FedBp["8", 2, "8", 6])/Sqrt[6], LedVLR[3, 3, 1, 1] -> 
  -1/6*(-2*FedBm["1", 1, "1", 1] + Sqrt[6]*FedBm["1", 1, "8", 4] + 
     Sqrt[2]*FedBm["1", 1, "8", 6] - 2*Sqrt[2]*FedBm["8", 6, "1", 1] + 
     2*Sqrt[3]*FedBm["8", 6, "8", 4] + 2*FedBm["8", 6, "8", 6] - 
     2*FedBp["1", 1, "1", 1] + Sqrt[6]*FedBp["1", 1, "8", 4] + 
     Sqrt[2]*FedBp["1", 1, "8", 6] - 2*Sqrt[2]*FedBp["8", 6, "1", 1] + 
     2*Sqrt[3]*FedBp["8", 6, "8", 4] + 2*FedBp["8", 6, "8", 6])/Sqrt[2], 
 LedVLR[3, 3, 1, 2] -> 
  -((FedBm["1", 1, "8", 5] + Sqrt[2]*FedBm["8", 6, "8", 5] + 
     FedBp["1", 1, "8", 5] + Sqrt[2]*FedBp["8", 6, "8", 5])/Sqrt[6]), 
 LedVLR[3, 3, 1, 3] -> 
  -((FedBm["1", 1, "8", 8] + Sqrt[2]*FedBm["8", 6, "8", 8] + 
     FedBp["1", 1, "8", 8] + Sqrt[2]*FedBp["8", 6, "8", 8])/Sqrt[6]), 
 LedVLR[3, 3, 2, 1] -> (FedBm["1", 1, "8", 3] + 
    Sqrt[2]*FedBm["8", 6, "8", 3] + FedBp["1", 1, "8", 3] + 
    Sqrt[2]*FedBp["8", 6, "8", 3])/Sqrt[6], LedVLR[3, 3, 2, 2] -> 
  (2*FedBm["1", 1, "1", 1] + Sqrt[6]*FedBm["1", 1, "8", 4] - 
    Sqrt[2]*FedBm["1", 1, "8", 6] + 2*Sqrt[2]*FedBm["8", 6, "1", 1] + 
    2*Sqrt[3]*FedBm["8", 6, "8", 4] - 2*FedBm["8", 6, "8", 6] + 
    2*FedBp["1", 1, "1", 1] + Sqrt[6]*FedBp["1", 1, "8", 4] - 
    Sqrt[2]*FedBp["1", 1, "8", 6] + 2*Sqrt[2]*FedBp["8", 6, "1", 1] + 
    2*Sqrt[3]*FedBp["8", 6, "8", 4] - 2*FedBp["8", 6, "8", 6])/(6*Sqrt[2]), 
 LedVLR[3, 3, 2, 3] -> (FedBm["1", 1, "8", 7] + 
    Sqrt[2]*FedBm["8", 6, "8", 7] + FedBp["1", 1, "8", 7] + 
    Sqrt[2]*FedBp["8", 6, "8", 7])/Sqrt[6], LedVLR[3, 3, 3, 1] -> 
  (FedBm["1", 1, "8", 1] + Sqrt[2]*FedBm["8", 6, "8", 1] + 
    FedBp["1", 1, "8", 1] + Sqrt[2]*FedBp["8", 6, "8", 1])/Sqrt[6], 
 LedVLR[3, 3, 3, 2] -> (FedBm["1", 1, "8", 2] + 
    Sqrt[2]*FedBm["8", 6, "8", 2] + FedBp["1", 1, "8", 2] + 
    Sqrt[2]*FedBp["8", 6, "8", 2])/Sqrt[6], LedVLR[3, 3, 3, 3] -> 
  (FedBm["1", 1, "1", 1] + Sqrt[2]*FedBm["1", 1, "8", 6] + 
    Sqrt[2]*FedBm["8", 6, "1", 1] + 2*FedBm["8", 6, "8", 6] + 
    FedBp["1", 1, "1", 1] + Sqrt[2]*FedBp["1", 1, "8", 6] + 
    Sqrt[2]*FedBp["8", 6, "1", 1] + 2*FedBp["8", 6, "8", 6])/(3*Sqrt[2]), 
 LueVLR[1, 1, 1, 1] -> (-(Sqrt[6]*FeuBm["1", 1, "1", 1]) + 
    Sqrt[6]*FeuBm["1", 1, "3", 2] + 3*FeuBm["8", 4, "1", 1] - 
    3*FeuBm["8", 4, "3", 2] + Sqrt[3]*FeuBm["8", 6, "1", 1] - 
    Sqrt[3]*FeuBm["8", 6, "3", 2] + Sqrt[6]*FeuBp["1", 1, "1", 1] - 
    Sqrt[6]*FeuBp["1", 1, "3", 2] - 3*FeuBp["8", 4, "1", 1] + 
    3*FeuBp["8", 4, "3", 2] - Sqrt[3]*FeuBp["8", 6, "1", 1] + 
    Sqrt[3]*FeuBp["8", 6, "3", 2])/(6*Sqrt[2]), 
 LueVLR[1, 1, 1, 2] -> (FeuBm["8", 5, "1", 1] - FeuBm["8", 5, "3", 2] - 
    FeuBp["8", 5, "1", 1] + FeuBp["8", 5, "3", 2])/2, 
 LueVLR[1, 1, 1, 3] -> (FeuBm["8", 8, "1", 1] - FeuBm["8", 8, "3", 2] - 
    FeuBp["8", 8, "1", 1] + FeuBp["8", 8, "3", 2])/2, 
 LueVLR[1, 1, 2, 1] -> (-FeuBm["8", 3, "1", 1] + FeuBm["8", 3, "3", 2] + 
    FeuBp["8", 3, "1", 1] - FeuBp["8", 3, "3", 2])/2, 
 LueVLR[1, 1, 2, 2] -> (-(Sqrt[6]*FeuBm["1", 1, "1", 1]) + 
    Sqrt[6]*FeuBm["1", 1, "3", 2] - 3*FeuBm["8", 4, "1", 1] + 
    3*FeuBm["8", 4, "3", 2] + Sqrt[3]*FeuBm["8", 6, "1", 1] - 
    Sqrt[3]*FeuBm["8", 6, "3", 2] + Sqrt[6]*FeuBp["1", 1, "1", 1] - 
    Sqrt[6]*FeuBp["1", 1, "3", 2] + 3*FeuBp["8", 4, "1", 1] - 
    3*FeuBp["8", 4, "3", 2] - Sqrt[3]*FeuBp["8", 6, "1", 1] + 
    Sqrt[3]*FeuBp["8", 6, "3", 2])/(6*Sqrt[2]), 
 LueVLR[1, 1, 2, 3] -> (-FeuBm["8", 7, "1", 1] + FeuBm["8", 7, "3", 2] + 
    FeuBp["8", 7, "1", 1] - FeuBp["8", 7, "3", 2])/2, 
 LueVLR[1, 1, 3, 1] -> (-FeuBm["8", 1, "1", 1] + FeuBm["8", 1, "3", 2] + 
    FeuBp["8", 1, "1", 1] - FeuBp["8", 1, "3", 2])/2, 
 LueVLR[1, 1, 3, 2] -> (-FeuBm["8", 2, "1", 1] + FeuBm["8", 2, "3", 2] + 
    FeuBp["8", 2, "1", 1] - FeuBp["8", 2, "3", 2])/2, 
 LueVLR[1, 1, 3, 3] -> (-(Sqrt[2]*FeuBm["1", 1, "1", 1]) + 
    Sqrt[2]*FeuBm["1", 1, "3", 2] - 2*FeuBm["8", 6, "1", 1] + 
    2*FeuBm["8", 6, "3", 2] + Sqrt[2]*FeuBp["1", 1, "1", 1] - 
    Sqrt[2]*FeuBp["1", 1, "3", 2] + 2*FeuBp["8", 6, "1", 1] - 
    2*FeuBp["8", 6, "3", 2])/(2*Sqrt[6]), LueVLR[1, 2, 1, 1] -> 
  (Sqrt[6]*FeuBm["1", 1, "3", 3] - 3*FeuBm["8", 4, "3", 3] - 
    Sqrt[3]*FeuBm["8", 6, "3", 3] - Sqrt[6]*FeuBp["1", 1, "3", 3] + 
    3*FeuBp["8", 4, "3", 3] + Sqrt[3]*FeuBp["8", 6, "3", 3])/6, 
 LueVLR[1, 2, 1, 2] -> (-FeuBm["8", 5, "3", 3] + FeuBp["8", 5, "3", 3])/
   Sqrt[2], LueVLR[1, 2, 1, 3] -> 
  (-FeuBm["8", 8, "3", 3] + FeuBp["8", 8, "3", 3])/Sqrt[2], 
 LueVLR[1, 2, 2, 1] -> (FeuBm["8", 3, "3", 3] - FeuBp["8", 3, "3", 3])/
   Sqrt[2], LueVLR[1, 2, 2, 2] -> (Sqrt[6]*FeuBm["1", 1, "3", 3] + 
    3*FeuBm["8", 4, "3", 3] - Sqrt[3]*FeuBm["8", 6, "3", 3] - 
    Sqrt[6]*FeuBp["1", 1, "3", 3] - 3*FeuBp["8", 4, "3", 3] + 
    Sqrt[3]*FeuBp["8", 6, "3", 3])/6, LueVLR[1, 2, 2, 3] -> 
  (FeuBm["8", 7, "3", 3] - FeuBp["8", 7, "3", 3])/Sqrt[2], 
 LueVLR[1, 2, 3, 1] -> (FeuBm["8", 1, "3", 3] - FeuBp["8", 1, "3", 3])/
   Sqrt[2], LueVLR[1, 2, 3, 2] -> 
  (FeuBm["8", 2, "3", 3] - FeuBp["8", 2, "3", 3])/Sqrt[2], 
 LueVLR[1, 2, 3, 3] -> (FeuBm["1", 1, "3", 3] + 
    Sqrt[2]*FeuBm["8", 6, "3", 3] - FeuBp["1", 1, "3", 3] - 
    Sqrt[2]*FeuBp["8", 6, "3", 3])/Sqrt[6], LueVLR[2, 1, 1, 1] -> 
  (-(Sqrt[6]*FeuBm["1", 1, "3", 1]) + 3*FeuBm["8", 4, "3", 1] + 
    Sqrt[3]*FeuBm["8", 6, "3", 1] + Sqrt[6]*FeuBp["1", 1, "3", 1] - 
    3*FeuBp["8", 4, "3", 1] - Sqrt[3]*FeuBp["8", 6, "3", 1])/6, 
 LueVLR[2, 1, 1, 2] -> (FeuBm["8", 5, "3", 1] - FeuBp["8", 5, "3", 1])/
   Sqrt[2], LueVLR[2, 1, 1, 3] -> 
  (FeuBm["8", 8, "3", 1] - FeuBp["8", 8, "3", 1])/Sqrt[2], 
 LueVLR[2, 1, 2, 1] -> (-FeuBm["8", 3, "3", 1] + FeuBp["8", 3, "3", 1])/
   Sqrt[2], LueVLR[2, 1, 2, 2] -> (-(Sqrt[6]*FeuBm["1", 1, "3", 1]) - 
    3*FeuBm["8", 4, "3", 1] + Sqrt[3]*FeuBm["8", 6, "3", 1] + 
    Sqrt[6]*FeuBp["1", 1, "3", 1] + 3*FeuBp["8", 4, "3", 1] - 
    Sqrt[3]*FeuBp["8", 6, "3", 1])/6, LueVLR[2, 1, 2, 3] -> 
  (-FeuBm["8", 7, "3", 1] + FeuBp["8", 7, "3", 1])/Sqrt[2], 
 LueVLR[2, 1, 3, 1] -> (-FeuBm["8", 1, "3", 1] + FeuBp["8", 1, "3", 1])/
   Sqrt[2], LueVLR[2, 1, 3, 2] -> 
  (-FeuBm["8", 2, "3", 1] + FeuBp["8", 2, "3", 1])/Sqrt[2], 
 LueVLR[2, 1, 3, 3] -> (-FeuBm["1", 1, "3", 1] - 
    Sqrt[2]*FeuBm["8", 6, "3", 1] + FeuBp["1", 1, "3", 1] + 
    Sqrt[2]*FeuBp["8", 6, "3", 1])/Sqrt[6], LueVLR[2, 2, 1, 1] -> 
  (-(Sqrt[6]*FeuBm["1", 1, "1", 1]) - Sqrt[6]*FeuBm["1", 1, "3", 2] + 
    3*FeuBm["8", 4, "1", 1] + 3*FeuBm["8", 4, "3", 2] + 
    Sqrt[3]*FeuBm["8", 6, "1", 1] + Sqrt[3]*FeuBm["8", 6, "3", 2] + 
    Sqrt[6]*FeuBp["1", 1, "1", 1] + Sqrt[6]*FeuBp["1", 1, "3", 2] - 
    3*FeuBp["8", 4, "1", 1] - 3*FeuBp["8", 4, "3", 2] - 
    Sqrt[3]*FeuBp["8", 6, "1", 1] - Sqrt[3]*FeuBp["8", 6, "3", 2])/
   (6*Sqrt[2]), LueVLR[2, 2, 1, 2] -> 
  (FeuBm["8", 5, "1", 1] + FeuBm["8", 5, "3", 2] - FeuBp["8", 5, "1", 1] - 
    FeuBp["8", 5, "3", 2])/2, LueVLR[2, 2, 1, 3] -> 
  (FeuBm["8", 8, "1", 1] + FeuBm["8", 8, "3", 2] - FeuBp["8", 8, "1", 1] - 
    FeuBp["8", 8, "3", 2])/2, LueVLR[2, 2, 2, 1] -> 
  (-FeuBm["8", 3, "1", 1] - FeuBm["8", 3, "3", 2] + FeuBp["8", 3, "1", 1] + 
    FeuBp["8", 3, "3", 2])/2, LueVLR[2, 2, 2, 2] -> 
  (-(Sqrt[6]*FeuBm["1", 1, "1", 1]) - Sqrt[6]*FeuBm["1", 1, "3", 2] - 
    3*FeuBm["8", 4, "1", 1] - 3*FeuBm["8", 4, "3", 2] + 
    Sqrt[3]*FeuBm["8", 6, "1", 1] + Sqrt[3]*FeuBm["8", 6, "3", 2] + 
    Sqrt[6]*FeuBp["1", 1, "1", 1] + Sqrt[6]*FeuBp["1", 1, "3", 2] + 
    3*FeuBp["8", 4, "1", 1] + 3*FeuBp["8", 4, "3", 2] - 
    Sqrt[3]*FeuBp["8", 6, "1", 1] - Sqrt[3]*FeuBp["8", 6, "3", 2])/
   (6*Sqrt[2]), LueVLR[2, 2, 2, 3] -> 
  (-FeuBm["8", 7, "1", 1] - FeuBm["8", 7, "3", 2] + FeuBp["8", 7, "1", 1] + 
    FeuBp["8", 7, "3", 2])/2, LueVLR[2, 2, 3, 1] -> 
  (-FeuBm["8", 1, "1", 1] - FeuBm["8", 1, "3", 2] + FeuBp["8", 1, "1", 1] + 
    FeuBp["8", 1, "3", 2])/2, LueVLR[2, 2, 3, 2] -> 
  (-FeuBm["8", 2, "1", 1] - FeuBm["8", 2, "3", 2] + FeuBp["8", 2, "1", 1] + 
    FeuBp["8", 2, "3", 2])/2, LueVLR[2, 2, 3, 3] -> 
  (-(Sqrt[2]*FeuBm["1", 1, "1", 1]) - Sqrt[2]*FeuBm["1", 1, "3", 2] - 
    2*FeuBm["8", 6, "1", 1] - 2*FeuBm["8", 6, "3", 2] + 
    Sqrt[2]*FeuBp["1", 1, "1", 1] + Sqrt[2]*FeuBp["1", 1, "3", 2] + 
    2*FeuBp["8", 6, "1", 1] + 2*FeuBp["8", 6, "3", 2])/(2*Sqrt[6]), 
 LdeVLR[1, 1, 1, 1] -> (-2*FedBm["1", 1, "1", 1] + 
    Sqrt[6]*FedBm["1", 1, "8", 4] + Sqrt[2]*FedBm["1", 1, "8", 6] + 
    Sqrt[6]*FedBm["8", 4, "1", 1] - 3*FedBm["8", 4, "8", 4] - 
    Sqrt[3]*FedBm["8", 4, "8", 6] + Sqrt[2]*FedBm["8", 6, "1", 1] - 
    Sqrt[3]*FedBm["8", 6, "8", 4] - FedBm["8", 6, "8", 6] + 
    2*FedBp["1", 1, "1", 1] - Sqrt[6]*FedBp["1", 1, "8", 4] - 
    Sqrt[2]*FedBp["1", 1, "8", 6] - Sqrt[6]*FedBp["8", 4, "1", 1] + 
    3*FedBp["8", 4, "8", 4] + Sqrt[3]*FedBp["8", 4, "8", 6] - 
    Sqrt[2]*FedBp["8", 6, "1", 1] + Sqrt[3]*FedBp["8", 6, "8", 4] + 
    FedBp["8", 6, "8", 6])/(6*Sqrt[2]), LdeVLR[1, 1, 1, 2] -> 
  (Sqrt[6]*FedBm["8", 5, "1", 1] - 3*FedBm["8", 5, "8", 4] - 
    Sqrt[3]*FedBm["8", 5, "8", 6] - Sqrt[6]*FedBp["8", 5, "1", 1] + 
    3*FedBp["8", 5, "8", 4] + Sqrt[3]*FedBp["8", 5, "8", 6])/6, 
 LdeVLR[1, 1, 1, 3] -> (Sqrt[6]*FedBm["8", 8, "1", 1] - 
    3*FedBm["8", 8, "8", 4] - Sqrt[3]*FedBm["8", 8, "8", 6] - 
    Sqrt[6]*FedBp["8", 8, "1", 1] + 3*FedBp["8", 8, "8", 4] + 
    Sqrt[3]*FedBp["8", 8, "8", 6])/6, LdeVLR[1, 1, 2, 1] -> 
  (-(Sqrt[6]*FedBm["8", 3, "1", 1]) + 3*FedBm["8", 3, "8", 4] + 
    Sqrt[3]*FedBm["8", 3, "8", 6] + Sqrt[6]*FedBp["8", 3, "1", 1] - 
    3*FedBp["8", 3, "8", 4] - Sqrt[3]*FedBp["8", 3, "8", 6])/6, 
 LdeVLR[1, 1, 2, 2] -> (-2*FedBm["1", 1, "1", 1] + 
    Sqrt[6]*FedBm["1", 1, "8", 4] + Sqrt[2]*FedBm["1", 1, "8", 6] - 
    Sqrt[6]*FedBm["8", 4, "1", 1] + 3*FedBm["8", 4, "8", 4] + 
    Sqrt[3]*FedBm["8", 4, "8", 6] + Sqrt[2]*FedBm["8", 6, "1", 1] - 
    Sqrt[3]*FedBm["8", 6, "8", 4] - FedBm["8", 6, "8", 6] + 
    2*FedBp["1", 1, "1", 1] - Sqrt[6]*FedBp["1", 1, "8", 4] - 
    Sqrt[2]*FedBp["1", 1, "8", 6] + Sqrt[6]*FedBp["8", 4, "1", 1] - 
    3*FedBp["8", 4, "8", 4] - Sqrt[3]*FedBp["8", 4, "8", 6] - 
    Sqrt[2]*FedBp["8", 6, "1", 1] + Sqrt[3]*FedBp["8", 6, "8", 4] + 
    FedBp["8", 6, "8", 6])/(6*Sqrt[2]), LdeVLR[1, 1, 2, 3] -> 
  (-(Sqrt[6]*FedBm["8", 7, "1", 1]) + 3*FedBm["8", 7, "8", 4] + 
    Sqrt[3]*FedBm["8", 7, "8", 6] + Sqrt[6]*FedBp["8", 7, "1", 1] - 
    3*FedBp["8", 7, "8", 4] - Sqrt[3]*FedBp["8", 7, "8", 6])/6, 
 LdeVLR[1, 1, 3, 1] -> (-(Sqrt[6]*FedBm["8", 1, "1", 1]) + 
    3*FedBm["8", 1, "8", 4] + Sqrt[3]*FedBm["8", 1, "8", 6] + 
    Sqrt[6]*FedBp["8", 1, "1", 1] - 3*FedBp["8", 1, "8", 4] - 
    Sqrt[3]*FedBp["8", 1, "8", 6])/6, LdeVLR[1, 1, 3, 2] -> 
  (-(Sqrt[6]*FedBm["8", 2, "1", 1]) + 3*FedBm["8", 2, "8", 4] + 
    Sqrt[3]*FedBm["8", 2, "8", 6] + Sqrt[6]*FedBp["8", 2, "1", 1] - 
    3*FedBp["8", 2, "8", 4] - Sqrt[3]*FedBp["8", 2, "8", 6])/6, 
 LdeVLR[1, 1, 3, 3] -> (-2*FedBm["1", 1, "1", 1] + 
    Sqrt[6]*FedBm["1", 1, "8", 4] + Sqrt[2]*FedBm["1", 1, "8", 6] - 
    2*Sqrt[2]*FedBm["8", 6, "1", 1] + 2*Sqrt[3]*FedBm["8", 6, "8", 4] + 
    2*FedBm["8", 6, "8", 6] + 2*FedBp["1", 1, "1", 1] - 
    Sqrt[6]*FedBp["1", 1, "8", 4] - Sqrt[2]*FedBp["1", 1, "8", 6] + 
    2*Sqrt[2]*FedBp["8", 6, "1", 1] - 2*Sqrt[3]*FedBp["8", 6, "8", 4] - 
    2*FedBp["8", 6, "8", 6])/(6*Sqrt[2]), LdeVLR[1, 2, 1, 1] -> 
  (Sqrt[6]*FedBm["1", 1, "8", 5] - 3*FedBm["8", 4, "8", 5] - 
    Sqrt[3]*FedBm["8", 6, "8", 5] - Sqrt[6]*FedBp["1", 1, "8", 5] + 
    3*FedBp["8", 4, "8", 5] + Sqrt[3]*FedBp["8", 6, "8", 5])/6, 
 LdeVLR[1, 2, 1, 2] -> (-FedBm["8", 5, "8", 5] + FedBp["8", 5, "8", 5])/
   Sqrt[2], LdeVLR[1, 2, 1, 3] -> 
  (-FedBm["8", 8, "8", 5] + FedBp["8", 8, "8", 5])/Sqrt[2], 
 LdeVLR[1, 2, 2, 1] -> (FedBm["8", 3, "8", 5] - FedBp["8", 3, "8", 5])/
   Sqrt[2], LdeVLR[1, 2, 2, 2] -> (Sqrt[6]*FedBm["1", 1, "8", 5] + 
    3*FedBm["8", 4, "8", 5] - Sqrt[3]*FedBm["8", 6, "8", 5] - 
    Sqrt[6]*FedBp["1", 1, "8", 5] - 3*FedBp["8", 4, "8", 5] + 
    Sqrt[3]*FedBp["8", 6, "8", 5])/6, LdeVLR[1, 2, 2, 3] -> 
  (FedBm["8", 7, "8", 5] - FedBp["8", 7, "8", 5])/Sqrt[2], 
 LdeVLR[1, 2, 3, 1] -> (FedBm["8", 1, "8", 5] - FedBp["8", 1, "8", 5])/
   Sqrt[2], LdeVLR[1, 2, 3, 2] -> 
  (FedBm["8", 2, "8", 5] - FedBp["8", 2, "8", 5])/Sqrt[2], 
 LdeVLR[1, 2, 3, 3] -> (FedBm["1", 1, "8", 5] + 
    Sqrt[2]*FedBm["8", 6, "8", 5] - FedBp["1", 1, "8", 5] - 
    Sqrt[2]*FedBp["8", 6, "8", 5])/Sqrt[6], LdeVLR[1, 3, 1, 1] -> 
  (Sqrt[6]*FedBm["1", 1, "8", 8] - 3*FedBm["8", 4, "8", 8] - 
    Sqrt[3]*FedBm["8", 6, "8", 8] - Sqrt[6]*FedBp["1", 1, "8", 8] + 
    3*FedBp["8", 4, "8", 8] + Sqrt[3]*FedBp["8", 6, "8", 8])/6, 
 LdeVLR[1, 3, 1, 2] -> (-FedBm["8", 5, "8", 8] + FedBp["8", 5, "8", 8])/
   Sqrt[2], LdeVLR[1, 3, 1, 3] -> 
  (-FedBm["8", 8, "8", 8] + FedBp["8", 8, "8", 8])/Sqrt[2], 
 LdeVLR[1, 3, 2, 1] -> (FedBm["8", 3, "8", 8] - FedBp["8", 3, "8", 8])/
   Sqrt[2], LdeVLR[1, 3, 2, 2] -> (Sqrt[6]*FedBm["1", 1, "8", 8] + 
    3*FedBm["8", 4, "8", 8] - Sqrt[3]*FedBm["8", 6, "8", 8] - 
    Sqrt[6]*FedBp["1", 1, "8", 8] - 3*FedBp["8", 4, "8", 8] + 
    Sqrt[3]*FedBp["8", 6, "8", 8])/6, LdeVLR[1, 3, 2, 3] -> 
  (FedBm["8", 7, "8", 8] - FedBp["8", 7, "8", 8])/Sqrt[2], 
 LdeVLR[1, 3, 3, 1] -> (FedBm["8", 1, "8", 8] - FedBp["8", 1, "8", 8])/
   Sqrt[2], LdeVLR[1, 3, 3, 2] -> 
  (FedBm["8", 2, "8", 8] - FedBp["8", 2, "8", 8])/Sqrt[2], 
 LdeVLR[1, 3, 3, 3] -> (FedBm["1", 1, "8", 8] + 
    Sqrt[2]*FedBm["8", 6, "8", 8] - FedBp["1", 1, "8", 8] - 
    Sqrt[2]*FedBp["8", 6, "8", 8])/Sqrt[6], LdeVLR[2, 1, 1, 1] -> 
  (-(Sqrt[6]*FedBm["1", 1, "8", 3]) + 3*FedBm["8", 4, "8", 3] + 
    Sqrt[3]*FedBm["8", 6, "8", 3] + Sqrt[6]*FedBp["1", 1, "8", 3] - 
    3*FedBp["8", 4, "8", 3] - Sqrt[3]*FedBp["8", 6, "8", 3])/6, 
 LdeVLR[2, 1, 1, 2] -> (FedBm["8", 5, "8", 3] - FedBp["8", 5, "8", 3])/
   Sqrt[2], LdeVLR[2, 1, 1, 3] -> 
  (FedBm["8", 8, "8", 3] - FedBp["8", 8, "8", 3])/Sqrt[2], 
 LdeVLR[2, 1, 2, 1] -> (-FedBm["8", 3, "8", 3] + FedBp["8", 3, "8", 3])/
   Sqrt[2], LdeVLR[2, 1, 2, 2] -> (-(Sqrt[6]*FedBm["1", 1, "8", 3]) - 
    3*FedBm["8", 4, "8", 3] + Sqrt[3]*FedBm["8", 6, "8", 3] + 
    Sqrt[6]*FedBp["1", 1, "8", 3] + 3*FedBp["8", 4, "8", 3] - 
    Sqrt[3]*FedBp["8", 6, "8", 3])/6, LdeVLR[2, 1, 2, 3] -> 
  (-FedBm["8", 7, "8", 3] + FedBp["8", 7, "8", 3])/Sqrt[2], 
 LdeVLR[2, 1, 3, 1] -> (-FedBm["8", 1, "8", 3] + FedBp["8", 1, "8", 3])/
   Sqrt[2], LdeVLR[2, 1, 3, 2] -> 
  (-FedBm["8", 2, "8", 3] + FedBp["8", 2, "8", 3])/Sqrt[2], 
 LdeVLR[2, 1, 3, 3] -> (-FedBm["1", 1, "8", 3] - 
    Sqrt[2]*FedBm["8", 6, "8", 3] + FedBp["1", 1, "8", 3] + 
    Sqrt[2]*FedBp["8", 6, "8", 3])/Sqrt[6], LdeVLR[2, 2, 1, 1] -> 
  (-2*FedBm["1", 1, "1", 1] - Sqrt[6]*FedBm["1", 1, "8", 4] + 
    Sqrt[2]*FedBm["1", 1, "8", 6] + Sqrt[6]*FedBm["8", 4, "1", 1] + 
    3*FedBm["8", 4, "8", 4] - Sqrt[3]*FedBm["8", 4, "8", 6] + 
    Sqrt[2]*FedBm["8", 6, "1", 1] + Sqrt[3]*FedBm["8", 6, "8", 4] - 
    FedBm["8", 6, "8", 6] + 2*FedBp["1", 1, "1", 1] + 
    Sqrt[6]*FedBp["1", 1, "8", 4] - Sqrt[2]*FedBp["1", 1, "8", 6] - 
    Sqrt[6]*FedBp["8", 4, "1", 1] - 3*FedBp["8", 4, "8", 4] + 
    Sqrt[3]*FedBp["8", 4, "8", 6] - Sqrt[2]*FedBp["8", 6, "1", 1] - 
    Sqrt[3]*FedBp["8", 6, "8", 4] + FedBp["8", 6, "8", 6])/(6*Sqrt[2]), 
 LdeVLR[2, 2, 1, 2] -> (Sqrt[6]*FedBm["8", 5, "1", 1] + 
    3*FedBm["8", 5, "8", 4] - Sqrt[3]*FedBm["8", 5, "8", 6] - 
    Sqrt[6]*FedBp["8", 5, "1", 1] - 3*FedBp["8", 5, "8", 4] + 
    Sqrt[3]*FedBp["8", 5, "8", 6])/6, LdeVLR[2, 2, 1, 3] -> 
  (Sqrt[6]*FedBm["8", 8, "1", 1] + 3*FedBm["8", 8, "8", 4] - 
    Sqrt[3]*FedBm["8", 8, "8", 6] - Sqrt[6]*FedBp["8", 8, "1", 1] - 
    3*FedBp["8", 8, "8", 4] + Sqrt[3]*FedBp["8", 8, "8", 6])/6, 
 LdeVLR[2, 2, 2, 1] -> (-(Sqrt[6]*FedBm["8", 3, "1", 1]) - 
    3*FedBm["8", 3, "8", 4] + Sqrt[3]*FedBm["8", 3, "8", 6] + 
    Sqrt[6]*FedBp["8", 3, "1", 1] + 3*FedBp["8", 3, "8", 4] - 
    Sqrt[3]*FedBp["8", 3, "8", 6])/6, LdeVLR[2, 2, 2, 2] -> 
  (-2*FedBm["1", 1, "1", 1] - Sqrt[6]*FedBm["1", 1, "8", 4] + 
    Sqrt[2]*FedBm["1", 1, "8", 6] - Sqrt[6]*FedBm["8", 4, "1", 1] - 
    3*FedBm["8", 4, "8", 4] + Sqrt[3]*FedBm["8", 4, "8", 6] + 
    Sqrt[2]*FedBm["8", 6, "1", 1] + Sqrt[3]*FedBm["8", 6, "8", 4] - 
    FedBm["8", 6, "8", 6] + 2*FedBp["1", 1, "1", 1] + 
    Sqrt[6]*FedBp["1", 1, "8", 4] - Sqrt[2]*FedBp["1", 1, "8", 6] + 
    Sqrt[6]*FedBp["8", 4, "1", 1] + 3*FedBp["8", 4, "8", 4] - 
    Sqrt[3]*FedBp["8", 4, "8", 6] - Sqrt[2]*FedBp["8", 6, "1", 1] - 
    Sqrt[3]*FedBp["8", 6, "8", 4] + FedBp["8", 6, "8", 6])/(6*Sqrt[2]), 
 LdeVLR[2, 2, 2, 3] -> (-(Sqrt[6]*FedBm["8", 7, "1", 1]) - 
    3*FedBm["8", 7, "8", 4] + Sqrt[3]*FedBm["8", 7, "8", 6] + 
    Sqrt[6]*FedBp["8", 7, "1", 1] + 3*FedBp["8", 7, "8", 4] - 
    Sqrt[3]*FedBp["8", 7, "8", 6])/6, LdeVLR[2, 2, 3, 1] -> 
  (-(Sqrt[6]*FedBm["8", 1, "1", 1]) - 3*FedBm["8", 1, "8", 4] + 
    Sqrt[3]*FedBm["8", 1, "8", 6] + Sqrt[6]*FedBp["8", 1, "1", 1] + 
    3*FedBp["8", 1, "8", 4] - Sqrt[3]*FedBp["8", 1, "8", 6])/6, 
 LdeVLR[2, 2, 3, 2] -> (-(Sqrt[6]*FedBm["8", 2, "1", 1]) - 
    3*FedBm["8", 2, "8", 4] + Sqrt[3]*FedBm["8", 2, "8", 6] + 
    Sqrt[6]*FedBp["8", 2, "1", 1] + 3*FedBp["8", 2, "8", 4] - 
    Sqrt[3]*FedBp["8", 2, "8", 6])/6, LdeVLR[2, 2, 3, 3] -> 
  (-2*FedBm["1", 1, "1", 1] - Sqrt[6]*FedBm["1", 1, "8", 4] + 
    Sqrt[2]*FedBm["1", 1, "8", 6] - 2*Sqrt[2]*FedBm["8", 6, "1", 1] - 
    2*Sqrt[3]*FedBm["8", 6, "8", 4] + 2*FedBm["8", 6, "8", 6] + 
    2*FedBp["1", 1, "1", 1] + Sqrt[6]*FedBp["1", 1, "8", 4] - 
    Sqrt[2]*FedBp["1", 1, "8", 6] + 2*Sqrt[2]*FedBp["8", 6, "1", 1] + 
    2*Sqrt[3]*FedBp["8", 6, "8", 4] - 2*FedBp["8", 6, "8", 6])/(6*Sqrt[2]), 
 LdeVLR[2, 3, 1, 1] -> (-(Sqrt[6]*FedBm["1", 1, "8", 7]) + 
    3*FedBm["8", 4, "8", 7] + Sqrt[3]*FedBm["8", 6, "8", 7] + 
    Sqrt[6]*FedBp["1", 1, "8", 7] - 3*FedBp["8", 4, "8", 7] - 
    Sqrt[3]*FedBp["8", 6, "8", 7])/6, LdeVLR[2, 3, 1, 2] -> 
  (FedBm["8", 5, "8", 7] - FedBp["8", 5, "8", 7])/Sqrt[2], 
 LdeVLR[2, 3, 1, 3] -> (FedBm["8", 8, "8", 7] - FedBp["8", 8, "8", 7])/
   Sqrt[2], LdeVLR[2, 3, 2, 1] -> 
  (-FedBm["8", 3, "8", 7] + FedBp["8", 3, "8", 7])/Sqrt[2], 
 LdeVLR[2, 3, 2, 2] -> (-(Sqrt[6]*FedBm["1", 1, "8", 7]) - 
    3*FedBm["8", 4, "8", 7] + Sqrt[3]*FedBm["8", 6, "8", 7] + 
    Sqrt[6]*FedBp["1", 1, "8", 7] + 3*FedBp["8", 4, "8", 7] - 
    Sqrt[3]*FedBp["8", 6, "8", 7])/6, LdeVLR[2, 3, 2, 3] -> 
  (-FedBm["8", 7, "8", 7] + FedBp["8", 7, "8", 7])/Sqrt[2], 
 LdeVLR[2, 3, 3, 1] -> (-FedBm["8", 1, "8", 7] + FedBp["8", 1, "8", 7])/
   Sqrt[2], LdeVLR[2, 3, 3, 2] -> 
  (-FedBm["8", 2, "8", 7] + FedBp["8", 2, "8", 7])/Sqrt[2], 
 LdeVLR[2, 3, 3, 3] -> (-FedBm["1", 1, "8", 7] - 
    Sqrt[2]*FedBm["8", 6, "8", 7] + FedBp["1", 1, "8", 7] + 
    Sqrt[2]*FedBp["8", 6, "8", 7])/Sqrt[6], LdeVLR[3, 1, 1, 1] -> 
  (-(Sqrt[6]*FedBm["1", 1, "8", 1]) + 3*FedBm["8", 4, "8", 1] + 
    Sqrt[3]*FedBm["8", 6, "8", 1] + Sqrt[6]*FedBp["1", 1, "8", 1] - 
    3*FedBp["8", 4, "8", 1] - Sqrt[3]*FedBp["8", 6, "8", 1])/6, 
 LdeVLR[3, 1, 1, 2] -> (FedBm["8", 5, "8", 1] - FedBp["8", 5, "8", 1])/
   Sqrt[2], LdeVLR[3, 1, 1, 3] -> 
  (FedBm["8", 8, "8", 1] - FedBp["8", 8, "8", 1])/Sqrt[2], 
 LdeVLR[3, 1, 2, 1] -> (-FedBm["8", 3, "8", 1] + FedBp["8", 3, "8", 1])/
   Sqrt[2], LdeVLR[3, 1, 2, 2] -> (-(Sqrt[6]*FedBm["1", 1, "8", 1]) - 
    3*FedBm["8", 4, "8", 1] + Sqrt[3]*FedBm["8", 6, "8", 1] + 
    Sqrt[6]*FedBp["1", 1, "8", 1] + 3*FedBp["8", 4, "8", 1] - 
    Sqrt[3]*FedBp["8", 6, "8", 1])/6, LdeVLR[3, 1, 2, 3] -> 
  (-FedBm["8", 7, "8", 1] + FedBp["8", 7, "8", 1])/Sqrt[2], 
 LdeVLR[3, 1, 3, 1] -> (-FedBm["8", 1, "8", 1] + FedBp["8", 1, "8", 1])/
   Sqrt[2], LdeVLR[3, 1, 3, 2] -> 
  (-FedBm["8", 2, "8", 1] + FedBp["8", 2, "8", 1])/Sqrt[2], 
 LdeVLR[3, 1, 3, 3] -> (-FedBm["1", 1, "8", 1] - 
    Sqrt[2]*FedBm["8", 6, "8", 1] + FedBp["1", 1, "8", 1] + 
    Sqrt[2]*FedBp["8", 6, "8", 1])/Sqrt[6], LdeVLR[3, 2, 1, 1] -> 
  (-(Sqrt[6]*FedBm["1", 1, "8", 2]) + 3*FedBm["8", 4, "8", 2] + 
    Sqrt[3]*FedBm["8", 6, "8", 2] + Sqrt[6]*FedBp["1", 1, "8", 2] - 
    3*FedBp["8", 4, "8", 2] - Sqrt[3]*FedBp["8", 6, "8", 2])/6, 
 LdeVLR[3, 2, 1, 2] -> (FedBm["8", 5, "8", 2] - FedBp["8", 5, "8", 2])/
   Sqrt[2], LdeVLR[3, 2, 1, 3] -> 
  (FedBm["8", 8, "8", 2] - FedBp["8", 8, "8", 2])/Sqrt[2], 
 LdeVLR[3, 2, 2, 1] -> (-FedBm["8", 3, "8", 2] + FedBp["8", 3, "8", 2])/
   Sqrt[2], LdeVLR[3, 2, 2, 2] -> (-(Sqrt[6]*FedBm["1", 1, "8", 2]) - 
    3*FedBm["8", 4, "8", 2] + Sqrt[3]*FedBm["8", 6, "8", 2] + 
    Sqrt[6]*FedBp["1", 1, "8", 2] + 3*FedBp["8", 4, "8", 2] - 
    Sqrt[3]*FedBp["8", 6, "8", 2])/6, LdeVLR[3, 2, 2, 3] -> 
  (-FedBm["8", 7, "8", 2] + FedBp["8", 7, "8", 2])/Sqrt[2], 
 LdeVLR[3, 2, 3, 1] -> (-FedBm["8", 1, "8", 2] + FedBp["8", 1, "8", 2])/
   Sqrt[2], LdeVLR[3, 2, 3, 2] -> 
  (-FedBm["8", 2, "8", 2] + FedBp["8", 2, "8", 2])/Sqrt[2], 
 LdeVLR[3, 2, 3, 3] -> (-FedBm["1", 1, "8", 2] - 
    Sqrt[2]*FedBm["8", 6, "8", 2] + FedBp["1", 1, "8", 2] + 
    Sqrt[2]*FedBp["8", 6, "8", 2])/Sqrt[6], LdeVLR[3, 3, 1, 1] -> 
  (-2*FedBm["1", 1, "1", 1] - 2*Sqrt[2]*FedBm["1", 1, "8", 6] + 
    Sqrt[6]*FedBm["8", 4, "1", 1] + 2*Sqrt[3]*FedBm["8", 4, "8", 6] + 
    Sqrt[2]*FedBm["8", 6, "1", 1] + 2*FedBm["8", 6, "8", 6] + 
    2*FedBp["1", 1, "1", 1] + 2*Sqrt[2]*FedBp["1", 1, "8", 6] - 
    Sqrt[6]*FedBp["8", 4, "1", 1] - 2*Sqrt[3]*FedBp["8", 4, "8", 6] - 
    Sqrt[2]*FedBp["8", 6, "1", 1] - 2*FedBp["8", 6, "8", 6])/(6*Sqrt[2]), 
 LdeVLR[3, 3, 1, 2] -> (FedBm["8", 5, "1", 1] + 
    Sqrt[2]*FedBm["8", 5, "8", 6] - FedBp["8", 5, "1", 1] - 
    Sqrt[2]*FedBp["8", 5, "8", 6])/Sqrt[6], LdeVLR[3, 3, 1, 3] -> 
  (FedBm["8", 8, "1", 1] + Sqrt[2]*FedBm["8", 8, "8", 6] - 
    FedBp["8", 8, "1", 1] - Sqrt[2]*FedBp["8", 8, "8", 6])/Sqrt[6], 
 LdeVLR[3, 3, 2, 1] -> (-FedBm["8", 3, "1", 1] - 
    Sqrt[2]*FedBm["8", 3, "8", 6] + FedBp["8", 3, "1", 1] + 
    Sqrt[2]*FedBp["8", 3, "8", 6])/Sqrt[6], LdeVLR[3, 3, 2, 2] -> 
  (-2*FedBm["1", 1, "1", 1] - 2*Sqrt[2]*FedBm["1", 1, "8", 6] - 
    Sqrt[6]*FedBm["8", 4, "1", 1] - 2*Sqrt[3]*FedBm["8", 4, "8", 6] + 
    Sqrt[2]*FedBm["8", 6, "1", 1] + 2*FedBm["8", 6, "8", 6] + 
    2*FedBp["1", 1, "1", 1] + 2*Sqrt[2]*FedBp["1", 1, "8", 6] + 
    Sqrt[6]*FedBp["8", 4, "1", 1] + 2*Sqrt[3]*FedBp["8", 4, "8", 6] - 
    Sqrt[2]*FedBp["8", 6, "1", 1] - 2*FedBp["8", 6, "8", 6])/(6*Sqrt[2]), 
 LdeVLR[3, 3, 2, 3] -> (-FedBm["8", 7, "1", 1] - 
    Sqrt[2]*FedBm["8", 7, "8", 6] + FedBp["8", 7, "1", 1] + 
    Sqrt[2]*FedBp["8", 7, "8", 6])/Sqrt[6], LdeVLR[3, 3, 3, 1] -> 
  (-FedBm["8", 1, "1", 1] - Sqrt[2]*FedBm["8", 1, "8", 6] + 
    FedBp["8", 1, "1", 1] + Sqrt[2]*FedBp["8", 1, "8", 6])/Sqrt[6], 
 LdeVLR[3, 3, 3, 2] -> (-FedBm["8", 2, "1", 1] - 
    Sqrt[2]*FedBm["8", 2, "8", 6] + FedBp["8", 2, "1", 1] + 
    Sqrt[2]*FedBp["8", 2, "8", 6])/Sqrt[6], LdeVLR[3, 3, 3, 3] -> 
  (-FedBm["1", 1, "1", 1] - Sqrt[2]*FedBm["1", 1, "8", 6] - 
    Sqrt[2]*FedBm["8", 6, "1", 1] - 2*FedBm["8", 6, "8", 6] + 
    FedBp["1", 1, "1", 1] + Sqrt[2]*FedBp["1", 1, "8", 6] + 
    Sqrt[2]*FedBp["8", 6, "1", 1] + 2*FedBp["8", 6, "8", 6])/(3*Sqrt[2]), 
 L\[Nu]eduVLR[1, 1, 1, 1] -> L\[Nu]eduVLR[1, 1, 1, 1], 
 L\[Nu]eduVLR[1, 1, 1, 2] -> L\[Nu]eduVLR[1, 1, 1, 2], 
 L\[Nu]eduVLR[1, 1, 2, 1] -> L\[Nu]eduVLR[1, 1, 2, 1], 
 L\[Nu]eduVLR[1, 1, 2, 2] -> L\[Nu]eduVLR[1, 1, 2, 2], 
 L\[Nu]eduVLR[1, 1, 3, 1] -> L\[Nu]eduVLR[1, 1, 3, 1], 
 L\[Nu]eduVLR[1, 1, 3, 2] -> L\[Nu]eduVLR[1, 1, 3, 2], 
 L\[Nu]eduVLR[1, 2, 1, 1] -> L\[Nu]eduVLR[1, 2, 1, 1], 
 L\[Nu]eduVLR[1, 2, 1, 2] -> L\[Nu]eduVLR[1, 2, 1, 2], 
 L\[Nu]eduVLR[1, 2, 2, 1] -> L\[Nu]eduVLR[1, 2, 2, 1], 
 L\[Nu]eduVLR[1, 2, 2, 2] -> L\[Nu]eduVLR[1, 2, 2, 2], 
 L\[Nu]eduVLR[1, 2, 3, 1] -> L\[Nu]eduVLR[1, 2, 3, 1], 
 L\[Nu]eduVLR[1, 2, 3, 2] -> L\[Nu]eduVLR[1, 2, 3, 2], 
 L\[Nu]eduVLR[1, 3, 1, 1] -> L\[Nu]eduVLR[1, 3, 1, 1], 
 L\[Nu]eduVLR[1, 3, 1, 2] -> L\[Nu]eduVLR[1, 3, 1, 2], 
 L\[Nu]eduVLR[1, 3, 2, 1] -> L\[Nu]eduVLR[1, 3, 2, 1], 
 L\[Nu]eduVLR[1, 3, 2, 2] -> L\[Nu]eduVLR[1, 3, 2, 2], 
 L\[Nu]eduVLR[1, 3, 3, 1] -> L\[Nu]eduVLR[1, 3, 3, 1], 
 L\[Nu]eduVLR[1, 3, 3, 2] -> L\[Nu]eduVLR[1, 3, 3, 2], 
 L\[Nu]eduVLR[2, 1, 1, 1] -> L\[Nu]eduVLR[2, 1, 1, 1], 
 L\[Nu]eduVLR[2, 1, 1, 2] -> L\[Nu]eduVLR[2, 1, 1, 2], 
 L\[Nu]eduVLR[2, 1, 2, 1] -> L\[Nu]eduVLR[2, 1, 2, 1], 
 L\[Nu]eduVLR[2, 1, 2, 2] -> L\[Nu]eduVLR[2, 1, 2, 2], 
 L\[Nu]eduVLR[2, 1, 3, 1] -> L\[Nu]eduVLR[2, 1, 3, 1], 
 L\[Nu]eduVLR[2, 1, 3, 2] -> L\[Nu]eduVLR[2, 1, 3, 2], 
 L\[Nu]eduVLR[2, 2, 1, 1] -> L\[Nu]eduVLR[2, 2, 1, 1], 
 L\[Nu]eduVLR[2, 2, 1, 2] -> L\[Nu]eduVLR[2, 2, 1, 2], 
 L\[Nu]eduVLR[2, 2, 2, 1] -> L\[Nu]eduVLR[2, 2, 2, 1], 
 L\[Nu]eduVLR[2, 2, 2, 2] -> L\[Nu]eduVLR[2, 2, 2, 2], 
 L\[Nu]eduVLR[2, 2, 3, 1] -> L\[Nu]eduVLR[2, 2, 3, 1], 
 L\[Nu]eduVLR[2, 2, 3, 2] -> L\[Nu]eduVLR[2, 2, 3, 2], 
 L\[Nu]eduVLR[2, 3, 1, 1] -> L\[Nu]eduVLR[2, 3, 1, 1], 
 L\[Nu]eduVLR[2, 3, 1, 2] -> L\[Nu]eduVLR[2, 3, 1, 2], 
 L\[Nu]eduVLR[2, 3, 2, 1] -> L\[Nu]eduVLR[2, 3, 2, 1], 
 L\[Nu]eduVLR[2, 3, 2, 2] -> L\[Nu]eduVLR[2, 3, 2, 2], 
 L\[Nu]eduVLR[2, 3, 3, 1] -> L\[Nu]eduVLR[2, 3, 3, 1], 
 L\[Nu]eduVLR[2, 3, 3, 2] -> L\[Nu]eduVLR[2, 3, 3, 2], 
 L\[Nu]eduVLR[3, 1, 1, 1] -> L\[Nu]eduVLR[3, 1, 1, 1], 
 L\[Nu]eduVLR[3, 1, 1, 2] -> L\[Nu]eduVLR[3, 1, 1, 2], 
 L\[Nu]eduVLR[3, 1, 2, 1] -> L\[Nu]eduVLR[3, 1, 2, 1], 
 L\[Nu]eduVLR[3, 1, 2, 2] -> L\[Nu]eduVLR[3, 1, 2, 2], 
 L\[Nu]eduVLR[3, 1, 3, 1] -> L\[Nu]eduVLR[3, 1, 3, 1], 
 L\[Nu]eduVLR[3, 1, 3, 2] -> L\[Nu]eduVLR[3, 1, 3, 2], 
 L\[Nu]eduVLR[3, 2, 1, 1] -> L\[Nu]eduVLR[3, 2, 1, 1], 
 L\[Nu]eduVLR[3, 2, 1, 2] -> L\[Nu]eduVLR[3, 2, 1, 2], 
 L\[Nu]eduVLR[3, 2, 2, 1] -> L\[Nu]eduVLR[3, 2, 2, 1], 
 L\[Nu]eduVLR[3, 2, 2, 2] -> L\[Nu]eduVLR[3, 2, 2, 2], 
 L\[Nu]eduVLR[3, 2, 3, 1] -> L\[Nu]eduVLR[3, 2, 3, 1], 
 L\[Nu]eduVLR[3, 2, 3, 2] -> L\[Nu]eduVLR[3, 2, 3, 2], 
 L\[Nu]eduVLR[3, 3, 1, 1] -> L\[Nu]eduVLR[3, 3, 1, 1], 
 L\[Nu]eduVLR[3, 3, 1, 2] -> L\[Nu]eduVLR[3, 3, 1, 2], 
 L\[Nu]eduVLR[3, 3, 2, 1] -> L\[Nu]eduVLR[3, 3, 2, 1], 
 L\[Nu]eduVLR[3, 3, 2, 2] -> L\[Nu]eduVLR[3, 3, 2, 2], 
 L\[Nu]eduVLR[3, 3, 3, 1] -> L\[Nu]eduVLR[3, 3, 3, 1], 
 L\[Nu]eduVLR[3, 3, 3, 2] -> L\[Nu]eduVLR[3, 3, 3, 2], 
 LuuV1LR[1, 1, 1, 1] -> (Sqrt[6]*FuuBpmp["1", 1] - 3*FuuBpmp["3", 2] + 
    Sqrt[3]*FuuBpmp["5", 3] + 2*Sqrt[6]*FuuBppp["1", 1] - 6*FuuBppp["3", 2] + 
    2*Sqrt[3]*FuuBppp["5", 3])/9, LuuV1LR[1, 1, 1, 2] -> 
  (Sqrt[2]*FuuBmmm["3", 3] + 2*Sqrt[2]*FuuBmpm["3", 3] - FuuBpmp["3", 3] + 
    FuuBpmp["5", 4] - 2*FuuBppp["3", 3] + 2*FuuBppp["5", 4])/(3*Sqrt[2]), 
 LuuV1LR[1, 1, 2, 1] -> (Sqrt[2]*FuuBmmp["3", 1] + 
    2*Sqrt[2]*FuuBmpp["3", 1] + FuuBpmp["3", 1] - FuuBpmp["5", 2] + 
    2*FuuBppp["3", 1] - 2*FuuBppp["5", 2])/(3*Sqrt[2]), 
 LuuV1LR[1, 1, 2, 2] -> (-3*FuuBmmm["3", 2] + 3*FuuBmmp["3", 2] - 
    6*FuuBmpm["3", 2] + 6*FuuBmpp["3", 2] + 3*FuuBpmm["1", 1] + 
    Sqrt[3]*FuuBpmp["1", 1] - Sqrt[6]*FuuBpmp["5", 3] + 6*FuuBppm["1", 1] + 
    2*Sqrt[3]*FuuBppp["1", 1] - 2*Sqrt[6]*FuuBppp["5", 3])/(9*Sqrt[2]), 
 LuuV1LR[1, 2, 1, 1] -> 
  -1/3*(Sqrt[2]*FuuBmmm["3", 3] + 2*Sqrt[2]*FuuBmpm["3", 3] + 
     FuuBpmp["3", 3] - FuuBpmp["5", 4] + 2*FuuBppp["3", 3] - 
     2*FuuBppp["5", 4])/Sqrt[2], LuuV1LR[1, 2, 1, 2] -> 
  (Sqrt[2]*(FuuBpmp["5", 5] + 2*FuuBppp["5", 5]))/3, 
 LuuV1LR[1, 2, 2, 1] -> (3*FuuBmmm["3", 2] + 3*FuuBmmp["3", 2] + 
    6*FuuBmpm["3", 2] + 6*FuuBmpp["3", 2] - 3*FuuBpmm["1", 1] + 
    Sqrt[3]*FuuBpmp["1", 1] - Sqrt[6]*FuuBpmp["5", 3] - 6*FuuBppm["1", 1] + 
    2*Sqrt[3]*FuuBppp["1", 1] - 2*Sqrt[6]*FuuBppp["5", 3])/(9*Sqrt[2]), 
 LuuV1LR[1, 2, 2, 2] -> (Sqrt[2]*FuuBmmp["3", 3] + 
    2*Sqrt[2]*FuuBmpp["3", 3] - FuuBpmp["3", 3] - FuuBpmp["5", 4] - 
    2*FuuBppp["3", 3] - 2*FuuBppp["5", 4])/(3*Sqrt[2]), 
 LuuV1LR[2, 1, 1, 1] -> 
  -1/3*(Sqrt[2]*FuuBmmp["3", 1] + 2*Sqrt[2]*FuuBmpp["3", 1] - 
     FuuBpmp["3", 1] + FuuBpmp["5", 2] - 2*FuuBppp["3", 1] + 
     2*FuuBppp["5", 2])/Sqrt[2], LuuV1LR[2, 1, 1, 2] -> 
  -1/9*(3*FuuBmmm["3", 2] + 3*FuuBmmp["3", 2] + 6*FuuBmpm["3", 2] + 
     6*FuuBmpp["3", 2] + 3*FuuBpmm["1", 1] - Sqrt[3]*FuuBpmp["1", 1] + 
     Sqrt[6]*FuuBpmp["5", 3] + 6*FuuBppm["1", 1] - 
     2*Sqrt[3]*FuuBppp["1", 1] + 2*Sqrt[6]*FuuBppp["5", 3])/Sqrt[2], 
 LuuV1LR[2, 1, 2, 1] -> (Sqrt[2]*(FuuBpmp["5", 1] + 2*FuuBppp["5", 1]))/3, 
 LuuV1LR[2, 1, 2, 2] -> (Sqrt[2]*FuuBmmm["3", 1] + 
    2*Sqrt[2]*FuuBmpm["3", 1] + FuuBpmp["3", 1] + FuuBpmp["5", 2] + 
    2*FuuBppp["3", 1] + 2*FuuBppp["5", 2])/(3*Sqrt[2]), 
 LuuV1LR[2, 2, 1, 1] -> (3*FuuBmmm["3", 2] - 3*FuuBmmp["3", 2] + 
    6*FuuBmpm["3", 2] - 6*FuuBmpp["3", 2] + 3*FuuBpmm["1", 1] + 
    Sqrt[3]*FuuBpmp["1", 1] - Sqrt[6]*FuuBpmp["5", 3] + 6*FuuBppm["1", 1] + 
    2*Sqrt[3]*FuuBppp["1", 1] - 2*Sqrt[6]*FuuBppp["5", 3])/(9*Sqrt[2]), 
 LuuV1LR[2, 2, 1, 2] -> 
  -1/3*(Sqrt[2]*FuuBmmp["3", 3] + 2*Sqrt[2]*FuuBmpp["3", 3] + 
     FuuBpmp["3", 3] + FuuBpmp["5", 4] + 2*FuuBppp["3", 3] + 
     2*FuuBppp["5", 4])/Sqrt[2], LuuV1LR[2, 2, 2, 1] -> 
  (-(Sqrt[2]*FuuBmmm["3", 1]) - 2*Sqrt[2]*FuuBmpm["3", 1] + FuuBpmp["3", 1] + 
    FuuBpmp["5", 2] + 2*FuuBppp["3", 1] + 2*FuuBppp["5", 2])/(3*Sqrt[2]), 
 LuuV1LR[2, 2, 2, 2] -> (Sqrt[6]*FuuBpmp["1", 1] + 3*FuuBpmp["3", 2] + 
    Sqrt[3]*FuuBpmp["5", 3] + 2*Sqrt[6]*FuuBppp["1", 1] + 6*FuuBppp["3", 2] + 
    2*Sqrt[3]*FuuBppp["5", 3])/9, LuuV8LR[1, 1, 1, 1] -> 
  (-(Sqrt[6]*FuuBpmp["1", 1]) + 3*FuuBpmp["3", 2] - Sqrt[3]*FuuBpmp["5", 3] + 
    Sqrt[6]*FuuBppp["1", 1] - 3*FuuBppp["3", 2] + Sqrt[3]*FuuBppp["5", 3])/6, 
 LuuV8LR[1, 1, 1, 2] -> (-(Sqrt[2]*FuuBmmm["3", 3]) + 
    Sqrt[2]*FuuBmpm["3", 3] + FuuBpmp["3", 3] - FuuBpmp["5", 4] - 
    FuuBppp["3", 3] + FuuBppp["5", 4])/(2*Sqrt[2]), 
 LuuV8LR[1, 1, 2, 1] -> (-(Sqrt[2]*FuuBmmp["3", 1]) + 
    Sqrt[2]*FuuBmpp["3", 1] - FuuBpmp["3", 1] + FuuBpmp["5", 2] + 
    FuuBppp["3", 1] - FuuBppp["5", 2])/(2*Sqrt[2]), 
 LuuV8LR[1, 1, 2, 2] -> (3*FuuBmmm["3", 2] - 3*FuuBmmp["3", 2] - 
    3*FuuBmpm["3", 2] + 3*FuuBmpp["3", 2] - 3*FuuBpmm["1", 1] - 
    Sqrt[3]*FuuBpmp["1", 1] + Sqrt[6]*FuuBpmp["5", 3] + 3*FuuBppm["1", 1] + 
    Sqrt[3]*FuuBppp["1", 1] - Sqrt[6]*FuuBppp["5", 3])/(6*Sqrt[2]), 
 LuuV8LR[1, 2, 1, 1] -> (Sqrt[2]*FuuBmmm["3", 3] - Sqrt[2]*FuuBmpm["3", 3] + 
    FuuBpmp["3", 3] - FuuBpmp["5", 4] - FuuBppp["3", 3] + FuuBppp["5", 4])/
   (2*Sqrt[2]), LuuV8LR[1, 2, 1, 2] -> (-FuuBpmp["5", 5] + FuuBppp["5", 5])/
   Sqrt[2], LuuV8LR[1, 2, 2, 1] -> (-3*FuuBmmm["3", 2] - 3*FuuBmmp["3", 2] + 
    3*FuuBmpm["3", 2] + 3*FuuBmpp["3", 2] + 3*FuuBpmm["1", 1] - 
    Sqrt[3]*FuuBpmp["1", 1] + Sqrt[6]*FuuBpmp["5", 3] - 3*FuuBppm["1", 1] + 
    Sqrt[3]*FuuBppp["1", 1] - Sqrt[6]*FuuBppp["5", 3])/(6*Sqrt[2]), 
 LuuV8LR[1, 2, 2, 2] -> (-(Sqrt[2]*FuuBmmp["3", 3]) + 
    Sqrt[2]*FuuBmpp["3", 3] + FuuBpmp["3", 3] + FuuBpmp["5", 4] - 
    FuuBppp["3", 3] - FuuBppp["5", 4])/(2*Sqrt[2]), 
 LuuV8LR[2, 1, 1, 1] -> (Sqrt[2]*FuuBmmp["3", 1] - Sqrt[2]*FuuBmpp["3", 1] - 
    FuuBpmp["3", 1] + FuuBpmp["5", 2] + FuuBppp["3", 1] - FuuBppp["5", 2])/
   (2*Sqrt[2]), LuuV8LR[2, 1, 1, 2] -> 
  (3*FuuBmmm["3", 2] + 3*FuuBmmp["3", 2] - 3*FuuBmpm["3", 2] - 
    3*FuuBmpp["3", 2] + 3*FuuBpmm["1", 1] - Sqrt[3]*FuuBpmp["1", 1] + 
    Sqrt[6]*FuuBpmp["5", 3] - 3*FuuBppm["1", 1] + Sqrt[3]*FuuBppp["1", 1] - 
    Sqrt[6]*FuuBppp["5", 3])/(6*Sqrt[2]), LuuV8LR[2, 1, 2, 1] -> 
  (-FuuBpmp["5", 1] + FuuBppp["5", 1])/Sqrt[2], 
 LuuV8LR[2, 1, 2, 2] -> (-(Sqrt[2]*FuuBmmm["3", 1]) + 
    Sqrt[2]*FuuBmpm["3", 1] - FuuBpmp["3", 1] - FuuBpmp["5", 2] + 
    FuuBppp["3", 1] + FuuBppp["5", 2])/(2*Sqrt[2]), 
 LuuV8LR[2, 2, 1, 1] -> (-3*FuuBmmm["3", 2] + 3*FuuBmmp["3", 2] + 
    3*FuuBmpm["3", 2] - 3*FuuBmpp["3", 2] - 3*FuuBpmm["1", 1] - 
    Sqrt[3]*FuuBpmp["1", 1] + Sqrt[6]*FuuBpmp["5", 3] + 3*FuuBppm["1", 1] + 
    Sqrt[3]*FuuBppp["1", 1] - Sqrt[6]*FuuBppp["5", 3])/(6*Sqrt[2]), 
 LuuV8LR[2, 2, 1, 2] -> (Sqrt[2]*FuuBmmp["3", 3] - Sqrt[2]*FuuBmpp["3", 3] + 
    FuuBpmp["3", 3] + FuuBpmp["5", 4] - FuuBppp["3", 3] - FuuBppp["5", 4])/
   (2*Sqrt[2]), LuuV8LR[2, 2, 2, 1] -> 
  (Sqrt[2]*FuuBmmm["3", 1] - Sqrt[2]*FuuBmpm["3", 1] - FuuBpmp["3", 1] - 
    FuuBpmp["5", 2] + FuuBppp["3", 1] + FuuBppp["5", 2])/(2*Sqrt[2]), 
 LuuV8LR[2, 2, 2, 2] -> (-(Sqrt[6]*FuuBpmp["1", 1]) - 3*FuuBpmp["3", 2] - 
    Sqrt[3]*FuuBpmp["5", 3] + Sqrt[6]*FuuBppp["1", 1] + 3*FuuBppp["3", 2] + 
    Sqrt[3]*FuuBppp["5", 3])/6, LudV1LR[1, 1, 1, 1] -> 
  (Sqrt[6]*FudBmm["1", 1, "1", 1] - 3*FudBmm["1", 1, "8", 4] - 
    Sqrt[3]*FudBmm["1", 1, "8", 6] - Sqrt[6]*FudBmm["3", 2, "1", 1] + 
    3*FudBmm["3", 2, "8", 4] + Sqrt[3]*FudBmm["3", 2, "8", 6] + 
    2*Sqrt[6]*FudBmp["1", 1, "1", 1] - 6*FudBmp["1", 1, "8", 4] - 
    2*Sqrt[3]*FudBmp["1", 1, "8", 6] - 2*Sqrt[6]*FudBmp["3", 2, "1", 1] + 
    6*FudBmp["3", 2, "8", 4] + 2*Sqrt[3]*FudBmp["3", 2, "8", 6] + 
    Sqrt[6]*FudBpm["1", 1, "1", 1] - 3*FudBpm["1", 1, "8", 4] - 
    Sqrt[3]*FudBpm["1", 1, "8", 6] - Sqrt[6]*FudBpm["3", 2, "1", 1] + 
    3*FudBpm["3", 2, "8", 4] + Sqrt[3]*FudBpm["3", 2, "8", 6] + 
    2*Sqrt[6]*FudBpp["1", 1, "1", 1] - 6*FudBpp["1", 1, "8", 4] - 
    2*Sqrt[3]*FudBpp["1", 1, "8", 6] - 2*Sqrt[6]*FudBpp["3", 2, "1", 1] + 
    6*FudBpp["3", 2, "8", 4] + 2*Sqrt[3]*FudBpp["3", 2, "8", 6])/(9*Sqrt[2]), 
 LudV1LR[1, 1, 1, 2] -> (-FudBmm["1", 1, "8", 5] + FudBmm["3", 2, "8", 5] - 
    2*FudBmp["1", 1, "8", 5] + 2*FudBmp["3", 2, "8", 5] - 
    FudBpm["1", 1, "8", 5] + FudBpm["3", 2, "8", 5] - 
    2*FudBpp["1", 1, "8", 5] + 2*FudBpp["3", 2, "8", 5])/3, 
 LudV1LR[1, 1, 1, 3] -> (-FudBmm["1", 1, "8", 8] + FudBmm["3", 2, "8", 8] - 
    2*FudBmp["1", 1, "8", 8] + 2*FudBmp["3", 2, "8", 8] - 
    FudBpm["1", 1, "8", 8] + FudBpm["3", 2, "8", 8] - 
    2*FudBpp["1", 1, "8", 8] + 2*FudBpp["3", 2, "8", 8])/3, 
 LudV1LR[1, 1, 2, 1] -> (FudBmm["1", 1, "8", 3] - FudBmm["3", 2, "8", 3] + 
    2*FudBmp["1", 1, "8", 3] - 2*FudBmp["3", 2, "8", 3] + 
    FudBpm["1", 1, "8", 3] - FudBpm["3", 2, "8", 3] + 
    2*FudBpp["1", 1, "8", 3] - 2*FudBpp["3", 2, "8", 3])/3, 
 LudV1LR[1, 1, 2, 2] -> (Sqrt[6]*FudBmm["1", 1, "1", 1] + 
    3*FudBmm["1", 1, "8", 4] - Sqrt[3]*FudBmm["1", 1, "8", 6] - 
    Sqrt[6]*FudBmm["3", 2, "1", 1] - 3*FudBmm["3", 2, "8", 4] + 
    Sqrt[3]*FudBmm["3", 2, "8", 6] + 2*Sqrt[6]*FudBmp["1", 1, "1", 1] + 
    6*FudBmp["1", 1, "8", 4] - 2*Sqrt[3]*FudBmp["1", 1, "8", 6] - 
    2*Sqrt[6]*FudBmp["3", 2, "1", 1] - 6*FudBmp["3", 2, "8", 4] + 
    2*Sqrt[3]*FudBmp["3", 2, "8", 6] + Sqrt[6]*FudBpm["1", 1, "1", 1] + 
    3*FudBpm["1", 1, "8", 4] - Sqrt[3]*FudBpm["1", 1, "8", 6] - 
    Sqrt[6]*FudBpm["3", 2, "1", 1] - 3*FudBpm["3", 2, "8", 4] + 
    Sqrt[3]*FudBpm["3", 2, "8", 6] + 2*Sqrt[6]*FudBpp["1", 1, "1", 1] + 
    6*FudBpp["1", 1, "8", 4] - 2*Sqrt[3]*FudBpp["1", 1, "8", 6] - 
    2*Sqrt[6]*FudBpp["3", 2, "1", 1] - 6*FudBpp["3", 2, "8", 4] + 
    2*Sqrt[3]*FudBpp["3", 2, "8", 6])/(9*Sqrt[2]), 
 LudV1LR[1, 1, 2, 3] -> (FudBmm["1", 1, "8", 7] - FudBmm["3", 2, "8", 7] + 
    2*FudBmp["1", 1, "8", 7] - 2*FudBmp["3", 2, "8", 7] + 
    FudBpm["1", 1, "8", 7] - FudBpm["3", 2, "8", 7] + 
    2*FudBpp["1", 1, "8", 7] - 2*FudBpp["3", 2, "8", 7])/3, 
 LudV1LR[1, 1, 3, 1] -> (FudBmm["1", 1, "8", 1] - FudBmm["3", 2, "8", 1] + 
    2*FudBmp["1", 1, "8", 1] - 2*FudBmp["3", 2, "8", 1] + 
    FudBpm["1", 1, "8", 1] - FudBpm["3", 2, "8", 1] + 
    2*FudBpp["1", 1, "8", 1] - 2*FudBpp["3", 2, "8", 1])/3, 
 LudV1LR[1, 1, 3, 2] -> (FudBmm["1", 1, "8", 2] - FudBmm["3", 2, "8", 2] + 
    2*FudBmp["1", 1, "8", 2] - 2*FudBmp["3", 2, "8", 2] + 
    FudBpm["1", 1, "8", 2] - FudBpm["3", 2, "8", 2] + 
    2*FudBpp["1", 1, "8", 2] - 2*FudBpp["3", 2, "8", 2])/3, 
 LudV1LR[1, 1, 3, 3] -> (Sqrt[2]*FudBmm["1", 1, "1", 1] + 
    2*FudBmm["1", 1, "8", 6] - Sqrt[2]*FudBmm["3", 2, "1", 1] - 
    2*FudBmm["3", 2, "8", 6] + 2*Sqrt[2]*FudBmp["1", 1, "1", 1] + 
    4*FudBmp["1", 1, "8", 6] - 2*Sqrt[2]*FudBmp["3", 2, "1", 1] - 
    4*FudBmp["3", 2, "8", 6] + Sqrt[2]*FudBpm["1", 1, "1", 1] + 
    2*FudBpm["1", 1, "8", 6] - Sqrt[2]*FudBpm["3", 2, "1", 1] - 
    2*FudBpm["3", 2, "8", 6] + 2*Sqrt[2]*FudBpp["1", 1, "1", 1] + 
    4*FudBpp["1", 1, "8", 6] - 2*Sqrt[2]*FudBpp["3", 2, "1", 1] - 
    4*FudBpp["3", 2, "8", 6])/(3*Sqrt[6]), LudV1LR[1, 2, 1, 1] -> 
  (-2*Sqrt[3]*FudBmm["3", 3, "1", 1] + 3*Sqrt[2]*FudBmm["3", 3, "8", 4] + 
    Sqrt[6]*FudBmm["3", 3, "8", 6] - 4*Sqrt[3]*FudBmp["3", 3, "1", 1] + 
    6*Sqrt[2]*FudBmp["3", 3, "8", 4] + 2*Sqrt[6]*FudBmp["3", 3, "8", 6] - 
    2*Sqrt[3]*FudBpm["3", 3, "1", 1] + 3*Sqrt[2]*FudBpm["3", 3, "8", 4] + 
    Sqrt[6]*FudBpm["3", 3, "8", 6] - 4*Sqrt[3]*FudBpp["3", 3, "1", 1] + 
    6*Sqrt[2]*FudBpp["3", 3, "8", 4] + 2*Sqrt[6]*FudBpp["3", 3, "8", 6])/
   (9*Sqrt[2]), LudV1LR[1, 2, 1, 2] -> 
  (Sqrt[2]*(FudBmm["3", 3, "8", 5] + 2*FudBmp["3", 3, "8", 5] + 
     FudBpm["3", 3, "8", 5] + 2*FudBpp["3", 3, "8", 5]))/3, 
 LudV1LR[1, 2, 1, 3] -> (Sqrt[2]*(FudBmm["3", 3, "8", 8] + 
     2*FudBmp["3", 3, "8", 8] + FudBpm["3", 3, "8", 8] + 
     2*FudBpp["3", 3, "8", 8]))/3, LudV1LR[1, 2, 2, 1] -> 
  -1/3*(Sqrt[2]*(FudBmm["3", 3, "8", 3] + 2*FudBmp["3", 3, "8", 3] + 
     FudBpm["3", 3, "8", 3] + 2*FudBpp["3", 3, "8", 3])), 
 LudV1LR[1, 2, 2, 2] -> (-2*Sqrt[3]*FudBmm["3", 3, "1", 1] - 
    3*Sqrt[2]*FudBmm["3", 3, "8", 4] + Sqrt[6]*FudBmm["3", 3, "8", 6] - 
    4*Sqrt[3]*FudBmp["3", 3, "1", 1] - 6*Sqrt[2]*FudBmp["3", 3, "8", 4] + 
    2*Sqrt[6]*FudBmp["3", 3, "8", 6] - 2*Sqrt[3]*FudBpm["3", 3, "1", 1] - 
    3*Sqrt[2]*FudBpm["3", 3, "8", 4] + Sqrt[6]*FudBpm["3", 3, "8", 6] - 
    4*Sqrt[3]*FudBpp["3", 3, "1", 1] - 6*Sqrt[2]*FudBpp["3", 3, "8", 4] + 
    2*Sqrt[6]*FudBpp["3", 3, "8", 6])/(9*Sqrt[2]), 
 LudV1LR[1, 2, 2, 3] -> -1/3*(Sqrt[2]*(FudBmm["3", 3, "8", 7] + 
     2*FudBmp["3", 3, "8", 7] + FudBpm["3", 3, "8", 7] + 
     2*FudBpp["3", 3, "8", 7])), LudV1LR[1, 2, 3, 1] -> 
  -1/3*(Sqrt[2]*(FudBmm["3", 3, "8", 1] + 2*FudBmp["3", 3, "8", 1] + 
     FudBpm["3", 3, "8", 1] + 2*FudBpp["3", 3, "8", 1])), 
 LudV1LR[1, 2, 3, 2] -> -1/3*(Sqrt[2]*(FudBmm["3", 3, "8", 2] + 
     2*FudBmp["3", 3, "8", 2] + FudBpm["3", 3, "8", 2] + 
     2*FudBpp["3", 3, "8", 2])), LudV1LR[1, 2, 3, 3] -> 
  -1/3*(Sqrt[2/3]*(FudBmm["3", 3, "1", 1] + Sqrt[2]*FudBmm["3", 3, "8", 6] + 
     2*FudBmp["3", 3, "1", 1] + 2*Sqrt[2]*FudBmp["3", 3, "8", 6] + 
     FudBpm["3", 3, "1", 1] + Sqrt[2]*FudBpm["3", 3, "8", 6] + 
     2*FudBpp["3", 3, "1", 1] + 2*Sqrt[2]*FudBpp["3", 3, "8", 6])), 
 LudV1LR[2, 1, 1, 1] -> -1/9*(-2*Sqrt[3]*FudBmm["3", 1, "1", 1] + 
     3*Sqrt[2]*FudBmm["3", 1, "8", 4] + Sqrt[6]*FudBmm["3", 1, "8", 6] - 
     4*Sqrt[3]*FudBmp["3", 1, "1", 1] + 6*Sqrt[2]*FudBmp["3", 1, "8", 4] + 
     2*Sqrt[6]*FudBmp["3", 1, "8", 6] - 2*Sqrt[3]*FudBpm["3", 1, "1", 1] + 
     3*Sqrt[2]*FudBpm["3", 1, "8", 4] + Sqrt[6]*FudBpm["3", 1, "8", 6] - 
     4*Sqrt[3]*FudBpp["3", 1, "1", 1] + 6*Sqrt[2]*FudBpp["3", 1, "8", 4] + 
     2*Sqrt[6]*FudBpp["3", 1, "8", 6])/Sqrt[2], 
 LudV1LR[2, 1, 1, 2] -> -1/3*(Sqrt[2]*(FudBmm["3", 1, "8", 5] + 
     2*FudBmp["3", 1, "8", 5] + FudBpm["3", 1, "8", 5] + 
     2*FudBpp["3", 1, "8", 5])), LudV1LR[2, 1, 1, 3] -> 
  -1/3*(Sqrt[2]*(FudBmm["3", 1, "8", 8] + 2*FudBmp["3", 1, "8", 8] + 
     FudBpm["3", 1, "8", 8] + 2*FudBpp["3", 1, "8", 8])), 
 LudV1LR[2, 1, 2, 1] -> (Sqrt[2]*(FudBmm["3", 1, "8", 3] + 
     2*FudBmp["3", 1, "8", 3] + FudBpm["3", 1, "8", 3] + 
     2*FudBpp["3", 1, "8", 3]))/3, LudV1LR[2, 1, 2, 2] -> 
  (2*Sqrt[3]*FudBmm["3", 1, "1", 1] + 3*Sqrt[2]*FudBmm["3", 1, "8", 4] - 
    Sqrt[6]*FudBmm["3", 1, "8", 6] + 4*Sqrt[3]*FudBmp["3", 1, "1", 1] + 
    6*Sqrt[2]*FudBmp["3", 1, "8", 4] - 2*Sqrt[6]*FudBmp["3", 1, "8", 6] + 
    2*Sqrt[3]*FudBpm["3", 1, "1", 1] + 3*Sqrt[2]*FudBpm["3", 1, "8", 4] - 
    Sqrt[6]*FudBpm["3", 1, "8", 6] + 4*Sqrt[3]*FudBpp["3", 1, "1", 1] + 
    6*Sqrt[2]*FudBpp["3", 1, "8", 4] - 2*Sqrt[6]*FudBpp["3", 1, "8", 6])/
   (9*Sqrt[2]), LudV1LR[2, 1, 2, 3] -> 
  (Sqrt[2]*(FudBmm["3", 1, "8", 7] + 2*FudBmp["3", 1, "8", 7] + 
     FudBpm["3", 1, "8", 7] + 2*FudBpp["3", 1, "8", 7]))/3, 
 LudV1LR[2, 1, 3, 1] -> (Sqrt[2]*(FudBmm["3", 1, "8", 1] + 
     2*FudBmp["3", 1, "8", 1] + FudBpm["3", 1, "8", 1] + 
     2*FudBpp["3", 1, "8", 1]))/3, LudV1LR[2, 1, 3, 2] -> 
  (Sqrt[2]*(FudBmm["3", 1, "8", 2] + 2*FudBmp["3", 1, "8", 2] + 
     FudBpm["3", 1, "8", 2] + 2*FudBpp["3", 1, "8", 2]))/3, 
 LudV1LR[2, 1, 3, 3] -> (Sqrt[2/3]*(FudBmm["3", 1, "1", 1] + 
     Sqrt[2]*FudBmm["3", 1, "8", 6] + 2*FudBmp["3", 1, "1", 1] + 
     2*Sqrt[2]*FudBmp["3", 1, "8", 6] + FudBpm["3", 1, "1", 1] + 
     Sqrt[2]*FudBpm["3", 1, "8", 6] + 2*FudBpp["3", 1, "1", 1] + 
     2*Sqrt[2]*FudBpp["3", 1, "8", 6]))/3, LudV1LR[2, 2, 1, 1] -> 
  (Sqrt[6]*FudBmm["1", 1, "1", 1] - 3*FudBmm["1", 1, "8", 4] - 
    Sqrt[3]*FudBmm["1", 1, "8", 6] + Sqrt[6]*FudBmm["3", 2, "1", 1] - 
    3*FudBmm["3", 2, "8", 4] - Sqrt[3]*FudBmm["3", 2, "8", 6] + 
    2*Sqrt[6]*FudBmp["1", 1, "1", 1] - 6*FudBmp["1", 1, "8", 4] - 
    2*Sqrt[3]*FudBmp["1", 1, "8", 6] + 2*Sqrt[6]*FudBmp["3", 2, "1", 1] - 
    6*FudBmp["3", 2, "8", 4] - 2*Sqrt[3]*FudBmp["3", 2, "8", 6] + 
    Sqrt[6]*FudBpm["1", 1, "1", 1] - 3*FudBpm["1", 1, "8", 4] - 
    Sqrt[3]*FudBpm["1", 1, "8", 6] + Sqrt[6]*FudBpm["3", 2, "1", 1] - 
    3*FudBpm["3", 2, "8", 4] - Sqrt[3]*FudBpm["3", 2, "8", 6] + 
    2*Sqrt[6]*FudBpp["1", 1, "1", 1] - 6*FudBpp["1", 1, "8", 4] - 
    2*Sqrt[3]*FudBpp["1", 1, "8", 6] + 2*Sqrt[6]*FudBpp["3", 2, "1", 1] - 
    6*FudBpp["3", 2, "8", 4] - 2*Sqrt[3]*FudBpp["3", 2, "8", 6])/(9*Sqrt[2]), 
 LudV1LR[2, 2, 1, 2] -> (-FudBmm["1", 1, "8", 5] - FudBmm["3", 2, "8", 5] - 
    2*FudBmp["1", 1, "8", 5] - 2*FudBmp["3", 2, "8", 5] - 
    FudBpm["1", 1, "8", 5] - FudBpm["3", 2, "8", 5] - 
    2*FudBpp["1", 1, "8", 5] - 2*FudBpp["3", 2, "8", 5])/3, 
 LudV1LR[2, 2, 1, 3] -> (-FudBmm["1", 1, "8", 8] - FudBmm["3", 2, "8", 8] - 
    2*FudBmp["1", 1, "8", 8] - 2*FudBmp["3", 2, "8", 8] - 
    FudBpm["1", 1, "8", 8] - FudBpm["3", 2, "8", 8] - 
    2*FudBpp["1", 1, "8", 8] - 2*FudBpp["3", 2, "8", 8])/3, 
 LudV1LR[2, 2, 2, 1] -> (FudBmm["1", 1, "8", 3] + FudBmm["3", 2, "8", 3] + 
    2*FudBmp["1", 1, "8", 3] + 2*FudBmp["3", 2, "8", 3] + 
    FudBpm["1", 1, "8", 3] + FudBpm["3", 2, "8", 3] + 
    2*FudBpp["1", 1, "8", 3] + 2*FudBpp["3", 2, "8", 3])/3, 
 LudV1LR[2, 2, 2, 2] -> (Sqrt[6]*FudBmm["1", 1, "1", 1] + 
    3*FudBmm["1", 1, "8", 4] - Sqrt[3]*FudBmm["1", 1, "8", 6] + 
    Sqrt[6]*FudBmm["3", 2, "1", 1] + 3*FudBmm["3", 2, "8", 4] - 
    Sqrt[3]*FudBmm["3", 2, "8", 6] + 2*Sqrt[6]*FudBmp["1", 1, "1", 1] + 
    6*FudBmp["1", 1, "8", 4] - 2*Sqrt[3]*FudBmp["1", 1, "8", 6] + 
    2*Sqrt[6]*FudBmp["3", 2, "1", 1] + 6*FudBmp["3", 2, "8", 4] - 
    2*Sqrt[3]*FudBmp["3", 2, "8", 6] + Sqrt[6]*FudBpm["1", 1, "1", 1] + 
    3*FudBpm["1", 1, "8", 4] - Sqrt[3]*FudBpm["1", 1, "8", 6] + 
    Sqrt[6]*FudBpm["3", 2, "1", 1] + 3*FudBpm["3", 2, "8", 4] - 
    Sqrt[3]*FudBpm["3", 2, "8", 6] + 2*Sqrt[6]*FudBpp["1", 1, "1", 1] + 
    6*FudBpp["1", 1, "8", 4] - 2*Sqrt[3]*FudBpp["1", 1, "8", 6] + 
    2*Sqrt[6]*FudBpp["3", 2, "1", 1] + 6*FudBpp["3", 2, "8", 4] - 
    2*Sqrt[3]*FudBpp["3", 2, "8", 6])/(9*Sqrt[2]), 
 LudV1LR[2, 2, 2, 3] -> (FudBmm["1", 1, "8", 7] + FudBmm["3", 2, "8", 7] + 
    2*FudBmp["1", 1, "8", 7] + 2*FudBmp["3", 2, "8", 7] + 
    FudBpm["1", 1, "8", 7] + FudBpm["3", 2, "8", 7] + 
    2*FudBpp["1", 1, "8", 7] + 2*FudBpp["3", 2, "8", 7])/3, 
 LudV1LR[2, 2, 3, 1] -> (FudBmm["1", 1, "8", 1] + FudBmm["3", 2, "8", 1] + 
    2*FudBmp["1", 1, "8", 1] + 2*FudBmp["3", 2, "8", 1] + 
    FudBpm["1", 1, "8", 1] + FudBpm["3", 2, "8", 1] + 
    2*FudBpp["1", 1, "8", 1] + 2*FudBpp["3", 2, "8", 1])/3, 
 LudV1LR[2, 2, 3, 2] -> (FudBmm["1", 1, "8", 2] + FudBmm["3", 2, "8", 2] + 
    2*FudBmp["1", 1, "8", 2] + 2*FudBmp["3", 2, "8", 2] + 
    FudBpm["1", 1, "8", 2] + FudBpm["3", 2, "8", 2] + 
    2*FudBpp["1", 1, "8", 2] + 2*FudBpp["3", 2, "8", 2])/3, 
 LudV1LR[2, 2, 3, 3] -> (Sqrt[2]*FudBmm["1", 1, "1", 1] + 
    2*FudBmm["1", 1, "8", 6] + Sqrt[2]*FudBmm["3", 2, "1", 1] + 
    2*FudBmm["3", 2, "8", 6] + 2*Sqrt[2]*FudBmp["1", 1, "1", 1] + 
    4*FudBmp["1", 1, "8", 6] + 2*Sqrt[2]*FudBmp["3", 2, "1", 1] + 
    4*FudBmp["3", 2, "8", 6] + Sqrt[2]*FudBpm["1", 1, "1", 1] + 
    2*FudBpm["1", 1, "8", 6] + Sqrt[2]*FudBpm["3", 2, "1", 1] + 
    2*FudBpm["3", 2, "8", 6] + 2*Sqrt[2]*FudBpp["1", 1, "1", 1] + 
    4*FudBpp["1", 1, "8", 6] + 2*Sqrt[2]*FudBpp["3", 2, "1", 1] + 
    4*FudBpp["3", 2, "8", 6])/(3*Sqrt[6]), LudV8LR[1, 1, 1, 1] -> 
  (-(Sqrt[6]*FudBmm["1", 1, "1", 1]) + 3*FudBmm["1", 1, "8", 4] + 
    Sqrt[3]*FudBmm["1", 1, "8", 6] + Sqrt[6]*FudBmm["3", 2, "1", 1] - 
    3*FudBmm["3", 2, "8", 4] - Sqrt[3]*FudBmm["3", 2, "8", 6] + 
    Sqrt[6]*FudBmp["1", 1, "1", 1] - 3*FudBmp["1", 1, "8", 4] - 
    Sqrt[3]*FudBmp["1", 1, "8", 6] - Sqrt[6]*FudBmp["3", 2, "1", 1] + 
    3*FudBmp["3", 2, "8", 4] + Sqrt[3]*FudBmp["3", 2, "8", 6] - 
    Sqrt[6]*FudBpm["1", 1, "1", 1] + 3*FudBpm["1", 1, "8", 4] + 
    Sqrt[3]*FudBpm["1", 1, "8", 6] + Sqrt[6]*FudBpm["3", 2, "1", 1] - 
    3*FudBpm["3", 2, "8", 4] - Sqrt[3]*FudBpm["3", 2, "8", 6] + 
    Sqrt[6]*FudBpp["1", 1, "1", 1] - 3*FudBpp["1", 1, "8", 4] - 
    Sqrt[3]*FudBpp["1", 1, "8", 6] - Sqrt[6]*FudBpp["3", 2, "1", 1] + 
    3*FudBpp["3", 2, "8", 4] + Sqrt[3]*FudBpp["3", 2, "8", 6])/(6*Sqrt[2]), 
 LudV8LR[1, 1, 1, 2] -> (FudBmm["1", 1, "8", 5] - FudBmm["3", 2, "8", 5] - 
    FudBmp["1", 1, "8", 5] + FudBmp["3", 2, "8", 5] + 
    FudBpm["1", 1, "8", 5] - FudBpm["3", 2, "8", 5] - 
    FudBpp["1", 1, "8", 5] + FudBpp["3", 2, "8", 5])/2, 
 LudV8LR[1, 1, 1, 3] -> (FudBmm["1", 1, "8", 8] - FudBmm["3", 2, "8", 8] - 
    FudBmp["1", 1, "8", 8] + FudBmp["3", 2, "8", 8] + 
    FudBpm["1", 1, "8", 8] - FudBpm["3", 2, "8", 8] - 
    FudBpp["1", 1, "8", 8] + FudBpp["3", 2, "8", 8])/2, 
 LudV8LR[1, 1, 2, 1] -> (-FudBmm["1", 1, "8", 3] + FudBmm["3", 2, "8", 3] + 
    FudBmp["1", 1, "8", 3] - FudBmp["3", 2, "8", 3] - 
    FudBpm["1", 1, "8", 3] + FudBpm["3", 2, "8", 3] + 
    FudBpp["1", 1, "8", 3] - FudBpp["3", 2, "8", 3])/2, 
 LudV8LR[1, 1, 2, 2] -> (-(Sqrt[6]*FudBmm["1", 1, "1", 1]) - 
    3*FudBmm["1", 1, "8", 4] + Sqrt[3]*FudBmm["1", 1, "8", 6] + 
    Sqrt[6]*FudBmm["3", 2, "1", 1] + 3*FudBmm["3", 2, "8", 4] - 
    Sqrt[3]*FudBmm["3", 2, "8", 6] + Sqrt[6]*FudBmp["1", 1, "1", 1] + 
    3*FudBmp["1", 1, "8", 4] - Sqrt[3]*FudBmp["1", 1, "8", 6] - 
    Sqrt[6]*FudBmp["3", 2, "1", 1] - 3*FudBmp["3", 2, "8", 4] + 
    Sqrt[3]*FudBmp["3", 2, "8", 6] - Sqrt[6]*FudBpm["1", 1, "1", 1] - 
    3*FudBpm["1", 1, "8", 4] + Sqrt[3]*FudBpm["1", 1, "8", 6] + 
    Sqrt[6]*FudBpm["3", 2, "1", 1] + 3*FudBpm["3", 2, "8", 4] - 
    Sqrt[3]*FudBpm["3", 2, "8", 6] + Sqrt[6]*FudBpp["1", 1, "1", 1] + 
    3*FudBpp["1", 1, "8", 4] - Sqrt[3]*FudBpp["1", 1, "8", 6] - 
    Sqrt[6]*FudBpp["3", 2, "1", 1] - 3*FudBpp["3", 2, "8", 4] + 
    Sqrt[3]*FudBpp["3", 2, "8", 6])/(6*Sqrt[2]), 
 LudV8LR[1, 1, 2, 3] -> (-FudBmm["1", 1, "8", 7] + FudBmm["3", 2, "8", 7] + 
    FudBmp["1", 1, "8", 7] - FudBmp["3", 2, "8", 7] - 
    FudBpm["1", 1, "8", 7] + FudBpm["3", 2, "8", 7] + 
    FudBpp["1", 1, "8", 7] - FudBpp["3", 2, "8", 7])/2, 
 LudV8LR[1, 1, 3, 1] -> (-FudBmm["1", 1, "8", 1] + FudBmm["3", 2, "8", 1] + 
    FudBmp["1", 1, "8", 1] - FudBmp["3", 2, "8", 1] - 
    FudBpm["1", 1, "8", 1] + FudBpm["3", 2, "8", 1] + 
    FudBpp["1", 1, "8", 1] - FudBpp["3", 2, "8", 1])/2, 
 LudV8LR[1, 1, 3, 2] -> (-FudBmm["1", 1, "8", 2] + FudBmm["3", 2, "8", 2] + 
    FudBmp["1", 1, "8", 2] - FudBmp["3", 2, "8", 2] - 
    FudBpm["1", 1, "8", 2] + FudBpm["3", 2, "8", 2] + 
    FudBpp["1", 1, "8", 2] - FudBpp["3", 2, "8", 2])/2, 
 LudV8LR[1, 1, 3, 3] -> (-(Sqrt[2]*FudBmm["1", 1, "1", 1]) - 
    2*FudBmm["1", 1, "8", 6] + Sqrt[2]*FudBmm["3", 2, "1", 1] + 
    2*FudBmm["3", 2, "8", 6] + Sqrt[2]*FudBmp["1", 1, "1", 1] + 
    2*FudBmp["1", 1, "8", 6] - Sqrt[2]*FudBmp["3", 2, "1", 1] - 
    2*FudBmp["3", 2, "8", 6] - Sqrt[2]*FudBpm["1", 1, "1", 1] - 
    2*FudBpm["1", 1, "8", 6] + Sqrt[2]*FudBpm["3", 2, "1", 1] + 
    2*FudBpm["3", 2, "8", 6] + Sqrt[2]*FudBpp["1", 1, "1", 1] + 
    2*FudBpp["1", 1, "8", 6] - Sqrt[2]*FudBpp["3", 2, "1", 1] - 
    2*FudBpp["3", 2, "8", 6])/(2*Sqrt[6]), LudV8LR[1, 2, 1, 1] -> 
  (Sqrt[6]*FudBmm["3", 3, "1", 1] - 3*FudBmm["3", 3, "8", 4] - 
    Sqrt[3]*FudBmm["3", 3, "8", 6] - Sqrt[6]*FudBmp["3", 3, "1", 1] + 
    3*FudBmp["3", 3, "8", 4] + Sqrt[3]*FudBmp["3", 3, "8", 6] + 
    Sqrt[6]*FudBpm["3", 3, "1", 1] - 3*FudBpm["3", 3, "8", 4] - 
    Sqrt[3]*FudBpm["3", 3, "8", 6] - Sqrt[6]*FudBpp["3", 3, "1", 1] + 
    3*FudBpp["3", 3, "8", 4] + Sqrt[3]*FudBpp["3", 3, "8", 6])/6, 
 LudV8LR[1, 2, 1, 2] -> (-FudBmm["3", 3, "8", 5] + FudBmp["3", 3, "8", 5] - 
    FudBpm["3", 3, "8", 5] + FudBpp["3", 3, "8", 5])/Sqrt[2], 
 LudV8LR[1, 2, 1, 3] -> (-FudBmm["3", 3, "8", 8] + FudBmp["3", 3, "8", 8] - 
    FudBpm["3", 3, "8", 8] + FudBpp["3", 3, "8", 8])/Sqrt[2], 
 LudV8LR[1, 2, 2, 1] -> (FudBmm["3", 3, "8", 3] - FudBmp["3", 3, "8", 3] + 
    FudBpm["3", 3, "8", 3] - FudBpp["3", 3, "8", 3])/Sqrt[2], 
 LudV8LR[1, 2, 2, 2] -> (Sqrt[6]*FudBmm["3", 3, "1", 1] + 
    3*FudBmm["3", 3, "8", 4] - Sqrt[3]*FudBmm["3", 3, "8", 6] - 
    Sqrt[6]*FudBmp["3", 3, "1", 1] - 3*FudBmp["3", 3, "8", 4] + 
    Sqrt[3]*FudBmp["3", 3, "8", 6] + Sqrt[6]*FudBpm["3", 3, "1", 1] + 
    3*FudBpm["3", 3, "8", 4] - Sqrt[3]*FudBpm["3", 3, "8", 6] - 
    Sqrt[6]*FudBpp["3", 3, "1", 1] - 3*FudBpp["3", 3, "8", 4] + 
    Sqrt[3]*FudBpp["3", 3, "8", 6])/6, LudV8LR[1, 2, 2, 3] -> 
  (FudBmm["3", 3, "8", 7] - FudBmp["3", 3, "8", 7] + FudBpm["3", 3, "8", 7] - 
    FudBpp["3", 3, "8", 7])/Sqrt[2], LudV8LR[1, 2, 3, 1] -> 
  (FudBmm["3", 3, "8", 1] - FudBmp["3", 3, "8", 1] + FudBpm["3", 3, "8", 1] - 
    FudBpp["3", 3, "8", 1])/Sqrt[2], LudV8LR[1, 2, 3, 2] -> 
  (FudBmm["3", 3, "8", 2] - FudBmp["3", 3, "8", 2] + FudBpm["3", 3, "8", 2] - 
    FudBpp["3", 3, "8", 2])/Sqrt[2], LudV8LR[1, 2, 3, 3] -> 
  (FudBmm["3", 3, "1", 1] + Sqrt[2]*FudBmm["3", 3, "8", 6] - 
    FudBmp["3", 3, "1", 1] - Sqrt[2]*FudBmp["3", 3, "8", 6] + 
    FudBpm["3", 3, "1", 1] + Sqrt[2]*FudBpm["3", 3, "8", 6] - 
    FudBpp["3", 3, "1", 1] - Sqrt[2]*FudBpp["3", 3, "8", 6])/Sqrt[6], 
 LudV8LR[2, 1, 1, 1] -> (-(Sqrt[6]*FudBmm["3", 1, "1", 1]) + 
    3*FudBmm["3", 1, "8", 4] + Sqrt[3]*FudBmm["3", 1, "8", 6] + 
    Sqrt[6]*FudBmp["3", 1, "1", 1] - 3*FudBmp["3", 1, "8", 4] - 
    Sqrt[3]*FudBmp["3", 1, "8", 6] - Sqrt[6]*FudBpm["3", 1, "1", 1] + 
    3*FudBpm["3", 1, "8", 4] + Sqrt[3]*FudBpm["3", 1, "8", 6] + 
    Sqrt[6]*FudBpp["3", 1, "1", 1] - 3*FudBpp["3", 1, "8", 4] - 
    Sqrt[3]*FudBpp["3", 1, "8", 6])/6, LudV8LR[2, 1, 1, 2] -> 
  (FudBmm["3", 1, "8", 5] - FudBmp["3", 1, "8", 5] + FudBpm["3", 1, "8", 5] - 
    FudBpp["3", 1, "8", 5])/Sqrt[2], LudV8LR[2, 1, 1, 3] -> 
  (FudBmm["3", 1, "8", 8] - FudBmp["3", 1, "8", 8] + FudBpm["3", 1, "8", 8] - 
    FudBpp["3", 1, "8", 8])/Sqrt[2], LudV8LR[2, 1, 2, 1] -> 
  (-FudBmm["3", 1, "8", 3] + FudBmp["3", 1, "8", 3] - 
    FudBpm["3", 1, "8", 3] + FudBpp["3", 1, "8", 3])/Sqrt[2], 
 LudV8LR[2, 1, 2, 2] -> (-(Sqrt[6]*FudBmm["3", 1, "1", 1]) - 
    3*FudBmm["3", 1, "8", 4] + Sqrt[3]*FudBmm["3", 1, "8", 6] + 
    Sqrt[6]*FudBmp["3", 1, "1", 1] + 3*FudBmp["3", 1, "8", 4] - 
    Sqrt[3]*FudBmp["3", 1, "8", 6] - Sqrt[6]*FudBpm["3", 1, "1", 1] - 
    3*FudBpm["3", 1, "8", 4] + Sqrt[3]*FudBpm["3", 1, "8", 6] + 
    Sqrt[6]*FudBpp["3", 1, "1", 1] + 3*FudBpp["3", 1, "8", 4] - 
    Sqrt[3]*FudBpp["3", 1, "8", 6])/6, LudV8LR[2, 1, 2, 3] -> 
  (-FudBmm["3", 1, "8", 7] + FudBmp["3", 1, "8", 7] - 
    FudBpm["3", 1, "8", 7] + FudBpp["3", 1, "8", 7])/Sqrt[2], 
 LudV8LR[2, 1, 3, 1] -> (-FudBmm["3", 1, "8", 1] + FudBmp["3", 1, "8", 1] - 
    FudBpm["3", 1, "8", 1] + FudBpp["3", 1, "8", 1])/Sqrt[2], 
 LudV8LR[2, 1, 3, 2] -> (-FudBmm["3", 1, "8", 2] + FudBmp["3", 1, "8", 2] - 
    FudBpm["3", 1, "8", 2] + FudBpp["3", 1, "8", 2])/Sqrt[2], 
 LudV8LR[2, 1, 3, 3] -> (-FudBmm["3", 1, "1", 1] - 
    Sqrt[2]*FudBmm["3", 1, "8", 6] + FudBmp["3", 1, "1", 1] + 
    Sqrt[2]*FudBmp["3", 1, "8", 6] - FudBpm["3", 1, "1", 1] - 
    Sqrt[2]*FudBpm["3", 1, "8", 6] + FudBpp["3", 1, "1", 1] + 
    Sqrt[2]*FudBpp["3", 1, "8", 6])/Sqrt[6], 
 LudV8LR[2, 2, 1, 1] -> (-(Sqrt[6]*FudBmm["1", 1, "1", 1]) + 
    3*FudBmm["1", 1, "8", 4] + Sqrt[3]*FudBmm["1", 1, "8", 6] - 
    Sqrt[6]*FudBmm["3", 2, "1", 1] + 3*FudBmm["3", 2, "8", 4] + 
    Sqrt[3]*FudBmm["3", 2, "8", 6] + Sqrt[6]*FudBmp["1", 1, "1", 1] - 
    3*FudBmp["1", 1, "8", 4] - Sqrt[3]*FudBmp["1", 1, "8", 6] + 
    Sqrt[6]*FudBmp["3", 2, "1", 1] - 3*FudBmp["3", 2, "8", 4] - 
    Sqrt[3]*FudBmp["3", 2, "8", 6] - Sqrt[6]*FudBpm["1", 1, "1", 1] + 
    3*FudBpm["1", 1, "8", 4] + Sqrt[3]*FudBpm["1", 1, "8", 6] - 
    Sqrt[6]*FudBpm["3", 2, "1", 1] + 3*FudBpm["3", 2, "8", 4] + 
    Sqrt[3]*FudBpm["3", 2, "8", 6] + Sqrt[6]*FudBpp["1", 1, "1", 1] - 
    3*FudBpp["1", 1, "8", 4] - Sqrt[3]*FudBpp["1", 1, "8", 6] + 
    Sqrt[6]*FudBpp["3", 2, "1", 1] - 3*FudBpp["3", 2, "8", 4] - 
    Sqrt[3]*FudBpp["3", 2, "8", 6])/(6*Sqrt[2]), 
 LudV8LR[2, 2, 1, 2] -> (FudBmm["1", 1, "8", 5] + FudBmm["3", 2, "8", 5] - 
    FudBmp["1", 1, "8", 5] - FudBmp["3", 2, "8", 5] + 
    FudBpm["1", 1, "8", 5] + FudBpm["3", 2, "8", 5] - 
    FudBpp["1", 1, "8", 5] - FudBpp["3", 2, "8", 5])/2, 
 LudV8LR[2, 2, 1, 3] -> (FudBmm["1", 1, "8", 8] + FudBmm["3", 2, "8", 8] - 
    FudBmp["1", 1, "8", 8] - FudBmp["3", 2, "8", 8] + 
    FudBpm["1", 1, "8", 8] + FudBpm["3", 2, "8", 8] - 
    FudBpp["1", 1, "8", 8] - FudBpp["3", 2, "8", 8])/2, 
 LudV8LR[2, 2, 2, 1] -> (-FudBmm["1", 1, "8", 3] - FudBmm["3", 2, "8", 3] + 
    FudBmp["1", 1, "8", 3] + FudBmp["3", 2, "8", 3] - 
    FudBpm["1", 1, "8", 3] - FudBpm["3", 2, "8", 3] + 
    FudBpp["1", 1, "8", 3] + FudBpp["3", 2, "8", 3])/2, 
 LudV8LR[2, 2, 2, 2] -> (-(Sqrt[6]*FudBmm["1", 1, "1", 1]) - 
    3*FudBmm["1", 1, "8", 4] + Sqrt[3]*FudBmm["1", 1, "8", 6] - 
    Sqrt[6]*FudBmm["3", 2, "1", 1] - 3*FudBmm["3", 2, "8", 4] + 
    Sqrt[3]*FudBmm["3", 2, "8", 6] + Sqrt[6]*FudBmp["1", 1, "1", 1] + 
    3*FudBmp["1", 1, "8", 4] - Sqrt[3]*FudBmp["1", 1, "8", 6] + 
    Sqrt[6]*FudBmp["3", 2, "1", 1] + 3*FudBmp["3", 2, "8", 4] - 
    Sqrt[3]*FudBmp["3", 2, "8", 6] - Sqrt[6]*FudBpm["1", 1, "1", 1] - 
    3*FudBpm["1", 1, "8", 4] + Sqrt[3]*FudBpm["1", 1, "8", 6] - 
    Sqrt[6]*FudBpm["3", 2, "1", 1] - 3*FudBpm["3", 2, "8", 4] + 
    Sqrt[3]*FudBpm["3", 2, "8", 6] + Sqrt[6]*FudBpp["1", 1, "1", 1] + 
    3*FudBpp["1", 1, "8", 4] - Sqrt[3]*FudBpp["1", 1, "8", 6] + 
    Sqrt[6]*FudBpp["3", 2, "1", 1] + 3*FudBpp["3", 2, "8", 4] - 
    Sqrt[3]*FudBpp["3", 2, "8", 6])/(6*Sqrt[2]), 
 LudV8LR[2, 2, 2, 3] -> (-FudBmm["1", 1, "8", 7] - FudBmm["3", 2, "8", 7] + 
    FudBmp["1", 1, "8", 7] + FudBmp["3", 2, "8", 7] - 
    FudBpm["1", 1, "8", 7] - FudBpm["3", 2, "8", 7] + 
    FudBpp["1", 1, "8", 7] + FudBpp["3", 2, "8", 7])/2, 
 LudV8LR[2, 2, 3, 1] -> (-FudBmm["1", 1, "8", 1] - FudBmm["3", 2, "8", 1] + 
    FudBmp["1", 1, "8", 1] + FudBmp["3", 2, "8", 1] - 
    FudBpm["1", 1, "8", 1] - FudBpm["3", 2, "8", 1] + 
    FudBpp["1", 1, "8", 1] + FudBpp["3", 2, "8", 1])/2, 
 LudV8LR[2, 2, 3, 2] -> (-FudBmm["1", 1, "8", 2] - FudBmm["3", 2, "8", 2] + 
    FudBmp["1", 1, "8", 2] + FudBmp["3", 2, "8", 2] - 
    FudBpm["1", 1, "8", 2] - FudBpm["3", 2, "8", 2] + 
    FudBpp["1", 1, "8", 2] + FudBpp["3", 2, "8", 2])/2, 
 LudV8LR[2, 2, 3, 3] -> (-(Sqrt[2]*FudBmm["1", 1, "1", 1]) - 
    2*FudBmm["1", 1, "8", 6] - Sqrt[2]*FudBmm["3", 2, "1", 1] - 
    2*FudBmm["3", 2, "8", 6] + Sqrt[2]*FudBmp["1", 1, "1", 1] + 
    2*FudBmp["1", 1, "8", 6] + Sqrt[2]*FudBmp["3", 2, "1", 1] + 
    2*FudBmp["3", 2, "8", 6] - Sqrt[2]*FudBpm["1", 1, "1", 1] - 
    2*FudBpm["1", 1, "8", 6] - Sqrt[2]*FudBpm["3", 2, "1", 1] - 
    2*FudBpm["3", 2, "8", 6] + Sqrt[2]*FudBpp["1", 1, "1", 1] + 
    2*FudBpp["1", 1, "8", 6] + Sqrt[2]*FudBpp["3", 2, "1", 1] + 
    2*FudBpp["3", 2, "8", 6])/(2*Sqrt[6]), LduV1LR[1, 1, 1, 1] -> 
  (-(Sqrt[6]*FudBmm["1", 1, "1", 1]) + 3*FudBmm["1", 1, "8", 4] + 
    Sqrt[3]*FudBmm["1", 1, "8", 6] + Sqrt[6]*FudBmm["3", 2, "1", 1] - 
    3*FudBmm["3", 2, "8", 4] - Sqrt[3]*FudBmm["3", 2, "8", 6] - 
    2*Sqrt[6]*FudBmp["1", 1, "1", 1] + 6*FudBmp["1", 1, "8", 4] + 
    2*Sqrt[3]*FudBmp["1", 1, "8", 6] + 2*Sqrt[6]*FudBmp["3", 2, "1", 1] - 
    6*FudBmp["3", 2, "8", 4] - 2*Sqrt[3]*FudBmp["3", 2, "8", 6] + 
    Sqrt[6]*FudBpm["1", 1, "1", 1] - 3*FudBpm["1", 1, "8", 4] - 
    Sqrt[3]*FudBpm["1", 1, "8", 6] - Sqrt[6]*FudBpm["3", 2, "1", 1] + 
    3*FudBpm["3", 2, "8", 4] + Sqrt[3]*FudBpm["3", 2, "8", 6] + 
    2*Sqrt[6]*FudBpp["1", 1, "1", 1] - 6*FudBpp["1", 1, "8", 4] - 
    2*Sqrt[3]*FudBpp["1", 1, "8", 6] - 2*Sqrt[6]*FudBpp["3", 2, "1", 1] + 
    6*FudBpp["3", 2, "8", 4] + 2*Sqrt[3]*FudBpp["3", 2, "8", 6])/(9*Sqrt[2]), 
 LduV1LR[1, 1, 1, 2] -> (2*Sqrt[3]*FudBmm["3", 3, "1", 1] - 
    3*Sqrt[2]*FudBmm["3", 3, "8", 4] - Sqrt[6]*FudBmm["3", 3, "8", 6] + 
    4*Sqrt[3]*FudBmp["3", 3, "1", 1] - 6*Sqrt[2]*FudBmp["3", 3, "8", 4] - 
    2*Sqrt[6]*FudBmp["3", 3, "8", 6] - 2*Sqrt[3]*FudBpm["3", 3, "1", 1] + 
    3*Sqrt[2]*FudBpm["3", 3, "8", 4] + Sqrt[6]*FudBpm["3", 3, "8", 6] - 
    4*Sqrt[3]*FudBpp["3", 3, "1", 1] + 6*Sqrt[2]*FudBpp["3", 3, "8", 4] + 
    2*Sqrt[6]*FudBpp["3", 3, "8", 6])/(9*Sqrt[2]), 
 LduV1LR[1, 1, 2, 1] -> (-2*Sqrt[3]*FudBmm["3", 1, "1", 1] + 
    3*Sqrt[2]*FudBmm["3", 1, "8", 4] + Sqrt[6]*FudBmm["3", 1, "8", 6] - 
    4*Sqrt[3]*FudBmp["3", 1, "1", 1] + 6*Sqrt[2]*FudBmp["3", 1, "8", 4] + 
    2*Sqrt[6]*FudBmp["3", 1, "8", 6] + 2*Sqrt[3]*FudBpm["3", 1, "1", 1] - 
    3*Sqrt[2]*FudBpm["3", 1, "8", 4] - Sqrt[6]*FudBpm["3", 1, "8", 6] + 
    4*Sqrt[3]*FudBpp["3", 1, "1", 1] - 6*Sqrt[2]*FudBpp["3", 1, "8", 4] - 
    2*Sqrt[6]*FudBpp["3", 1, "8", 6])/(9*Sqrt[2]), 
 LduV1LR[1, 1, 2, 2] -> (-(Sqrt[6]*FudBmm["1", 1, "1", 1]) + 
    3*FudBmm["1", 1, "8", 4] + Sqrt[3]*FudBmm["1", 1, "8", 6] - 
    Sqrt[6]*FudBmm["3", 2, "1", 1] + 3*FudBmm["3", 2, "8", 4] + 
    Sqrt[3]*FudBmm["3", 2, "8", 6] - 2*Sqrt[6]*FudBmp["1", 1, "1", 1] + 
    6*FudBmp["1", 1, "8", 4] + 2*Sqrt[3]*FudBmp["1", 1, "8", 6] - 
    2*Sqrt[6]*FudBmp["3", 2, "1", 1] + 6*FudBmp["3", 2, "8", 4] + 
    2*Sqrt[3]*FudBmp["3", 2, "8", 6] + Sqrt[6]*FudBpm["1", 1, "1", 1] - 
    3*FudBpm["1", 1, "8", 4] - Sqrt[3]*FudBpm["1", 1, "8", 6] + 
    Sqrt[6]*FudBpm["3", 2, "1", 1] - 3*FudBpm["3", 2, "8", 4] - 
    Sqrt[3]*FudBpm["3", 2, "8", 6] + 2*Sqrt[6]*FudBpp["1", 1, "1", 1] - 
    6*FudBpp["1", 1, "8", 4] - 2*Sqrt[3]*FudBpp["1", 1, "8", 6] + 
    2*Sqrt[6]*FudBpp["3", 2, "1", 1] - 6*FudBpp["3", 2, "8", 4] - 
    2*Sqrt[3]*FudBpp["3", 2, "8", 6])/(9*Sqrt[2]), 
 LduV1LR[1, 2, 1, 1] -> (FudBmm["1", 1, "8", 5] - FudBmm["3", 2, "8", 5] + 
    2*FudBmp["1", 1, "8", 5] - 2*FudBmp["3", 2, "8", 5] - 
    FudBpm["1", 1, "8", 5] + FudBpm["3", 2, "8", 5] - 
    2*FudBpp["1", 1, "8", 5] + 2*FudBpp["3", 2, "8", 5])/3, 
 LduV1LR[1, 2, 1, 2] -> (Sqrt[2]*(-FudBmm["3", 3, "8", 5] - 
     2*FudBmp["3", 3, "8", 5] + FudBpm["3", 3, "8", 5] + 
     2*FudBpp["3", 3, "8", 5]))/3, LduV1LR[1, 2, 2, 1] -> 
  (Sqrt[2]*(FudBmm["3", 1, "8", 5] + 2*FudBmp["3", 1, "8", 5] - 
     FudBpm["3", 1, "8", 5] - 2*FudBpp["3", 1, "8", 5]))/3, 
 LduV1LR[1, 2, 2, 2] -> (FudBmm["1", 1, "8", 5] + FudBmm["3", 2, "8", 5] + 
    2*FudBmp["1", 1, "8", 5] + 2*FudBmp["3", 2, "8", 5] - 
    FudBpm["1", 1, "8", 5] - FudBpm["3", 2, "8", 5] - 
    2*FudBpp["1", 1, "8", 5] - 2*FudBpp["3", 2, "8", 5])/3, 
 LduV1LR[1, 3, 1, 1] -> (FudBmm["1", 1, "8", 8] - FudBmm["3", 2, "8", 8] + 
    2*FudBmp["1", 1, "8", 8] - 2*FudBmp["3", 2, "8", 8] - 
    FudBpm["1", 1, "8", 8] + FudBpm["3", 2, "8", 8] - 
    2*FudBpp["1", 1, "8", 8] + 2*FudBpp["3", 2, "8", 8])/3, 
 LduV1LR[1, 3, 1, 2] -> (Sqrt[2]*(-FudBmm["3", 3, "8", 8] - 
     2*FudBmp["3", 3, "8", 8] + FudBpm["3", 3, "8", 8] + 
     2*FudBpp["3", 3, "8", 8]))/3, LduV1LR[1, 3, 2, 1] -> 
  (Sqrt[2]*(FudBmm["3", 1, "8", 8] + 2*FudBmp["3", 1, "8", 8] - 
     FudBpm["3", 1, "8", 8] - 2*FudBpp["3", 1, "8", 8]))/3, 
 LduV1LR[1, 3, 2, 2] -> (FudBmm["1", 1, "8", 8] + FudBmm["3", 2, "8", 8] + 
    2*FudBmp["1", 1, "8", 8] + 2*FudBmp["3", 2, "8", 8] - 
    FudBpm["1", 1, "8", 8] - FudBpm["3", 2, "8", 8] - 
    2*FudBpp["1", 1, "8", 8] - 2*FudBpp["3", 2, "8", 8])/3, 
 LduV1LR[2, 1, 1, 1] -> (-FudBmm["1", 1, "8", 3] + FudBmm["3", 2, "8", 3] - 
    2*FudBmp["1", 1, "8", 3] + 2*FudBmp["3", 2, "8", 3] + 
    FudBpm["1", 1, "8", 3] - FudBpm["3", 2, "8", 3] + 
    2*FudBpp["1", 1, "8", 3] - 2*FudBpp["3", 2, "8", 3])/3, 
 LduV1LR[2, 1, 1, 2] -> (Sqrt[2]*(FudBmm["3", 3, "8", 3] + 
     2*FudBmp["3", 3, "8", 3] - FudBpm["3", 3, "8", 3] - 
     2*FudBpp["3", 3, "8", 3]))/3, LduV1LR[2, 1, 2, 1] -> 
  (Sqrt[2]*(-FudBmm["3", 1, "8", 3] - 2*FudBmp["3", 1, "8", 3] + 
     FudBpm["3", 1, "8", 3] + 2*FudBpp["3", 1, "8", 3]))/3, 
 LduV1LR[2, 1, 2, 2] -> (-FudBmm["1", 1, "8", 3] - FudBmm["3", 2, "8", 3] - 
    2*FudBmp["1", 1, "8", 3] - 2*FudBmp["3", 2, "8", 3] + 
    FudBpm["1", 1, "8", 3] + FudBpm["3", 2, "8", 3] + 
    2*FudBpp["1", 1, "8", 3] + 2*FudBpp["3", 2, "8", 3])/3, 
 LduV1LR[2, 2, 1, 1] -> (-(Sqrt[6]*FudBmm["1", 1, "1", 1]) - 
    3*FudBmm["1", 1, "8", 4] + Sqrt[3]*FudBmm["1", 1, "8", 6] + 
    Sqrt[6]*FudBmm["3", 2, "1", 1] + 3*FudBmm["3", 2, "8", 4] - 
    Sqrt[3]*FudBmm["3", 2, "8", 6] - 2*Sqrt[6]*FudBmp["1", 1, "1", 1] - 
    6*FudBmp["1", 1, "8", 4] + 2*Sqrt[3]*FudBmp["1", 1, "8", 6] + 
    2*Sqrt[6]*FudBmp["3", 2, "1", 1] + 6*FudBmp["3", 2, "8", 4] - 
    2*Sqrt[3]*FudBmp["3", 2, "8", 6] + Sqrt[6]*FudBpm["1", 1, "1", 1] + 
    3*FudBpm["1", 1, "8", 4] - Sqrt[3]*FudBpm["1", 1, "8", 6] - 
    Sqrt[6]*FudBpm["3", 2, "1", 1] - 3*FudBpm["3", 2, "8", 4] + 
    Sqrt[3]*FudBpm["3", 2, "8", 6] + 2*Sqrt[6]*FudBpp["1", 1, "1", 1] + 
    6*FudBpp["1", 1, "8", 4] - 2*Sqrt[3]*FudBpp["1", 1, "8", 6] - 
    2*Sqrt[6]*FudBpp["3", 2, "1", 1] - 6*FudBpp["3", 2, "8", 4] + 
    2*Sqrt[3]*FudBpp["3", 2, "8", 6])/(9*Sqrt[2]), 
 LduV1LR[2, 2, 1, 2] -> (2*Sqrt[3]*FudBmm["3", 3, "1", 1] + 
    3*Sqrt[2]*FudBmm["3", 3, "8", 4] - Sqrt[6]*FudBmm["3", 3, "8", 6] + 
    4*Sqrt[3]*FudBmp["3", 3, "1", 1] + 6*Sqrt[2]*FudBmp["3", 3, "8", 4] - 
    2*Sqrt[6]*FudBmp["3", 3, "8", 6] - 2*Sqrt[3]*FudBpm["3", 3, "1", 1] - 
    3*Sqrt[2]*FudBpm["3", 3, "8", 4] + Sqrt[6]*FudBpm["3", 3, "8", 6] - 
    4*Sqrt[3]*FudBpp["3", 3, "1", 1] - 6*Sqrt[2]*FudBpp["3", 3, "8", 4] + 
    2*Sqrt[6]*FudBpp["3", 3, "8", 6])/(9*Sqrt[2]), 
 LduV1LR[2, 2, 2, 1] -> (-2*Sqrt[3]*FudBmm["3", 1, "1", 1] - 
    3*Sqrt[2]*FudBmm["3", 1, "8", 4] + Sqrt[6]*FudBmm["3", 1, "8", 6] - 
    4*Sqrt[3]*FudBmp["3", 1, "1", 1] - 6*Sqrt[2]*FudBmp["3", 1, "8", 4] + 
    2*Sqrt[6]*FudBmp["3", 1, "8", 6] + 2*Sqrt[3]*FudBpm["3", 1, "1", 1] + 
    3*Sqrt[2]*FudBpm["3", 1, "8", 4] - Sqrt[6]*FudBpm["3", 1, "8", 6] + 
    4*Sqrt[3]*FudBpp["3", 1, "1", 1] + 6*Sqrt[2]*FudBpp["3", 1, "8", 4] - 
    2*Sqrt[6]*FudBpp["3", 1, "8", 6])/(9*Sqrt[2]), 
 LduV1LR[2, 2, 2, 2] -> (-(Sqrt[6]*FudBmm["1", 1, "1", 1]) - 
    3*FudBmm["1", 1, "8", 4] + Sqrt[3]*FudBmm["1", 1, "8", 6] - 
    Sqrt[6]*FudBmm["3", 2, "1", 1] - 3*FudBmm["3", 2, "8", 4] + 
    Sqrt[3]*FudBmm["3", 2, "8", 6] - 2*Sqrt[6]*FudBmp["1", 1, "1", 1] - 
    6*FudBmp["1", 1, "8", 4] + 2*Sqrt[3]*FudBmp["1", 1, "8", 6] - 
    2*Sqrt[6]*FudBmp["3", 2, "1", 1] - 6*FudBmp["3", 2, "8", 4] + 
    2*Sqrt[3]*FudBmp["3", 2, "8", 6] + Sqrt[6]*FudBpm["1", 1, "1", 1] + 
    3*FudBpm["1", 1, "8", 4] - Sqrt[3]*FudBpm["1", 1, "8", 6] + 
    Sqrt[6]*FudBpm["3", 2, "1", 1] + 3*FudBpm["3", 2, "8", 4] - 
    Sqrt[3]*FudBpm["3", 2, "8", 6] + 2*Sqrt[6]*FudBpp["1", 1, "1", 1] + 
    6*FudBpp["1", 1, "8", 4] - 2*Sqrt[3]*FudBpp["1", 1, "8", 6] + 
    2*Sqrt[6]*FudBpp["3", 2, "1", 1] + 6*FudBpp["3", 2, "8", 4] - 
    2*Sqrt[3]*FudBpp["3", 2, "8", 6])/(9*Sqrt[2]), 
 LduV1LR[2, 3, 1, 1] -> (-FudBmm["1", 1, "8", 7] + FudBmm["3", 2, "8", 7] - 
    2*FudBmp["1", 1, "8", 7] + 2*FudBmp["3", 2, "8", 7] + 
    FudBpm["1", 1, "8", 7] - FudBpm["3", 2, "8", 7] + 
    2*FudBpp["1", 1, "8", 7] - 2*FudBpp["3", 2, "8", 7])/3, 
 LduV1LR[2, 3, 1, 2] -> (Sqrt[2]*(FudBmm["3", 3, "8", 7] + 
     2*FudBmp["3", 3, "8", 7] - FudBpm["3", 3, "8", 7] - 
     2*FudBpp["3", 3, "8", 7]))/3, LduV1LR[2, 3, 2, 1] -> 
  (Sqrt[2]*(-FudBmm["3", 1, "8", 7] - 2*FudBmp["3", 1, "8", 7] + 
     FudBpm["3", 1, "8", 7] + 2*FudBpp["3", 1, "8", 7]))/3, 
 LduV1LR[2, 3, 2, 2] -> (-FudBmm["1", 1, "8", 7] - FudBmm["3", 2, "8", 7] - 
    2*FudBmp["1", 1, "8", 7] - 2*FudBmp["3", 2, "8", 7] + 
    FudBpm["1", 1, "8", 7] + FudBpm["3", 2, "8", 7] + 
    2*FudBpp["1", 1, "8", 7] + 2*FudBpp["3", 2, "8", 7])/3, 
 LduV1LR[3, 1, 1, 1] -> (-FudBmm["1", 1, "8", 1] + FudBmm["3", 2, "8", 1] - 
    2*FudBmp["1", 1, "8", 1] + 2*FudBmp["3", 2, "8", 1] + 
    FudBpm["1", 1, "8", 1] - FudBpm["3", 2, "8", 1] + 
    2*FudBpp["1", 1, "8", 1] - 2*FudBpp["3", 2, "8", 1])/3, 
 LduV1LR[3, 1, 1, 2] -> (Sqrt[2]*(FudBmm["3", 3, "8", 1] + 
     2*FudBmp["3", 3, "8", 1] - FudBpm["3", 3, "8", 1] - 
     2*FudBpp["3", 3, "8", 1]))/3, LduV1LR[3, 1, 2, 1] -> 
  (Sqrt[2]*(-FudBmm["3", 1, "8", 1] - 2*FudBmp["3", 1, "8", 1] + 
     FudBpm["3", 1, "8", 1] + 2*FudBpp["3", 1, "8", 1]))/3, 
 LduV1LR[3, 1, 2, 2] -> (-FudBmm["1", 1, "8", 1] - FudBmm["3", 2, "8", 1] - 
    2*FudBmp["1", 1, "8", 1] - 2*FudBmp["3", 2, "8", 1] + 
    FudBpm["1", 1, "8", 1] + FudBpm["3", 2, "8", 1] + 
    2*FudBpp["1", 1, "8", 1] + 2*FudBpp["3", 2, "8", 1])/3, 
 LduV1LR[3, 2, 1, 1] -> (-FudBmm["1", 1, "8", 2] + FudBmm["3", 2, "8", 2] - 
    2*FudBmp["1", 1, "8", 2] + 2*FudBmp["3", 2, "8", 2] + 
    FudBpm["1", 1, "8", 2] - FudBpm["3", 2, "8", 2] + 
    2*FudBpp["1", 1, "8", 2] - 2*FudBpp["3", 2, "8", 2])/3, 
 LduV1LR[3, 2, 1, 2] -> (Sqrt[2]*(FudBmm["3", 3, "8", 2] + 
     2*FudBmp["3", 3, "8", 2] - FudBpm["3", 3, "8", 2] - 
     2*FudBpp["3", 3, "8", 2]))/3, LduV1LR[3, 2, 2, 1] -> 
  (Sqrt[2]*(-FudBmm["3", 1, "8", 2] - 2*FudBmp["3", 1, "8", 2] + 
     FudBpm["3", 1, "8", 2] + 2*FudBpp["3", 1, "8", 2]))/3, 
 LduV1LR[3, 2, 2, 2] -> (-FudBmm["1", 1, "8", 2] - FudBmm["3", 2, "8", 2] - 
    2*FudBmp["1", 1, "8", 2] - 2*FudBmp["3", 2, "8", 2] + 
    FudBpm["1", 1, "8", 2] + FudBpm["3", 2, "8", 2] + 
    2*FudBpp["1", 1, "8", 2] + 2*FudBpp["3", 2, "8", 2])/3, 
 LduV1LR[3, 3, 1, 1] -> (-(Sqrt[2]*FudBmm["1", 1, "1", 1]) - 
    2*FudBmm["1", 1, "8", 6] + Sqrt[2]*FudBmm["3", 2, "1", 1] + 
    2*FudBmm["3", 2, "8", 6] - 2*Sqrt[2]*FudBmp["1", 1, "1", 1] - 
    4*FudBmp["1", 1, "8", 6] + 2*Sqrt[2]*FudBmp["3", 2, "1", 1] + 
    4*FudBmp["3", 2, "8", 6] + Sqrt[2]*FudBpm["1", 1, "1", 1] + 
    2*FudBpm["1", 1, "8", 6] - Sqrt[2]*FudBpm["3", 2, "1", 1] - 
    2*FudBpm["3", 2, "8", 6] + 2*Sqrt[2]*FudBpp["1", 1, "1", 1] + 
    4*FudBpp["1", 1, "8", 6] - 2*Sqrt[2]*FudBpp["3", 2, "1", 1] - 
    4*FudBpp["3", 2, "8", 6])/(3*Sqrt[6]), LduV1LR[3, 3, 1, 2] -> 
  (Sqrt[2/3]*(FudBmm["3", 3, "1", 1] + Sqrt[2]*FudBmm["3", 3, "8", 6] + 
     2*FudBmp["3", 3, "1", 1] + 2*Sqrt[2]*FudBmp["3", 3, "8", 6] - 
     FudBpm["3", 3, "1", 1] - Sqrt[2]*FudBpm["3", 3, "8", 6] - 
     2*FudBpp["3", 3, "1", 1] - 2*Sqrt[2]*FudBpp["3", 3, "8", 6]))/3, 
 LduV1LR[3, 3, 2, 1] -> (Sqrt[2/3]*(-FudBmm["3", 1, "1", 1] - 
     Sqrt[2]*FudBmm["3", 1, "8", 6] - 2*FudBmp["3", 1, "1", 1] - 
     2*Sqrt[2]*FudBmp["3", 1, "8", 6] + FudBpm["3", 1, "1", 1] + 
     Sqrt[2]*FudBpm["3", 1, "8", 6] + 2*FudBpp["3", 1, "1", 1] + 
     2*Sqrt[2]*FudBpp["3", 1, "8", 6]))/3, LduV1LR[3, 3, 2, 2] -> 
  (-(Sqrt[2]*FudBmm["1", 1, "1", 1]) - 2*FudBmm["1", 1, "8", 6] - 
    Sqrt[2]*FudBmm["3", 2, "1", 1] - 2*FudBmm["3", 2, "8", 6] - 
    2*Sqrt[2]*FudBmp["1", 1, "1", 1] - 4*FudBmp["1", 1, "8", 6] - 
    2*Sqrt[2]*FudBmp["3", 2, "1", 1] - 4*FudBmp["3", 2, "8", 6] + 
    Sqrt[2]*FudBpm["1", 1, "1", 1] + 2*FudBpm["1", 1, "8", 6] + 
    Sqrt[2]*FudBpm["3", 2, "1", 1] + 2*FudBpm["3", 2, "8", 6] + 
    2*Sqrt[2]*FudBpp["1", 1, "1", 1] + 4*FudBpp["1", 1, "8", 6] + 
    2*Sqrt[2]*FudBpp["3", 2, "1", 1] + 4*FudBpp["3", 2, "8", 6])/(3*Sqrt[6]), 
 LduV8LR[1, 1, 1, 1] -> (Sqrt[6]*FudBmm["1", 1, "1", 1] - 
    3*FudBmm["1", 1, "8", 4] - Sqrt[3]*FudBmm["1", 1, "8", 6] - 
    Sqrt[6]*FudBmm["3", 2, "1", 1] + 3*FudBmm["3", 2, "8", 4] + 
    Sqrt[3]*FudBmm["3", 2, "8", 6] - Sqrt[6]*FudBmp["1", 1, "1", 1] + 
    3*FudBmp["1", 1, "8", 4] + Sqrt[3]*FudBmp["1", 1, "8", 6] + 
    Sqrt[6]*FudBmp["3", 2, "1", 1] - 3*FudBmp["3", 2, "8", 4] - 
    Sqrt[3]*FudBmp["3", 2, "8", 6] - Sqrt[6]*FudBpm["1", 1, "1", 1] + 
    3*FudBpm["1", 1, "8", 4] + Sqrt[3]*FudBpm["1", 1, "8", 6] + 
    Sqrt[6]*FudBpm["3", 2, "1", 1] - 3*FudBpm["3", 2, "8", 4] - 
    Sqrt[3]*FudBpm["3", 2, "8", 6] + Sqrt[6]*FudBpp["1", 1, "1", 1] - 
    3*FudBpp["1", 1, "8", 4] - Sqrt[3]*FudBpp["1", 1, "8", 6] - 
    Sqrt[6]*FudBpp["3", 2, "1", 1] + 3*FudBpp["3", 2, "8", 4] + 
    Sqrt[3]*FudBpp["3", 2, "8", 6])/(6*Sqrt[2]), 
 LduV8LR[1, 1, 1, 2] -> (-(Sqrt[6]*FudBmm["3", 3, "1", 1]) + 
    3*FudBmm["3", 3, "8", 4] + Sqrt[3]*FudBmm["3", 3, "8", 6] + 
    Sqrt[6]*FudBmp["3", 3, "1", 1] - 3*FudBmp["3", 3, "8", 4] - 
    Sqrt[3]*FudBmp["3", 3, "8", 6] + Sqrt[6]*FudBpm["3", 3, "1", 1] - 
    3*FudBpm["3", 3, "8", 4] - Sqrt[3]*FudBpm["3", 3, "8", 6] - 
    Sqrt[6]*FudBpp["3", 3, "1", 1] + 3*FudBpp["3", 3, "8", 4] + 
    Sqrt[3]*FudBpp["3", 3, "8", 6])/6, LduV8LR[1, 1, 2, 1] -> 
  (Sqrt[6]*FudBmm["3", 1, "1", 1] - 3*FudBmm["3", 1, "8", 4] - 
    Sqrt[3]*FudBmm["3", 1, "8", 6] - Sqrt[6]*FudBmp["3", 1, "1", 1] + 
    3*FudBmp["3", 1, "8", 4] + Sqrt[3]*FudBmp["3", 1, "8", 6] - 
    Sqrt[6]*FudBpm["3", 1, "1", 1] + 3*FudBpm["3", 1, "8", 4] + 
    Sqrt[3]*FudBpm["3", 1, "8", 6] + Sqrt[6]*FudBpp["3", 1, "1", 1] - 
    3*FudBpp["3", 1, "8", 4] - Sqrt[3]*FudBpp["3", 1, "8", 6])/6, 
 LduV8LR[1, 1, 2, 2] -> (Sqrt[6]*FudBmm["1", 1, "1", 1] - 
    3*FudBmm["1", 1, "8", 4] - Sqrt[3]*FudBmm["1", 1, "8", 6] + 
    Sqrt[6]*FudBmm["3", 2, "1", 1] - 3*FudBmm["3", 2, "8", 4] - 
    Sqrt[3]*FudBmm["3", 2, "8", 6] - Sqrt[6]*FudBmp["1", 1, "1", 1] + 
    3*FudBmp["1", 1, "8", 4] + Sqrt[3]*FudBmp["1", 1, "8", 6] - 
    Sqrt[6]*FudBmp["3", 2, "1", 1] + 3*FudBmp["3", 2, "8", 4] + 
    Sqrt[3]*FudBmp["3", 2, "8", 6] - Sqrt[6]*FudBpm["1", 1, "1", 1] + 
    3*FudBpm["1", 1, "8", 4] + Sqrt[3]*FudBpm["1", 1, "8", 6] - 
    Sqrt[6]*FudBpm["3", 2, "1", 1] + 3*FudBpm["3", 2, "8", 4] + 
    Sqrt[3]*FudBpm["3", 2, "8", 6] + Sqrt[6]*FudBpp["1", 1, "1", 1] - 
    3*FudBpp["1", 1, "8", 4] - Sqrt[3]*FudBpp["1", 1, "8", 6] + 
    Sqrt[6]*FudBpp["3", 2, "1", 1] - 3*FudBpp["3", 2, "8", 4] - 
    Sqrt[3]*FudBpp["3", 2, "8", 6])/(6*Sqrt[2]), 
 LduV8LR[1, 2, 1, 1] -> (-FudBmm["1", 1, "8", 5] + FudBmm["3", 2, "8", 5] + 
    FudBmp["1", 1, "8", 5] - FudBmp["3", 2, "8", 5] + 
    FudBpm["1", 1, "8", 5] - FudBpm["3", 2, "8", 5] - 
    FudBpp["1", 1, "8", 5] + FudBpp["3", 2, "8", 5])/2, 
 LduV8LR[1, 2, 1, 2] -> (FudBmm["3", 3, "8", 5] - FudBmp["3", 3, "8", 5] - 
    FudBpm["3", 3, "8", 5] + FudBpp["3", 3, "8", 5])/Sqrt[2], 
 LduV8LR[1, 2, 2, 1] -> (-FudBmm["3", 1, "8", 5] + FudBmp["3", 1, "8", 5] + 
    FudBpm["3", 1, "8", 5] - FudBpp["3", 1, "8", 5])/Sqrt[2], 
 LduV8LR[1, 2, 2, 2] -> (-FudBmm["1", 1, "8", 5] - FudBmm["3", 2, "8", 5] + 
    FudBmp["1", 1, "8", 5] + FudBmp["3", 2, "8", 5] + 
    FudBpm["1", 1, "8", 5] + FudBpm["3", 2, "8", 5] - 
    FudBpp["1", 1, "8", 5] - FudBpp["3", 2, "8", 5])/2, 
 LduV8LR[1, 3, 1, 1] -> (-FudBmm["1", 1, "8", 8] + FudBmm["3", 2, "8", 8] + 
    FudBmp["1", 1, "8", 8] - FudBmp["3", 2, "8", 8] + 
    FudBpm["1", 1, "8", 8] - FudBpm["3", 2, "8", 8] - 
    FudBpp["1", 1, "8", 8] + FudBpp["3", 2, "8", 8])/2, 
 LduV8LR[1, 3, 1, 2] -> (FudBmm["3", 3, "8", 8] - FudBmp["3", 3, "8", 8] - 
    FudBpm["3", 3, "8", 8] + FudBpp["3", 3, "8", 8])/Sqrt[2], 
 LduV8LR[1, 3, 2, 1] -> (-FudBmm["3", 1, "8", 8] + FudBmp["3", 1, "8", 8] + 
    FudBpm["3", 1, "8", 8] - FudBpp["3", 1, "8", 8])/Sqrt[2], 
 LduV8LR[1, 3, 2, 2] -> (-FudBmm["1", 1, "8", 8] - FudBmm["3", 2, "8", 8] + 
    FudBmp["1", 1, "8", 8] + FudBmp["3", 2, "8", 8] + 
    FudBpm["1", 1, "8", 8] + FudBpm["3", 2, "8", 8] - 
    FudBpp["1", 1, "8", 8] - FudBpp["3", 2, "8", 8])/2, 
 LduV8LR[2, 1, 1, 1] -> (FudBmm["1", 1, "8", 3] - FudBmm["3", 2, "8", 3] - 
    FudBmp["1", 1, "8", 3] + FudBmp["3", 2, "8", 3] - 
    FudBpm["1", 1, "8", 3] + FudBpm["3", 2, "8", 3] + 
    FudBpp["1", 1, "8", 3] - FudBpp["3", 2, "8", 3])/2, 
 LduV8LR[2, 1, 1, 2] -> (-FudBmm["3", 3, "8", 3] + FudBmp["3", 3, "8", 3] + 
    FudBpm["3", 3, "8", 3] - FudBpp["3", 3, "8", 3])/Sqrt[2], 
 LduV8LR[2, 1, 2, 1] -> (FudBmm["3", 1, "8", 3] - FudBmp["3", 1, "8", 3] - 
    FudBpm["3", 1, "8", 3] + FudBpp["3", 1, "8", 3])/Sqrt[2], 
 LduV8LR[2, 1, 2, 2] -> (FudBmm["1", 1, "8", 3] + FudBmm["3", 2, "8", 3] - 
    FudBmp["1", 1, "8", 3] - FudBmp["3", 2, "8", 3] - 
    FudBpm["1", 1, "8", 3] - FudBpm["3", 2, "8", 3] + 
    FudBpp["1", 1, "8", 3] + FudBpp["3", 2, "8", 3])/2, 
 LduV8LR[2, 2, 1, 1] -> (Sqrt[6]*FudBmm["1", 1, "1", 1] + 
    3*FudBmm["1", 1, "8", 4] - Sqrt[3]*FudBmm["1", 1, "8", 6] - 
    Sqrt[6]*FudBmm["3", 2, "1", 1] - 3*FudBmm["3", 2, "8", 4] + 
    Sqrt[3]*FudBmm["3", 2, "8", 6] - Sqrt[6]*FudBmp["1", 1, "1", 1] - 
    3*FudBmp["1", 1, "8", 4] + Sqrt[3]*FudBmp["1", 1, "8", 6] + 
    Sqrt[6]*FudBmp["3", 2, "1", 1] + 3*FudBmp["3", 2, "8", 4] - 
    Sqrt[3]*FudBmp["3", 2, "8", 6] - Sqrt[6]*FudBpm["1", 1, "1", 1] - 
    3*FudBpm["1", 1, "8", 4] + Sqrt[3]*FudBpm["1", 1, "8", 6] + 
    Sqrt[6]*FudBpm["3", 2, "1", 1] + 3*FudBpm["3", 2, "8", 4] - 
    Sqrt[3]*FudBpm["3", 2, "8", 6] + Sqrt[6]*FudBpp["1", 1, "1", 1] + 
    3*FudBpp["1", 1, "8", 4] - Sqrt[3]*FudBpp["1", 1, "8", 6] - 
    Sqrt[6]*FudBpp["3", 2, "1", 1] - 3*FudBpp["3", 2, "8", 4] + 
    Sqrt[3]*FudBpp["3", 2, "8", 6])/(6*Sqrt[2]), 
 LduV8LR[2, 2, 1, 2] -> (-(Sqrt[6]*FudBmm["3", 3, "1", 1]) - 
    3*FudBmm["3", 3, "8", 4] + Sqrt[3]*FudBmm["3", 3, "8", 6] + 
    Sqrt[6]*FudBmp["3", 3, "1", 1] + 3*FudBmp["3", 3, "8", 4] - 
    Sqrt[3]*FudBmp["3", 3, "8", 6] + Sqrt[6]*FudBpm["3", 3, "1", 1] + 
    3*FudBpm["3", 3, "8", 4] - Sqrt[3]*FudBpm["3", 3, "8", 6] - 
    Sqrt[6]*FudBpp["3", 3, "1", 1] - 3*FudBpp["3", 3, "8", 4] + 
    Sqrt[3]*FudBpp["3", 3, "8", 6])/6, LduV8LR[2, 2, 2, 1] -> 
  (Sqrt[6]*FudBmm["3", 1, "1", 1] + 3*FudBmm["3", 1, "8", 4] - 
    Sqrt[3]*FudBmm["3", 1, "8", 6] - Sqrt[6]*FudBmp["3", 1, "1", 1] - 
    3*FudBmp["3", 1, "8", 4] + Sqrt[3]*FudBmp["3", 1, "8", 6] - 
    Sqrt[6]*FudBpm["3", 1, "1", 1] - 3*FudBpm["3", 1, "8", 4] + 
    Sqrt[3]*FudBpm["3", 1, "8", 6] + Sqrt[6]*FudBpp["3", 1, "1", 1] + 
    3*FudBpp["3", 1, "8", 4] - Sqrt[3]*FudBpp["3", 1, "8", 6])/6, 
 LduV8LR[2, 2, 2, 2] -> (Sqrt[6]*FudBmm["1", 1, "1", 1] + 
    3*FudBmm["1", 1, "8", 4] - Sqrt[3]*FudBmm["1", 1, "8", 6] + 
    Sqrt[6]*FudBmm["3", 2, "1", 1] + 3*FudBmm["3", 2, "8", 4] - 
    Sqrt[3]*FudBmm["3", 2, "8", 6] - Sqrt[6]*FudBmp["1", 1, "1", 1] - 
    3*FudBmp["1", 1, "8", 4] + Sqrt[3]*FudBmp["1", 1, "8", 6] - 
    Sqrt[6]*FudBmp["3", 2, "1", 1] - 3*FudBmp["3", 2, "8", 4] + 
    Sqrt[3]*FudBmp["3", 2, "8", 6] - Sqrt[6]*FudBpm["1", 1, "1", 1] - 
    3*FudBpm["1", 1, "8", 4] + Sqrt[3]*FudBpm["1", 1, "8", 6] - 
    Sqrt[6]*FudBpm["3", 2, "1", 1] - 3*FudBpm["3", 2, "8", 4] + 
    Sqrt[3]*FudBpm["3", 2, "8", 6] + Sqrt[6]*FudBpp["1", 1, "1", 1] + 
    3*FudBpp["1", 1, "8", 4] - Sqrt[3]*FudBpp["1", 1, "8", 6] + 
    Sqrt[6]*FudBpp["3", 2, "1", 1] + 3*FudBpp["3", 2, "8", 4] - 
    Sqrt[3]*FudBpp["3", 2, "8", 6])/(6*Sqrt[2]), 
 LduV8LR[2, 3, 1, 1] -> (FudBmm["1", 1, "8", 7] - FudBmm["3", 2, "8", 7] - 
    FudBmp["1", 1, "8", 7] + FudBmp["3", 2, "8", 7] - 
    FudBpm["1", 1, "8", 7] + FudBpm["3", 2, "8", 7] + 
    FudBpp["1", 1, "8", 7] - FudBpp["3", 2, "8", 7])/2, 
 LduV8LR[2, 3, 1, 2] -> (-FudBmm["3", 3, "8", 7] + FudBmp["3", 3, "8", 7] + 
    FudBpm["3", 3, "8", 7] - FudBpp["3", 3, "8", 7])/Sqrt[2], 
 LduV8LR[2, 3, 2, 1] -> (FudBmm["3", 1, "8", 7] - FudBmp["3", 1, "8", 7] - 
    FudBpm["3", 1, "8", 7] + FudBpp["3", 1, "8", 7])/Sqrt[2], 
 LduV8LR[2, 3, 2, 2] -> (FudBmm["1", 1, "8", 7] + FudBmm["3", 2, "8", 7] - 
    FudBmp["1", 1, "8", 7] - FudBmp["3", 2, "8", 7] - 
    FudBpm["1", 1, "8", 7] - FudBpm["3", 2, "8", 7] + 
    FudBpp["1", 1, "8", 7] + FudBpp["3", 2, "8", 7])/2, 
 LduV8LR[3, 1, 1, 1] -> (FudBmm["1", 1, "8", 1] - FudBmm["3", 2, "8", 1] - 
    FudBmp["1", 1, "8", 1] + FudBmp["3", 2, "8", 1] - 
    FudBpm["1", 1, "8", 1] + FudBpm["3", 2, "8", 1] + 
    FudBpp["1", 1, "8", 1] - FudBpp["3", 2, "8", 1])/2, 
 LduV8LR[3, 1, 1, 2] -> (-FudBmm["3", 3, "8", 1] + FudBmp["3", 3, "8", 1] + 
    FudBpm["3", 3, "8", 1] - FudBpp["3", 3, "8", 1])/Sqrt[2], 
 LduV8LR[3, 1, 2, 1] -> (FudBmm["3", 1, "8", 1] - FudBmp["3", 1, "8", 1] - 
    FudBpm["3", 1, "8", 1] + FudBpp["3", 1, "8", 1])/Sqrt[2], 
 LduV8LR[3, 1, 2, 2] -> (FudBmm["1", 1, "8", 1] + FudBmm["3", 2, "8", 1] - 
    FudBmp["1", 1, "8", 1] - FudBmp["3", 2, "8", 1] - 
    FudBpm["1", 1, "8", 1] - FudBpm["3", 2, "8", 1] + 
    FudBpp["1", 1, "8", 1] + FudBpp["3", 2, "8", 1])/2, 
 LduV8LR[3, 2, 1, 1] -> (FudBmm["1", 1, "8", 2] - FudBmm["3", 2, "8", 2] - 
    FudBmp["1", 1, "8", 2] + FudBmp["3", 2, "8", 2] - 
    FudBpm["1", 1, "8", 2] + FudBpm["3", 2, "8", 2] + 
    FudBpp["1", 1, "8", 2] - FudBpp["3", 2, "8", 2])/2, 
 LduV8LR[3, 2, 1, 2] -> (-FudBmm["3", 3, "8", 2] + FudBmp["3", 3, "8", 2] + 
    FudBpm["3", 3, "8", 2] - FudBpp["3", 3, "8", 2])/Sqrt[2], 
 LduV8LR[3, 2, 2, 1] -> (FudBmm["3", 1, "8", 2] - FudBmp["3", 1, "8", 2] - 
    FudBpm["3", 1, "8", 2] + FudBpp["3", 1, "8", 2])/Sqrt[2], 
 LduV8LR[3, 2, 2, 2] -> (FudBmm["1", 1, "8", 2] + FudBmm["3", 2, "8", 2] - 
    FudBmp["1", 1, "8", 2] - FudBmp["3", 2, "8", 2] - 
    FudBpm["1", 1, "8", 2] - FudBpm["3", 2, "8", 2] + 
    FudBpp["1", 1, "8", 2] + FudBpp["3", 2, "8", 2])/2, 
 LduV8LR[3, 3, 1, 1] -> (Sqrt[2]*FudBmm["1", 1, "1", 1] + 
    2*FudBmm["1", 1, "8", 6] - Sqrt[2]*FudBmm["3", 2, "1", 1] - 
    2*FudBmm["3", 2, "8", 6] - Sqrt[2]*FudBmp["1", 1, "1", 1] - 
    2*FudBmp["1", 1, "8", 6] + Sqrt[2]*FudBmp["3", 2, "1", 1] + 
    2*FudBmp["3", 2, "8", 6] - Sqrt[2]*FudBpm["1", 1, "1", 1] - 
    2*FudBpm["1", 1, "8", 6] + Sqrt[2]*FudBpm["3", 2, "1", 1] + 
    2*FudBpm["3", 2, "8", 6] + Sqrt[2]*FudBpp["1", 1, "1", 1] + 
    2*FudBpp["1", 1, "8", 6] - Sqrt[2]*FudBpp["3", 2, "1", 1] - 
    2*FudBpp["3", 2, "8", 6])/(2*Sqrt[6]), LduV8LR[3, 3, 1, 2] -> 
  (-FudBmm["3", 3, "1", 1] - Sqrt[2]*FudBmm["3", 3, "8", 6] + 
    FudBmp["3", 3, "1", 1] + Sqrt[2]*FudBmp["3", 3, "8", 6] + 
    FudBpm["3", 3, "1", 1] + Sqrt[2]*FudBpm["3", 3, "8", 6] - 
    FudBpp["3", 3, "1", 1] - Sqrt[2]*FudBpp["3", 3, "8", 6])/Sqrt[6], 
 LduV8LR[3, 3, 2, 1] -> (FudBmm["3", 1, "1", 1] + 
    Sqrt[2]*FudBmm["3", 1, "8", 6] - FudBmp["3", 1, "1", 1] - 
    Sqrt[2]*FudBmp["3", 1, "8", 6] - FudBpm["3", 1, "1", 1] - 
    Sqrt[2]*FudBpm["3", 1, "8", 6] + FudBpp["3", 1, "1", 1] + 
    Sqrt[2]*FudBpp["3", 1, "8", 6])/Sqrt[6], 
 LduV8LR[3, 3, 2, 2] -> (Sqrt[2]*FudBmm["1", 1, "1", 1] + 
    2*FudBmm["1", 1, "8", 6] + Sqrt[2]*FudBmm["3", 2, "1", 1] + 
    2*FudBmm["3", 2, "8", 6] - Sqrt[2]*FudBmp["1", 1, "1", 1] - 
    2*FudBmp["1", 1, "8", 6] - Sqrt[2]*FudBmp["3", 2, "1", 1] - 
    2*FudBmp["3", 2, "8", 6] - Sqrt[2]*FudBpm["1", 1, "1", 1] - 
    2*FudBpm["1", 1, "8", 6] - Sqrt[2]*FudBpm["3", 2, "1", 1] - 
    2*FudBpm["3", 2, "8", 6] + Sqrt[2]*FudBpp["1", 1, "1", 1] + 
    2*FudBpp["1", 1, "8", 6] + Sqrt[2]*FudBpp["3", 2, "1", 1] + 
    2*FudBpp["3", 2, "8", 6])/(2*Sqrt[6]), LddV1LR[1, 1, 1, 1] -> 
  (5*Sqrt[3]*FddBpmp["1", 1] + 5*Sqrt[3]*FddBpmp["27", 12] + 
    3*Sqrt[5]*FddBpmp["27", 16] + Sqrt[15]*FddBpmp["27", 18] - 
    6*Sqrt[5]*FddBpmp["8", 4] - 2*Sqrt[15]*FddBpmp["8", 6] + 
    10*Sqrt[3]*FddBppp["1", 1] + 10*Sqrt[3]*FddBppp["27", 12] + 
    6*Sqrt[5]*FddBppp["27", 16] + 2*Sqrt[15]*FddBppp["27", 18] - 
    12*Sqrt[5]*FddBppp["8", 4] - 4*Sqrt[15]*FddBppp["8", 6])/45, 
 LddV1LR[1, 1, 1, 2] -> -1/45*(5*Sqrt[6]*FddBmmm["10bar", 5] + 
     10*Sqrt[3]*FddBmmm["8", 5] + 10*Sqrt[6]*FddBmpm["10bar", 5] + 
     20*Sqrt[3]*FddBmpm["8", 5] - 15*FddBpmp["27", 13] - 
     3*Sqrt[5]*FddBpmp["27", 17] + 6*Sqrt[5]*FddBpmp["8", 5] - 
     30*FddBppp["27", 13] - 6*Sqrt[5]*FddBppp["27", 17] + 
     12*Sqrt[5]*FddBppp["8", 5])/Sqrt[2], LddV1LR[1, 1, 1, 3] -> 
  (5*Sqrt[6]*FddBmmm["10bar", 2] - 10*Sqrt[3]*FddBmmm["8", 8] + 
    10*Sqrt[6]*FddBmpm["10bar", 2] - 20*Sqrt[3]*FddBmpm["8", 8] + 
    5*Sqrt[6]*FddBpmp["27", 21] + 2*Sqrt[30]*FddBpmp["27", 24] - 
    6*Sqrt[5]*FddBpmp["8", 8] + 10*Sqrt[6]*FddBppp["27", 21] + 
    4*Sqrt[30]*FddBppp["27", 24] - 12*Sqrt[5]*FddBppp["8", 8])/(45*Sqrt[2]), 
 LddV1LR[1, 1, 2, 1] -> (5*Sqrt[6]*FddBmmp["10", 5] + 
    10*Sqrt[3]*FddBmmp["8", 3] + 10*Sqrt[6]*FddBmpp["10", 5] + 
    20*Sqrt[3]*FddBmpp["8", 3] - 15*FddBpmp["27", 11] - 
    3*Sqrt[5]*FddBpmp["27", 15] + 6*Sqrt[5]*FddBpmp["8", 3] - 
    30*FddBppp["27", 11] - 6*Sqrt[5]*FddBppp["27", 15] + 
    12*Sqrt[5]*FddBppp["8", 3])/(45*Sqrt[2]), 
 LddV1LR[1, 1, 2, 2] -> (10*FddBmmm["10bar", 6] + 
    10*Sqrt[2]*FddBmmm["8", 4] + 10*FddBmmp["10", 6] + 
    10*Sqrt[2]*FddBmmp["8", 4] + 20*FddBmpm["10bar", 6] + 
    20*Sqrt[2]*FddBmpm["8", 4] + 20*FddBmpp["10", 6] + 
    20*Sqrt[2]*FddBmpp["8", 4] - 10*FddBpmm["1", 1] - 
    10*Sqrt[2]*FddBpmm["8", 6] + 5*Sqrt[2]*FddBpmp["1", 1] - 
    10*Sqrt[2]*FddBpmp["27", 12] + Sqrt[10]*FddBpmp["27", 18] - 
    2*Sqrt[10]*FddBpmp["8", 6] - 20*FddBppm["1", 1] - 
    20*Sqrt[2]*FddBppm["8", 6] + 10*Sqrt[2]*FddBppp["1", 1] - 
    20*Sqrt[2]*FddBppp["27", 12] + 2*Sqrt[10]*FddBppp["27", 18] - 
    4*Sqrt[10]*FddBppp["8", 6])/(30*Sqrt[6]), 
 LddV1LR[1, 1, 2, 3] -> (-5*Sqrt[6]*FddBmmm["10bar", 3] + 
    5*Sqrt[3]*FddBmmm["8", 7] + 5*Sqrt[6]*FddBmmp["10", 8] + 
    5*Sqrt[3]*FddBmmp["8", 7] - 10*Sqrt[6]*FddBmpm["10bar", 3] + 
    10*Sqrt[3]*FddBmpm["8", 7] + 10*Sqrt[6]*FddBmpp["10", 8] + 
    10*Sqrt[3]*FddBmpp["8", 7] + 15*FddBpmm["8", 7] - 
    5*Sqrt[6]*FddBpmp["27", 20] - Sqrt[30]*FddBpmp["27", 23] + 
    3*Sqrt[5]*FddBpmp["8", 7] + 30*FddBppm["8", 7] - 
    10*Sqrt[6]*FddBppp["27", 20] - 2*Sqrt[30]*FddBppp["27", 23] + 
    6*Sqrt[5]*FddBppp["8", 7])/(45*Sqrt[2]), 
 LddV1LR[1, 1, 3, 1] -> -1/45*(5*Sqrt[6]*FddBmmp["10", 2] - 
     10*Sqrt[3]*FddBmmp["8", 1] + 10*Sqrt[6]*FddBmpp["10", 2] - 
     20*Sqrt[3]*FddBmpp["8", 1] + 5*Sqrt[6]*FddBpmp["27", 5] + 
     2*Sqrt[30]*FddBpmp["27", 8] - 6*Sqrt[5]*FddBpmp["8", 1] + 
     10*Sqrt[6]*FddBppp["27", 5] + 4*Sqrt[30]*FddBppp["27", 8] - 
     12*Sqrt[5]*FddBppp["8", 1])/Sqrt[2], LddV1LR[1, 1, 3, 2] -> 
  (5*Sqrt[6]*FddBmmm["10bar", 8] + 5*Sqrt[3]*FddBmmm["8", 2] - 
    5*Sqrt[6]*FddBmmp["10", 3] + 5*Sqrt[3]*FddBmmp["8", 2] + 
    10*Sqrt[6]*FddBmpm["10bar", 8] + 10*Sqrt[3]*FddBmpm["8", 2] - 
    10*Sqrt[6]*FddBmpp["10", 3] + 10*Sqrt[3]*FddBmpp["8", 2] + 
    15*FddBpmm["8", 2] - 5*Sqrt[6]*FddBpmp["27", 6] - 
    Sqrt[30]*FddBpmp["27", 9] + 3*Sqrt[5]*FddBpmp["8", 2] + 
    30*FddBppm["8", 2] - 10*Sqrt[6]*FddBppp["27", 6] - 
    2*Sqrt[30]*FddBppp["27", 9] + 6*Sqrt[5]*FddBppp["8", 2])/(45*Sqrt[2]), 
 LddV1LR[1, 1, 3, 3] -> (-10*Sqrt[3]*FddBmmm["10bar", 6] + 
    5*Sqrt[6]*FddBmmm["8", 4] + 15*Sqrt[2]*FddBmmm["8", 6] - 
    10*Sqrt[3]*FddBmmp["10", 6] + 5*Sqrt[6]*FddBmmp["8", 4] + 
    15*Sqrt[2]*FddBmmp["8", 6] - 20*Sqrt[3]*FddBmpm["10bar", 6] + 
    10*Sqrt[6]*FddBmpm["8", 4] + 30*Sqrt[2]*FddBmpm["8", 6] - 
    20*Sqrt[3]*FddBmpp["10", 6] + 10*Sqrt[6]*FddBmpp["8", 4] + 
    30*Sqrt[2]*FddBmpp["8", 6] - 10*Sqrt[3]*FddBpmm["1", 1] - 
    15*Sqrt[2]*FddBpmm["8", 4] + 5*Sqrt[6]*FddBpmm["8", 6] + 
    5*Sqrt[6]*FddBpmp["1", 1] - 6*Sqrt[10]*FddBpmp["27", 16] - 
    3*Sqrt[30]*FddBpmp["27", 18] - 3*Sqrt[10]*FddBpmp["8", 4] + 
    Sqrt[30]*FddBpmp["8", 6] - 20*Sqrt[3]*FddBppm["1", 1] - 
    30*Sqrt[2]*FddBppm["8", 4] + 10*Sqrt[6]*FddBppm["8", 6] + 
    10*Sqrt[6]*FddBppp["1", 1] - 12*Sqrt[10]*FddBppp["27", 16] - 
    6*Sqrt[30]*FddBppp["27", 18] - 6*Sqrt[10]*FddBppp["8", 4] + 
    2*Sqrt[30]*FddBppp["8", 6])/(90*Sqrt[2]), 
 LddV1LR[1, 2, 1, 1] -> (5*Sqrt[6]*FddBmmm["10bar", 5] + 
    10*Sqrt[3]*FddBmmm["8", 5] + 10*Sqrt[6]*FddBmpm["10bar", 5] + 
    20*Sqrt[3]*FddBmpm["8", 5] + 15*FddBpmp["27", 13] + 
    3*Sqrt[5]*FddBpmp["27", 17] - 6*Sqrt[5]*FddBpmp["8", 5] + 
    30*FddBppp["27", 13] + 6*Sqrt[5]*FddBppp["27", 17] - 
    12*Sqrt[5]*FddBppp["8", 5])/(45*Sqrt[2]), 
 LddV1LR[1, 2, 1, 2] -> (Sqrt[2]*(FddBpmp["27", 14] + 2*FddBppp["27", 14]))/
   3, LddV1LR[1, 2, 1, 3] -> (FddBmmm["10bar", 1] + 2*FddBmpm["10bar", 1] + 
    FddBpmp["27", 22] + 2*FddBppp["27", 22])/3, 
 LddV1LR[1, 2, 2, 1] -> (-10*FddBmmm["10bar", 6] - 
    10*Sqrt[2]*FddBmmm["8", 4] + 10*FddBmmp["10", 6] + 
    10*Sqrt[2]*FddBmmp["8", 4] - 20*FddBmpm["10bar", 6] - 
    20*Sqrt[2]*FddBmpm["8", 4] + 20*FddBmpp["10", 6] + 
    20*Sqrt[2]*FddBmpp["8", 4] + 10*FddBpmm["1", 1] + 
    10*Sqrt[2]*FddBpmm["8", 6] + 5*Sqrt[2]*FddBpmp["1", 1] - 
    10*Sqrt[2]*FddBpmp["27", 12] + Sqrt[10]*FddBpmp["27", 18] - 
    2*Sqrt[10]*FddBpmp["8", 6] + 20*FddBppm["1", 1] + 
    20*Sqrt[2]*FddBppm["8", 6] + 10*Sqrt[2]*FddBppp["1", 1] - 
    20*Sqrt[2]*FddBppp["27", 12] + 2*Sqrt[10]*FddBppp["27", 18] - 
    4*Sqrt[10]*FddBppp["8", 6])/(30*Sqrt[6]), 
 LddV1LR[1, 2, 2, 2] -> (5*Sqrt[6]*FddBmmp["10", 7] + 
    10*Sqrt[3]*FddBmmp["8", 5] + 10*Sqrt[6]*FddBmpp["10", 7] + 
    20*Sqrt[3]*FddBmpp["8", 5] - 15*FddBpmp["27", 13] + 
    3*Sqrt[5]*FddBpmp["27", 17] - 6*Sqrt[5]*FddBpmp["8", 5] - 
    30*FddBppp["27", 13] + 6*Sqrt[5]*FddBppp["27", 17] - 
    12*Sqrt[5]*FddBppp["8", 5])/(45*Sqrt[2]), 
 LddV1LR[1, 2, 2, 3] -> (-5*Sqrt[6]*FddBmmm["10bar", 2] - 
    5*Sqrt[3]*FddBmmm["8", 8] + 5*Sqrt[6]*FddBmmp["10", 9] + 
    5*Sqrt[3]*FddBmmp["8", 8] - 10*Sqrt[6]*FddBmpm["10bar", 2] - 
    10*Sqrt[3]*FddBmpm["8", 8] + 10*Sqrt[6]*FddBmpp["10", 9] + 
    10*Sqrt[3]*FddBmpp["8", 8] + 15*FddBpmm["8", 8] - 
    5*Sqrt[6]*FddBpmp["27", 21] + Sqrt[30]*FddBpmp["27", 24] - 
    3*Sqrt[5]*FddBpmp["8", 8] + 30*FddBppm["8", 8] - 
    10*Sqrt[6]*FddBppp["27", 21] + 2*Sqrt[30]*FddBppp["27", 24] - 
    6*Sqrt[5]*FddBppp["8", 8])/(45*Sqrt[2]), 
 LddV1LR[1, 2, 3, 1] -> -1/45*(5*Sqrt[6]*FddBmmm["10bar", 8] + 
     5*Sqrt[3]*FddBmmm["8", 2] + 5*Sqrt[6]*FddBmmp["10", 3] - 
     5*Sqrt[3]*FddBmmp["8", 2] + 10*Sqrt[6]*FddBmpm["10bar", 8] + 
     10*Sqrt[3]*FddBmpm["8", 2] + 10*Sqrt[6]*FddBmpp["10", 3] - 
     10*Sqrt[3]*FddBmpp["8", 2] + 15*FddBpmm["8", 2] + 
     5*Sqrt[6]*FddBpmp["27", 6] + Sqrt[30]*FddBpmp["27", 9] - 
     3*Sqrt[5]*FddBpmp["8", 2] + 30*FddBppm["8", 2] + 
     10*Sqrt[6]*FddBppp["27", 6] + 2*Sqrt[30]*FddBppp["27", 9] - 
     6*Sqrt[5]*FddBppp["8", 2])/Sqrt[2], LddV1LR[1, 2, 3, 2] -> 
  (-FddBmmp["10", 4] - 2*FddBmpp["10", 4] - FddBpmp["27", 7] - 
    2*FddBppp["27", 7])/3, LddV1LR[1, 2, 3, 3] -> 
  -1/45*(5*Sqrt[6]*FddBmmm["10bar", 5] - 5*Sqrt[3]*FddBmmm["8", 5] + 
     5*Sqrt[6]*FddBmmp["10", 7] - 5*Sqrt[3]*FddBmmp["8", 5] + 
     10*Sqrt[6]*FddBmpm["10bar", 5] - 10*Sqrt[3]*FddBmpm["8", 5] + 
     10*Sqrt[6]*FddBmpp["10", 7] - 10*Sqrt[3]*FddBmpp["8", 5] + 
     15*FddBpmm["8", 5] + 6*Sqrt[5]*FddBpmp["27", 17] + 
     3*Sqrt[5]*FddBpmp["8", 5] + 30*FddBppm["8", 5] + 
     12*Sqrt[5]*FddBppp["27", 17] + 6*Sqrt[5]*FddBppp["8", 5])/Sqrt[2], 
 LddV1LR[1, 3, 1, 1] -> (-5*Sqrt[6]*FddBmmm["10bar", 2] + 
    10*Sqrt[3]*FddBmmm["8", 8] - 10*Sqrt[6]*FddBmpm["10bar", 2] + 
    20*Sqrt[3]*FddBmpm["8", 8] + 5*Sqrt[6]*FddBpmp["27", 21] + 
    2*Sqrt[30]*FddBpmp["27", 24] - 6*Sqrt[5]*FddBpmp["8", 8] + 
    10*Sqrt[6]*FddBppp["27", 21] + 4*Sqrt[30]*FddBppp["27", 24] - 
    12*Sqrt[5]*FddBppp["8", 8])/(45*Sqrt[2]), 
 LddV1LR[1, 3, 1, 2] -> (-FddBmmm["10bar", 1] - 2*FddBmpm["10bar", 1] + 
    FddBpmp["27", 22] + 2*FddBppp["27", 22])/3, 
 LddV1LR[1, 3, 1, 3] -> (Sqrt[2]*(FddBpmp["27", 27] + 2*FddBppp["27", 27]))/
   3, LddV1LR[1, 3, 2, 1] -> 
  -1/45*(-5*Sqrt[6]*FddBmmm["10bar", 3] + 5*Sqrt[3]*FddBmmm["8", 7] - 
     5*Sqrt[6]*FddBmmp["10", 8] - 5*Sqrt[3]*FddBmmp["8", 7] - 
     10*Sqrt[6]*FddBmpm["10bar", 3] + 10*Sqrt[3]*FddBmpm["8", 7] - 
     10*Sqrt[6]*FddBmpp["10", 8] - 10*Sqrt[3]*FddBmpp["8", 7] + 
     15*FddBpmm["8", 7] + 5*Sqrt[6]*FddBpmp["27", 20] + 
     Sqrt[30]*FddBpmp["27", 23] - 3*Sqrt[5]*FddBpmp["8", 7] + 
     30*FddBppm["8", 7] + 10*Sqrt[6]*FddBppp["27", 20] + 
     2*Sqrt[30]*FddBppp["27", 23] - 6*Sqrt[5]*FddBppp["8", 7])/Sqrt[2], 
 LddV1LR[1, 3, 2, 2] -> (5*Sqrt[6]*FddBmmm["10bar", 2] + 
    5*Sqrt[3]*FddBmmm["8", 8] + 5*Sqrt[6]*FddBmmp["10", 9] + 
    5*Sqrt[3]*FddBmmp["8", 8] + 10*Sqrt[6]*FddBmpm["10bar", 2] + 
    10*Sqrt[3]*FddBmpm["8", 8] + 10*Sqrt[6]*FddBmpp["10", 9] + 
    10*Sqrt[3]*FddBmpp["8", 8] - 15*FddBpmm["8", 8] - 
    5*Sqrt[6]*FddBpmp["27", 21] + Sqrt[30]*FddBpmp["27", 24] - 
    3*Sqrt[5]*FddBpmp["8", 8] - 30*FddBppm["8", 8] - 
    10*Sqrt[6]*FddBppp["27", 21] + 2*Sqrt[30]*FddBppp["27", 24] - 
    6*Sqrt[5]*FddBppp["8", 8])/(45*Sqrt[2]), 
 LddV1LR[1, 3, 2, 3] -> (FddBmmp["10", 10] + 2*FddBmpp["10", 10] - 
    FddBpmp["27", 26] - 2*FddBppp["27", 26])/3, 
 LddV1LR[1, 3, 3, 1] -> (10*Sqrt[3]*FddBmmm["10bar", 6] - 
    5*Sqrt[6]*FddBmmm["8", 4] - 15*Sqrt[2]*FddBmmm["8", 6] - 
    10*Sqrt[3]*FddBmmp["10", 6] + 5*Sqrt[6]*FddBmmp["8", 4] + 
    15*Sqrt[2]*FddBmmp["8", 6] + 20*Sqrt[3]*FddBmpm["10bar", 6] - 
    10*Sqrt[6]*FddBmpm["8", 4] - 30*Sqrt[2]*FddBmpm["8", 6] - 
    20*Sqrt[3]*FddBmpp["10", 6] + 10*Sqrt[6]*FddBmpp["8", 4] + 
    30*Sqrt[2]*FddBmpp["8", 6] + 10*Sqrt[3]*FddBpmm["1", 1] + 
    15*Sqrt[2]*FddBpmm["8", 4] - 5*Sqrt[6]*FddBpmm["8", 6] + 
    5*Sqrt[6]*FddBpmp["1", 1] - 6*Sqrt[10]*FddBpmp["27", 16] - 
    3*Sqrt[30]*FddBpmp["27", 18] - 3*Sqrt[10]*FddBpmp["8", 4] + 
    Sqrt[30]*FddBpmp["8", 6] + 20*Sqrt[3]*FddBppm["1", 1] + 
    30*Sqrt[2]*FddBppm["8", 4] - 10*Sqrt[6]*FddBppm["8", 6] + 
    10*Sqrt[6]*FddBppp["1", 1] - 12*Sqrt[10]*FddBppp["27", 16] - 
    6*Sqrt[30]*FddBppp["27", 18] - 6*Sqrt[10]*FddBppp["8", 4] + 
    2*Sqrt[30]*FddBppp["8", 6])/(90*Sqrt[2]), 
 LddV1LR[1, 3, 3, 2] -> (5*Sqrt[6]*FddBmmm["10bar", 5] - 
    5*Sqrt[3]*FddBmmm["8", 5] - 5*Sqrt[6]*FddBmmp["10", 7] + 
    5*Sqrt[3]*FddBmmp["8", 5] + 10*Sqrt[6]*FddBmpm["10bar", 5] - 
    10*Sqrt[3]*FddBmpm["8", 5] - 10*Sqrt[6]*FddBmpp["10", 7] + 
    10*Sqrt[3]*FddBmpp["8", 5] + 15*FddBpmm["8", 5] - 
    6*Sqrt[5]*FddBpmp["27", 17] - 3*Sqrt[5]*FddBpmp["8", 5] + 
    30*FddBppm["8", 5] - 12*Sqrt[5]*FddBppp["27", 17] - 
    6*Sqrt[5]*FddBppp["8", 5])/(45*Sqrt[2]), 
 LddV1LR[1, 3, 3, 3] -> -1/45*(5*Sqrt[6]*FddBmmp["10", 9] - 
     10*Sqrt[3]*FddBmmp["8", 8] + 10*Sqrt[6]*FddBmpp["10", 9] - 
     20*Sqrt[3]*FddBmpp["8", 8] + 3*Sqrt[30]*FddBpmp["27", 24] + 
     6*Sqrt[5]*FddBpmp["8", 8] + 6*Sqrt[30]*FddBppp["27", 24] + 
     12*Sqrt[5]*FddBppp["8", 8])/Sqrt[2], LddV1LR[2, 1, 1, 1] -> 
  -1/45*(5*Sqrt[6]*FddBmmp["10", 5] + 10*Sqrt[3]*FddBmmp["8", 3] + 
     10*Sqrt[6]*FddBmpp["10", 5] + 20*Sqrt[3]*FddBmpp["8", 3] + 
     15*FddBpmp["27", 11] + 3*Sqrt[5]*FddBpmp["27", 15] - 
     6*Sqrt[5]*FddBpmp["8", 3] + 30*FddBppp["27", 11] + 
     6*Sqrt[5]*FddBppp["27", 15] - 12*Sqrt[5]*FddBppp["8", 3])/Sqrt[2], 
 LddV1LR[2, 1, 1, 2] -> (10*FddBmmm["10bar", 6] + 
    10*Sqrt[2]*FddBmmm["8", 4] - 10*FddBmmp["10", 6] - 
    10*Sqrt[2]*FddBmmp["8", 4] + 20*FddBmpm["10bar", 6] + 
    20*Sqrt[2]*FddBmpm["8", 4] - 20*FddBmpp["10", 6] - 
    20*Sqrt[2]*FddBmpp["8", 4] + 10*FddBpmm["1", 1] + 
    10*Sqrt[2]*FddBpmm["8", 6] + 5*Sqrt[2]*FddBpmp["1", 1] - 
    10*Sqrt[2]*FddBpmp["27", 12] + Sqrt[10]*FddBpmp["27", 18] - 
    2*Sqrt[10]*FddBpmp["8", 6] + 20*FddBppm["1", 1] + 
    20*Sqrt[2]*FddBppm["8", 6] + 10*Sqrt[2]*FddBppp["1", 1] - 
    20*Sqrt[2]*FddBppp["27", 12] + 2*Sqrt[10]*FddBppp["27", 18] - 
    4*Sqrt[10]*FddBppp["8", 6])/(30*Sqrt[6]), 
 LddV1LR[2, 1, 1, 3] -> -1/45*(5*Sqrt[6]*FddBmmm["10bar", 3] - 
     5*Sqrt[3]*FddBmmm["8", 7] + 5*Sqrt[6]*FddBmmp["10", 8] + 
     5*Sqrt[3]*FddBmmp["8", 7] + 10*Sqrt[6]*FddBmpm["10bar", 3] - 
     10*Sqrt[3]*FddBmpm["8", 7] + 10*Sqrt[6]*FddBmpp["10", 8] + 
     10*Sqrt[3]*FddBmpp["8", 7] + 15*FddBpmm["8", 7] + 
     5*Sqrt[6]*FddBpmp["27", 20] + Sqrt[30]*FddBpmp["27", 23] - 
     3*Sqrt[5]*FddBpmp["8", 7] + 30*FddBppm["8", 7] + 
     10*Sqrt[6]*FddBppp["27", 20] + 2*Sqrt[30]*FddBppp["27", 23] - 
     6*Sqrt[5]*FddBppp["8", 7])/Sqrt[2], LddV1LR[2, 1, 2, 1] -> 
  (Sqrt[2]*(FddBpmp["27", 10] + 2*FddBppp["27", 10]))/3, 
 LddV1LR[2, 1, 2, 2] -> -1/45*(5*Sqrt[6]*FddBmmm["10bar", 7] + 
     10*Sqrt[3]*FddBmmm["8", 3] + 10*Sqrt[6]*FddBmpm["10bar", 7] + 
     20*Sqrt[3]*FddBmpm["8", 3] - 15*FddBpmp["27", 11] + 
     3*Sqrt[5]*FddBpmp["27", 15] - 6*Sqrt[5]*FddBpmp["8", 3] - 
     30*FddBppp["27", 11] + 6*Sqrt[5]*FddBppp["27", 15] - 
     12*Sqrt[5]*FddBppp["8", 3])/Sqrt[2], LddV1LR[2, 1, 2, 3] -> 
  (FddBmmm["10bar", 4] + 2*FddBmpm["10bar", 4] + FddBpmp["27", 19] + 
    2*FddBppp["27", 19])/3, LddV1LR[2, 1, 3, 1] -> 
  (FddBmmp["10", 1] + 2*FddBmpp["10", 1] + FddBpmp["27", 4] + 
    2*FddBppp["27", 4])/3, LddV1LR[2, 1, 3, 2] -> 
  (-5*Sqrt[6]*FddBmmm["10bar", 9] - 5*Sqrt[3]*FddBmmm["8", 1] + 
    5*Sqrt[6]*FddBmmp["10", 2] + 5*Sqrt[3]*FddBmmp["8", 1] - 
    10*Sqrt[6]*FddBmpm["10bar", 9] - 10*Sqrt[3]*FddBmpm["8", 1] + 
    10*Sqrt[6]*FddBmpp["10", 2] + 10*Sqrt[3]*FddBmpp["8", 1] - 
    15*FddBpmm["8", 1] + 5*Sqrt[6]*FddBpmp["27", 5] - 
    Sqrt[30]*FddBpmp["27", 8] + 3*Sqrt[5]*FddBpmp["8", 1] - 
    30*FddBppm["8", 1] + 10*Sqrt[6]*FddBppp["27", 5] - 
    2*Sqrt[30]*FddBppp["27", 8] + 6*Sqrt[5]*FddBppp["8", 1])/(45*Sqrt[2]), 
 LddV1LR[2, 1, 3, 3] -> (5*Sqrt[6]*FddBmmm["10bar", 7] - 
    5*Sqrt[3]*FddBmmm["8", 3] + 5*Sqrt[6]*FddBmmp["10", 5] - 
    5*Sqrt[3]*FddBmmp["8", 3] + 10*Sqrt[6]*FddBmpm["10bar", 7] - 
    10*Sqrt[3]*FddBmpm["8", 3] + 10*Sqrt[6]*FddBmpp["10", 5] - 
    10*Sqrt[3]*FddBmpp["8", 3] + 15*FddBpmm["8", 3] + 
    6*Sqrt[5]*FddBpmp["27", 15] + 3*Sqrt[5]*FddBpmp["8", 3] + 
    30*FddBppm["8", 3] + 12*Sqrt[5]*FddBppp["27", 15] + 
    6*Sqrt[5]*FddBppp["8", 3])/(45*Sqrt[2]), 
 LddV1LR[2, 2, 1, 1] -> 
  -1/30*(10*FddBmmm["10bar", 6] + 10*Sqrt[2]*FddBmmm["8", 4] + 
     10*FddBmmp["10", 6] + 10*Sqrt[2]*FddBmmp["8", 4] + 
     20*FddBmpm["10bar", 6] + 20*Sqrt[2]*FddBmpm["8", 4] + 
     20*FddBmpp["10", 6] + 20*Sqrt[2]*FddBmpp["8", 4] + 10*FddBpmm["1", 1] + 
     10*Sqrt[2]*FddBpmm["8", 6] - 5*Sqrt[2]*FddBpmp["1", 1] + 
     10*Sqrt[2]*FddBpmp["27", 12] - Sqrt[10]*FddBpmp["27", 18] + 
     2*Sqrt[10]*FddBpmp["8", 6] + 20*FddBppm["1", 1] + 
     20*Sqrt[2]*FddBppm["8", 6] - 10*Sqrt[2]*FddBppp["1", 1] + 
     20*Sqrt[2]*FddBppp["27", 12] - 2*Sqrt[10]*FddBppp["27", 18] + 
     4*Sqrt[10]*FddBppp["8", 6])/Sqrt[6], LddV1LR[2, 2, 1, 2] -> 
  -1/45*(5*Sqrt[6]*FddBmmp["10", 7] + 10*Sqrt[3]*FddBmmp["8", 5] + 
     10*Sqrt[6]*FddBmpp["10", 7] + 20*Sqrt[3]*FddBmpp["8", 5] + 
     15*FddBpmp["27", 13] - 3*Sqrt[5]*FddBpmp["27", 17] + 
     6*Sqrt[5]*FddBpmp["8", 5] + 30*FddBppp["27", 13] - 
     6*Sqrt[5]*FddBppp["27", 17] + 12*Sqrt[5]*FddBppp["8", 5])/Sqrt[2], 
 LddV1LR[2, 2, 1, 3] -> -1/45*(5*Sqrt[6]*FddBmmm["10bar", 2] + 
     5*Sqrt[3]*FddBmmm["8", 8] + 5*Sqrt[6]*FddBmmp["10", 9] + 
     5*Sqrt[3]*FddBmmp["8", 8] + 10*Sqrt[6]*FddBmpm["10bar", 2] + 
     10*Sqrt[3]*FddBmpm["8", 8] + 10*Sqrt[6]*FddBmpp["10", 9] + 
     10*Sqrt[3]*FddBmpp["8", 8] + 15*FddBpmm["8", 8] + 
     5*Sqrt[6]*FddBpmp["27", 21] - Sqrt[30]*FddBpmp["27", 24] + 
     3*Sqrt[5]*FddBpmp["8", 8] + 30*FddBppm["8", 8] + 
     10*Sqrt[6]*FddBppp["27", 21] - 2*Sqrt[30]*FddBppp["27", 24] + 
     6*Sqrt[5]*FddBppp["8", 8])/Sqrt[2], LddV1LR[2, 2, 2, 1] -> 
  (5*Sqrt[6]*FddBmmm["10bar", 7] + 10*Sqrt[3]*FddBmmm["8", 3] + 
    10*Sqrt[6]*FddBmpm["10bar", 7] + 20*Sqrt[3]*FddBmpm["8", 3] + 
    15*FddBpmp["27", 11] - 3*Sqrt[5]*FddBpmp["27", 15] + 
    6*Sqrt[5]*FddBpmp["8", 3] + 30*FddBppp["27", 11] - 
    6*Sqrt[5]*FddBppp["27", 15] + 12*Sqrt[5]*FddBppp["8", 3])/(45*Sqrt[2]), 
 LddV1LR[2, 2, 2, 2] -> (5*Sqrt[3]*FddBpmp["1", 1] + 
    5*Sqrt[3]*FddBpmp["27", 12] - 3*Sqrt[5]*FddBpmp["27", 16] + 
    Sqrt[15]*FddBpmp["27", 18] + 6*Sqrt[5]*FddBpmp["8", 4] - 
    2*Sqrt[15]*FddBpmp["8", 6] + 10*Sqrt[3]*FddBppp["1", 1] + 
    10*Sqrt[3]*FddBppp["27", 12] - 6*Sqrt[5]*FddBppp["27", 16] + 
    2*Sqrt[15]*FddBppp["27", 18] + 12*Sqrt[5]*FddBppp["8", 4] - 
    4*Sqrt[15]*FddBppp["8", 6])/45, LddV1LR[2, 2, 2, 3] -> 
  (5*Sqrt[6]*FddBmmm["10bar", 3] + 10*Sqrt[3]*FddBmmm["8", 7] + 
    10*Sqrt[6]*FddBmpm["10bar", 3] + 20*Sqrt[3]*FddBmpm["8", 7] + 
    5*Sqrt[6]*FddBpmp["27", 20] - 2*Sqrt[30]*FddBpmp["27", 23] + 
    6*Sqrt[5]*FddBpmp["8", 7] + 10*Sqrt[6]*FddBppp["27", 20] - 
    4*Sqrt[30]*FddBppp["27", 23] + 12*Sqrt[5]*FddBppp["8", 7])/(45*Sqrt[2]), 
 LddV1LR[2, 2, 3, 1] -> (5*Sqrt[6]*FddBmmm["10bar", 9] + 
    5*Sqrt[3]*FddBmmm["8", 1] + 5*Sqrt[6]*FddBmmp["10", 2] + 
    5*Sqrt[3]*FddBmmp["8", 1] + 10*Sqrt[6]*FddBmpm["10bar", 9] + 
    10*Sqrt[3]*FddBmpm["8", 1] + 10*Sqrt[6]*FddBmpp["10", 2] + 
    10*Sqrt[3]*FddBmpp["8", 1] + 15*FddBpmm["8", 1] + 
    5*Sqrt[6]*FddBpmp["27", 5] - Sqrt[30]*FddBpmp["27", 8] + 
    3*Sqrt[5]*FddBpmp["8", 1] + 30*FddBppm["8", 1] + 
    10*Sqrt[6]*FddBppp["27", 5] - 2*Sqrt[30]*FddBppp["27", 8] + 
    6*Sqrt[5]*FddBppp["8", 1])/(45*Sqrt[2]), 
 LddV1LR[2, 2, 3, 2] -> (5*Sqrt[6]*FddBmmp["10", 3] + 
    10*Sqrt[3]*FddBmmp["8", 2] + 10*Sqrt[6]*FddBmpp["10", 3] + 
    20*Sqrt[3]*FddBmpp["8", 2] + 5*Sqrt[6]*FddBpmp["27", 6] - 
    2*Sqrt[30]*FddBpmp["27", 9] + 6*Sqrt[5]*FddBpmp["8", 2] + 
    10*Sqrt[6]*FddBppp["27", 6] - 4*Sqrt[30]*FddBppp["27", 9] + 
    12*Sqrt[5]*FddBppp["8", 2])/(45*Sqrt[2]), 
 LddV1LR[2, 2, 3, 3] -> (10*Sqrt[3]*FddBmmm["10bar", 6] - 
    5*Sqrt[6]*FddBmmm["8", 4] + 15*Sqrt[2]*FddBmmm["8", 6] + 
    10*Sqrt[3]*FddBmmp["10", 6] - 5*Sqrt[6]*FddBmmp["8", 4] + 
    15*Sqrt[2]*FddBmmp["8", 6] + 20*Sqrt[3]*FddBmpm["10bar", 6] - 
    10*Sqrt[6]*FddBmpm["8", 4] + 30*Sqrt[2]*FddBmpm["8", 6] + 
    20*Sqrt[3]*FddBmpp["10", 6] - 10*Sqrt[6]*FddBmpp["8", 4] + 
    30*Sqrt[2]*FddBmpp["8", 6] - 10*Sqrt[3]*FddBpmm["1", 1] + 
    15*Sqrt[2]*FddBpmm["8", 4] + 5*Sqrt[6]*FddBpmm["8", 6] + 
    5*Sqrt[6]*FddBpmp["1", 1] + 6*Sqrt[10]*FddBpmp["27", 16] - 
    3*Sqrt[30]*FddBpmp["27", 18] + 3*Sqrt[10]*FddBpmp["8", 4] + 
    Sqrt[30]*FddBpmp["8", 6] - 20*Sqrt[3]*FddBppm["1", 1] + 
    30*Sqrt[2]*FddBppm["8", 4] + 10*Sqrt[6]*FddBppm["8", 6] + 
    10*Sqrt[6]*FddBppp["1", 1] + 12*Sqrt[10]*FddBppp["27", 16] - 
    6*Sqrt[30]*FddBppp["27", 18] + 6*Sqrt[10]*FddBppp["8", 4] + 
    2*Sqrt[30]*FddBppp["8", 6])/(90*Sqrt[2]), 
 LddV1LR[2, 3, 1, 1] -> -1/45*(-5*Sqrt[6]*FddBmmm["10bar", 3] + 
     5*Sqrt[3]*FddBmmm["8", 7] + 5*Sqrt[6]*FddBmmp["10", 8] + 
     5*Sqrt[3]*FddBmmp["8", 7] - 10*Sqrt[6]*FddBmpm["10bar", 3] + 
     10*Sqrt[3]*FddBmpm["8", 7] + 10*Sqrt[6]*FddBmpp["10", 8] + 
     10*Sqrt[3]*FddBmpp["8", 7] - 15*FddBpmm["8", 7] + 
     5*Sqrt[6]*FddBpmp["27", 20] + Sqrt[30]*FddBpmp["27", 23] - 
     3*Sqrt[5]*FddBpmp["8", 7] - 30*FddBppm["8", 7] + 
     10*Sqrt[6]*FddBppp["27", 20] + 2*Sqrt[30]*FddBppp["27", 23] - 
     6*Sqrt[5]*FddBppp["8", 7])/Sqrt[2], LddV1LR[2, 3, 1, 2] -> 
  (5*Sqrt[6]*FddBmmm["10bar", 2] + 5*Sqrt[3]*FddBmmm["8", 8] - 
    5*Sqrt[6]*FddBmmp["10", 9] - 5*Sqrt[3]*FddBmmp["8", 8] + 
    10*Sqrt[6]*FddBmpm["10bar", 2] + 10*Sqrt[3]*FddBmpm["8", 8] - 
    10*Sqrt[6]*FddBmpp["10", 9] - 10*Sqrt[3]*FddBmpp["8", 8] + 
    15*FddBpmm["8", 8] - 5*Sqrt[6]*FddBpmp["27", 21] + 
    Sqrt[30]*FddBpmp["27", 24] - 3*Sqrt[5]*FddBpmp["8", 8] + 
    30*FddBppm["8", 8] - 10*Sqrt[6]*FddBppp["27", 21] + 
    2*Sqrt[30]*FddBppp["27", 24] - 6*Sqrt[5]*FddBppp["8", 8])/(45*Sqrt[2]), 
 LddV1LR[2, 3, 1, 3] -> (-FddBmmp["10", 10] - 2*FddBmpp["10", 10] - 
    FddBpmp["27", 26] - 2*FddBppp["27", 26])/3, 
 LddV1LR[2, 3, 2, 1] -> (-FddBmmm["10bar", 4] - 2*FddBmpm["10bar", 4] + 
    FddBpmp["27", 19] + 2*FddBppp["27", 19])/3, 
 LddV1LR[2, 3, 2, 2] -> (-5*Sqrt[6]*FddBmmm["10bar", 3] - 
    10*Sqrt[3]*FddBmmm["8", 7] - 10*Sqrt[6]*FddBmpm["10bar", 3] - 
    20*Sqrt[3]*FddBmpm["8", 7] + 5*Sqrt[6]*FddBpmp["27", 20] - 
    2*Sqrt[30]*FddBpmp["27", 23] + 6*Sqrt[5]*FddBpmp["8", 7] + 
    10*Sqrt[6]*FddBppp["27", 20] - 4*Sqrt[30]*FddBppp["27", 23] + 
    12*Sqrt[5]*FddBppp["8", 7])/(45*Sqrt[2]), 
 LddV1LR[2, 3, 2, 3] -> (Sqrt[2]*(FddBpmp["27", 25] + 2*FddBppp["27", 25]))/
   3, LddV1LR[2, 3, 3, 1] -> (-5*Sqrt[6]*FddBmmm["10bar", 7] + 
    5*Sqrt[3]*FddBmmm["8", 3] + 5*Sqrt[6]*FddBmmp["10", 5] - 
    5*Sqrt[3]*FddBmmp["8", 3] - 10*Sqrt[6]*FddBmpm["10bar", 7] + 
    10*Sqrt[3]*FddBmpm["8", 3] + 10*Sqrt[6]*FddBmpp["10", 5] - 
    10*Sqrt[3]*FddBmpp["8", 3] - 15*FddBpmm["8", 3] + 
    6*Sqrt[5]*FddBpmp["27", 15] + 3*Sqrt[5]*FddBpmp["8", 3] - 
    30*FddBppm["8", 3] + 12*Sqrt[5]*FddBppp["27", 15] + 
    6*Sqrt[5]*FddBppp["8", 3])/(45*Sqrt[2]), 
 LddV1LR[2, 3, 3, 2] -> (-10*Sqrt[3]*FddBmmm["10bar", 6] + 
    5*Sqrt[6]*FddBmmm["8", 4] - 15*Sqrt[2]*FddBmmm["8", 6] + 
    10*Sqrt[3]*FddBmmp["10", 6] - 5*Sqrt[6]*FddBmmp["8", 4] + 
    15*Sqrt[2]*FddBmmp["8", 6] - 20*Sqrt[3]*FddBmpm["10bar", 6] + 
    10*Sqrt[6]*FddBmpm["8", 4] - 30*Sqrt[2]*FddBmpm["8", 6] + 
    20*Sqrt[3]*FddBmpp["10", 6] - 10*Sqrt[6]*FddBmpp["8", 4] + 
    30*Sqrt[2]*FddBmpp["8", 6] + 10*Sqrt[3]*FddBpmm["1", 1] - 
    15*Sqrt[2]*FddBpmm["8", 4] - 5*Sqrt[6]*FddBpmm["8", 6] + 
    5*Sqrt[6]*FddBpmp["1", 1] + 6*Sqrt[10]*FddBpmp["27", 16] - 
    3*Sqrt[30]*FddBpmp["27", 18] + 3*Sqrt[10]*FddBpmp["8", 4] + 
    Sqrt[30]*FddBpmp["8", 6] + 20*Sqrt[3]*FddBppm["1", 1] - 
    30*Sqrt[2]*FddBppm["8", 4] - 10*Sqrt[6]*FddBppm["8", 6] + 
    10*Sqrt[6]*FddBppp["1", 1] + 12*Sqrt[10]*FddBppp["27", 16] - 
    6*Sqrt[30]*FddBppp["27", 18] + 6*Sqrt[10]*FddBppp["8", 4] + 
    2*Sqrt[30]*FddBppp["8", 6])/(90*Sqrt[2]), 
 LddV1LR[2, 3, 3, 3] -> (5*Sqrt[6]*FddBmmp["10", 8] - 
    10*Sqrt[3]*FddBmmp["8", 7] + 10*Sqrt[6]*FddBmpp["10", 8] - 
    20*Sqrt[3]*FddBmpp["8", 7] + 3*Sqrt[30]*FddBpmp["27", 23] + 
    6*Sqrt[5]*FddBpmp["8", 7] + 6*Sqrt[30]*FddBppp["27", 23] + 
    12*Sqrt[5]*FddBppp["8", 7])/(45*Sqrt[2]), 
 LddV1LR[3, 1, 1, 1] -> -1/45*(-5*Sqrt[6]*FddBmmp["10", 2] + 
     10*Sqrt[3]*FddBmmp["8", 1] - 10*Sqrt[6]*FddBmpp["10", 2] + 
     20*Sqrt[3]*FddBmpp["8", 1] + 5*Sqrt[6]*FddBpmp["27", 5] + 
     2*Sqrt[30]*FddBpmp["27", 8] - 6*Sqrt[5]*FddBpmp["8", 1] + 
     10*Sqrt[6]*FddBppp["27", 5] + 4*Sqrt[30]*FddBppp["27", 8] - 
     12*Sqrt[5]*FddBppp["8", 1])/Sqrt[2], LddV1LR[3, 1, 1, 2] -> 
  -1/45*(-5*Sqrt[6]*FddBmmm["10bar", 8] - 5*Sqrt[3]*FddBmmm["8", 2] - 
     5*Sqrt[6]*FddBmmp["10", 3] + 5*Sqrt[3]*FddBmmp["8", 2] - 
     10*Sqrt[6]*FddBmpm["10bar", 8] - 10*Sqrt[3]*FddBmpm["8", 2] - 
     10*Sqrt[6]*FddBmpp["10", 3] + 10*Sqrt[3]*FddBmpp["8", 2] + 
     15*FddBpmm["8", 2] + 5*Sqrt[6]*FddBpmp["27", 6] + 
     Sqrt[30]*FddBpmp["27", 9] - 3*Sqrt[5]*FddBpmp["8", 2] + 
     30*FddBppm["8", 2] + 10*Sqrt[6]*FddBppp["27", 6] + 
     2*Sqrt[30]*FddBppp["27", 9] - 6*Sqrt[5]*FddBppp["8", 2])/Sqrt[2], 
 LddV1LR[3, 1, 1, 3] -> (-10*Sqrt[3]*FddBmmm["10bar", 6] + 
    5*Sqrt[6]*FddBmmm["8", 4] + 15*Sqrt[2]*FddBmmm["8", 6] + 
    10*Sqrt[3]*FddBmmp["10", 6] - 5*Sqrt[6]*FddBmmp["8", 4] - 
    15*Sqrt[2]*FddBmmp["8", 6] - 20*Sqrt[3]*FddBmpm["10bar", 6] + 
    10*Sqrt[6]*FddBmpm["8", 4] + 30*Sqrt[2]*FddBmpm["8", 6] + 
    20*Sqrt[3]*FddBmpp["10", 6] - 10*Sqrt[6]*FddBmpp["8", 4] - 
    30*Sqrt[2]*FddBmpp["8", 6] + 10*Sqrt[3]*FddBpmm["1", 1] + 
    15*Sqrt[2]*FddBpmm["8", 4] - 5*Sqrt[6]*FddBpmm["8", 6] + 
    5*Sqrt[6]*FddBpmp["1", 1] - 6*Sqrt[10]*FddBpmp["27", 16] - 
    3*Sqrt[30]*FddBpmp["27", 18] - 3*Sqrt[10]*FddBpmp["8", 4] + 
    Sqrt[30]*FddBpmp["8", 6] + 20*Sqrt[3]*FddBppm["1", 1] + 
    30*Sqrt[2]*FddBppm["8", 4] - 10*Sqrt[6]*FddBppm["8", 6] + 
    10*Sqrt[6]*FddBppp["1", 1] - 12*Sqrt[10]*FddBppp["27", 16] - 
    6*Sqrt[30]*FddBppp["27", 18] - 6*Sqrt[10]*FddBppp["8", 4] + 
    2*Sqrt[30]*FddBppp["8", 6])/(90*Sqrt[2]), 
 LddV1LR[3, 1, 2, 1] -> (-FddBmmp["10", 1] - 2*FddBmpp["10", 1] + 
    FddBpmp["27", 4] + 2*FddBppp["27", 4])/3, 
 LddV1LR[3, 1, 2, 2] -> (-5*Sqrt[6]*FddBmmm["10bar", 9] - 
    5*Sqrt[3]*FddBmmm["8", 1] - 5*Sqrt[6]*FddBmmp["10", 2] - 
    5*Sqrt[3]*FddBmmp["8", 1] - 10*Sqrt[6]*FddBmpm["10bar", 9] - 
    10*Sqrt[3]*FddBmpm["8", 1] - 10*Sqrt[6]*FddBmpp["10", 2] - 
    10*Sqrt[3]*FddBmpp["8", 1] + 15*FddBpmm["8", 1] + 
    5*Sqrt[6]*FddBpmp["27", 5] - Sqrt[30]*FddBpmp["27", 8] + 
    3*Sqrt[5]*FddBpmp["8", 1] + 30*FddBppm["8", 1] + 
    10*Sqrt[6]*FddBppp["27", 5] - 2*Sqrt[30]*FddBppp["27", 8] + 
    6*Sqrt[5]*FddBppp["8", 1])/(45*Sqrt[2]), 
 LddV1LR[3, 1, 2, 3] -> (5*Sqrt[6]*FddBmmm["10bar", 7] - 
    5*Sqrt[3]*FddBmmm["8", 3] - 5*Sqrt[6]*FddBmmp["10", 5] + 
    5*Sqrt[3]*FddBmmp["8", 3] + 10*Sqrt[6]*FddBmpm["10bar", 7] - 
    10*Sqrt[3]*FddBmpm["8", 3] - 10*Sqrt[6]*FddBmpp["10", 5] + 
    10*Sqrt[3]*FddBmpp["8", 3] - 15*FddBpmm["8", 3] + 
    6*Sqrt[5]*FddBpmp["27", 15] + 3*Sqrt[5]*FddBpmp["8", 3] - 
    30*FddBppm["8", 3] + 12*Sqrt[5]*FddBppp["27", 15] + 
    6*Sqrt[5]*FddBppp["8", 3])/(45*Sqrt[2]), 
 LddV1LR[3, 1, 3, 1] -> (Sqrt[2]*(FddBpmp["27", 1] + 2*FddBppp["27", 1]))/3, 
 LddV1LR[3, 1, 3, 2] -> (-FddBmmm["10bar", 10] - 2*FddBmpm["10bar", 10] + 
    FddBpmp["27", 2] + 2*FddBppp["27", 2])/3, 
 LddV1LR[3, 1, 3, 3] -> (5*Sqrt[6]*FddBmmm["10bar", 9] - 
    10*Sqrt[3]*FddBmmm["8", 1] + 10*Sqrt[6]*FddBmpm["10bar", 9] - 
    20*Sqrt[3]*FddBmpm["8", 1] + 3*Sqrt[30]*FddBpmp["27", 8] + 
    6*Sqrt[5]*FddBpmp["8", 1] + 6*Sqrt[30]*FddBppp["27", 8] + 
    12*Sqrt[5]*FddBppp["8", 1])/(45*Sqrt[2]), 
 LddV1LR[3, 2, 1, 1] -> -1/45*(5*Sqrt[6]*FddBmmm["10bar", 8] + 
     5*Sqrt[3]*FddBmmm["8", 2] - 5*Sqrt[6]*FddBmmp["10", 3] + 
     5*Sqrt[3]*FddBmmp["8", 2] + 10*Sqrt[6]*FddBmpm["10bar", 8] + 
     10*Sqrt[3]*FddBmpm["8", 2] - 10*Sqrt[6]*FddBmpp["10", 3] + 
     10*Sqrt[3]*FddBmpp["8", 2] - 15*FddBpmm["8", 2] + 
     5*Sqrt[6]*FddBpmp["27", 6] + Sqrt[30]*FddBpmp["27", 9] - 
     3*Sqrt[5]*FddBpmp["8", 2] - 30*FddBppm["8", 2] + 
     10*Sqrt[6]*FddBppp["27", 6] + 2*Sqrt[30]*FddBppp["27", 9] - 
     6*Sqrt[5]*FddBppp["8", 2])/Sqrt[2], LddV1LR[3, 2, 1, 2] -> 
  (FddBmmp["10", 4] + 2*FddBmpp["10", 4] - FddBpmp["27", 7] - 
    2*FddBppp["27", 7])/3, LddV1LR[3, 2, 1, 3] -> 
  -1/45*(5*Sqrt[6]*FddBmmm["10bar", 5] - 5*Sqrt[3]*FddBmmm["8", 5] - 
     5*Sqrt[6]*FddBmmp["10", 7] + 5*Sqrt[3]*FddBmmp["8", 5] + 
     10*Sqrt[6]*FddBmpm["10bar", 5] - 10*Sqrt[3]*FddBmpm["8", 5] - 
     10*Sqrt[6]*FddBmpp["10", 7] + 10*Sqrt[3]*FddBmpp["8", 5] - 
     15*FddBpmm["8", 5] + 6*Sqrt[5]*FddBpmp["27", 17] + 
     3*Sqrt[5]*FddBpmp["8", 5] - 30*FddBppm["8", 5] + 
     12*Sqrt[5]*FddBppp["27", 17] + 6*Sqrt[5]*FddBppp["8", 5])/Sqrt[2], 
 LddV1LR[3, 2, 2, 1] -> (5*Sqrt[6]*FddBmmm["10bar", 9] + 
    5*Sqrt[3]*FddBmmm["8", 1] - 5*Sqrt[6]*FddBmmp["10", 2] - 
    5*Sqrt[3]*FddBmmp["8", 1] + 10*Sqrt[6]*FddBmpm["10bar", 9] + 
    10*Sqrt[3]*FddBmpm["8", 1] - 10*Sqrt[6]*FddBmpp["10", 2] - 
    10*Sqrt[3]*FddBmpp["8", 1] - 15*FddBpmm["8", 1] + 
    5*Sqrt[6]*FddBpmp["27", 5] - Sqrt[30]*FddBpmp["27", 8] + 
    3*Sqrt[5]*FddBpmp["8", 1] - 30*FddBppm["8", 1] + 
    10*Sqrt[6]*FddBppp["27", 5] - 2*Sqrt[30]*FddBppp["27", 8] + 
    6*Sqrt[5]*FddBppp["8", 1])/(45*Sqrt[2]), 
 LddV1LR[3, 2, 2, 2] -> (-5*Sqrt[6]*FddBmmp["10", 3] - 
    10*Sqrt[3]*FddBmmp["8", 2] - 10*Sqrt[6]*FddBmpp["10", 3] - 
    20*Sqrt[3]*FddBmpp["8", 2] + 5*Sqrt[6]*FddBpmp["27", 6] - 
    2*Sqrt[30]*FddBpmp["27", 9] + 6*Sqrt[5]*FddBpmp["8", 2] + 
    10*Sqrt[6]*FddBppp["27", 6] - 4*Sqrt[30]*FddBppp["27", 9] + 
    12*Sqrt[5]*FddBppp["8", 2])/(45*Sqrt[2]), 
 LddV1LR[3, 2, 2, 3] -> (10*Sqrt[3]*FddBmmm["10bar", 6] - 
    5*Sqrt[6]*FddBmmm["8", 4] + 15*Sqrt[2]*FddBmmm["8", 6] - 
    10*Sqrt[3]*FddBmmp["10", 6] + 5*Sqrt[6]*FddBmmp["8", 4] - 
    15*Sqrt[2]*FddBmmp["8", 6] + 20*Sqrt[3]*FddBmpm["10bar", 6] - 
    10*Sqrt[6]*FddBmpm["8", 4] + 30*Sqrt[2]*FddBmpm["8", 6] - 
    20*Sqrt[3]*FddBmpp["10", 6] + 10*Sqrt[6]*FddBmpp["8", 4] - 
    30*Sqrt[2]*FddBmpp["8", 6] + 10*Sqrt[3]*FddBpmm["1", 1] - 
    15*Sqrt[2]*FddBpmm["8", 4] - 5*Sqrt[6]*FddBpmm["8", 6] + 
    5*Sqrt[6]*FddBpmp["1", 1] + 6*Sqrt[10]*FddBpmp["27", 16] - 
    3*Sqrt[30]*FddBpmp["27", 18] + 3*Sqrt[10]*FddBpmp["8", 4] + 
    Sqrt[30]*FddBpmp["8", 6] + 20*Sqrt[3]*FddBppm["1", 1] - 
    30*Sqrt[2]*FddBppm["8", 4] - 10*Sqrt[6]*FddBppm["8", 6] + 
    10*Sqrt[6]*FddBppp["1", 1] + 12*Sqrt[10]*FddBppp["27", 16] - 
    6*Sqrt[30]*FddBppp["27", 18] + 6*Sqrt[10]*FddBppp["8", 4] + 
    2*Sqrt[30]*FddBppp["8", 6])/(90*Sqrt[2]), 
 LddV1LR[3, 2, 3, 1] -> (FddBmmm["10bar", 10] + 2*FddBmpm["10bar", 10] + 
    FddBpmp["27", 2] + 2*FddBppp["27", 2])/3, 
 LddV1LR[3, 2, 3, 2] -> (Sqrt[2]*(FddBpmp["27", 3] + 2*FddBppp["27", 3]))/3, 
 LddV1LR[3, 2, 3, 3] -> (5*Sqrt[6]*FddBmmm["10bar", 8] - 
    10*Sqrt[3]*FddBmmm["8", 2] + 10*Sqrt[6]*FddBmpm["10bar", 8] - 
    20*Sqrt[3]*FddBmpm["8", 2] + 3*Sqrt[30]*FddBpmp["27", 9] + 
    6*Sqrt[5]*FddBpmp["8", 2] + 6*Sqrt[30]*FddBppp["27", 9] + 
    12*Sqrt[5]*FddBppp["8", 2])/(45*Sqrt[2]), 
 LddV1LR[3, 3, 1, 1] -> (10*Sqrt[3]*FddBmmm["10bar", 6] - 
    5*Sqrt[6]*FddBmmm["8", 4] - 15*Sqrt[2]*FddBmmm["8", 6] + 
    10*Sqrt[3]*FddBmmp["10", 6] - 5*Sqrt[6]*FddBmmp["8", 4] - 
    15*Sqrt[2]*FddBmmp["8", 6] + 20*Sqrt[3]*FddBmpm["10bar", 6] - 
    10*Sqrt[6]*FddBmpm["8", 4] - 30*Sqrt[2]*FddBmpm["8", 6] + 
    20*Sqrt[3]*FddBmpp["10", 6] - 10*Sqrt[6]*FddBmpp["8", 4] - 
    30*Sqrt[2]*FddBmpp["8", 6] - 10*Sqrt[3]*FddBpmm["1", 1] - 
    15*Sqrt[2]*FddBpmm["8", 4] + 5*Sqrt[6]*FddBpmm["8", 6] + 
    5*Sqrt[6]*FddBpmp["1", 1] - 6*Sqrt[10]*FddBpmp["27", 16] - 
    3*Sqrt[30]*FddBpmp["27", 18] - 3*Sqrt[10]*FddBpmp["8", 4] + 
    Sqrt[30]*FddBpmp["8", 6] - 20*Sqrt[3]*FddBppm["1", 1] - 
    30*Sqrt[2]*FddBppm["8", 4] + 10*Sqrt[6]*FddBppm["8", 6] + 
    10*Sqrt[6]*FddBppp["1", 1] - 12*Sqrt[10]*FddBppp["27", 16] - 
    6*Sqrt[30]*FddBppp["27", 18] - 6*Sqrt[10]*FddBppp["8", 4] + 
    2*Sqrt[30]*FddBppp["8", 6])/(90*Sqrt[2]), 
 LddV1LR[3, 3, 1, 2] -> (5*Sqrt[6]*FddBmmm["10bar", 5] - 
    5*Sqrt[3]*FddBmmm["8", 5] + 5*Sqrt[6]*FddBmmp["10", 7] - 
    5*Sqrt[3]*FddBmmp["8", 5] + 10*Sqrt[6]*FddBmpm["10bar", 5] - 
    10*Sqrt[3]*FddBmpm["8", 5] + 10*Sqrt[6]*FddBmpp["10", 7] - 
    10*Sqrt[3]*FddBmpp["8", 5] - 15*FddBpmm["8", 5] - 
    6*Sqrt[5]*FddBpmp["27", 17] - 3*Sqrt[5]*FddBpmp["8", 5] - 
    30*FddBppm["8", 5] - 12*Sqrt[5]*FddBppp["27", 17] - 
    6*Sqrt[5]*FddBppp["8", 5])/(45*Sqrt[2]), 
 LddV1LR[3, 3, 1, 3] -> -1/45*(-5*Sqrt[6]*FddBmmp["10", 9] + 
     10*Sqrt[3]*FddBmmp["8", 8] - 10*Sqrt[6]*FddBmpp["10", 9] + 
     20*Sqrt[3]*FddBmpp["8", 8] + 3*Sqrt[30]*FddBpmp["27", 24] + 
     6*Sqrt[5]*FddBpmp["8", 8] + 6*Sqrt[30]*FddBppp["27", 24] + 
     12*Sqrt[5]*FddBppp["8", 8])/Sqrt[2], LddV1LR[3, 3, 2, 1] -> 
  (-5*Sqrt[6]*FddBmmm["10bar", 7] + 5*Sqrt[3]*FddBmmm["8", 3] - 
    5*Sqrt[6]*FddBmmp["10", 5] + 5*Sqrt[3]*FddBmmp["8", 3] - 
    10*Sqrt[6]*FddBmpm["10bar", 7] + 10*Sqrt[3]*FddBmpm["8", 3] - 
    10*Sqrt[6]*FddBmpp["10", 5] + 10*Sqrt[3]*FddBmpp["8", 3] + 
    15*FddBpmm["8", 3] + 6*Sqrt[5]*FddBpmp["27", 15] + 
    3*Sqrt[5]*FddBpmp["8", 3] + 30*FddBppm["8", 3] + 
    12*Sqrt[5]*FddBppp["27", 15] + 6*Sqrt[5]*FddBppp["8", 3])/(45*Sqrt[2]), 
 LddV1LR[3, 3, 2, 2] -> (-10*Sqrt[3]*FddBmmm["10bar", 6] + 
    5*Sqrt[6]*FddBmmm["8", 4] - 15*Sqrt[2]*FddBmmm["8", 6] - 
    10*Sqrt[3]*FddBmmp["10", 6] + 5*Sqrt[6]*FddBmmp["8", 4] - 
    15*Sqrt[2]*FddBmmp["8", 6] - 20*Sqrt[3]*FddBmpm["10bar", 6] + 
    10*Sqrt[6]*FddBmpm["8", 4] - 30*Sqrt[2]*FddBmpm["8", 6] - 
    20*Sqrt[3]*FddBmpp["10", 6] + 10*Sqrt[6]*FddBmpp["8", 4] - 
    30*Sqrt[2]*FddBmpp["8", 6] - 10*Sqrt[3]*FddBpmm["1", 1] + 
    15*Sqrt[2]*FddBpmm["8", 4] + 5*Sqrt[6]*FddBpmm["8", 6] + 
    5*Sqrt[6]*FddBpmp["1", 1] + 6*Sqrt[10]*FddBpmp["27", 16] - 
    3*Sqrt[30]*FddBpmp["27", 18] + 3*Sqrt[10]*FddBpmp["8", 4] + 
    Sqrt[30]*FddBpmp["8", 6] - 20*Sqrt[3]*FddBppm["1", 1] + 
    30*Sqrt[2]*FddBppm["8", 4] + 10*Sqrt[6]*FddBppm["8", 6] + 
    10*Sqrt[6]*FddBppp["1", 1] + 12*Sqrt[10]*FddBppp["27", 16] - 
    6*Sqrt[30]*FddBppp["27", 18] + 6*Sqrt[10]*FddBppp["8", 4] + 
    2*Sqrt[30]*FddBppp["8", 6])/(90*Sqrt[2]), 
 LddV1LR[3, 3, 2, 3] -> (-5*Sqrt[6]*FddBmmp["10", 8] + 
    10*Sqrt[3]*FddBmmp["8", 7] - 10*Sqrt[6]*FddBmpp["10", 8] + 
    20*Sqrt[3]*FddBmpp["8", 7] + 3*Sqrt[30]*FddBpmp["27", 23] + 
    6*Sqrt[5]*FddBpmp["8", 7] + 6*Sqrt[30]*FddBppp["27", 23] + 
    12*Sqrt[5]*FddBppp["8", 7])/(45*Sqrt[2]), 
 LddV1LR[3, 3, 3, 1] -> (-5*Sqrt[6]*FddBmmm["10bar", 9] + 
    10*Sqrt[3]*FddBmmm["8", 1] - 10*Sqrt[6]*FddBmpm["10bar", 9] + 
    20*Sqrt[3]*FddBmpm["8", 1] + 3*Sqrt[30]*FddBpmp["27", 8] + 
    6*Sqrt[5]*FddBpmp["8", 1] + 6*Sqrt[30]*FddBppp["27", 8] + 
    12*Sqrt[5]*FddBppp["8", 1])/(45*Sqrt[2]), 
 LddV1LR[3, 3, 3, 2] -> (-5*Sqrt[6]*FddBmmm["10bar", 8] + 
    10*Sqrt[3]*FddBmmm["8", 2] - 10*Sqrt[6]*FddBmpm["10bar", 8] + 
    20*Sqrt[3]*FddBmpm["8", 2] + 3*Sqrt[30]*FddBpmp["27", 9] + 
    6*Sqrt[5]*FddBpmp["8", 2] + 6*Sqrt[30]*FddBppp["27", 9] + 
    12*Sqrt[5]*FddBppp["8", 2])/(45*Sqrt[2]), 
 LddV1LR[3, 3, 3, 3] -> (5*FddBpmp["1", 1] + 3*Sqrt[5]*FddBpmp["27", 18] + 
    4*Sqrt[5]*FddBpmp["8", 6] + 10*FddBppp["1", 1] + 
    6*Sqrt[5]*FddBppp["27", 18] + 8*Sqrt[5]*FddBppp["8", 6])/(15*Sqrt[3]), 
 LddV8LR[1, 1, 1, 1] -> (-5*Sqrt[3]*FddBpmp["1", 1] - 
    5*Sqrt[3]*FddBpmp["27", 12] - 3*Sqrt[5]*FddBpmp["27", 16] - 
    Sqrt[15]*FddBpmp["27", 18] + 6*Sqrt[5]*FddBpmp["8", 4] + 
    2*Sqrt[15]*FddBpmp["8", 6] + 5*Sqrt[3]*FddBppp["1", 1] + 
    5*Sqrt[3]*FddBppp["27", 12] + 3*Sqrt[5]*FddBppp["27", 16] + 
    Sqrt[15]*FddBppp["27", 18] - 6*Sqrt[5]*FddBppp["8", 4] - 
    2*Sqrt[15]*FddBppp["8", 6])/30, LddV8LR[1, 1, 1, 2] -> 
  (5*Sqrt[6]*FddBmmm["10bar", 5] + 10*Sqrt[3]*FddBmmm["8", 5] - 
    5*Sqrt[6]*FddBmpm["10bar", 5] - 10*Sqrt[3]*FddBmpm["8", 5] - 
    15*FddBpmp["27", 13] - 3*Sqrt[5]*FddBpmp["27", 17] + 
    6*Sqrt[5]*FddBpmp["8", 5] + 15*FddBppp["27", 13] + 
    3*Sqrt[5]*FddBppp["27", 17] - 6*Sqrt[5]*FddBppp["8", 5])/(30*Sqrt[2]), 
 LddV8LR[1, 1, 1, 3] -> (-5*Sqrt[6]*FddBmmm["10bar", 2] + 
    10*Sqrt[3]*FddBmmm["8", 8] + 5*Sqrt[6]*FddBmpm["10bar", 2] - 
    10*Sqrt[3]*FddBmpm["8", 8] - 5*Sqrt[6]*FddBpmp["27", 21] - 
    2*Sqrt[30]*FddBpmp["27", 24] + 6*Sqrt[5]*FddBpmp["8", 8] + 
    5*Sqrt[6]*FddBppp["27", 21] + 2*Sqrt[30]*FddBppp["27", 24] - 
    6*Sqrt[5]*FddBppp["8", 8])/(30*Sqrt[2]), 
 LddV8LR[1, 1, 2, 1] -> (-5*Sqrt[6]*FddBmmp["10", 5] - 
    10*Sqrt[3]*FddBmmp["8", 3] + 5*Sqrt[6]*FddBmpp["10", 5] + 
    10*Sqrt[3]*FddBmpp["8", 3] + 15*FddBpmp["27", 11] + 
    3*Sqrt[5]*FddBpmp["27", 15] - 6*Sqrt[5]*FddBpmp["8", 3] - 
    15*FddBppp["27", 11] - 3*Sqrt[5]*FddBppp["27", 15] + 
    6*Sqrt[5]*FddBppp["8", 3])/(30*Sqrt[2]), 
 LddV8LR[1, 1, 2, 2] -> (-10*FddBmmm["10bar", 6] - 
    10*Sqrt[2]*FddBmmm["8", 4] - 10*FddBmmp["10", 6] - 
    10*Sqrt[2]*FddBmmp["8", 4] + 10*FddBmpm["10bar", 6] + 
    10*Sqrt[2]*FddBmpm["8", 4] + 10*FddBmpp["10", 6] + 
    10*Sqrt[2]*FddBmpp["8", 4] + 10*FddBpmm["1", 1] + 
    10*Sqrt[2]*FddBpmm["8", 6] - 5*Sqrt[2]*FddBpmp["1", 1] + 
    10*Sqrt[2]*FddBpmp["27", 12] - Sqrt[10]*FddBpmp["27", 18] + 
    2*Sqrt[10]*FddBpmp["8", 6] - 10*FddBppm["1", 1] - 
    10*Sqrt[2]*FddBppm["8", 6] + 5*Sqrt[2]*FddBppp["1", 1] - 
    10*Sqrt[2]*FddBppp["27", 12] + Sqrt[10]*FddBppp["27", 18] - 
    2*Sqrt[10]*FddBppp["8", 6])/(20*Sqrt[6]), 
 LddV8LR[1, 1, 2, 3] -> (5*Sqrt[6]*FddBmmm["10bar", 3] - 
    5*Sqrt[3]*FddBmmm["8", 7] - 5*Sqrt[6]*FddBmmp["10", 8] - 
    5*Sqrt[3]*FddBmmp["8", 7] - 5*Sqrt[6]*FddBmpm["10bar", 3] + 
    5*Sqrt[3]*FddBmpm["8", 7] + 5*Sqrt[6]*FddBmpp["10", 8] + 
    5*Sqrt[3]*FddBmpp["8", 7] - 15*FddBpmm["8", 7] + 
    5*Sqrt[6]*FddBpmp["27", 20] + Sqrt[30]*FddBpmp["27", 23] - 
    3*Sqrt[5]*FddBpmp["8", 7] + 15*FddBppm["8", 7] - 
    5*Sqrt[6]*FddBppp["27", 20] - Sqrt[30]*FddBppp["27", 23] + 
    3*Sqrt[5]*FddBppp["8", 7])/(30*Sqrt[2]), 
 LddV8LR[1, 1, 3, 1] -> (5*Sqrt[6]*FddBmmp["10", 2] - 
    10*Sqrt[3]*FddBmmp["8", 1] - 5*Sqrt[6]*FddBmpp["10", 2] + 
    10*Sqrt[3]*FddBmpp["8", 1] + 5*Sqrt[6]*FddBpmp["27", 5] + 
    2*Sqrt[30]*FddBpmp["27", 8] - 6*Sqrt[5]*FddBpmp["8", 1] - 
    5*Sqrt[6]*FddBppp["27", 5] - 2*Sqrt[30]*FddBppp["27", 8] + 
    6*Sqrt[5]*FddBppp["8", 1])/(30*Sqrt[2]), 
 LddV8LR[1, 1, 3, 2] -> (-5*Sqrt[6]*FddBmmm["10bar", 8] - 
    5*Sqrt[3]*FddBmmm["8", 2] + 5*Sqrt[6]*FddBmmp["10", 3] - 
    5*Sqrt[3]*FddBmmp["8", 2] + 5*Sqrt[6]*FddBmpm["10bar", 8] + 
    5*Sqrt[3]*FddBmpm["8", 2] - 5*Sqrt[6]*FddBmpp["10", 3] + 
    5*Sqrt[3]*FddBmpp["8", 2] - 15*FddBpmm["8", 2] + 
    5*Sqrt[6]*FddBpmp["27", 6] + Sqrt[30]*FddBpmp["27", 9] - 
    3*Sqrt[5]*FddBpmp["8", 2] + 15*FddBppm["8", 2] - 
    5*Sqrt[6]*FddBppp["27", 6] - Sqrt[30]*FddBppp["27", 9] + 
    3*Sqrt[5]*FddBppp["8", 2])/(30*Sqrt[2]), 
 LddV8LR[1, 1, 3, 3] -> (10*Sqrt[3]*FddBmmm["10bar", 6] - 
    5*Sqrt[6]*FddBmmm["8", 4] - 15*Sqrt[2]*FddBmmm["8", 6] + 
    10*Sqrt[3]*FddBmmp["10", 6] - 5*Sqrt[6]*FddBmmp["8", 4] - 
    15*Sqrt[2]*FddBmmp["8", 6] - 10*Sqrt[3]*FddBmpm["10bar", 6] + 
    5*Sqrt[6]*FddBmpm["8", 4] + 15*Sqrt[2]*FddBmpm["8", 6] - 
    10*Sqrt[3]*FddBmpp["10", 6] + 5*Sqrt[6]*FddBmpp["8", 4] + 
    15*Sqrt[2]*FddBmpp["8", 6] + 10*Sqrt[3]*FddBpmm["1", 1] + 
    15*Sqrt[2]*FddBpmm["8", 4] - 5*Sqrt[6]*FddBpmm["8", 6] - 
    5*Sqrt[6]*FddBpmp["1", 1] + 6*Sqrt[10]*FddBpmp["27", 16] + 
    3*Sqrt[30]*FddBpmp["27", 18] + 3*Sqrt[10]*FddBpmp["8", 4] - 
    Sqrt[30]*FddBpmp["8", 6] - 10*Sqrt[3]*FddBppm["1", 1] - 
    15*Sqrt[2]*FddBppm["8", 4] + 5*Sqrt[6]*FddBppm["8", 6] + 
    5*Sqrt[6]*FddBppp["1", 1] - 6*Sqrt[10]*FddBppp["27", 16] - 
    3*Sqrt[30]*FddBppp["27", 18] - 3*Sqrt[10]*FddBppp["8", 4] + 
    Sqrt[30]*FddBppp["8", 6])/(60*Sqrt[2]), LddV8LR[1, 2, 1, 1] -> 
  (-5*Sqrt[6]*FddBmmm["10bar", 5] - 10*Sqrt[3]*FddBmmm["8", 5] + 
    5*Sqrt[6]*FddBmpm["10bar", 5] + 10*Sqrt[3]*FddBmpm["8", 5] - 
    15*FddBpmp["27", 13] - 3*Sqrt[5]*FddBpmp["27", 17] + 
    6*Sqrt[5]*FddBpmp["8", 5] + 15*FddBppp["27", 13] + 
    3*Sqrt[5]*FddBppp["27", 17] - 6*Sqrt[5]*FddBppp["8", 5])/(30*Sqrt[2]), 
 LddV8LR[1, 2, 1, 2] -> (-FddBpmp["27", 14] + FddBppp["27", 14])/Sqrt[2], 
 LddV8LR[1, 2, 1, 3] -> (-FddBmmm["10bar", 1] + FddBmpm["10bar", 1] - 
    FddBpmp["27", 22] + FddBppp["27", 22])/2, 
 LddV8LR[1, 2, 2, 1] -> (10*FddBmmm["10bar", 6] + 
    10*Sqrt[2]*FddBmmm["8", 4] - 10*FddBmmp["10", 6] - 
    10*Sqrt[2]*FddBmmp["8", 4] - 10*FddBmpm["10bar", 6] - 
    10*Sqrt[2]*FddBmpm["8", 4] + 10*FddBmpp["10", 6] + 
    10*Sqrt[2]*FddBmpp["8", 4] - 10*FddBpmm["1", 1] - 
    10*Sqrt[2]*FddBpmm["8", 6] - 5*Sqrt[2]*FddBpmp["1", 1] + 
    10*Sqrt[2]*FddBpmp["27", 12] - Sqrt[10]*FddBpmp["27", 18] + 
    2*Sqrt[10]*FddBpmp["8", 6] + 10*FddBppm["1", 1] + 
    10*Sqrt[2]*FddBppm["8", 6] + 5*Sqrt[2]*FddBppp["1", 1] - 
    10*Sqrt[2]*FddBppp["27", 12] + Sqrt[10]*FddBppp["27", 18] - 
    2*Sqrt[10]*FddBppp["8", 6])/(20*Sqrt[6]), 
 LddV8LR[1, 2, 2, 2] -> (-5*Sqrt[6]*FddBmmp["10", 7] - 
    10*Sqrt[3]*FddBmmp["8", 5] + 5*Sqrt[6]*FddBmpp["10", 7] + 
    10*Sqrt[3]*FddBmpp["8", 5] + 15*FddBpmp["27", 13] - 
    3*Sqrt[5]*FddBpmp["27", 17] + 6*Sqrt[5]*FddBpmp["8", 5] - 
    15*FddBppp["27", 13] + 3*Sqrt[5]*FddBppp["27", 17] - 
    6*Sqrt[5]*FddBppp["8", 5])/(30*Sqrt[2]), 
 LddV8LR[1, 2, 2, 3] -> (5*Sqrt[6]*FddBmmm["10bar", 2] + 
    5*Sqrt[3]*FddBmmm["8", 8] - 5*Sqrt[6]*FddBmmp["10", 9] - 
    5*Sqrt[3]*FddBmmp["8", 8] - 5*Sqrt[6]*FddBmpm["10bar", 2] - 
    5*Sqrt[3]*FddBmpm["8", 8] + 5*Sqrt[6]*FddBmpp["10", 9] + 
    5*Sqrt[3]*FddBmpp["8", 8] - 15*FddBpmm["8", 8] + 
    5*Sqrt[6]*FddBpmp["27", 21] - Sqrt[30]*FddBpmp["27", 24] + 
    3*Sqrt[5]*FddBpmp["8", 8] + 15*FddBppm["8", 8] - 
    5*Sqrt[6]*FddBppp["27", 21] + Sqrt[30]*FddBppp["27", 24] - 
    3*Sqrt[5]*FddBppp["8", 8])/(30*Sqrt[2]), 
 LddV8LR[1, 2, 3, 1] -> (5*Sqrt[6]*FddBmmm["10bar", 8] + 
    5*Sqrt[3]*FddBmmm["8", 2] + 5*Sqrt[6]*FddBmmp["10", 3] - 
    5*Sqrt[3]*FddBmmp["8", 2] - 5*Sqrt[6]*FddBmpm["10bar", 8] - 
    5*Sqrt[3]*FddBmpm["8", 2] - 5*Sqrt[6]*FddBmpp["10", 3] + 
    5*Sqrt[3]*FddBmpp["8", 2] + 15*FddBpmm["8", 2] + 
    5*Sqrt[6]*FddBpmp["27", 6] + Sqrt[30]*FddBpmp["27", 9] - 
    3*Sqrt[5]*FddBpmp["8", 2] - 15*FddBppm["8", 2] - 
    5*Sqrt[6]*FddBppp["27", 6] - Sqrt[30]*FddBppp["27", 9] + 
    3*Sqrt[5]*FddBppp["8", 2])/(30*Sqrt[2]), 
 LddV8LR[1, 2, 3, 2] -> (FddBmmp["10", 4] - FddBmpp["10", 4] + 
    FddBpmp["27", 7] - FddBppp["27", 7])/2, LddV8LR[1, 2, 3, 3] -> 
  (5*Sqrt[6]*FddBmmm["10bar", 5] - 5*Sqrt[3]*FddBmmm["8", 5] + 
    5*Sqrt[6]*FddBmmp["10", 7] - 5*Sqrt[3]*FddBmmp["8", 5] - 
    5*Sqrt[6]*FddBmpm["10bar", 5] + 5*Sqrt[3]*FddBmpm["8", 5] - 
    5*Sqrt[6]*FddBmpp["10", 7] + 5*Sqrt[3]*FddBmpp["8", 5] + 
    15*FddBpmm["8", 5] + 6*Sqrt[5]*FddBpmp["27", 17] + 
    3*Sqrt[5]*FddBpmp["8", 5] - 15*FddBppm["8", 5] - 
    6*Sqrt[5]*FddBppp["27", 17] - 3*Sqrt[5]*FddBppp["8", 5])/(30*Sqrt[2]), 
 LddV8LR[1, 3, 1, 1] -> (5*Sqrt[6]*FddBmmm["10bar", 2] - 
    10*Sqrt[3]*FddBmmm["8", 8] - 5*Sqrt[6]*FddBmpm["10bar", 2] + 
    10*Sqrt[3]*FddBmpm["8", 8] - 5*Sqrt[6]*FddBpmp["27", 21] - 
    2*Sqrt[30]*FddBpmp["27", 24] + 6*Sqrt[5]*FddBpmp["8", 8] + 
    5*Sqrt[6]*FddBppp["27", 21] + 2*Sqrt[30]*FddBppp["27", 24] - 
    6*Sqrt[5]*FddBppp["8", 8])/(30*Sqrt[2]), 
 LddV8LR[1, 3, 1, 2] -> (FddBmmm["10bar", 1] - FddBmpm["10bar", 1] - 
    FddBpmp["27", 22] + FddBppp["27", 22])/2, 
 LddV8LR[1, 3, 1, 3] -> (-FddBpmp["27", 27] + FddBppp["27", 27])/Sqrt[2], 
 LddV8LR[1, 3, 2, 1] -> (-5*Sqrt[6]*FddBmmm["10bar", 3] + 
    5*Sqrt[3]*FddBmmm["8", 7] - 5*Sqrt[6]*FddBmmp["10", 8] - 
    5*Sqrt[3]*FddBmmp["8", 7] + 5*Sqrt[6]*FddBmpm["10bar", 3] - 
    5*Sqrt[3]*FddBmpm["8", 7] + 5*Sqrt[6]*FddBmpp["10", 8] + 
    5*Sqrt[3]*FddBmpp["8", 7] + 15*FddBpmm["8", 7] + 
    5*Sqrt[6]*FddBpmp["27", 20] + Sqrt[30]*FddBpmp["27", 23] - 
    3*Sqrt[5]*FddBpmp["8", 7] - 15*FddBppm["8", 7] - 
    5*Sqrt[6]*FddBppp["27", 20] - Sqrt[30]*FddBppp["27", 23] + 
    3*Sqrt[5]*FddBppp["8", 7])/(30*Sqrt[2]), 
 LddV8LR[1, 3, 2, 2] -> (-5*Sqrt[6]*FddBmmm["10bar", 2] - 
    5*Sqrt[3]*FddBmmm["8", 8] - 5*Sqrt[6]*FddBmmp["10", 9] - 
    5*Sqrt[3]*FddBmmp["8", 8] + 5*Sqrt[6]*FddBmpm["10bar", 2] + 
    5*Sqrt[3]*FddBmpm["8", 8] + 5*Sqrt[6]*FddBmpp["10", 9] + 
    5*Sqrt[3]*FddBmpp["8", 8] + 15*FddBpmm["8", 8] + 
    5*Sqrt[6]*FddBpmp["27", 21] - Sqrt[30]*FddBpmp["27", 24] + 
    3*Sqrt[5]*FddBpmp["8", 8] - 15*FddBppm["8", 8] - 
    5*Sqrt[6]*FddBppp["27", 21] + Sqrt[30]*FddBppp["27", 24] - 
    3*Sqrt[5]*FddBppp["8", 8])/(30*Sqrt[2]), 
 LddV8LR[1, 3, 2, 3] -> (-FddBmmp["10", 10] + FddBmpp["10", 10] + 
    FddBpmp["27", 26] - FddBppp["27", 26])/2, 
 LddV8LR[1, 3, 3, 1] -> (-10*Sqrt[3]*FddBmmm["10bar", 6] + 
    5*Sqrt[6]*FddBmmm["8", 4] + 15*Sqrt[2]*FddBmmm["8", 6] + 
    10*Sqrt[3]*FddBmmp["10", 6] - 5*Sqrt[6]*FddBmmp["8", 4] - 
    15*Sqrt[2]*FddBmmp["8", 6] + 10*Sqrt[3]*FddBmpm["10bar", 6] - 
    5*Sqrt[6]*FddBmpm["8", 4] - 15*Sqrt[2]*FddBmpm["8", 6] - 
    10*Sqrt[3]*FddBmpp["10", 6] + 5*Sqrt[6]*FddBmpp["8", 4] + 
    15*Sqrt[2]*FddBmpp["8", 6] - 10*Sqrt[3]*FddBpmm["1", 1] - 
    15*Sqrt[2]*FddBpmm["8", 4] + 5*Sqrt[6]*FddBpmm["8", 6] - 
    5*Sqrt[6]*FddBpmp["1", 1] + 6*Sqrt[10]*FddBpmp["27", 16] + 
    3*Sqrt[30]*FddBpmp["27", 18] + 3*Sqrt[10]*FddBpmp["8", 4] - 
    Sqrt[30]*FddBpmp["8", 6] + 10*Sqrt[3]*FddBppm["1", 1] + 
    15*Sqrt[2]*FddBppm["8", 4] - 5*Sqrt[6]*FddBppm["8", 6] + 
    5*Sqrt[6]*FddBppp["1", 1] - 6*Sqrt[10]*FddBppp["27", 16] - 
    3*Sqrt[30]*FddBppp["27", 18] - 3*Sqrt[10]*FddBppp["8", 4] + 
    Sqrt[30]*FddBppp["8", 6])/(60*Sqrt[2]), LddV8LR[1, 3, 3, 2] -> 
  (-5*Sqrt[6]*FddBmmm["10bar", 5] + 5*Sqrt[3]*FddBmmm["8", 5] + 
    5*Sqrt[6]*FddBmmp["10", 7] - 5*Sqrt[3]*FddBmmp["8", 5] + 
    5*Sqrt[6]*FddBmpm["10bar", 5] - 5*Sqrt[3]*FddBmpm["8", 5] - 
    5*Sqrt[6]*FddBmpp["10", 7] + 5*Sqrt[3]*FddBmpp["8", 5] - 
    15*FddBpmm["8", 5] + 6*Sqrt[5]*FddBpmp["27", 17] + 
    3*Sqrt[5]*FddBpmp["8", 5] + 15*FddBppm["8", 5] - 
    6*Sqrt[5]*FddBppp["27", 17] - 3*Sqrt[5]*FddBppp["8", 5])/(30*Sqrt[2]), 
 LddV8LR[1, 3, 3, 3] -> (5*Sqrt[6]*FddBmmp["10", 9] - 
    10*Sqrt[3]*FddBmmp["8", 8] - 5*Sqrt[6]*FddBmpp["10", 9] + 
    10*Sqrt[3]*FddBmpp["8", 8] + 3*Sqrt[30]*FddBpmp["27", 24] + 
    6*Sqrt[5]*FddBpmp["8", 8] - 3*Sqrt[30]*FddBppp["27", 24] - 
    6*Sqrt[5]*FddBppp["8", 8])/(30*Sqrt[2]), 
 LddV8LR[2, 1, 1, 1] -> (5*Sqrt[6]*FddBmmp["10", 5] + 
    10*Sqrt[3]*FddBmmp["8", 3] - 5*Sqrt[6]*FddBmpp["10", 5] - 
    10*Sqrt[3]*FddBmpp["8", 3] + 15*FddBpmp["27", 11] + 
    3*Sqrt[5]*FddBpmp["27", 15] - 6*Sqrt[5]*FddBpmp["8", 3] - 
    15*FddBppp["27", 11] - 3*Sqrt[5]*FddBppp["27", 15] + 
    6*Sqrt[5]*FddBppp["8", 3])/(30*Sqrt[2]), 
 LddV8LR[2, 1, 1, 2] -> (-10*FddBmmm["10bar", 6] - 
    10*Sqrt[2]*FddBmmm["8", 4] + 10*FddBmmp["10", 6] + 
    10*Sqrt[2]*FddBmmp["8", 4] + 10*FddBmpm["10bar", 6] + 
    10*Sqrt[2]*FddBmpm["8", 4] - 10*FddBmpp["10", 6] - 
    10*Sqrt[2]*FddBmpp["8", 4] - 10*FddBpmm["1", 1] - 
    10*Sqrt[2]*FddBpmm["8", 6] - 5*Sqrt[2]*FddBpmp["1", 1] + 
    10*Sqrt[2]*FddBpmp["27", 12] - Sqrt[10]*FddBpmp["27", 18] + 
    2*Sqrt[10]*FddBpmp["8", 6] + 10*FddBppm["1", 1] + 
    10*Sqrt[2]*FddBppm["8", 6] + 5*Sqrt[2]*FddBppp["1", 1] - 
    10*Sqrt[2]*FddBppp["27", 12] + Sqrt[10]*FddBppp["27", 18] - 
    2*Sqrt[10]*FddBppp["8", 6])/(20*Sqrt[6]), 
 LddV8LR[2, 1, 1, 3] -> (5*Sqrt[6]*FddBmmm["10bar", 3] - 
    5*Sqrt[3]*FddBmmm["8", 7] + 5*Sqrt[6]*FddBmmp["10", 8] + 
    5*Sqrt[3]*FddBmmp["8", 7] - 5*Sqrt[6]*FddBmpm["10bar", 3] + 
    5*Sqrt[3]*FddBmpm["8", 7] - 5*Sqrt[6]*FddBmpp["10", 8] - 
    5*Sqrt[3]*FddBmpp["8", 7] + 15*FddBpmm["8", 7] + 
    5*Sqrt[6]*FddBpmp["27", 20] + Sqrt[30]*FddBpmp["27", 23] - 
    3*Sqrt[5]*FddBpmp["8", 7] - 15*FddBppm["8", 7] - 
    5*Sqrt[6]*FddBppp["27", 20] - Sqrt[30]*FddBppp["27", 23] + 
    3*Sqrt[5]*FddBppp["8", 7])/(30*Sqrt[2]), 
 LddV8LR[2, 1, 2, 1] -> (-FddBpmp["27", 10] + FddBppp["27", 10])/Sqrt[2], 
 LddV8LR[2, 1, 2, 2] -> (5*Sqrt[6]*FddBmmm["10bar", 7] + 
    10*Sqrt[3]*FddBmmm["8", 3] - 5*Sqrt[6]*FddBmpm["10bar", 7] - 
    10*Sqrt[3]*FddBmpm["8", 3] - 15*FddBpmp["27", 11] + 
    3*Sqrt[5]*FddBpmp["27", 15] - 6*Sqrt[5]*FddBpmp["8", 3] + 
    15*FddBppp["27", 11] - 3*Sqrt[5]*FddBppp["27", 15] + 
    6*Sqrt[5]*FddBppp["8", 3])/(30*Sqrt[2]), 
 LddV8LR[2, 1, 2, 3] -> (-FddBmmm["10bar", 4] + FddBmpm["10bar", 4] - 
    FddBpmp["27", 19] + FddBppp["27", 19])/2, 
 LddV8LR[2, 1, 3, 1] -> (-FddBmmp["10", 1] + FddBmpp["10", 1] - 
    FddBpmp["27", 4] + FddBppp["27", 4])/2, LddV8LR[2, 1, 3, 2] -> 
  (5*Sqrt[6]*FddBmmm["10bar", 9] + 5*Sqrt[3]*FddBmmm["8", 1] - 
    5*Sqrt[6]*FddBmmp["10", 2] - 5*Sqrt[3]*FddBmmp["8", 1] - 
    5*Sqrt[6]*FddBmpm["10bar", 9] - 5*Sqrt[3]*FddBmpm["8", 1] + 
    5*Sqrt[6]*FddBmpp["10", 2] + 5*Sqrt[3]*FddBmpp["8", 1] + 
    15*FddBpmm["8", 1] - 5*Sqrt[6]*FddBpmp["27", 5] + 
    Sqrt[30]*FddBpmp["27", 8] - 3*Sqrt[5]*FddBpmp["8", 1] - 
    15*FddBppm["8", 1] + 5*Sqrt[6]*FddBppp["27", 5] - 
    Sqrt[30]*FddBppp["27", 8] + 3*Sqrt[5]*FddBppp["8", 1])/(30*Sqrt[2]), 
 LddV8LR[2, 1, 3, 3] -> (-5*Sqrt[6]*FddBmmm["10bar", 7] + 
    5*Sqrt[3]*FddBmmm["8", 3] - 5*Sqrt[6]*FddBmmp["10", 5] + 
    5*Sqrt[3]*FddBmmp["8", 3] + 5*Sqrt[6]*FddBmpm["10bar", 7] - 
    5*Sqrt[3]*FddBmpm["8", 3] + 5*Sqrt[6]*FddBmpp["10", 5] - 
    5*Sqrt[3]*FddBmpp["8", 3] - 15*FddBpmm["8", 3] - 
    6*Sqrt[5]*FddBpmp["27", 15] - 3*Sqrt[5]*FddBpmp["8", 3] + 
    15*FddBppm["8", 3] + 6*Sqrt[5]*FddBppp["27", 15] + 
    3*Sqrt[5]*FddBppp["8", 3])/(30*Sqrt[2]), 
 LddV8LR[2, 2, 1, 1] -> (10*FddBmmm["10bar", 6] + 
    10*Sqrt[2]*FddBmmm["8", 4] + 10*FddBmmp["10", 6] + 
    10*Sqrt[2]*FddBmmp["8", 4] - 10*FddBmpm["10bar", 6] - 
    10*Sqrt[2]*FddBmpm["8", 4] - 10*FddBmpp["10", 6] - 
    10*Sqrt[2]*FddBmpp["8", 4] + 10*FddBpmm["1", 1] + 
    10*Sqrt[2]*FddBpmm["8", 6] - 5*Sqrt[2]*FddBpmp["1", 1] + 
    10*Sqrt[2]*FddBpmp["27", 12] - Sqrt[10]*FddBpmp["27", 18] + 
    2*Sqrt[10]*FddBpmp["8", 6] - 10*FddBppm["1", 1] - 
    10*Sqrt[2]*FddBppm["8", 6] + 5*Sqrt[2]*FddBppp["1", 1] - 
    10*Sqrt[2]*FddBppp["27", 12] + Sqrt[10]*FddBppp["27", 18] - 
    2*Sqrt[10]*FddBppp["8", 6])/(20*Sqrt[6]), 
 LddV8LR[2, 2, 1, 2] -> (5*Sqrt[6]*FddBmmp["10", 7] + 
    10*Sqrt[3]*FddBmmp["8", 5] - 5*Sqrt[6]*FddBmpp["10", 7] - 
    10*Sqrt[3]*FddBmpp["8", 5] + 15*FddBpmp["27", 13] - 
    3*Sqrt[5]*FddBpmp["27", 17] + 6*Sqrt[5]*FddBpmp["8", 5] - 
    15*FddBppp["27", 13] + 3*Sqrt[5]*FddBppp["27", 17] - 
    6*Sqrt[5]*FddBppp["8", 5])/(30*Sqrt[2]), 
 LddV8LR[2, 2, 1, 3] -> (5*Sqrt[6]*FddBmmm["10bar", 2] + 
    5*Sqrt[3]*FddBmmm["8", 8] + 5*Sqrt[6]*FddBmmp["10", 9] + 
    5*Sqrt[3]*FddBmmp["8", 8] - 5*Sqrt[6]*FddBmpm["10bar", 2] - 
    5*Sqrt[3]*FddBmpm["8", 8] - 5*Sqrt[6]*FddBmpp["10", 9] - 
    5*Sqrt[3]*FddBmpp["8", 8] + 15*FddBpmm["8", 8] + 
    5*Sqrt[6]*FddBpmp["27", 21] - Sqrt[30]*FddBpmp["27", 24] + 
    3*Sqrt[5]*FddBpmp["8", 8] - 15*FddBppm["8", 8] - 
    5*Sqrt[6]*FddBppp["27", 21] + Sqrt[30]*FddBppp["27", 24] - 
    3*Sqrt[5]*FddBppp["8", 8])/(30*Sqrt[2]), 
 LddV8LR[2, 2, 2, 1] -> (-5*Sqrt[6]*FddBmmm["10bar", 7] - 
    10*Sqrt[3]*FddBmmm["8", 3] + 5*Sqrt[6]*FddBmpm["10bar", 7] + 
    10*Sqrt[3]*FddBmpm["8", 3] - 15*FddBpmp["27", 11] + 
    3*Sqrt[5]*FddBpmp["27", 15] - 6*Sqrt[5]*FddBpmp["8", 3] + 
    15*FddBppp["27", 11] - 3*Sqrt[5]*FddBppp["27", 15] + 
    6*Sqrt[5]*FddBppp["8", 3])/(30*Sqrt[2]), 
 LddV8LR[2, 2, 2, 2] -> (-5*Sqrt[3]*FddBpmp["1", 1] - 
    5*Sqrt[3]*FddBpmp["27", 12] + 3*Sqrt[5]*FddBpmp["27", 16] - 
    Sqrt[15]*FddBpmp["27", 18] - 6*Sqrt[5]*FddBpmp["8", 4] + 
    2*Sqrt[15]*FddBpmp["8", 6] + 5*Sqrt[3]*FddBppp["1", 1] + 
    5*Sqrt[3]*FddBppp["27", 12] - 3*Sqrt[5]*FddBppp["27", 16] + 
    Sqrt[15]*FddBppp["27", 18] + 6*Sqrt[5]*FddBppp["8", 4] - 
    2*Sqrt[15]*FddBppp["8", 6])/30, LddV8LR[2, 2, 2, 3] -> 
  (-5*Sqrt[6]*FddBmmm["10bar", 3] - 10*Sqrt[3]*FddBmmm["8", 7] + 
    5*Sqrt[6]*FddBmpm["10bar", 3] + 10*Sqrt[3]*FddBmpm["8", 7] - 
    5*Sqrt[6]*FddBpmp["27", 20] + 2*Sqrt[30]*FddBpmp["27", 23] - 
    6*Sqrt[5]*FddBpmp["8", 7] + 5*Sqrt[6]*FddBppp["27", 20] - 
    2*Sqrt[30]*FddBppp["27", 23] + 6*Sqrt[5]*FddBppp["8", 7])/(30*Sqrt[2]), 
 LddV8LR[2, 2, 3, 1] -> (-5*Sqrt[6]*FddBmmm["10bar", 9] - 
    5*Sqrt[3]*FddBmmm["8", 1] - 5*Sqrt[6]*FddBmmp["10", 2] - 
    5*Sqrt[3]*FddBmmp["8", 1] + 5*Sqrt[6]*FddBmpm["10bar", 9] + 
    5*Sqrt[3]*FddBmpm["8", 1] + 5*Sqrt[6]*FddBmpp["10", 2] + 
    5*Sqrt[3]*FddBmpp["8", 1] - 15*FddBpmm["8", 1] - 
    5*Sqrt[6]*FddBpmp["27", 5] + Sqrt[30]*FddBpmp["27", 8] - 
    3*Sqrt[5]*FddBpmp["8", 1] + 15*FddBppm["8", 1] + 
    5*Sqrt[6]*FddBppp["27", 5] - Sqrt[30]*FddBppp["27", 8] + 
    3*Sqrt[5]*FddBppp["8", 1])/(30*Sqrt[2]), 
 LddV8LR[2, 2, 3, 2] -> (-5*Sqrt[6]*FddBmmp["10", 3] - 
    10*Sqrt[3]*FddBmmp["8", 2] + 5*Sqrt[6]*FddBmpp["10", 3] + 
    10*Sqrt[3]*FddBmpp["8", 2] - 5*Sqrt[6]*FddBpmp["27", 6] + 
    2*Sqrt[30]*FddBpmp["27", 9] - 6*Sqrt[5]*FddBpmp["8", 2] + 
    5*Sqrt[6]*FddBppp["27", 6] - 2*Sqrt[30]*FddBppp["27", 9] + 
    6*Sqrt[5]*FddBppp["8", 2])/(30*Sqrt[2]), 
 LddV8LR[2, 2, 3, 3] -> (-10*Sqrt[3]*FddBmmm["10bar", 6] + 
    5*Sqrt[6]*FddBmmm["8", 4] - 15*Sqrt[2]*FddBmmm["8", 6] - 
    10*Sqrt[3]*FddBmmp["10", 6] + 5*Sqrt[6]*FddBmmp["8", 4] - 
    15*Sqrt[2]*FddBmmp["8", 6] + 10*Sqrt[3]*FddBmpm["10bar", 6] - 
    5*Sqrt[6]*FddBmpm["8", 4] + 15*Sqrt[2]*FddBmpm["8", 6] + 
    10*Sqrt[3]*FddBmpp["10", 6] - 5*Sqrt[6]*FddBmpp["8", 4] + 
    15*Sqrt[2]*FddBmpp["8", 6] + 10*Sqrt[3]*FddBpmm["1", 1] - 
    15*Sqrt[2]*FddBpmm["8", 4] - 5*Sqrt[6]*FddBpmm["8", 6] - 
    5*Sqrt[6]*FddBpmp["1", 1] - 6*Sqrt[10]*FddBpmp["27", 16] + 
    3*Sqrt[30]*FddBpmp["27", 18] - 3*Sqrt[10]*FddBpmp["8", 4] - 
    Sqrt[30]*FddBpmp["8", 6] - 10*Sqrt[3]*FddBppm["1", 1] + 
    15*Sqrt[2]*FddBppm["8", 4] + 5*Sqrt[6]*FddBppm["8", 6] + 
    5*Sqrt[6]*FddBppp["1", 1] + 6*Sqrt[10]*FddBppp["27", 16] - 
    3*Sqrt[30]*FddBppp["27", 18] + 3*Sqrt[10]*FddBppp["8", 4] + 
    Sqrt[30]*FddBppp["8", 6])/(60*Sqrt[2]), LddV8LR[2, 3, 1, 1] -> 
  (-5*Sqrt[6]*FddBmmm["10bar", 3] + 5*Sqrt[3]*FddBmmm["8", 7] + 
    5*Sqrt[6]*FddBmmp["10", 8] + 5*Sqrt[3]*FddBmmp["8", 7] + 
    5*Sqrt[6]*FddBmpm["10bar", 3] - 5*Sqrt[3]*FddBmpm["8", 7] - 
    5*Sqrt[6]*FddBmpp["10", 8] - 5*Sqrt[3]*FddBmpp["8", 7] - 
    15*FddBpmm["8", 7] + 5*Sqrt[6]*FddBpmp["27", 20] + 
    Sqrt[30]*FddBpmp["27", 23] - 3*Sqrt[5]*FddBpmp["8", 7] + 
    15*FddBppm["8", 7] - 5*Sqrt[6]*FddBppp["27", 20] - 
    Sqrt[30]*FddBppp["27", 23] + 3*Sqrt[5]*FddBppp["8", 7])/(30*Sqrt[2]), 
 LddV8LR[2, 3, 1, 2] -> (-5*Sqrt[6]*FddBmmm["10bar", 2] - 
    5*Sqrt[3]*FddBmmm["8", 8] + 5*Sqrt[6]*FddBmmp["10", 9] + 
    5*Sqrt[3]*FddBmmp["8", 8] + 5*Sqrt[6]*FddBmpm["10bar", 2] + 
    5*Sqrt[3]*FddBmpm["8", 8] - 5*Sqrt[6]*FddBmpp["10", 9] - 
    5*Sqrt[3]*FddBmpp["8", 8] - 15*FddBpmm["8", 8] + 
    5*Sqrt[6]*FddBpmp["27", 21] - Sqrt[30]*FddBpmp["27", 24] + 
    3*Sqrt[5]*FddBpmp["8", 8] + 15*FddBppm["8", 8] - 
    5*Sqrt[6]*FddBppp["27", 21] + Sqrt[30]*FddBppp["27", 24] - 
    3*Sqrt[5]*FddBppp["8", 8])/(30*Sqrt[2]), 
 LddV8LR[2, 3, 1, 3] -> (FddBmmp["10", 10] - FddBmpp["10", 10] + 
    FddBpmp["27", 26] - FddBppp["27", 26])/2, 
 LddV8LR[2, 3, 2, 1] -> (FddBmmm["10bar", 4] - FddBmpm["10bar", 4] - 
    FddBpmp["27", 19] + FddBppp["27", 19])/2, 
 LddV8LR[2, 3, 2, 2] -> (5*Sqrt[6]*FddBmmm["10bar", 3] + 
    10*Sqrt[3]*FddBmmm["8", 7] - 5*Sqrt[6]*FddBmpm["10bar", 3] - 
    10*Sqrt[3]*FddBmpm["8", 7] - 5*Sqrt[6]*FddBpmp["27", 20] + 
    2*Sqrt[30]*FddBpmp["27", 23] - 6*Sqrt[5]*FddBpmp["8", 7] + 
    5*Sqrt[6]*FddBppp["27", 20] - 2*Sqrt[30]*FddBppp["27", 23] + 
    6*Sqrt[5]*FddBppp["8", 7])/(30*Sqrt[2]), 
 LddV8LR[2, 3, 2, 3] -> (-FddBpmp["27", 25] + FddBppp["27", 25])/Sqrt[2], 
 LddV8LR[2, 3, 3, 1] -> (5*Sqrt[6]*FddBmmm["10bar", 7] - 
    5*Sqrt[3]*FddBmmm["8", 3] - 5*Sqrt[6]*FddBmmp["10", 5] + 
    5*Sqrt[3]*FddBmmp["8", 3] - 5*Sqrt[6]*FddBmpm["10bar", 7] + 
    5*Sqrt[3]*FddBmpm["8", 3] + 5*Sqrt[6]*FddBmpp["10", 5] - 
    5*Sqrt[3]*FddBmpp["8", 3] + 15*FddBpmm["8", 3] - 
    6*Sqrt[5]*FddBpmp["27", 15] - 3*Sqrt[5]*FddBpmp["8", 3] - 
    15*FddBppm["8", 3] + 6*Sqrt[5]*FddBppp["27", 15] + 
    3*Sqrt[5]*FddBppp["8", 3])/(30*Sqrt[2]), 
 LddV8LR[2, 3, 3, 2] -> (10*Sqrt[3]*FddBmmm["10bar", 6] - 
    5*Sqrt[6]*FddBmmm["8", 4] + 15*Sqrt[2]*FddBmmm["8", 6] - 
    10*Sqrt[3]*FddBmmp["10", 6] + 5*Sqrt[6]*FddBmmp["8", 4] - 
    15*Sqrt[2]*FddBmmp["8", 6] - 10*Sqrt[3]*FddBmpm["10bar", 6] + 
    5*Sqrt[6]*FddBmpm["8", 4] - 15*Sqrt[2]*FddBmpm["8", 6] + 
    10*Sqrt[3]*FddBmpp["10", 6] - 5*Sqrt[6]*FddBmpp["8", 4] + 
    15*Sqrt[2]*FddBmpp["8", 6] - 10*Sqrt[3]*FddBpmm["1", 1] + 
    15*Sqrt[2]*FddBpmm["8", 4] + 5*Sqrt[6]*FddBpmm["8", 6] - 
    5*Sqrt[6]*FddBpmp["1", 1] - 6*Sqrt[10]*FddBpmp["27", 16] + 
    3*Sqrt[30]*FddBpmp["27", 18] - 3*Sqrt[10]*FddBpmp["8", 4] - 
    Sqrt[30]*FddBpmp["8", 6] + 10*Sqrt[3]*FddBppm["1", 1] - 
    15*Sqrt[2]*FddBppm["8", 4] - 5*Sqrt[6]*FddBppm["8", 6] + 
    5*Sqrt[6]*FddBppp["1", 1] + 6*Sqrt[10]*FddBppp["27", 16] - 
    3*Sqrt[30]*FddBppp["27", 18] + 3*Sqrt[10]*FddBppp["8", 4] + 
    Sqrt[30]*FddBppp["8", 6])/(60*Sqrt[2]), LddV8LR[2, 3, 3, 3] -> 
  (-5*Sqrt[6]*FddBmmp["10", 8] + 10*Sqrt[3]*FddBmmp["8", 7] + 
    5*Sqrt[6]*FddBmpp["10", 8] - 10*Sqrt[3]*FddBmpp["8", 7] - 
    3*Sqrt[30]*FddBpmp["27", 23] - 6*Sqrt[5]*FddBpmp["8", 7] + 
    3*Sqrt[30]*FddBppp["27", 23] + 6*Sqrt[5]*FddBppp["8", 7])/(30*Sqrt[2]), 
 LddV8LR[3, 1, 1, 1] -> (-5*Sqrt[6]*FddBmmp["10", 2] + 
    10*Sqrt[3]*FddBmmp["8", 1] + 5*Sqrt[6]*FddBmpp["10", 2] - 
    10*Sqrt[3]*FddBmpp["8", 1] + 5*Sqrt[6]*FddBpmp["27", 5] + 
    2*Sqrt[30]*FddBpmp["27", 8] - 6*Sqrt[5]*FddBpmp["8", 1] - 
    5*Sqrt[6]*FddBppp["27", 5] - 2*Sqrt[30]*FddBppp["27", 8] + 
    6*Sqrt[5]*FddBppp["8", 1])/(30*Sqrt[2]), 
 LddV8LR[3, 1, 1, 2] -> (-5*Sqrt[6]*FddBmmm["10bar", 8] - 
    5*Sqrt[3]*FddBmmm["8", 2] - 5*Sqrt[6]*FddBmmp["10", 3] + 
    5*Sqrt[3]*FddBmmp["8", 2] + 5*Sqrt[6]*FddBmpm["10bar", 8] + 
    5*Sqrt[3]*FddBmpm["8", 2] + 5*Sqrt[6]*FddBmpp["10", 3] - 
    5*Sqrt[3]*FddBmpp["8", 2] + 15*FddBpmm["8", 2] + 
    5*Sqrt[6]*FddBpmp["27", 6] + Sqrt[30]*FddBpmp["27", 9] - 
    3*Sqrt[5]*FddBpmp["8", 2] - 15*FddBppm["8", 2] - 
    5*Sqrt[6]*FddBppp["27", 6] - Sqrt[30]*FddBppp["27", 9] + 
    3*Sqrt[5]*FddBppp["8", 2])/(30*Sqrt[2]), 
 LddV8LR[3, 1, 1, 3] -> (10*Sqrt[3]*FddBmmm["10bar", 6] - 
    5*Sqrt[6]*FddBmmm["8", 4] - 15*Sqrt[2]*FddBmmm["8", 6] - 
    10*Sqrt[3]*FddBmmp["10", 6] + 5*Sqrt[6]*FddBmmp["8", 4] + 
    15*Sqrt[2]*FddBmmp["8", 6] - 10*Sqrt[3]*FddBmpm["10bar", 6] + 
    5*Sqrt[6]*FddBmpm["8", 4] + 15*Sqrt[2]*FddBmpm["8", 6] + 
    10*Sqrt[3]*FddBmpp["10", 6] - 5*Sqrt[6]*FddBmpp["8", 4] - 
    15*Sqrt[2]*FddBmpp["8", 6] - 10*Sqrt[3]*FddBpmm["1", 1] - 
    15*Sqrt[2]*FddBpmm["8", 4] + 5*Sqrt[6]*FddBpmm["8", 6] - 
    5*Sqrt[6]*FddBpmp["1", 1] + 6*Sqrt[10]*FddBpmp["27", 16] + 
    3*Sqrt[30]*FddBpmp["27", 18] + 3*Sqrt[10]*FddBpmp["8", 4] - 
    Sqrt[30]*FddBpmp["8", 6] + 10*Sqrt[3]*FddBppm["1", 1] + 
    15*Sqrt[2]*FddBppm["8", 4] - 5*Sqrt[6]*FddBppm["8", 6] + 
    5*Sqrt[6]*FddBppp["1", 1] - 6*Sqrt[10]*FddBppp["27", 16] - 
    3*Sqrt[30]*FddBppp["27", 18] - 3*Sqrt[10]*FddBppp["8", 4] + 
    Sqrt[30]*FddBppp["8", 6])/(60*Sqrt[2]), LddV8LR[3, 1, 2, 1] -> 
  (FddBmmp["10", 1] - FddBmpp["10", 1] - FddBpmp["27", 4] + FddBppp["27", 4])/
   2, LddV8LR[3, 1, 2, 2] -> (5*Sqrt[6]*FddBmmm["10bar", 9] + 
    5*Sqrt[3]*FddBmmm["8", 1] + 5*Sqrt[6]*FddBmmp["10", 2] + 
    5*Sqrt[3]*FddBmmp["8", 1] - 5*Sqrt[6]*FddBmpm["10bar", 9] - 
    5*Sqrt[3]*FddBmpm["8", 1] - 5*Sqrt[6]*FddBmpp["10", 2] - 
    5*Sqrt[3]*FddBmpp["8", 1] - 15*FddBpmm["8", 1] - 
    5*Sqrt[6]*FddBpmp["27", 5] + Sqrt[30]*FddBpmp["27", 8] - 
    3*Sqrt[5]*FddBpmp["8", 1] + 15*FddBppm["8", 1] + 
    5*Sqrt[6]*FddBppp["27", 5] - Sqrt[30]*FddBppp["27", 8] + 
    3*Sqrt[5]*FddBppp["8", 1])/(30*Sqrt[2]), 
 LddV8LR[3, 1, 2, 3] -> (-5*Sqrt[6]*FddBmmm["10bar", 7] + 
    5*Sqrt[3]*FddBmmm["8", 3] + 5*Sqrt[6]*FddBmmp["10", 5] - 
    5*Sqrt[3]*FddBmmp["8", 3] + 5*Sqrt[6]*FddBmpm["10bar", 7] - 
    5*Sqrt[3]*FddBmpm["8", 3] - 5*Sqrt[6]*FddBmpp["10", 5] + 
    5*Sqrt[3]*FddBmpp["8", 3] + 15*FddBpmm["8", 3] - 
    6*Sqrt[5]*FddBpmp["27", 15] - 3*Sqrt[5]*FddBpmp["8", 3] - 
    15*FddBppm["8", 3] + 6*Sqrt[5]*FddBppp["27", 15] + 
    3*Sqrt[5]*FddBppp["8", 3])/(30*Sqrt[2]), 
 LddV8LR[3, 1, 3, 1] -> (-FddBpmp["27", 1] + FddBppp["27", 1])/Sqrt[2], 
 LddV8LR[3, 1, 3, 2] -> (FddBmmm["10bar", 10] - FddBmpm["10bar", 10] - 
    FddBpmp["27", 2] + FddBppp["27", 2])/2, LddV8LR[3, 1, 3, 3] -> 
  (-5*Sqrt[6]*FddBmmm["10bar", 9] + 10*Sqrt[3]*FddBmmm["8", 1] + 
    5*Sqrt[6]*FddBmpm["10bar", 9] - 10*Sqrt[3]*FddBmpm["8", 1] - 
    3*Sqrt[30]*FddBpmp["27", 8] - 6*Sqrt[5]*FddBpmp["8", 1] + 
    3*Sqrt[30]*FddBppp["27", 8] + 6*Sqrt[5]*FddBppp["8", 1])/(30*Sqrt[2]), 
 LddV8LR[3, 2, 1, 1] -> (5*Sqrt[6]*FddBmmm["10bar", 8] + 
    5*Sqrt[3]*FddBmmm["8", 2] - 5*Sqrt[6]*FddBmmp["10", 3] + 
    5*Sqrt[3]*FddBmmp["8", 2] - 5*Sqrt[6]*FddBmpm["10bar", 8] - 
    5*Sqrt[3]*FddBmpm["8", 2] + 5*Sqrt[6]*FddBmpp["10", 3] - 
    5*Sqrt[3]*FddBmpp["8", 2] - 15*FddBpmm["8", 2] + 
    5*Sqrt[6]*FddBpmp["27", 6] + Sqrt[30]*FddBpmp["27", 9] - 
    3*Sqrt[5]*FddBpmp["8", 2] + 15*FddBppm["8", 2] - 
    5*Sqrt[6]*FddBppp["27", 6] - Sqrt[30]*FddBppp["27", 9] + 
    3*Sqrt[5]*FddBppp["8", 2])/(30*Sqrt[2]), 
 LddV8LR[3, 2, 1, 2] -> (-FddBmmp["10", 4] + FddBmpp["10", 4] + 
    FddBpmp["27", 7] - FddBppp["27", 7])/2, LddV8LR[3, 2, 1, 3] -> 
  (5*Sqrt[6]*FddBmmm["10bar", 5] - 5*Sqrt[3]*FddBmmm["8", 5] - 
    5*Sqrt[6]*FddBmmp["10", 7] + 5*Sqrt[3]*FddBmmp["8", 5] - 
    5*Sqrt[6]*FddBmpm["10bar", 5] + 5*Sqrt[3]*FddBmpm["8", 5] + 
    5*Sqrt[6]*FddBmpp["10", 7] - 5*Sqrt[3]*FddBmpp["8", 5] - 
    15*FddBpmm["8", 5] + 6*Sqrt[5]*FddBpmp["27", 17] + 
    3*Sqrt[5]*FddBpmp["8", 5] + 15*FddBppm["8", 5] - 
    6*Sqrt[5]*FddBppp["27", 17] - 3*Sqrt[5]*FddBppp["8", 5])/(30*Sqrt[2]), 
 LddV8LR[3, 2, 2, 1] -> (-5*Sqrt[6]*FddBmmm["10bar", 9] - 
    5*Sqrt[3]*FddBmmm["8", 1] + 5*Sqrt[6]*FddBmmp["10", 2] + 
    5*Sqrt[3]*FddBmmp["8", 1] + 5*Sqrt[6]*FddBmpm["10bar", 9] + 
    5*Sqrt[3]*FddBmpm["8", 1] - 5*Sqrt[6]*FddBmpp["10", 2] - 
    5*Sqrt[3]*FddBmpp["8", 1] + 15*FddBpmm["8", 1] - 
    5*Sqrt[6]*FddBpmp["27", 5] + Sqrt[30]*FddBpmp["27", 8] - 
    3*Sqrt[5]*FddBpmp["8", 1] - 15*FddBppm["8", 1] + 
    5*Sqrt[6]*FddBppp["27", 5] - Sqrt[30]*FddBppp["27", 8] + 
    3*Sqrt[5]*FddBppp["8", 1])/(30*Sqrt[2]), 
 LddV8LR[3, 2, 2, 2] -> (5*Sqrt[6]*FddBmmp["10", 3] + 
    10*Sqrt[3]*FddBmmp["8", 2] - 5*Sqrt[6]*FddBmpp["10", 3] - 
    10*Sqrt[3]*FddBmpp["8", 2] - 5*Sqrt[6]*FddBpmp["27", 6] + 
    2*Sqrt[30]*FddBpmp["27", 9] - 6*Sqrt[5]*FddBpmp["8", 2] + 
    5*Sqrt[6]*FddBppp["27", 6] - 2*Sqrt[30]*FddBppp["27", 9] + 
    6*Sqrt[5]*FddBppp["8", 2])/(30*Sqrt[2]), 
 LddV8LR[3, 2, 2, 3] -> (-10*Sqrt[3]*FddBmmm["10bar", 6] + 
    5*Sqrt[6]*FddBmmm["8", 4] - 15*Sqrt[2]*FddBmmm["8", 6] + 
    10*Sqrt[3]*FddBmmp["10", 6] - 5*Sqrt[6]*FddBmmp["8", 4] + 
    15*Sqrt[2]*FddBmmp["8", 6] + 10*Sqrt[3]*FddBmpm["10bar", 6] - 
    5*Sqrt[6]*FddBmpm["8", 4] + 15*Sqrt[2]*FddBmpm["8", 6] - 
    10*Sqrt[3]*FddBmpp["10", 6] + 5*Sqrt[6]*FddBmpp["8", 4] - 
    15*Sqrt[2]*FddBmpp["8", 6] - 10*Sqrt[3]*FddBpmm["1", 1] + 
    15*Sqrt[2]*FddBpmm["8", 4] + 5*Sqrt[6]*FddBpmm["8", 6] - 
    5*Sqrt[6]*FddBpmp["1", 1] - 6*Sqrt[10]*FddBpmp["27", 16] + 
    3*Sqrt[30]*FddBpmp["27", 18] - 3*Sqrt[10]*FddBpmp["8", 4] - 
    Sqrt[30]*FddBpmp["8", 6] + 10*Sqrt[3]*FddBppm["1", 1] - 
    15*Sqrt[2]*FddBppm["8", 4] - 5*Sqrt[6]*FddBppm["8", 6] + 
    5*Sqrt[6]*FddBppp["1", 1] + 6*Sqrt[10]*FddBppp["27", 16] - 
    3*Sqrt[30]*FddBppp["27", 18] + 3*Sqrt[10]*FddBppp["8", 4] + 
    Sqrt[30]*FddBppp["8", 6])/(60*Sqrt[2]), LddV8LR[3, 2, 3, 1] -> 
  (-FddBmmm["10bar", 10] + FddBmpm["10bar", 10] - FddBpmp["27", 2] + 
    FddBppp["27", 2])/2, LddV8LR[3, 2, 3, 2] -> 
  (-FddBpmp["27", 3] + FddBppp["27", 3])/Sqrt[2], 
 LddV8LR[3, 2, 3, 3] -> (-5*Sqrt[6]*FddBmmm["10bar", 8] + 
    10*Sqrt[3]*FddBmmm["8", 2] + 5*Sqrt[6]*FddBmpm["10bar", 8] - 
    10*Sqrt[3]*FddBmpm["8", 2] - 3*Sqrt[30]*FddBpmp["27", 9] - 
    6*Sqrt[5]*FddBpmp["8", 2] + 3*Sqrt[30]*FddBppp["27", 9] + 
    6*Sqrt[5]*FddBppp["8", 2])/(30*Sqrt[2]), 
 LddV8LR[3, 3, 1, 1] -> (-10*Sqrt[3]*FddBmmm["10bar", 6] + 
    5*Sqrt[6]*FddBmmm["8", 4] + 15*Sqrt[2]*FddBmmm["8", 6] - 
    10*Sqrt[3]*FddBmmp["10", 6] + 5*Sqrt[6]*FddBmmp["8", 4] + 
    15*Sqrt[2]*FddBmmp["8", 6] + 10*Sqrt[3]*FddBmpm["10bar", 6] - 
    5*Sqrt[6]*FddBmpm["8", 4] - 15*Sqrt[2]*FddBmpm["8", 6] + 
    10*Sqrt[3]*FddBmpp["10", 6] - 5*Sqrt[6]*FddBmpp["8", 4] - 
    15*Sqrt[2]*FddBmpp["8", 6] + 10*Sqrt[3]*FddBpmm["1", 1] + 
    15*Sqrt[2]*FddBpmm["8", 4] - 5*Sqrt[6]*FddBpmm["8", 6] - 
    5*Sqrt[6]*FddBpmp["1", 1] + 6*Sqrt[10]*FddBpmp["27", 16] + 
    3*Sqrt[30]*FddBpmp["27", 18] + 3*Sqrt[10]*FddBpmp["8", 4] - 
    Sqrt[30]*FddBpmp["8", 6] - 10*Sqrt[3]*FddBppm["1", 1] - 
    15*Sqrt[2]*FddBppm["8", 4] + 5*Sqrt[6]*FddBppm["8", 6] + 
    5*Sqrt[6]*FddBppp["1", 1] - 6*Sqrt[10]*FddBppp["27", 16] - 
    3*Sqrt[30]*FddBppp["27", 18] - 3*Sqrt[10]*FddBppp["8", 4] + 
    Sqrt[30]*FddBppp["8", 6])/(60*Sqrt[2]), LddV8LR[3, 3, 1, 2] -> 
  (-5*Sqrt[6]*FddBmmm["10bar", 5] + 5*Sqrt[3]*FddBmmm["8", 5] - 
    5*Sqrt[6]*FddBmmp["10", 7] + 5*Sqrt[3]*FddBmmp["8", 5] + 
    5*Sqrt[6]*FddBmpm["10bar", 5] - 5*Sqrt[3]*FddBmpm["8", 5] + 
    5*Sqrt[6]*FddBmpp["10", 7] - 5*Sqrt[3]*FddBmpp["8", 5] + 
    15*FddBpmm["8", 5] + 6*Sqrt[5]*FddBpmp["27", 17] + 
    3*Sqrt[5]*FddBpmp["8", 5] - 15*FddBppm["8", 5] - 
    6*Sqrt[5]*FddBppp["27", 17] - 3*Sqrt[5]*FddBppp["8", 5])/(30*Sqrt[2]), 
 LddV8LR[3, 3, 1, 3] -> (-5*Sqrt[6]*FddBmmp["10", 9] + 
    10*Sqrt[3]*FddBmmp["8", 8] + 5*Sqrt[6]*FddBmpp["10", 9] - 
    10*Sqrt[3]*FddBmpp["8", 8] + 3*Sqrt[30]*FddBpmp["27", 24] + 
    6*Sqrt[5]*FddBpmp["8", 8] - 3*Sqrt[30]*FddBppp["27", 24] - 
    6*Sqrt[5]*FddBppp["8", 8])/(30*Sqrt[2]), 
 LddV8LR[3, 3, 2, 1] -> (5*Sqrt[6]*FddBmmm["10bar", 7] - 
    5*Sqrt[3]*FddBmmm["8", 3] + 5*Sqrt[6]*FddBmmp["10", 5] - 
    5*Sqrt[3]*FddBmmp["8", 3] - 5*Sqrt[6]*FddBmpm["10bar", 7] + 
    5*Sqrt[3]*FddBmpm["8", 3] - 5*Sqrt[6]*FddBmpp["10", 5] + 
    5*Sqrt[3]*FddBmpp["8", 3] - 15*FddBpmm["8", 3] - 
    6*Sqrt[5]*FddBpmp["27", 15] - 3*Sqrt[5]*FddBpmp["8", 3] + 
    15*FddBppm["8", 3] + 6*Sqrt[5]*FddBppp["27", 15] + 
    3*Sqrt[5]*FddBppp["8", 3])/(30*Sqrt[2]), 
 LddV8LR[3, 3, 2, 2] -> (10*Sqrt[3]*FddBmmm["10bar", 6] - 
    5*Sqrt[6]*FddBmmm["8", 4] + 15*Sqrt[2]*FddBmmm["8", 6] + 
    10*Sqrt[3]*FddBmmp["10", 6] - 5*Sqrt[6]*FddBmmp["8", 4] + 
    15*Sqrt[2]*FddBmmp["8", 6] - 10*Sqrt[3]*FddBmpm["10bar", 6] + 
    5*Sqrt[6]*FddBmpm["8", 4] - 15*Sqrt[2]*FddBmpm["8", 6] - 
    10*Sqrt[3]*FddBmpp["10", 6] + 5*Sqrt[6]*FddBmpp["8", 4] - 
    15*Sqrt[2]*FddBmpp["8", 6] + 10*Sqrt[3]*FddBpmm["1", 1] - 
    15*Sqrt[2]*FddBpmm["8", 4] - 5*Sqrt[6]*FddBpmm["8", 6] - 
    5*Sqrt[6]*FddBpmp["1", 1] - 6*Sqrt[10]*FddBpmp["27", 16] + 
    3*Sqrt[30]*FddBpmp["27", 18] - 3*Sqrt[10]*FddBpmp["8", 4] - 
    Sqrt[30]*FddBpmp["8", 6] - 10*Sqrt[3]*FddBppm["1", 1] + 
    15*Sqrt[2]*FddBppm["8", 4] + 5*Sqrt[6]*FddBppm["8", 6] + 
    5*Sqrt[6]*FddBppp["1", 1] + 6*Sqrt[10]*FddBppp["27", 16] - 
    3*Sqrt[30]*FddBppp["27", 18] + 3*Sqrt[10]*FddBppp["8", 4] + 
    Sqrt[30]*FddBppp["8", 6])/(60*Sqrt[2]), LddV8LR[3, 3, 2, 3] -> 
  (5*Sqrt[6]*FddBmmp["10", 8] - 10*Sqrt[3]*FddBmmp["8", 7] - 
    5*Sqrt[6]*FddBmpp["10", 8] + 10*Sqrt[3]*FddBmpp["8", 7] - 
    3*Sqrt[30]*FddBpmp["27", 23] - 6*Sqrt[5]*FddBpmp["8", 7] + 
    3*Sqrt[30]*FddBppp["27", 23] + 6*Sqrt[5]*FddBppp["8", 7])/(30*Sqrt[2]), 
 LddV8LR[3, 3, 3, 1] -> (5*Sqrt[6]*FddBmmm["10bar", 9] - 
    10*Sqrt[3]*FddBmmm["8", 1] - 5*Sqrt[6]*FddBmpm["10bar", 9] + 
    10*Sqrt[3]*FddBmpm["8", 1] - 3*Sqrt[30]*FddBpmp["27", 8] - 
    6*Sqrt[5]*FddBpmp["8", 1] + 3*Sqrt[30]*FddBppp["27", 8] + 
    6*Sqrt[5]*FddBppp["8", 1])/(30*Sqrt[2]), 
 LddV8LR[3, 3, 3, 2] -> (5*Sqrt[6]*FddBmmm["10bar", 8] - 
    10*Sqrt[3]*FddBmmm["8", 2] - 5*Sqrt[6]*FddBmpm["10bar", 8] + 
    10*Sqrt[3]*FddBmpm["8", 2] - 3*Sqrt[30]*FddBpmp["27", 9] - 
    6*Sqrt[5]*FddBpmp["8", 2] + 3*Sqrt[30]*FddBppp["27", 9] + 
    6*Sqrt[5]*FddBppp["8", 2])/(30*Sqrt[2]), 
 LddV8LR[3, 3, 3, 3] -> (-5*FddBpmp["1", 1] - 3*Sqrt[5]*FddBpmp["27", 18] - 
    4*Sqrt[5]*FddBpmp["8", 6] + 5*FddBppp["1", 1] + 
    3*Sqrt[5]*FddBppp["27", 18] + 4*Sqrt[5]*FddBppp["8", 6])/(10*Sqrt[3])}


==> anc/OneLoopRunningRules.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{FddAppp["27", 1] -> 0. + 0.8575086607440376*FddAppp["27", 1], 
 FddBppp["27", 1] -> 0. - 0.16792796464562595*FddBpmp["27", 1] + 
   1.6010747412543709*FddBppp["27", 1], FddBpmp["27", 1] -> 
  0. + 1.1644620331757431*FddBpmp["27", 1] - 0.9403966020155051*
    FddBppp["27", 1], FddAppp["27", 2] -> 
  0. + 0.8575086607440376*FddAppp["27", 2], 
 FddBppp["27", 2] -> 0. - 0.16792796464562595*FddBpmp["27", 2] + 
   1.6010747412543709*FddBppp["27", 2], FddBpmp["27", 2] -> 
  0. + 1.1644620331757431*FddBpmp["27", 2] - 0.9403966020155051*
    FddBppp["27", 2], FddAppp["27", 3] -> 
  0. + 0.8575086607440376*FddAppp["27", 3], 
 FddBppp["27", 3] -> 0. - 0.16792796464562595*FddBpmp["27", 3] + 
   1.6010747412543709*FddBppp["27", 3], FddBpmp["27", 3] -> 
  0. + 1.1644620331757431*FddBpmp["27", 3] - 0.9403966020155051*
    FddBppp["27", 3], FddAppp["27", 4] -> 
  0. + 0.8575086607440376*FddAppp["27", 4], 
 FddBppp["27", 4] -> 0. - 0.16792796464562595*FddBpmp["27", 4] + 
   1.6010747412543709*FddBppp["27", 4], FddBpmp["27", 4] -> 
  0. + 1.1644620331757431*FddBpmp["27", 4] - 0.9403966020155051*
    FddBppp["27", 4], FddAppp["27", 5] -> 
  0. + 0.8575086607440376*FddAppp["27", 5], 
 FddBppp["27", 5] -> 0. - 0.16792796464562595*FddBpmp["27", 5] + 
   1.6010747412543709*FddBppp["27", 5], FddBpmp["27", 5] -> 
  0. + 1.1644620331757431*FddBpmp["27", 5] - 0.9403966020155051*
    FddBppp["27", 5], FddAppp["27", 6] -> 
  0. + 0.8575086607440376*FddAppp["27", 6], 
 FddBppp["27", 6] -> 0. - 0.16792796464562595*FddBpmp["27", 6] + 
   1.6010747412543709*FddBppp["27", 6], FddBpmp["27", 6] -> 
  0. + 1.1644620331757431*FddBpmp["27", 6] - 0.9403966020155051*
    FddBppp["27", 6], FddAppp["27", 7] -> 
  0. + 0.8575086607440376*FddAppp["27", 7], 
 FddBppp["27", 7] -> 0. - 0.16792796464562595*FddBpmp["27", 7] + 
   1.6010747412543709*FddBppp["27", 7], FddBpmp["27", 7] -> 
  0. + 1.1644620331757431*FddBpmp["27", 7] - 0.9403966020155051*
    FddBppp["27", 7], FddAppp["27", 8] -> 
  0. + 0.8575086607440376*FddAppp["27", 8], 
 FddBppp["27", 8] -> 0. - 0.16792796464562595*FddBpmp["27", 8] + 
   1.6010747412543709*FddBppp["27", 8], FddBpmp["27", 8] -> 
  0. + 1.1644620331757431*FddBpmp["27", 8] - 0.9403966020155051*
    FddBppp["27", 8], FddAppp["27", 9] -> 
  0. + 0.8575086607440376*FddAppp["27", 9], 
 FddBppp["27", 9] -> 0. - 0.16792796464562595*FddBpmp["27", 9] + 
   1.6010747412543709*FddBppp["27", 9], FddBpmp["27", 9] -> 
  0. + 1.1644620331757431*FddBpmp["27", 9] - 0.9403966020155051*
    FddBppp["27", 9], FddAppp["27", 10] -> 
  0. + 0.8575086607440376*FddAppp["27", 10], 
 FddBppp["27", 10] -> 0. - 0.16792796464562595*FddBpmp["27", 10] + 
   1.6010747412543709*FddBppp["27", 10], FddBpmp["27", 10] -> 
  0. + 1.1644620331757431*FddBpmp["27", 10] - 0.9403966020155051*
    FddBppp["27", 10], FddAppp["27", 11] -> 
  0. + 0.8575086607440376*FddAppp["27", 11], 
 FddBppp["27", 11] -> 0. - 0.16792796464562595*FddBpmp["27", 11] + 
   1.6010747412543709*FddBppp["27", 11], FddBpmp["27", 11] -> 
  0. + 1.1644620331757431*FddBpmp["27", 11] - 0.9403966020155051*
    FddBppp["27", 11], FddAppp["27", 12] -> 
  0. + 0.8575086607440376*FddAppp["27", 12], 
 FddBppp["27", 12] -> 0. - 0.16792796464562595*FddBpmp["27", 12] + 
   1.6010747412543709*FddBppp["27", 12], FddBpmp["27", 12] -> 
  0. + 1.1644620331757431*FddBpmp["27", 12] - 0.9403966020155051*
    FddBppp["27", 12], FddAppp["27", 13] -> 
  0. + 0.8575086607440376*FddAppp["27", 13], 
 FddBppp["27", 13] -> 0. - 0.16792796464562595*FddBpmp["27", 13] + 
   1.6010747412543709*FddBppp["27", 13], FddBpmp["27", 13] -> 
  0. + 1.1644620331757431*FddBpmp["27", 13] - 0.9403966020155051*
    FddBppp["27", 13], FddAppp["27", 14] -> 
  0. + 0.8575086607440376*FddAppp["27", 14], 
 FddBppp["27", 14] -> 0. - 0.16792796464562595*FddBpmp["27", 14] + 
   1.6010747412543709*FddBppp["27", 14], FddBpmp["27", 14] -> 
  0. + 1.1644620331757431*FddBpmp["27", 14] - 0.9403966020155051*
    FddBppp["27", 14], FddAppp["27", 15] -> 
  0. + 0.8575086607440376*FddAppp["27", 15], 
 FddBppp["27", 15] -> 0. - 0.16792796464562595*FddBpmp["27", 15] + 
   1.6010747412543709*FddBppp["27", 15], FddBpmp["27", 15] -> 
  0. + 1.1644620331757431*FddBpmp["27", 15] - 0.9403966020155051*
    FddBppp["27", 15], FddAppp["27", 16] -> 
  0. + 0.8575086607440376*FddAppp["27", 16], 
 FddBppp["27", 16] -> 0. - 0.16792796464562595*FddBpmp["27", 16] + 
   1.6010747412543709*FddBppp["27", 16], FddBpmp["27", 16] -> 
  0. + 1.1644620331757431*FddBpmp["27", 16] - 0.9403966020155051*
    FddBppp["27", 16], FddAppp["27", 17] -> 
  0. + 0.8575086607440376*FddAppp["27", 17], 
 FddBppp["27", 17] -> 0. - 0.16792796464562595*FddBpmp["27", 17] + 
   1.6010747412543709*FddBppp["27", 17], FddBpmp["27", 17] -> 
  0. + 1.1644620331757431*FddBpmp["27", 17] - 0.9403966020155051*
    FddBppp["27", 17], FddAppp["27", 18] -> 
  0. + 0.8575086607440376*FddAppp["27", 18], 
 FddBppp["27", 18] -> 0. - 0.16792796464562595*FddBpmp["27", 18] + 
   1.6010747412543709*FddBppp["27", 18], FddBpmp["27", 18] -> 
  0. + 1.1644620331757431*FddBpmp["27", 18] - 0.9403966020155051*
    FddBppp["27", 18], FddAppp["27", 19] -> 
  0. + 0.8575086607440376*FddAppp["27", 19], 
 FddBppp["27", 19] -> 0. - 0.16792796464562595*FddBpmp["27", 19] + 
   1.6010747412543709*FddBppp["27", 19], FddBpmp["27", 19] -> 
  0. + 1.1644620331757431*FddBpmp["27", 19] - 0.9403966020155051*
    FddBppp["27", 19], FddAppp["27", 20] -> 
  0. + 0.8575086607440376*FddAppp["27", 20], 
 FddBppp["27", 20] -> 0. - 0.16792796464562595*FddBpmp["27", 20] + 
   1.6010747412543709*FddBppp["27", 20], FddBpmp["27", 20] -> 
  0. + 1.1644620331757431*FddBpmp["27", 20] - 0.9403966020155051*
    FddBppp["27", 20], FddAppp["27", 21] -> 
  0. + 0.8575086607440376*FddAppp["27", 21], 
 FddBppp["27", 21] -> 0. - 0.16792796464562595*FddBpmp["27", 21] + 
   1.6010747412543709*FddBppp["27", 21], FddBpmp["27", 21] -> 
  0. + 1.1644620331757431*FddBpmp["27", 21] - 0.9403966020155051*
    FddBppp["27", 21], FddAppp["27", 22] -> 
  0. + 0.8575086607440376*FddAppp["27", 22], 
 FddBppp["27", 22] -> 0. - 0.16792796464562595*FddBpmp["27", 22] + 
   1.6010747412543709*FddBppp["27", 22], FddBpmp["27", 22] -> 
  0. + 1.1644620331757431*FddBpmp["27", 22] - 0.9403966020155051*
    FddBppp["27", 22], FddAppp["27", 23] -> 
  0. + 0.8575086607440376*FddAppp["27", 23], 
 FddBppp["27", 23] -> 0. - 0.16792796464562595*FddBpmp["27", 23] + 
   1.6010747412543709*FddBppp["27", 23], FddBpmp["27", 23] -> 
  0. + 1.1644620331757431*FddBpmp["27", 23] - 0.9403966020155051*
    FddBppp["27", 23], FddAppp["27", 24] -> 
  0. + 0.8575086607440376*FddAppp["27", 24], 
 FddBppp["27", 24] -> 0. - 0.16792796464562595*FddBpmp["27", 24] + 
   1.6010747412543709*FddBppp["27", 24], FddBpmp["27", 24] -> 
  0. + 1.1644620331757431*FddBpmp["27", 24] - 0.9403966020155051*
    FddBppp["27", 24], FddAppp["27", 25] -> 
  0. + 0.8575086607440376*FddAppp["27", 25], 
 FddBppp["27", 25] -> 0. - 0.16792796464562595*FddBpmp["27", 25] + 
   1.6010747412543709*FddBppp["27", 25], FddBpmp["27", 25] -> 
  0. + 1.1644620331757431*FddBpmp["27", 25] - 0.9403966020155051*
    FddBppp["27", 25], FddAppp["27", 26] -> 
  0. + 0.8575086607440376*FddAppp["27", 26], 
 FddBppp["27", 26] -> 0. - 0.16792796464562595*FddBpmp["27", 26] + 
   1.6010747412543709*FddBppp["27", 26], FddBpmp["27", 26] -> 
  0. + 1.1644620331757431*FddBpmp["27", 26] - 0.9403966020155051*
    FddBppp["27", 26], FddAppp["27", 27] -> 
  0. + 0.8575086607440376*FddAppp["27", 27], 
 FddBppp["27", 27] -> 0. - 0.16792796464562595*FddBpmp["27", 27] + 
   1.6010747412543709*FddBppp["27", 27], FddBpmp["27", 27] -> 
  0. + 1.1644620331757431*FddBpmp["27", 27] - 0.9403966020155051*
    FddBppp["27", 27], FddAppp["8", 1] -> 
  0. + 0.01735823800409653*FddApmm["8", 1] + 0.8239169381716874*
    FddAppp["8", 1] + 0.0020864389288882575*FddBpmm["8", 1] + 
   0.004665419275895991*FddBpmp["8", 1] - 0.003621496081756367*
    FddBppm["8", 1] - 0.008097911419056376*FddBppp["8", 1] - 
   0.0006862198877502728*FedAp["1", 1, "8", 1] - 
   0.0006913721388350921*FedBp["1", 1, "8", 1] + 
   0.007660622415725984*FudApm["1", 1, "8", 1] - 
   0.002591715010112834*FudApp["1", 1, "8", 1] + 
   0.00691140832134321*FudBpm["1", 1, "8", 1] - 
   0.007839532007645983*FudBpp["1", 1, "8", 1], 
 FddBppp["8", 1] -> 0. + 0.10827440089350791*FddApmm["8", 1] - 
   0.20440056859090602*FddAppp["8", 1] + 0.01319526432246738*
    FddBpmm["8", 1] - 0.13842245663951114*FddBpmp["8", 1] - 
   0.020230864906536392*FddBppm["8", 1] + 1.5558371520797403*
    FddBppp["8", 1] - 0.0017834305505732852*FedAp["1", 1, "8", 1] - 
   0.001795744474984003*FedBp["1", 1, "8", 1] + 
   0.04357377114670562*FudApm["1", 1, "8", 1] - 
   0.022742705952848906*FudApp["1", 1, "8", 1] + 
   0.03988984528257319*FudBpm["1", 1, "8", 1] - 
   0.05088644642473908*FudBpp["1", 1, "8", 1], 
 FddBpmp["8", 1] -> 0. - 0.19969074736235126*FddApmm["8", 1] + 
   0.3535767555735141*FddAppp["8", 1] - 0.024634431370447372*
    FddBpmm["8", 1] + 1.109377770044369*FddBpmp["8", 1] + 
   0.03521283217890444*FddBppm["8", 1] - 0.8616583155831826*FddBppp["8", 1] - 
   0.0010398895150147858*FedAp["1", 1, "8", 1] - 
   0.0010486384555261016*FedBp["1", 1, "8", 1] - 
   0.07394142152563772*FudApm["1", 1, "8", 1] + 
   0.049572660812965096*FudApp["1", 1, "8", 1] - 
   0.06784484362969048*FudBpm["1", 1, "8", 1] + 
   0.10275589129479987*FudBpp["1", 1, "8", 1], 
 FddApmm["8", 1] -> 0. + 1.3296031804044555*FddApmm["8", 1] + 
   0.03464101024666825*FddAppp["8", 1] - 0.0025604661459171685*
    FddBpmm["8", 1] - 0.005725376356357682*FddBpmp["8", 1] + 
   0.0034948565654385542*FddBppm["8", 1] + 0.007814736851932054*
    FddBppp["8", 1] - 0.00041705150292875055*FedAp["1", 1, "8", 1] - 
   0.0004199073624636185*FedBp["1", 1, "8", 1] - 
   0.007171167202742339*FudApm["1", 1, "8", 1] + 
   0.005627222108233392*FudApp["1", 1, "8", 1] - 
   0.0065774637219465715*FudBpm["1", 1, "8", 1] + 
   0.011264201368928462*FudBpp["1", 1, "8", 1], 
 FddBppm["8", 1] -> 0. + 0.0484217841241895*FddApmm["8", 1] - 
   0.09141071320177487*FddAppp["8", 1] - 0.162026863044403*FddBpmm["8", 1] + 
   0.013195264322467372*FddBpmp["8", 1] + 1.5920272234194444*
    FddBppm["8", 1] - 0.020230864906536396*FddBppp["8", 1] - 
   0.0007975743888463484*FedAp["1", 1, "8", 1] - 
   0.0008030813432567802*FedBp["1", 1, "8", 1] + 
   0.019486782864010534*FudApm["1", 1, "8", 1] - 
   0.010170847300571856*FudApp["1", 1, "8", 1] + 
   0.01783928113275659*FudBpm["1", 1, "8", 1] - 
   0.022757110667823537*FudBpp["1", 1, "8", 1], 
 FddBpmm["8", 1] -> 0. - 0.08930441711599083*FddApmm["8", 1] + 
   0.15812433214524105*FddAppp["8", 1] + 1.1534451805494688*FddBpmm["8", 1] - 
   0.024634431370447372*FddBpmp["8", 1] - 0.9246489447290405*
    FddBppm["8", 1] + 0.03521283217890446*FddBppp["8", 1] - 
   0.00046505272893247024*FedAp["1", 1, "8", 1] - 
   0.000468965374075351*FedBp["1", 1, "8", 1] - 
   0.03306760897685844*FudApm["1", 1, "8", 1] + 
   0.022169567880665993*FudApp["1", 1, "8", 1] - 
   0.03034113645576631*FudBpm["1", 1, "8", 1] + 
   0.0459538316047503*FudBpp["1", 1, "8", 1], 
 FedAp["1", 1, "8", 1] -> 0. - 0.006422225153356208*FddApmm["8", 1] - 
   0.022403157255569617*FddAppp["8", 1] - 0.001282988508520315*
    FddBpmm["8", 1] - 0.0028688495194024934*FddBpmp["8", 1] - 
   0.0028276866058296146*FddBppm["8", 1] - 0.006322899469700675*
    FddBppp["8", 1] + 0.9857692303386688*FedAp["1", 1, "8", 1] - 
   0.0070960436906478295*FedBp["1", 1, "8", 1] + 
   0.008256710370222185*FudApm["1", 1, "8", 1] + 
   0.015029762236525163*FudApp["1", 1, "8", 1] + 
   0.007053032166091035*FudBpm["1", 1, "8", 1] + 
   0.016170314527933886*FudBpp["1", 1, "8", 1], 
 FedBp["1", 1, "8", 1] -> 0. - 0.006466179208724324*FddApmm["8", 1] - 
   0.022571364100480367*FddAppp["8", 1] - 0.0012925480240804775*
    FddBpmm["8", 1] - 0.0028902252460269832*FddBpmp["8", 1] - 
   0.0028479356003270006*FddBppm["8", 1] - 0.006368177597872849*
    FddBppp["8", 1] - 0.007096043690647829*FedAp["1", 1, "8", 1] + 
   1.0000904473907657*FedBp["1", 1, "8", 1] + 0.008315180096457866*
    FudApm["1", 1, "8", 1] + 0.015140075841965169*FudApp["1", 1, "8", 1] + 
   0.0071061759381698475*FudBpm["1", 1, "8", 1] + 
   0.01628556679396982*FudBpp["1", 1, "8", 1], 
 FudApp["1", 1, "8", 1] -> 0. + 0.05104217189736122*FddApmm["8", 1] - 
   0.08202645547783068*FddAppp["8", 1] + 0.006387813107847537*
    FddBpmm["8", 1] + 0.014283584336711279*FddBpmp["8", 1] - 
   0.008461910699438474*FddBppm["8", 1] - 0.01892140754347722*
    FddBppp["8", 1] + 0.0016360573939626206*FedAp["1", 1, "8", 1] + 
   0.0016486056034146152*FedBp["1", 1, "8", 1] - 
   0.09336160253244637*FudApm["1", 1, "8", 1] + 
   0.7937440514999476*FudApp["1", 1, "8", 1] + 0.015523778952762881*
    FudBpm["1", 1, "8", 1] - 0.029443448226952777*FudBpp["1", 1, "8", 1], 
 FudApm["1", 1, "8", 1] -> 0. - 0.10844627646698629*FddApmm["8", 1] + 
   0.20499870132376563*FddAppp["8", 1] - 0.013151420806332607*
    FddBpmm["8", 1] - 0.029407470923664785*FddBpmp["8", 1] + 
   0.02116634962596298*FddBppm["8", 1] + 0.047329396599180465*
    FddBppp["8", 1] + 0.0025631640339651477*FedAp["1", 1, "8", 1] + 
   0.002580328349125321*FedBp["1", 1, "8", 1] + 
   1.3700883275447238*FudApm["1", 1, "8", 1] + 
   0.2960565826401403*FudApp["1", 1, "8", 1] - 0.04095127230858147*
    FudBpm["1", 1, "8", 1] + 0.050857341030659045*FudBpp["1", 1, "8", 1], 
 FudBpp["1", 1, "8", 1] -> 0. + 0.07139247170179233*FddApmm["8", 1] - 
   0.11757884829569797*FddAppp["8", 1] + 0.00895589543621742*
    FddBpmm["8", 1] + 0.020025990994762273*FddBpmp["8", 1] - 
   0.011353222734459486*FddBppm["8", 1] - 0.025386577797947455*
    FddBppp["8", 1] + 0.0023779336064330327*FedAp["1", 1, "8", 1] + 
   0.002394101349180846*FedBp["1", 1, "8", 1] + 
   0.02337854219250523*FudApm["1", 1, "8", 1] - 
   0.02180351277965642*FudApp["1", 1, "8", 1] - 
   0.14511024169441072*FudBpm["1", 1, "8", 1] + 
   1.549479524337842*FudBpp["1", 1, "8", 1], FudBpm["1", 1, "8", 1] -> 
  0. - 0.12422462089559501*FddApmm["8", 1] + 0.2281552053488197*
    FddAppp["8", 1] - 0.015216457439420012*FddBpmm["8", 1] - 
   0.03402503321127552*FddBpmp["8", 1] + 0.02290238213343506*
    FddBppm["8", 1] + 0.05121128329703747*FddBppp["8", 1] + 
   0.0010691304844203662*FedAp["1", 1, "8", 1] + 
   0.0010789823941005305*FedBp["1", 1, "8", 1] - 
   0.04866386080409111*FudApm["1", 1, "8", 1] + 
   0.02756371718779737*FudApp["1", 1, "8", 1] + 
   1.1116456340486556*FudBpm["1", 1, "8", 1] - 
   0.8728630750934019*FudBpp["1", 1, "8", 1], 
 FddAppp["8", 2] -> 0. + 0.017358238004096534*FddApmm["8", 2] + 
   0.8239169381716874*FddAppp["8", 2] + 0.002086438928888257*
    FddBpmm["8", 2] + 0.0046654192758959915*FddBpmp["8", 2] - 
   0.003621496081756368*FddBppm["8", 2] - 0.008097911419056376*
    FddBppp["8", 2] - 0.0006862198877502727*FedAp["1", 1, "8", 2] - 
   0.0006913721388350921*FedBp["1", 1, "8", 2] + 
   0.0076606224157259855*FudApm["1", 1, "8", 2] - 
   0.002591715010112833*FudApp["1", 1, "8", 2] + 
   0.006911408321343211*FudBpm["1", 1, "8", 2] - 
   0.007839532007645983*FudBpp["1", 1, "8", 2], 
 FddBppp["8", 2] -> 0. + 0.10827440089350793*FddApmm["8", 2] - 
   0.20440056859090602*FddAppp["8", 2] + 0.013195264322467377*
    FddBpmm["8", 2] - 0.13842245663951114*FddBpmp["8", 2] - 
   0.020230864906536396*FddBppm["8", 2] + 1.5558371520797403*
    FddBppp["8", 2] - 0.0017834305505732852*FedAp["1", 1, "8", 2] - 
   0.001795744474984003*FedBp["1", 1, "8", 2] + 
   0.04357377114670561*FudApm["1", 1, "8", 2] - 
   0.022742705952848906*FudApp["1", 1, "8", 2] + 
   0.03988984528257319*FudBpm["1", 1, "8", 2] - 
   0.05088644642473906*FudBpp["1", 1, "8", 2], 
 FddBpmp["8", 2] -> 0. - 0.19969074736235126*FddApmm["8", 2] + 
   0.3535767555735141*FddAppp["8", 2] - 0.024634431370447372*
    FddBpmm["8", 2] + 1.1093777700443692*FddBpmp["8", 2] + 
   0.03521283217890444*FddBppm["8", 2] - 0.8616583155831826*FddBppp["8", 2] - 
   0.0010398895150147858*FedAp["1", 1, "8", 2] - 
   0.0010486384555261016*FedBp["1", 1, "8", 2] - 
   0.07394142152563772*FudApm["1", 1, "8", 2] + 
   0.04957266081296509*FudApp["1", 1, "8", 2] - 
   0.0678448436296905*FudBpm["1", 1, "8", 2] + 0.10275589129479985*
    FudBpp["1", 1, "8", 2], FddApmm["8", 2] -> 
  0. + 1.3296031804044557*FddApmm["8", 2] + 0.03464101024666824*
    FddAppp["8", 2] - 0.002560466145917168*FddBpmm["8", 2] - 
   0.005725376356357683*FddBpmp["8", 2] + 0.0034948565654385547*
    FddBppm["8", 2] + 0.007814736851932052*FddBppp["8", 2] - 
   0.00041705150292875055*FedAp["1", 1, "8", 2] - 
   0.0004199073624636185*FedBp["1", 1, "8", 2] - 
   0.00717116720274234*FudApm["1", 1, "8", 2] + 
   0.00562722210823339*FudApp["1", 1, "8", 2] - 0.0065774637219465715*
    FudBpm["1", 1, "8", 2] + 0.011264201368928462*FudBpp["1", 1, "8", 2], 
 FddBppm["8", 2] -> 0. + 0.048421784124189515*FddApmm["8", 2] - 
   0.09141071320177487*FddAppp["8", 2] - 0.162026863044403*FddBpmm["8", 2] + 
   0.013195264322467374*FddBpmp["8", 2] + 1.5920272234194444*
    FddBppm["8", 2] - 0.0202308649065364*FddBppp["8", 2] - 
   0.0007975743888463485*FedAp["1", 1, "8", 2] - 
   0.0008030813432567803*FedBp["1", 1, "8", 2] + 
   0.01948678286401054*FudApm["1", 1, "8", 2] - 
   0.010170847300571856*FudApp["1", 1, "8", 2] + 
   0.017839281132756592*FudBpm["1", 1, "8", 2] - 
   0.02275711066782354*FudBpp["1", 1, "8", 2], 
 FddBpmm["8", 2] -> 0. - 0.08930441711599085*FddApmm["8", 2] + 
   0.15812433214524108*FddAppp["8", 2] + 1.1534451805494685*FddBpmm["8", 2] - 
   0.024634431370447372*FddBpmp["8", 2] - 0.9246489447290405*
    FddBppm["8", 2] + 0.03521283217890447*FddBppp["8", 2] - 
   0.0004650527289324701*FedAp["1", 1, "8", 2] - 
   0.00046896537407535094*FedBp["1", 1, "8", 2] - 
   0.03306760897685845*FudApm["1", 1, "8", 2] + 
   0.022169567880665993*FudApp["1", 1, "8", 2] - 
   0.030341136455766315*FudBpm["1", 1, "8", 2] + 
   0.0459538316047503*FudBpp["1", 1, "8", 2], 
 FedAp["1", 1, "8", 2] -> 0. - 0.006422225153356208*FddApmm["8", 2] - 
   0.022403157255569617*FddAppp["8", 2] - 0.0012829885085203154*
    FddBpmm["8", 2] - 0.002868849519402493*FddBpmp["8", 2] - 
   0.002827686605829615*FddBppm["8", 2] - 0.006322899469700675*
    FddBppp["8", 2] + 0.9857692303386688*FedAp["1", 1, "8", 2] - 
   0.007096043690647829*FedBp["1", 1, "8", 2] + 
   0.008256710370222187*FudApm["1", 1, "8", 2] + 
   0.015029762236525157*FudApp["1", 1, "8", 2] + 
   0.007053032166091035*FudBpm["1", 1, "8", 2] + 
   0.016170314527933882*FudBpp["1", 1, "8", 2], 
 FedBp["1", 1, "8", 2] -> 0. - 0.006466179208724325*FddApmm["8", 2] - 
   0.02257136410048037*FddAppp["8", 2] - 0.0012925480240804775*
    FddBpmm["8", 2] - 0.002890225246026983*FddBpmp["8", 2] - 
   0.002847935600327001*FddBppm["8", 2] - 0.00636817759787285*
    FddBppp["8", 2] - 0.007096043690647827*FedAp["1", 1, "8", 2] + 
   1.0000904473907657*FedBp["1", 1, "8", 2] + 0.008315180096457866*
    FudApm["1", 1, "8", 2] + 0.015140075841965164*FudApp["1", 1, "8", 2] + 
   0.007106175938169847*FudBpm["1", 1, "8", 2] + 
   0.016285566793969822*FudBpp["1", 1, "8", 2], 
 FudApp["1", 1, "8", 2] -> 0. + 0.0510421718973612*FddApmm["8", 2] - 
   0.08202645547783066*FddAppp["8", 2] + 0.006387813107847535*
    FddBpmm["8", 2] + 0.014283584336711275*FddBpmp["8", 2] - 
   0.008461910699438474*FddBppm["8", 2] - 0.018921407543477216*
    FddBppp["8", 2] + 0.0016360573939626203*FedAp["1", 1, "8", 2] + 
   0.0016486056034146148*FedBp["1", 1, "8", 2] - 
   0.09336160253244637*FudApm["1", 1, "8", 2] + 
   0.7937440514999474*FudApp["1", 1, "8", 2] + 0.015523778952762876*
    FudBpm["1", 1, "8", 2] - 0.02944344822695277*FudBpp["1", 1, "8", 2], 
 FudApm["1", 1, "8", 2] -> 0. - 0.10844627646698629*FddApmm["8", 2] + 
   0.20499870132376566*FddAppp["8", 2] - 0.013151420806332607*
    FddBpmm["8", 2] - 0.029407470923664785*FddBpmp["8", 2] + 
   0.021166349625962987*FddBppm["8", 2] + 0.04732939659918048*
    FddBppp["8", 2] + 0.002563164033965147*FedAp["1", 1, "8", 2] + 
   0.002580328349125321*FedBp["1", 1, "8", 2] + 
   1.370088327544724*FudApm["1", 1, "8", 2] + 0.2960565826401403*
    FudApp["1", 1, "8", 2] - 0.04095127230858148*FudBpm["1", 1, "8", 2] + 
   0.050857341030659045*FudBpp["1", 1, "8", 2], 
 FudBpp["1", 1, "8", 2] -> 0. + 0.07139247170179233*FddApmm["8", 2] - 
   0.11757884829569797*FddAppp["8", 2] + 0.00895589543621742*
    FddBpmm["8", 2] + 0.02002599099476228*FddBpmp["8", 2] - 
   0.011353222734459486*FddBppm["8", 2] - 0.025386577797947455*
    FddBppp["8", 2] + 0.0023779336064330327*FedAp["1", 1, "8", 2] + 
   0.002394101349180846*FedBp["1", 1, "8", 2] + 
   0.023378542192505233*FudApm["1", 1, "8", 2] - 
   0.021803512779656416*FudApp["1", 1, "8", 2] - 
   0.14511024169441072*FudBpm["1", 1, "8", 2] + 
   1.5494795243378419*FudBpp["1", 1, "8", 2], 
 FudBpm["1", 1, "8", 2] -> 0. - 0.124224620895595*FddApmm["8", 2] + 
   0.22815520534881967*FddAppp["8", 2] - 0.015216457439420012*
    FddBpmm["8", 2] - 0.034025033211275535*FddBpmp["8", 2] + 
   0.022902382133435064*FddBppm["8", 2] + 0.05121128329703747*
    FddBppp["8", 2] + 0.0010691304844203664*FedAp["1", 1, "8", 2] + 
   0.0010789823941005302*FedBp["1", 1, "8", 2] - 
   0.04866386080409112*FudApm["1", 1, "8", 2] + 
   0.027563717187797366*FudApp["1", 1, "8", 2] + 
   1.1116456340486556*FudBpm["1", 1, "8", 2] - 
   0.8728630750934018*FudBpp["1", 1, "8", 2], 
 FddAppp["8", 3] -> 0. + 0.01735823800409653*FddApmm["8", 3] + 
   0.8239169381716874*FddAppp["8", 3] + 0.0020864389288882575*
    FddBpmm["8", 3] + 0.004665419275895991*FddBpmp["8", 3] - 
   0.003621496081756367*FddBppm["8", 3] - 0.008097911419056376*
    FddBppp["8", 3] - 0.0006862198877502728*FedAp["1", 1, "8", 3] - 
   0.0006913721388350921*FedBp["1", 1, "8", 3] + 
   0.0076606224157259855*FudApm["1", 1, "8", 3] - 
   0.002591715010112833*FudApp["1", 1, "8", 3] + 
   0.006911408321343209*FudBpm["1", 1, "8", 3] - 
   0.007839532007645983*FudBpp["1", 1, "8", 3], 
 FddBppp["8", 3] -> 0. + 0.10827440089350791*FddApmm["8", 3] - 
   0.20440056859090602*FddAppp["8", 3] + 0.01319526432246738*
    FddBpmm["8", 3] - 0.13842245663951114*FddBpmp["8", 3] - 
   0.020230864906536392*FddBppm["8", 3] + 1.5558371520797403*
    FddBppp["8", 3] - 0.0017834305505732852*FedAp["1", 1, "8", 3] - 
   0.001795744474984003*FedBp["1", 1, "8", 3] + 
   0.04357377114670562*FudApm["1", 1, "8", 3] - 
   0.022742705952848902*FudApp["1", 1, "8", 3] + 
   0.03988984528257319*FudBpm["1", 1, "8", 3] - 
   0.05088644642473908*FudBpp["1", 1, "8", 3], 
 FddBpmp["8", 3] -> 0. - 0.19969074736235126*FddApmm["8", 3] + 
   0.3535767555735141*FddAppp["8", 3] - 0.024634431370447376*
    FddBpmm["8", 3] + 1.109377770044369*FddBpmp["8", 3] + 
   0.03521283217890444*FddBppm["8", 3] - 0.8616583155831826*FddBppp["8", 3] - 
   0.0010398895150147858*FedAp["1", 1, "8", 3] - 
   0.0010486384555261016*FedBp["1", 1, "8", 3] - 
   0.07394142152563771*FudApm["1", 1, "8", 3] + 
   0.04957266081296509*FudApp["1", 1, "8", 3] - 
   0.0678448436296905*FudBpm["1", 1, "8", 3] + 0.10275589129479987*
    FudBpp["1", 1, "8", 3], FddApmm["8", 3] -> 
  0. + 1.3296031804044555*FddApmm["8", 3] + 0.03464101024666825*
    FddAppp["8", 3] - 0.0025604661459171685*FddBpmm["8", 3] - 
   0.005725376356357682*FddBpmp["8", 3] + 0.0034948565654385542*
    FddBppm["8", 3] + 0.007814736851932054*FddBppp["8", 3] - 
   0.00041705150292875055*FedAp["1", 1, "8", 3] - 
   0.0004199073624636185*FedBp["1", 1, "8", 3] - 
   0.007171167202742337*FudApm["1", 1, "8", 3] + 
   0.005627222108233391*FudApp["1", 1, "8", 3] - 
   0.0065774637219465715*FudBpm["1", 1, "8", 3] + 
   0.011264201368928462*FudBpp["1", 1, "8", 3], 
 FddBppm["8", 3] -> 0. + 0.0484217841241895*FddApmm["8", 3] - 
   0.09141071320177487*FddAppp["8", 3] - 0.162026863044403*FddBpmm["8", 3] + 
   0.013195264322467372*FddBpmp["8", 3] + 1.5920272234194444*
    FddBppm["8", 3] - 0.020230864906536396*FddBppp["8", 3] - 
   0.0007975743888463484*FedAp["1", 1, "8", 3] - 
   0.0008030813432567802*FedBp["1", 1, "8", 3] + 
   0.019486782864010538*FudApm["1", 1, "8", 3] - 
   0.010170847300571854*FudApp["1", 1, "8", 3] + 
   0.01783928113275659*FudBpm["1", 1, "8", 3] - 
   0.022757110667823537*FudBpp["1", 1, "8", 3], 
 FddBpmm["8", 3] -> 0. - 0.08930441711599083*FddApmm["8", 3] + 
   0.15812433214524105*FddAppp["8", 3] + 1.1534451805494688*FddBpmm["8", 3] - 
   0.024634431370447372*FddBpmp["8", 3] - 0.9246489447290405*
    FddBppm["8", 3] + 0.03521283217890446*FddBppp["8", 3] - 
   0.00046505272893247024*FedAp["1", 1, "8", 3] - 
   0.000468965374075351*FedBp["1", 1, "8", 3] - 
   0.03306760897685844*FudApm["1", 1, "8", 3] + 
   0.022169567880665993*FudApp["1", 1, "8", 3] - 
   0.03034113645576631*FudBpm["1", 1, "8", 3] + 
   0.0459538316047503*FudBpp["1", 1, "8", 3], 
 FedAp["1", 1, "8", 3] -> 0. - 0.006422225153356208*FddApmm["8", 3] - 
   0.022403157255569614*FddAppp["8", 3] - 0.001282988508520315*
    FddBpmm["8", 3] - 0.0028688495194024934*FddBpmp["8", 3] - 
   0.0028276866058296146*FddBppm["8", 3] - 0.006322899469700675*
    FddBppp["8", 3] + 0.9857692303386688*FedAp["1", 1, "8", 3] - 
   0.0070960436906478295*FedBp["1", 1, "8", 3] + 
   0.008256710370222187*FudApm["1", 1, "8", 3] + 
   0.015029762236525161*FudApp["1", 1, "8", 3] + 
   0.007053032166091036*FudBpm["1", 1, "8", 3] + 
   0.016170314527933882*FudBpp["1", 1, "8", 3], 
 FedBp["1", 1, "8", 3] -> 0. - 0.006466179208724324*FddApmm["8", 3] - 
   0.022571364100480367*FddAppp["8", 3] - 0.0012925480240804775*
    FddBpmm["8", 3] - 0.0028902252460269832*FddBpmp["8", 3] - 
   0.0028479356003270006*FddBppm["8", 3] - 0.006368177597872849*
    FddBppp["8", 3] - 0.007096043690647829*FedAp["1", 1, "8", 3] + 
   1.0000904473907657*FedBp["1", 1, "8", 3] + 0.008315180096457866*
    FudApm["1", 1, "8", 3] + 0.015140075841965165*FudApp["1", 1, "8", 3] + 
   0.0071061759381698475*FudBpm["1", 1, "8", 3] + 
   0.01628556679396982*FudBpp["1", 1, "8", 3], 
 FudApp["1", 1, "8", 3] -> 0. + 0.051042171897361203*FddApmm["8", 3] - 
   0.08202645547783065*FddAppp["8", 3] + 0.006387813107847536*
    FddBpmm["8", 3] + 0.014283584336711275*FddBpmp["8", 3] - 
   0.008461910699438472*FddBppm["8", 3] - 0.018921407543477216*
    FddBppp["8", 3] + 0.00163605739396262*FedAp["1", 1, "8", 3] + 
   0.0016486056034146148*FedBp["1", 1, "8", 3] - 
   0.09336160253244635*FudApm["1", 1, "8", 3] + 
   0.7937440514999474*FudApp["1", 1, "8", 3] + 0.015523778952762876*
    FudBpm["1", 1, "8", 3] - 0.02944344822695277*FudBpp["1", 1, "8", 3], 
 FudApm["1", 1, "8", 3] -> 0. - 0.10844627646698629*FddApmm["8", 3] + 
   0.20499870132376563*FddAppp["8", 3] - 0.013151420806332607*
    FddBpmm["8", 3] - 0.029407470923664785*FddBpmp["8", 3] + 
   0.02116634962596298*FddBppm["8", 3] + 0.047329396599180465*
    FddBppp["8", 3] + 0.0025631640339651477*FedAp["1", 1, "8", 3] + 
   0.002580328349125321*FedBp["1", 1, "8", 3] + 
   1.3700883275447238*FudApm["1", 1, "8", 3] + 
   0.2960565826401403*FudApp["1", 1, "8", 3] - 0.04095127230858147*
    FudBpm["1", 1, "8", 3] + 0.050857341030659045*FudBpp["1", 1, "8", 3], 
 FudBpp["1", 1, "8", 3] -> 0. + 0.07139247170179233*FddApmm["8", 3] - 
   0.11757884829569797*FddAppp["8", 3] + 0.00895589543621742*
    FddBpmm["8", 3] + 0.020025990994762273*FddBpmp["8", 3] - 
   0.011353222734459486*FddBppm["8", 3] - 0.025386577797947455*
    FddBppp["8", 3] + 0.0023779336064330327*FedAp["1", 1, "8", 3] + 
   0.002394101349180846*FedBp["1", 1, "8", 3] + 
   0.02337854219250523*FudApm["1", 1, "8", 3] - 
   0.021803512779656416*FudApp["1", 1, "8", 3] - 
   0.14511024169441072*FudBpm["1", 1, "8", 3] + 
   1.549479524337842*FudBpp["1", 1, "8", 3], FudBpm["1", 1, "8", 3] -> 
  0. - 0.12422462089559501*FddApmm["8", 3] + 0.2281552053488197*
    FddAppp["8", 3] - 0.015216457439420012*FddBpmm["8", 3] - 
   0.03402503321127552*FddBpmp["8", 3] + 0.02290238213343506*
    FddBppm["8", 3] + 0.05121128329703747*FddBppp["8", 3] + 
   0.0010691304844203662*FedAp["1", 1, "8", 3] + 
   0.0010789823941005305*FedBp["1", 1, "8", 3] - 
   0.04866386080409111*FudApm["1", 1, "8", 3] + 
   0.027563717187797362*FudApp["1", 1, "8", 3] + 
   1.1116456340486556*FudBpm["1", 1, "8", 3] - 
   0.8728630750934019*FudBpp["1", 1, "8", 3], 
 FddAppp["8", 4] -> 0. + 0.017358238004096534*FddApmm["8", 4] + 
   0.8239169381716874*FddAppp["8", 4] + 0.002086438928888257*
    FddBpmm["8", 4] + 0.0046654192758959915*FddBpmp["8", 4] - 
   0.003621496081756367*FddBppm["8", 4] - 0.008097911419056376*
    FddBppp["8", 4] - 0.0006862198877502727*FedAp["1", 1, "8", 4] - 
   0.0006913721388350921*FedBp["1", 1, "8", 4] + 
   0.0076606224157259855*FudApm["1", 1, "8", 4] - 
   0.002591715010112834*FudApp["1", 1, "8", 4] + 
   0.006911408321343209*FudBpm["1", 1, "8", 4] - 
   0.007839532007645983*FudBpp["1", 1, "8", 4], 
 FddBppp["8", 4] -> 0. + 0.10827440089350793*FddApmm["8", 4] - 
   0.20440056859090602*FddAppp["8", 4] + 0.013195264322467377*
    FddBpmm["8", 4] - 0.13842245663951114*FddBpmp["8", 4] - 
   0.020230864906536392*FddBppm["8", 4] + 1.5558371520797403*
    FddBppp["8", 4] - 0.0017834305505732852*FedAp["1", 1, "8", 4] - 
   0.001795744474984003*FedBp["1", 1, "8", 4] + 
   0.04357377114670561*FudApm["1", 1, "8", 4] - 
   0.02274270595284891*FudApp["1", 1, "8", 4] + 
   0.03988984528257319*FudBpm["1", 1, "8", 4] - 
   0.05088644642473906*FudBpp["1", 1, "8", 4], 
 FddBpmp["8", 4] -> 0. - 0.19969074736235126*FddApmm["8", 4] + 
   0.3535767555735141*FddAppp["8", 4] - 0.024634431370447372*
    FddBpmm["8", 4] + 1.1093777700443692*FddBpmp["8", 4] + 
   0.03521283217890443*FddBppm["8", 4] - 0.8616583155831826*FddBppp["8", 4] - 
   0.0010398895150147858*FedAp["1", 1, "8", 4] - 
   0.0010486384555261016*FedBp["1", 1, "8", 4] - 
   0.07394142152563772*FudApm["1", 1, "8", 4] + 
   0.049572660812965096*FudApp["1", 1, "8", 4] - 
   0.0678448436296905*FudBpm["1", 1, "8", 4] + 0.10275589129479985*
    FudBpp["1", 1, "8", 4], FddApmm["8", 4] -> 
  0. + 1.3296031804044557*FddApmm["8", 4] + 0.03464101024666824*
    FddAppp["8", 4] - 0.002560466145917168*FddBpmm["8", 4] - 
   0.005725376356357683*FddBpmp["8", 4] + 0.0034948565654385542*
    FddBppm["8", 4] + 0.007814736851932052*FddBppp["8", 4] - 
   0.00041705150292875055*FedAp["1", 1, "8", 4] - 
   0.0004199073624636185*FedBp["1", 1, "8", 4] - 
   0.00717116720274234*FudApm["1", 1, "8", 4] + 
   0.005627222108233392*FudApp["1", 1, "8", 4] - 
   0.0065774637219465715*FudBpm["1", 1, "8", 4] + 
   0.011264201368928462*FudBpp["1", 1, "8", 4], 
 FddBppm["8", 4] -> 0. + 0.0484217841241895*FddApmm["8", 4] - 
   0.09141071320177484*FddAppp["8", 4] - 0.16202686304440295*
    FddBpmm["8", 4] + 0.01319526432246737*FddBpmp["8", 4] + 
   1.5920272234194437*FddBppm["8", 4] - 0.020230864906536396*
    FddBppp["8", 4] - 0.0007975743888463485*FedAp["1", 1, "8", 4] - 
   0.0008030813432567802*FedBp["1", 1, "8", 4] + 
   0.019486782864010538*FudApm["1", 1, "8", 4] - 
   0.010170847300571856*FudApp["1", 1, "8", 4] + 
   0.01783928113275659*FudBpm["1", 1, "8", 4] - 
   0.022757110667823537*FudBpp["1", 1, "8", 4], 
 FddBpmm["8", 4] -> 0. - 0.08930441711599084*FddApmm["8", 4] + 
   0.15812433214524108*FddAppp["8", 4] + 1.1534451805494685*FddBpmm["8", 4] - 
   0.024634431370447372*FddBpmp["8", 4] - 0.9246489447290404*
    FddBppm["8", 4] + 0.03521283217890447*FddBppp["8", 4] - 
   0.00046505272893247024*FedAp["1", 1, "8", 4] - 
   0.00046896537407535105*FedBp["1", 1, "8", 4] - 
   0.03306760897685845*FudApm["1", 1, "8", 4] + 
   0.022169567880665993*FudApp["1", 1, "8", 4] - 
   0.030341136455766315*FudBpm["1", 1, "8", 4] + 
   0.0459538316047503*FudBpp["1", 1, "8", 4], 
 FedAp["1", 1, "8", 4] -> 0. - 0.006422225153356208*FddApmm["8", 4] - 
   0.022403157255569617*FddAppp["8", 4] - 0.001282988508520315*
    FddBpmm["8", 4] - 0.002868849519402493*FddBpmp["8", 4] - 
   0.0028276866058296146*FddBppm["8", 4] - 0.006322899469700675*
    FddBppp["8", 4] + 0.9857692303386688*FedAp["1", 1, "8", 4] - 
   0.0070960436906478295*FedBp["1", 1, "8", 4] + 
   0.008256710370222187*FudApm["1", 1, "8", 4] + 
   0.015029762236525161*FudApp["1", 1, "8", 4] + 
   0.007053032166091035*FudBpm["1", 1, "8", 4] + 
   0.016170314527933882*FudBpp["1", 1, "8", 4], 
 FedBp["1", 1, "8", 4] -> 0. - 0.006466179208724325*FddApmm["8", 4] - 
   0.02257136410048037*FddAppp["8", 4] - 0.0012925480240804775*
    FddBpmm["8", 4] - 0.002890225246026983*FddBpmp["8", 4] - 
   0.0028479356003270006*FddBppm["8", 4] - 0.00636817759787285*
    FddBppp["8", 4] - 0.007096043690647827*FedAp["1", 1, "8", 4] + 
   1.0000904473907657*FedBp["1", 1, "8", 4] + 0.008315180096457866*
    FudApm["1", 1, "8", 4] + 0.015140075841965165*FudApp["1", 1, "8", 4] + 
   0.007106175938169847*FudBpm["1", 1, "8", 4] + 
   0.016285566793969822*FudBpp["1", 1, "8", 4], 
 FudApp["1", 1, "8", 4] -> 0. + 0.05104217189736121*FddApmm["8", 4] - 
   0.08202645547783069*FddAppp["8", 4] + 0.0063878131078475365*
    FddBpmm["8", 4] + 0.014283584336711279*FddBpmp["8", 4] - 
   0.008461910699438474*FddBppm["8", 4] - 0.01892140754347722*
    FddBppp["8", 4] + 0.0016360573939626206*FedAp["1", 1, "8", 4] + 
   0.0016486056034146152*FedBp["1", 1, "8", 4] - 
   0.09336160253244638*FudApm["1", 1, "8", 4] + 
   0.7937440514999476*FudApp["1", 1, "8", 4] + 0.015523778952762881*
    FudBpm["1", 1, "8", 4] - 0.029443448226952777*FudBpp["1", 1, "8", 4], 
 FudApm["1", 1, "8", 4] -> 0. - 0.10844627646698629*FddApmm["8", 4] + 
   0.20499870132376566*FddAppp["8", 4] - 0.013151420806332607*
    FddBpmm["8", 4] - 0.029407470923664785*FddBpmp["8", 4] + 
   0.021166349625962984*FddBppm["8", 4] + 0.04732939659918048*
    FddBppp["8", 4] + 0.0025631640339651477*FedAp["1", 1, "8", 4] + 
   0.002580328349125321*FedBp["1", 1, "8", 4] + 
   1.370088327544724*FudApm["1", 1, "8", 4] + 0.2960565826401403*
    FudApp["1", 1, "8", 4] - 0.040951272308581484*FudBpm["1", 1, "8", 4] + 
   0.050857341030659045*FudBpp["1", 1, "8", 4], 
 FudBpp["1", 1, "8", 4] -> 0. + 0.07139247170179233*FddApmm["8", 4] - 
   0.11757884829569797*FddAppp["8", 4] + 0.00895589543621742*
    FddBpmm["8", 4] + 0.02002599099476228*FddBpmp["8", 4] - 
   0.01135322273445948*FddBppm["8", 4] - 0.025386577797947455*
    FddBppp["8", 4] + 0.0023779336064330327*FedAp["1", 1, "8", 4] + 
   0.002394101349180846*FedBp["1", 1, "8", 4] + 
   0.023378542192505233*FudApm["1", 1, "8", 4] - 
   0.02180351277965642*FudApp["1", 1, "8", 4] - 
   0.14511024169441072*FudBpm["1", 1, "8", 4] + 
   1.5494795243378419*FudBpp["1", 1, "8", 4], 
 FudBpm["1", 1, "8", 4] -> 0. - 0.124224620895595*FddApmm["8", 4] + 
   0.22815520534881967*FddAppp["8", 4] - 0.015216457439420012*
    FddBpmm["8", 4] - 0.034025033211275535*FddBpmp["8", 4] + 
   0.022902382133435057*FddBppm["8", 4] + 0.05121128329703747*
    FddBppp["8", 4] + 0.0010691304844203662*FedAp["1", 1, "8", 4] + 
   0.0010789823941005302*FedBp["1", 1, "8", 4] - 
   0.04866386080409112*FudApm["1", 1, "8", 4] + 
   0.02756371718779737*FudApp["1", 1, "8", 4] + 
   1.1116456340486556*FudBpm["1", 1, "8", 4] - 
   0.8728630750934018*FudBpp["1", 1, "8", 4], 
 FddAppp["8", 5] -> 0. + 0.01735823800409653*FddApmm["8", 5] + 
   0.8239169381716874*FddAppp["8", 5] + 0.0020864389288882575*
    FddBpmm["8", 5] + 0.004665419275895991*FddBpmp["8", 5] - 
   0.003621496081756367*FddBppm["8", 5] - 0.008097911419056376*
    FddBppp["8", 5] - 0.0006862198877502728*FedAp["1", 1, "8", 5] - 
   0.0006913721388350921*FedBp["1", 1, "8", 5] + 
   0.007660622415725984*FudApm["1", 1, "8", 5] - 
   0.002591715010112834*FudApp["1", 1, "8", 5] + 
   0.00691140832134321*FudBpm["1", 1, "8", 5] - 
   0.007839532007645983*FudBpp["1", 1, "8", 5], 
 FddBppp["8", 5] -> 0. + 0.10827440089350791*FddApmm["8", 5] - 
   0.20440056859090602*FddAppp["8", 5] + 0.01319526432246738*
    FddBpmm["8", 5] - 0.13842245663951114*FddBpmp["8", 5] - 
   0.020230864906536392*FddBppm["8", 5] + 1.5558371520797403*
    FddBppp["8", 5] - 0.0017834305505732852*FedAp["1", 1, "8", 5] - 
   0.001795744474984003*FedBp["1", 1, "8", 5] + 
   0.04357377114670562*FudApm["1", 1, "8", 5] - 
   0.022742705952848906*FudApp["1", 1, "8", 5] + 
   0.03988984528257319*FudBpm["1", 1, "8", 5] - 
   0.05088644642473908*FudBpp["1", 1, "8", 5], 
 FddBpmp["8", 5] -> 0. - 0.19969074736235126*FddApmm["8", 5] + 
   0.3535767555735141*FddAppp["8", 5] - 0.024634431370447372*
    FddBpmm["8", 5] + 1.109377770044369*FddBpmp["8", 5] + 
   0.03521283217890444*FddBppm["8", 5] - 0.8616583155831826*FddBppp["8", 5] - 
   0.0010398895150147858*FedAp["1", 1, "8", 5] - 
   0.0010486384555261016*FedBp["1", 1, "8", 5] - 
   0.07394142152563772*FudApm["1", 1, "8", 5] + 
   0.049572660812965096*FudApp["1", 1, "8", 5] - 
   0.06784484362969048*FudBpm["1", 1, "8", 5] + 
   0.10275589129479987*FudBpp["1", 1, "8", 5], 
 FddApmm["8", 5] -> 0. + 1.3296031804044555*FddApmm["8", 5] + 
   0.03464101024666825*FddAppp["8", 5] - 0.0025604661459171685*
    FddBpmm["8", 5] - 0.005725376356357682*FddBpmp["8", 5] + 
   0.0034948565654385542*FddBppm["8", 5] + 0.007814736851932054*
    FddBppp["8", 5] - 0.00041705150292875055*FedAp["1", 1, "8", 5] - 
   0.0004199073624636185*FedBp["1", 1, "8", 5] - 
   0.007171167202742339*FudApm["1", 1, "8", 5] + 
   0.005627222108233392*FudApp["1", 1, "8", 5] - 
   0.0065774637219465715*FudBpm["1", 1, "8", 5] + 
   0.011264201368928462*FudBpp["1", 1, "8", 5], 
 FddBppm["8", 5] -> 0. + 0.0484217841241895*FddApmm["8", 5] - 
   0.09141071320177487*FddAppp["8", 5] - 0.162026863044403*FddBpmm["8", 5] + 
   0.013195264322467372*FddBpmp["8", 5] + 1.5920272234194444*
    FddBppm["8", 5] - 0.020230864906536396*FddBppp["8", 5] - 
   0.0007975743888463484*FedAp["1", 1, "8", 5] - 
   0.0008030813432567802*FedBp["1", 1, "8", 5] + 
   0.019486782864010534*FudApm["1", 1, "8", 5] - 
   0.010170847300571856*FudApp["1", 1, "8", 5] + 
   0.01783928113275659*FudBpm["1", 1, "8", 5] - 
   0.022757110667823537*FudBpp["1", 1, "8", 5], 
 FddBpmm["8", 5] -> 0. - 0.08930441711599083*FddApmm["8", 5] + 
   0.15812433214524105*FddAppp["8", 5] + 1.1534451805494688*FddBpmm["8", 5] - 
   0.024634431370447372*FddBpmp["8", 5] - 0.9246489447290405*
    FddBppm["8", 5] + 0.03521283217890446*FddBppp["8", 5] - 
   0.00046505272893247024*FedAp["1", 1, "8", 5] - 
   0.000468965374075351*FedBp["1", 1, "8", 5] - 
   0.03306760897685844*FudApm["1", 1, "8", 5] + 
   0.022169567880665993*FudApp["1", 1, "8", 5] - 
   0.03034113645576631*FudBpm["1", 1, "8", 5] + 
   0.0459538316047503*FudBpp["1", 1, "8", 5], 
 FedAp["1", 1, "8", 5] -> 0. - 0.006422225153356208*FddApmm["8", 5] - 
   0.022403157255569617*FddAppp["8", 5] - 0.001282988508520315*
    FddBpmm["8", 5] - 0.0028688495194024934*FddBpmp["8", 5] - 
   0.0028276866058296146*FddBppm["8", 5] - 0.006322899469700675*
    FddBppp["8", 5] + 0.9857692303386688*FedAp["1", 1, "8", 5] - 
   0.0070960436906478295*FedBp["1", 1, "8", 5] + 
   0.008256710370222185*FudApm["1", 1, "8", 5] + 
   0.015029762236525163*FudApp["1", 1, "8", 5] + 
   0.007053032166091035*FudBpm["1", 1, "8", 5] + 
   0.016170314527933886*FudBpp["1", 1, "8", 5], 
 FedBp["1", 1, "8", 5] -> 0. - 0.006466179208724324*FddApmm["8", 5] - 
   0.022571364100480367*FddAppp["8", 5] - 0.0012925480240804775*
    FddBpmm["8", 5] - 0.0028902252460269832*FddBpmp["8", 5] - 
   0.0028479356003270006*FddBppm["8", 5] - 0.006368177597872849*
    FddBppp["8", 5] - 0.007096043690647829*FedAp["1", 1, "8", 5] + 
   1.0000904473907657*FedBp["1", 1, "8", 5] + 0.008315180096457866*
    FudApm["1", 1, "8", 5] + 0.015140075841965169*FudApp["1", 1, "8", 5] + 
   0.0071061759381698475*FudBpm["1", 1, "8", 5] + 
   0.01628556679396982*FudBpp["1", 1, "8", 5], 
 FudApp["1", 1, "8", 5] -> 0. + 0.05104217189736122*FddApmm["8", 5] - 
   0.08202645547783068*FddAppp["8", 5] + 0.006387813107847537*
    FddBpmm["8", 5] + 0.014283584336711279*FddBpmp["8", 5] - 
   0.008461910699438474*FddBppm["8", 5] - 0.01892140754347722*
    FddBppp["8", 5] + 0.0016360573939626206*FedAp["1", 1, "8", 5] + 
   0.0016486056034146152*FedBp["1", 1, "8", 5] - 
   0.09336160253244637*FudApm["1", 1, "8", 5] + 
   0.7937440514999476*FudApp["1", 1, "8", 5] + 0.015523778952762881*
    FudBpm["1", 1, "8", 5] - 0.029443448226952777*FudBpp["1", 1, "8", 5], 
 FudApm["1", 1, "8", 5] -> 0. - 0.10844627646698629*FddApmm["8", 5] + 
   0.20499870132376563*FddAppp["8", 5] - 0.013151420806332607*
    FddBpmm["8", 5] - 0.029407470923664785*FddBpmp["8", 5] + 
   0.02116634962596298*FddBppm["8", 5] + 0.047329396599180465*
    FddBppp["8", 5] + 0.0025631640339651477*FedAp["1", 1, "8", 5] + 
   0.002580328349125321*FedBp["1", 1, "8", 5] + 
   1.3700883275447238*FudApm["1", 1, "8", 5] + 
   0.2960565826401403*FudApp["1", 1, "8", 5] - 0.04095127230858147*
    FudBpm["1", 1, "8", 5] + 0.050857341030659045*FudBpp["1", 1, "8", 5], 
 FudBpp["1", 1, "8", 5] -> 0. + 0.07139247170179233*FddApmm["8", 5] - 
   0.11757884829569797*FddAppp["8", 5] + 0.00895589543621742*
    FddBpmm["8", 5] + 0.020025990994762273*FddBpmp["8", 5] - 
   0.011353222734459486*FddBppm["8", 5] - 0.025386577797947455*
    FddBppp["8", 5] + 0.0023779336064330327*FedAp["1", 1, "8", 5] + 
   0.002394101349180846*FedBp["1", 1, "8", 5] + 
   0.02337854219250523*FudApm["1", 1, "8", 5] - 
   0.02180351277965642*FudApp["1", 1, "8", 5] - 
   0.14511024169441072*FudBpm["1", 1, "8", 5] + 
   1.549479524337842*FudBpp["1", 1, "8", 5], FudBpm["1", 1, "8", 5] -> 
  0. - 0.12422462089559501*FddApmm["8", 5] + 0.2281552053488197*
    FddAppp["8", 5] - 0.015216457439420012*FddBpmm["8", 5] - 
   0.03402503321127552*FddBpmp["8", 5] + 0.02290238213343506*
    FddBppm["8", 5] + 0.05121128329703747*FddBppp["8", 5] + 
   0.0010691304844203662*FedAp["1", 1, "8", 5] + 
   0.0010789823941005305*FedBp["1", 1, "8", 5] - 
   0.04866386080409111*FudApm["1", 1, "8", 5] + 
   0.02756371718779737*FudApp["1", 1, "8", 5] + 
   1.1116456340486556*FudBpm["1", 1, "8", 5] - 
   0.8728630750934019*FudBpp["1", 1, "8", 5], 
 FddAppp["8", 6] -> 0. + 0.017358238004096534*FddApmm["8", 6] + 
   0.8239169381716874*FddAppp["8", 6] + 0.002086438928888257*
    FddBpmm["8", 6] + 0.0046654192758959915*FddBpmp["8", 6] - 
   0.003621496081756368*FddBppm["8", 6] - 0.008097911419056376*
    FddBppp["8", 6] - 0.0006862198877502727*FedAp["1", 1, "8", 6] - 
   0.0006913721388350921*FedBp["1", 1, "8", 6] + 
   0.0076606224157259855*FudApm["1", 1, "8", 6] - 
   0.002591715010112833*FudApp["1", 1, "8", 6] + 
   0.006911408321343211*FudBpm["1", 1, "8", 6] - 
   0.007839532007645983*FudBpp["1", 1, "8", 6], 
 FddBppp["8", 6] -> 0. + 0.10827440089350793*FddApmm["8", 6] - 
   0.20440056859090602*FddAppp["8", 6] + 0.013195264322467377*
    FddBpmm["8", 6] - 0.13842245663951114*FddBpmp["8", 6] - 
   0.020230864906536396*FddBppm["8", 6] + 1.5558371520797403*
    FddBppp["8", 6] - 0.0017834305505732852*FedAp["1", 1, "8", 6] - 
   0.001795744474984003*FedBp["1", 1, "8", 6] + 
   0.04357377114670561*FudApm["1", 1, "8", 6] - 
   0.022742705952848906*FudApp["1", 1, "8", 6] + 
   0.03988984528257319*FudBpm["1", 1, "8", 6] - 
   0.05088644642473906*FudBpp["1", 1, "8", 6], 
 FddBpmp["8", 6] -> 0. - 0.19969074736235126*FddApmm["8", 6] + 
   0.3535767555735141*FddAppp["8", 6] - 0.024634431370447372*
    FddBpmm["8", 6] + 1.1093777700443692*FddBpmp["8", 6] + 
   0.03521283217890444*FddBppm["8", 6] - 0.8616583155831826*FddBppp["8", 6] - 
   0.0010398895150147858*FedAp["1", 1, "8", 6] - 
   0.0010486384555261016*FedBp["1", 1, "8", 6] - 
   0.07394142152563772*FudApm["1", 1, "8", 6] + 
   0.04957266081296509*FudApp["1", 1, "8", 6] - 
   0.0678448436296905*FudBpm["1", 1, "8", 6] + 0.10275589129479985*
    FudBpp["1", 1, "8", 6], FddApmm["8", 6] -> 
  0. + 1.3296031804044557*FddApmm["8", 6] + 0.03464101024666824*
    FddAppp["8", 6] - 0.002560466145917168*FddBpmm["8", 6] - 
   0.005725376356357683*FddBpmp["8", 6] + 0.0034948565654385547*
    FddBppm["8", 6] + 0.007814736851932052*FddBppp["8", 6] - 
   0.00041705150292875055*FedAp["1", 1, "8", 6] - 
   0.0004199073624636185*FedBp["1", 1, "8", 6] - 
   0.00717116720274234*FudApm["1", 1, "8", 6] + 
   0.00562722210823339*FudApp["1", 1, "8", 6] - 0.0065774637219465715*
    FudBpm["1", 1, "8", 6] + 0.011264201368928462*FudBpp["1", 1, "8", 6], 
 FddBppm["8", 6] -> 0. + 0.048421784124189515*FddApmm["8", 6] - 
   0.09141071320177487*FddAppp["8", 6] - 0.162026863044403*FddBpmm["8", 6] + 
   0.013195264322467374*FddBpmp["8", 6] + 1.5920272234194444*
    FddBppm["8", 6] - 0.0202308649065364*FddBppp["8", 6] - 
   0.0007975743888463485*FedAp["1", 1, "8", 6] - 
   0.0008030813432567803*FedBp["1", 1, "8", 6] + 
   0.01948678286401054*FudApm["1", 1, "8", 6] - 
   0.010170847300571856*FudApp["1", 1, "8", 6] + 
   0.017839281132756592*FudBpm["1", 1, "8", 6] - 
   0.02275711066782354*FudBpp["1", 1, "8", 6], 
 FddBpmm["8", 6] -> 0. - 0.08930441711599085*FddApmm["8", 6] + 
   0.15812433214524108*FddAppp["8", 6] + 1.1534451805494685*FddBpmm["8", 6] - 
   0.024634431370447372*FddBpmp["8", 6] - 0.9246489447290405*
    FddBppm["8", 6] + 0.03521283217890447*FddBppp["8", 6] - 
   0.0004650527289324701*FedAp["1", 1, "8", 6] - 
   0.00046896537407535094*FedBp["1", 1, "8", 6] - 
   0.03306760897685845*FudApm["1", 1, "8", 6] + 
   0.022169567880665993*FudApp["1", 1, "8", 6] - 
   0.030341136455766315*FudBpm["1", 1, "8", 6] + 
   0.0459538316047503*FudBpp["1", 1, "8", 6], 
 FedAp["1", 1, "8", 6] -> 0. - 0.006422225153356208*FddApmm["8", 6] - 
   0.022403157255569617*FddAppp["8", 6] - 0.0012829885085203154*
    FddBpmm["8", 6] - 0.002868849519402493*FddBpmp["8", 6] - 
   0.002827686605829615*FddBppm["8", 6] - 0.006322899469700675*
    FddBppp["8", 6] + 0.9857692303386688*FedAp["1", 1, "8", 6] - 
   0.007096043690647829*FedBp["1", 1, "8", 6] + 
   0.008256710370222187*FudApm["1", 1, "8", 6] + 
   0.015029762236525157*FudApp["1", 1, "8", 6] + 
   0.007053032166091035*FudBpm["1", 1, "8", 6] + 
   0.016170314527933882*FudBpp["1", 1, "8", 6], 
 FedBp["1", 1, "8", 6] -> 0. - 0.006466179208724325*FddApmm["8", 6] - 
   0.02257136410048037*FddAppp["8", 6] - 0.0012925480240804775*
    FddBpmm["8", 6] - 0.002890225246026983*FddBpmp["8", 6] - 
   0.002847935600327001*FddBppm["8", 6] - 0.00636817759787285*
    FddBppp["8", 6] - 0.007096043690647827*FedAp["1", 1, "8", 6] + 
   1.0000904473907657*FedBp["1", 1, "8", 6] + 0.008315180096457866*
    FudApm["1", 1, "8", 6] + 0.015140075841965164*FudApp["1", 1, "8", 6] + 
   0.007106175938169847*FudBpm["1", 1, "8", 6] + 
   0.016285566793969822*FudBpp["1", 1, "8", 6], 
 FudApp["1", 1, "8", 6] -> 0. + 0.0510421718973612*FddApmm["8", 6] - 
   0.08202645547783066*FddAppp["8", 6] + 0.006387813107847535*
    FddBpmm["8", 6] + 0.014283584336711275*FddBpmp["8", 6] - 
   0.008461910699438474*FddBppm["8", 6] - 0.018921407543477216*
    FddBppp["8", 6] + 0.0016360573939626203*FedAp["1", 1, "8", 6] + 
   0.0016486056034146148*FedBp["1", 1, "8", 6] - 
   0.09336160253244637*FudApm["1", 1, "8", 6] + 
   0.7937440514999474*FudApp["1", 1, "8", 6] + 0.015523778952762876*
    FudBpm["1", 1, "8", 6] - 0.02944344822695277*FudBpp["1", 1, "8", 6], 
 FudApm["1", 1, "8", 6] -> 0. - 0.10844627646698629*FddApmm["8", 6] + 
   0.20499870132376566*FddAppp["8", 6] - 0.013151420806332607*
    FddBpmm["8", 6] - 0.029407470923664785*FddBpmp["8", 6] + 
   0.021166349625962987*FddBppm["8", 6] + 0.04732939659918048*
    FddBppp["8", 6] + 0.002563164033965147*FedAp["1", 1, "8", 6] + 
   0.002580328349125321*FedBp["1", 1, "8", 6] + 
   1.370088327544724*FudApm["1", 1, "8", 6] + 0.2960565826401403*
    FudApp["1", 1, "8", 6] - 0.04095127230858148*FudBpm["1", 1, "8", 6] + 
   0.050857341030659045*FudBpp["1", 1, "8", 6], 
 FudBpp["1", 1, "8", 6] -> 0. + 0.07139247170179233*FddApmm["8", 6] - 
   0.11757884829569797*FddAppp["8", 6] + 0.00895589543621742*
    FddBpmm["8", 6] + 0.02002599099476228*FddBpmp["8", 6] - 
   0.011353222734459486*FddBppm["8", 6] - 0.025386577797947455*
    FddBppp["8", 6] + 0.0023779336064330327*FedAp["1", 1, "8", 6] + 
   0.002394101349180846*FedBp["1", 1, "8", 6] + 
   0.023378542192505233*FudApm["1", 1, "8", 6] - 
   0.021803512779656416*FudApp["1", 1, "8", 6] - 
   0.14511024169441072*FudBpm["1", 1, "8", 6] + 
   1.5494795243378419*FudBpp["1", 1, "8", 6], 
 FudBpm["1", 1, "8", 6] -> 0. - 0.124224620895595*FddApmm["8", 6] + 
   0.22815520534881967*FddAppp["8", 6] - 0.015216457439420012*
    FddBpmm["8", 6] - 0.034025033211275535*FddBpmp["8", 6] + 
   0.022902382133435064*FddBppm["8", 6] + 0.05121128329703747*
    FddBppp["8", 6] + 0.0010691304844203664*FedAp["1", 1, "8", 6] + 
   0.0010789823941005302*FedBp["1", 1, "8", 6] - 
   0.04866386080409112*FudApm["1", 1, "8", 6] + 
   0.027563717187797366*FudApp["1", 1, "8", 6] + 
   1.1116456340486556*FudBpm["1", 1, "8", 6] - 
   0.8728630750934018*FudBpp["1", 1, "8", 6], 
 FddAppp["8", 7] -> 0. + 0.01735823800409653*FddApmm["8", 7] + 
   0.8239169381716874*FddAppp["8", 7] + 0.0020864389288882575*
    FddBpmm["8", 7] + 0.004665419275895991*FddBpmp["8", 7] - 
   0.003621496081756367*FddBppm["8", 7] - 0.008097911419056376*
    FddBppp["8", 7] - 0.0006862198877502728*FedAp["1", 1, "8", 7] - 
   0.0006913721388350921*FedBp["1", 1, "8", 7] + 
   0.0076606224157259855*FudApm["1", 1, "8", 7] - 
   0.002591715010112833*FudApp["1", 1, "8", 7] + 
   0.006911408321343209*FudBpm["1", 1, "8", 7] - 
   0.007839532007645983*FudBpp["1", 1, "8", 7], 
 FddBppp["8", 7] -> 0. + 0.10827440089350791*FddApmm["8", 7] - 
   0.20440056859090602*FddAppp["8", 7] + 0.01319526432246738*
    FddBpmm["8", 7] - 0.13842245663951114*FddBpmp["8", 7] - 
   0.020230864906536392*FddBppm["8", 7] + 1.5558371520797403*
    FddBppp["8", 7] - 0.0017834305505732852*FedAp["1", 1, "8", 7] - 
   0.001795744474984003*FedBp["1", 1, "8", 7] + 
   0.04357377114670562*FudApm["1", 1, "8", 7] - 
   0.022742705952848902*FudApp["1", 1, "8", 7] + 
   0.03988984528257319*FudBpm["1", 1, "8", 7] - 
   0.05088644642473908*FudBpp["1", 1, "8", 7], 
 FddBpmp["8", 7] -> 0. - 0.19969074736235126*FddApmm["8", 7] + 
   0.3535767555735141*FddAppp["8", 7] - 0.024634431370447376*
    FddBpmm["8", 7] + 1.109377770044369*FddBpmp["8", 7] + 
   0.03521283217890444*FddBppm["8", 7] - 0.8616583155831826*FddBppp["8", 7] - 
   0.0010398895150147858*FedAp["1", 1, "8", 7] - 
   0.0010486384555261016*FedBp["1", 1, "8", 7] - 
   0.07394142152563771*FudApm["1", 1, "8", 7] + 
   0.04957266081296509*FudApp["1", 1, "8", 7] - 
   0.0678448436296905*FudBpm["1", 1, "8", 7] + 0.10275589129479987*
    FudBpp["1", 1, "8", 7], FddApmm["8", 7] -> 
  0. + 1.3296031804044555*FddApmm["8", 7] + 0.03464101024666825*
    FddAppp["8", 7] - 0.0025604661459171685*FddBpmm["8", 7] - 
   0.005725376356357682*FddBpmp["8", 7] + 0.0034948565654385542*
    FddBppm["8", 7] + 0.007814736851932054*FddBppp["8", 7] - 
   0.00041705150292875055*FedAp["1", 1, "8", 7] - 
   0.0004199073624636185*FedBp["1", 1, "8", 7] - 
   0.007171167202742337*FudApm["1", 1, "8", 7] + 
   0.005627222108233391*FudApp["1", 1, "8", 7] - 
   0.0065774637219465715*FudBpm["1", 1, "8", 7] + 
   0.011264201368928462*FudBpp["1", 1, "8", 7], 
 FddBppm["8", 7] -> 0. + 0.0484217841241895*FddApmm["8", 7] - 
   0.09141071320177487*FddAppp["8", 7] - 0.162026863044403*FddBpmm["8", 7] + 
   0.013195264322467372*FddBpmp["8", 7] + 1.5920272234194444*
    FddBppm["8", 7] - 0.020230864906536396*FddBppp["8", 7] - 
   0.0007975743888463484*FedAp["1", 1, "8", 7] - 
   0.0008030813432567802*FedBp["1", 1, "8", 7] + 
   0.019486782864010538*FudApm["1", 1, "8", 7] - 
   0.010170847300571854*FudApp["1", 1, "8", 7] + 
   0.01783928113275659*FudBpm["1", 1, "8", 7] - 
   0.022757110667823537*FudBpp["1", 1, "8", 7], 
 FddBpmm["8", 7] -> 0. - 0.08930441711599083*FddApmm["8", 7] + 
   0.15812433214524105*FddAppp["8", 7] + 1.1534451805494688*FddBpmm["8", 7] - 
   0.024634431370447372*FddBpmp["8", 7] - 0.9246489447290405*
    FddBppm["8", 7] + 0.03521283217890446*FddBppp["8", 7] - 
   0.00046505272893247024*FedAp["1", 1, "8", 7] - 
   0.000468965374075351*FedBp["1", 1, "8", 7] - 
   0.03306760897685844*FudApm["1", 1, "8", 7] + 
   0.022169567880665993*FudApp["1", 1, "8", 7] - 
   0.03034113645576631*FudBpm["1", 1, "8", 7] + 
   0.0459538316047503*FudBpp["1", 1, "8", 7], 
 FedAp["1", 1, "8", 7] -> 0. - 0.006422225153356208*FddApmm["8", 7] - 
   0.022403157255569614*FddAppp["8", 7] - 0.001282988508520315*
    FddBpmm["8", 7] - 0.0028688495194024934*FddBpmp["8", 7] - 
   0.0028276866058296146*FddBppm["8", 7] - 0.006322899469700675*
    FddBppp["8", 7] + 0.9857692303386688*FedAp["1", 1, "8", 7] - 
   0.0070960436906478295*FedBp["1", 1, "8", 7] + 
   0.008256710370222187*FudApm["1", 1, "8", 7] + 
   0.015029762236525161*FudApp["1", 1, "8", 7] + 
   0.007053032166091036*FudBpm["1", 1, "8", 7] + 
   0.016170314527933882*FudBpp["1", 1, "8", 7], 
 FedBp["1", 1, "8", 7] -> 0. - 0.006466179208724324*FddApmm["8", 7] - 
   0.022571364100480367*FddAppp["8", 7] - 0.0012925480240804775*
    FddBpmm["8", 7] - 0.0028902252460269832*FddBpmp["8", 7] - 
   0.0028479356003270006*FddBppm["8", 7] - 0.006368177597872849*
    FddBppp["8", 7] - 0.007096043690647829*FedAp["1", 1, "8", 7] + 
   1.0000904473907657*FedBp["1", 1, "8", 7] + 0.008315180096457866*
    FudApm["1", 1, "8", 7] + 0.015140075841965165*FudApp["1", 1, "8", 7] + 
   0.0071061759381698475*FudBpm["1", 1, "8", 7] + 
   0.01628556679396982*FudBpp["1", 1, "8", 7], 
 FudApp["1", 1, "8", 7] -> 0. + 0.051042171897361203*FddApmm["8", 7] - 
   0.08202645547783065*FddAppp["8", 7] + 0.006387813107847536*
    FddBpmm["8", 7] + 0.014283584336711275*FddBpmp["8", 7] - 
   0.008461910699438472*FddBppm["8", 7] - 0.018921407543477216*
    FddBppp["8", 7] + 0.00163605739396262*FedAp["1", 1, "8", 7] + 
   0.0016486056034146148*FedBp["1", 1, "8", 7] - 
   0.09336160253244635*FudApm["1", 1, "8", 7] + 
   0.7937440514999474*FudApp["1", 1, "8", 7] + 0.015523778952762876*
    FudBpm["1", 1, "8", 7] - 0.02944344822695277*FudBpp["1", 1, "8", 7], 
 FudApm["1", 1, "8", 7] -> 0. - 0.10844627646698629*FddApmm["8", 7] + 
   0.20499870132376563*FddAppp["8", 7] - 0.013151420806332607*
    FddBpmm["8", 7] - 0.029407470923664785*FddBpmp["8", 7] + 
   0.02116634962596298*FddBppm["8", 7] + 0.047329396599180465*
    FddBppp["8", 7] + 0.0025631640339651477*FedAp["1", 1, "8", 7] + 
   0.002580328349125321*FedBp["1", 1, "8", 7] + 
   1.3700883275447238*FudApm["1", 1, "8", 7] + 
   0.2960565826401403*FudApp["1", 1, "8", 7] - 0.04095127230858147*
    FudBpm["1", 1, "8", 7] + 0.050857341030659045*FudBpp["1", 1, "8", 7], 
 FudBpp["1", 1, "8", 7] -> 0. + 0.07139247170179233*FddApmm["8", 7] - 
   0.11757884829569797*FddAppp["8", 7] + 0.00895589543621742*
    FddBpmm["8", 7] + 0.020025990994762273*FddBpmp["8", 7] - 
   0.011353222734459486*FddBppm["8", 7] - 0.025386577797947455*
    FddBppp["8", 7] + 0.0023779336064330327*FedAp["1", 1, "8", 7] + 
   0.002394101349180846*FedBp["1", 1, "8", 7] + 
   0.02337854219250523*FudApm["1", 1, "8", 7] - 
   0.021803512779656416*FudApp["1", 1, "8", 7] - 
   0.14511024169441072*FudBpm["1", 1, "8", 7] + 
   1.549479524337842*FudBpp["1", 1, "8", 7], FudBpm["1", 1, "8", 7] -> 
  0. - 0.12422462089559501*FddApmm["8", 7] + 0.2281552053488197*
    FddAppp["8", 7] - 0.015216457439420012*FddBpmm["8", 7] - 
   0.03402503321127552*FddBpmp["8", 7] + 0.02290238213343506*
    FddBppm["8", 7] + 0.05121128329703747*FddBppp["8", 7] + 
   0.0010691304844203662*FedAp["1", 1, "8", 7] + 
   0.0010789823941005305*FedBp["1", 1, "8", 7] - 
   0.04866386080409111*FudApm["1", 1, "8", 7] + 
   0.027563717187797362*FudApp["1", 1, "8", 7] + 
   1.1116456340486556*FudBpm["1", 1, "8", 7] - 
   0.8728630750934019*FudBpp["1", 1, "8", 7], 
 FddAppp["8", 8] -> 0. + 0.017358238004096534*FddApmm["8", 8] + 
   0.8239169381716874*FddAppp["8", 8] + 0.002086438928888257*
    FddBpmm["8", 8] + 0.0046654192758959915*FddBpmp["8", 8] - 
   0.003621496081756367*FddBppm["8", 8] - 0.008097911419056376*
    FddBppp["8", 8] - 0.0006862198877502727*FedAp["1", 1, "8", 8] - 
   0.0006913721388350921*FedBp["1", 1, "8", 8] + 
   0.0076606224157259855*FudApm["1", 1, "8", 8] - 
   0.002591715010112834*FudApp["1", 1, "8", 8] + 
   0.006911408321343209*FudBpm["1", 1, "8", 8] - 
   0.007839532007645983*FudBpp["1", 1, "8", 8], 
 FddBppp["8", 8] -> 0. + 0.10827440089350793*FddApmm["8", 8] - 
   0.20440056859090602*FddAppp["8", 8] + 0.013195264322467377*
    FddBpmm["8", 8] - 0.13842245663951114*FddBpmp["8", 8] - 
   0.020230864906536392*FddBppm["8", 8] + 1.5558371520797403*
    FddBppp["8", 8] - 0.0017834305505732852*FedAp["1", 1, "8", 8] - 
   0.001795744474984003*FedBp["1", 1, "8", 8] + 
   0.04357377114670561*FudApm["1", 1, "8", 8] - 
   0.02274270595284891*FudApp["1", 1, "8", 8] + 
   0.03988984528257319*FudBpm["1", 1, "8", 8] - 
   0.05088644642473906*FudBpp["1", 1, "8", 8], 
 FddBpmp["8", 8] -> 0. - 0.19969074736235126*FddApmm["8", 8] + 
   0.3535767555735141*FddAppp["8", 8] - 0.024634431370447372*
    FddBpmm["8", 8] + 1.1093777700443692*FddBpmp["8", 8] + 
   0.03521283217890443*FddBppm["8", 8] - 0.8616583155831826*FddBppp["8", 8] - 
   0.0010398895150147858*FedAp["1", 1, "8", 8] - 
   0.0010486384555261016*FedBp["1", 1, "8", 8] - 
   0.07394142152563772*FudApm["1", 1, "8", 8] + 
   0.049572660812965096*FudApp["1", 1, "8", 8] - 
   0.0678448436296905*FudBpm["1", 1, "8", 8] + 0.10275589129479985*
    FudBpp["1", 1, "8", 8], FddApmm["8", 8] -> 
  0. + 1.3296031804044557*FddApmm["8", 8] + 0.03464101024666824*
    FddAppp["8", 8] - 0.002560466145917168*FddBpmm["8", 8] - 
   0.005725376356357683*FddBpmp["8", 8] + 0.0034948565654385542*
    FddBppm["8", 8] + 0.007814736851932052*FddBppp["8", 8] - 
   0.00041705150292875055*FedAp["1", 1, "8", 8] - 
   0.0004199073624636185*FedBp["1", 1, "8", 8] - 
   0.00717116720274234*FudApm["1", 1, "8", 8] + 
   0.005627222108233392*FudApp["1", 1, "8", 8] - 
   0.0065774637219465715*FudBpm["1", 1, "8", 8] + 
   0.011264201368928462*FudBpp["1", 1, "8", 8], 
 FddBppm["8", 8] -> 0. + 0.0484217841241895*FddApmm["8", 8] - 
   0.09141071320177484*FddAppp["8", 8] - 0.16202686304440295*
    FddBpmm["8", 8] + 0.01319526432246737*FddBpmp["8", 8] + 
   1.5920272234194437*FddBppm["8", 8] - 0.020230864906536396*
    FddBppp["8", 8] - 0.0007975743888463485*FedAp["1", 1, "8", 8] - 
   0.0008030813432567802*FedBp["1", 1, "8", 8] + 
   0.019486782864010538*FudApm["1", 1, "8", 8] - 
   0.010170847300571856*FudApp["1", 1, "8", 8] + 
   0.01783928113275659*FudBpm["1", 1, "8", 8] - 
   0.022757110667823537*FudBpp["1", 1, "8", 8], 
 FddBpmm["8", 8] -> 0. - 0.08930441711599084*FddApmm["8", 8] + 
   0.15812433214524108*FddAppp["8", 8] + 1.1534451805494685*FddBpmm["8", 8] - 
   0.024634431370447372*FddBpmp["8", 8] - 0.9246489447290404*
    FddBppm["8", 8] + 0.03521283217890447*FddBppp["8", 8] - 
   0.00046505272893247024*FedAp["1", 1, "8", 8] - 
   0.00046896537407535105*FedBp["1", 1, "8", 8] - 
   0.03306760897685845*FudApm["1", 1, "8", 8] + 
   0.022169567880665993*FudApp["1", 1, "8", 8] - 
   0.030341136455766315*FudBpm["1", 1, "8", 8] + 
   0.0459538316047503*FudBpp["1", 1, "8", 8], 
 FedAp["1", 1, "8", 8] -> 0. - 0.006422225153356208*FddApmm["8", 8] - 
   0.022403157255569617*FddAppp["8", 8] - 0.001282988508520315*
    FddBpmm["8", 8] - 0.002868849519402493*FddBpmp["8", 8] - 
   0.0028276866058296146*FddBppm["8", 8] - 0.006322899469700675*
    FddBppp["8", 8] + 0.9857692303386688*FedAp["1", 1, "8", 8] - 
   0.0070960436906478295*FedBp["1", 1, "8", 8] + 
   0.008256710370222187*FudApm["1", 1, "8", 8] + 
   0.015029762236525161*FudApp["1", 1, "8", 8] + 
   0.007053032166091035*FudBpm["1", 1, "8", 8] + 
   0.016170314527933882*FudBpp["1", 1, "8", 8], 
 FedBp["1", 1, "8", 8] -> 0. - 0.006466179208724325*FddApmm["8", 8] - 
   0.02257136410048037*FddAppp["8", 8] - 0.0012925480240804775*
    FddBpmm["8", 8] - 0.002890225246026983*FddBpmp["8", 8] - 
   0.0028479356003270006*FddBppm["8", 8] - 0.00636817759787285*
    FddBppp["8", 8] - 0.007096043690647827*FedAp["1", 1, "8", 8] + 
   1.0000904473907657*FedBp["1", 1, "8", 8] + 0.008315180096457866*
    FudApm["1", 1, "8", 8] + 0.015140075841965165*FudApp["1", 1, "8", 8] + 
   0.007106175938169847*FudBpm["1", 1, "8", 8] + 
   0.016285566793969822*FudBpp["1", 1, "8", 8], 
 FudApp["1", 1, "8", 8] -> 0. + 0.05104217189736121*FddApmm["8", 8] - 
   0.08202645547783069*FddAppp["8", 8] + 0.0063878131078475365*
    FddBpmm["8", 8] + 0.014283584336711279*FddBpmp["8", 8] - 
   0.008461910699438474*FddBppm["8", 8] - 0.01892140754347722*
    FddBppp["8", 8] + 0.0016360573939626206*FedAp["1", 1, "8", 8] + 
   0.0016486056034146152*FedBp["1", 1, "8", 8] - 
   0.09336160253244638*FudApm["1", 1, "8", 8] + 
   0.7937440514999476*FudApp["1", 1, "8", 8] + 0.015523778952762881*
    FudBpm["1", 1, "8", 8] - 0.029443448226952777*FudBpp["1", 1, "8", 8], 
 FudApm["1", 1, "8", 8] -> 0. - 0.10844627646698629*FddApmm["8", 8] + 
   0.20499870132376566*FddAppp["8", 8] - 0.013151420806332607*
    FddBpmm["8", 8] - 0.029407470923664785*FddBpmp["8", 8] + 
   0.021166349625962984*FddBppm["8", 8] + 0.04732939659918048*
    FddBppp["8", 8] + 0.0025631640339651477*FedAp["1", 1, "8", 8] + 
   0.002580328349125321*FedBp["1", 1, "8", 8] + 
   1.370088327544724*FudApm["1", 1, "8", 8] + 0.2960565826401403*
    FudApp["1", 1, "8", 8] - 0.040951272308581484*FudBpm["1", 1, "8", 8] + 
   0.050857341030659045*FudBpp["1", 1, "8", 8], 
 FudBpp["1", 1, "8", 8] -> 0. + 0.07139247170179233*FddApmm["8", 8] - 
   0.11757884829569797*FddAppp["8", 8] + 0.00895589543621742*
    FddBpmm["8", 8] + 0.02002599099476228*FddBpmp["8", 8] - 
   0.01135322273445948*FddBppm["8", 8] - 0.025386577797947455*
    FddBppp["8", 8] + 0.0023779336064330327*FedAp["1", 1, "8", 8] + 
   0.002394101349180846*FedBp["1", 1, "8", 8] + 
   0.023378542192505233*FudApm["1", 1, "8", 8] - 
   0.02180351277965642*FudApp["1", 1, "8", 8] - 
   0.14511024169441072*FudBpm["1", 1, "8", 8] + 
   1.5494795243378419*FudBpp["1", 1, "8", 8], 
 FudBpm["1", 1, "8", 8] -> 0. - 0.124224620895595*FddApmm["8", 8] + 
   0.22815520534881967*FddAppp["8", 8] - 0.015216457439420012*
    FddBpmm["8", 8] - 0.034025033211275535*FddBpmp["8", 8] + 
   0.022902382133435057*FddBppm["8", 8] + 0.05121128329703747*
    FddBppp["8", 8] + 0.0010691304844203662*FedAp["1", 1, "8", 8] + 
   0.0010789823941005302*FedBp["1", 1, "8", 8] - 
   0.04866386080409112*FudApm["1", 1, "8", 8] + 
   0.02756371718779737*FudApp["1", 1, "8", 8] + 
   1.1116456340486556*FudBpm["1", 1, "8", 8] - 
   0.8728630750934018*FudBpp["1", 1, "8", 8], 
 FddAppp["1", 1] -> 0. - 0.04056400052462415*FddApmm["1", 1] + 
   0.8078066043101815*FddAppp["1", 1] - 0.004865931847495311*
    FddBpmm["1", 1] + 0.006881466812311044*FddBpmp["1", 1] + 
   0.008609768497340171*FddBppm["1", 1] - 0.012176051377831095*
    FddBppp["1", 1] - 0.0008643670864447143*FedAp["1", 1, "1", 1] - 
   0.000870865853920645*FedBp["1", 1, "1", 1] + 6.893959233652898*^-6*
    FeeAppp["1", 1] - 1.2368180306139923*^-6*FeeBppm["1", 1] + 
   1.7491248330818904*^-6*FeeBppp["1", 1] - 5.417357084082968*^-6*
    FeuAp["1", 1, "1", 1] - 5.360743793689618*^-6*FeuBp["1", 1, "1", 1] + 
   0.008439982797920723*FudApm["1", 1, "1", 1] - 
   0.0023894137850113397*FudApp["1", 1, "1", 1] + 
   0.007575511877118966*FudBpm["1", 1, "1", 1] - 
   0.008370234430486801*FudBpp["1", 1, "1", 1] - 
   0.0019232558290870514*FuuApmm["1", 1] + 0.0028588459757269667*
    FuuAppp["1", 1] - 0.00023796814739104812*FuuBpmm["1", 1] - 
   0.00041217292186433485*FuuBpmp["1", 1] + 0.00032099568945653334*
    FuuBppm["1", 1] + 0.0005559808431493172*FuuBppp["1", 1], 
 FddBppp["1", 1] -> 0. - 0.2560368512880153*FddApmm["1", 1] - 
   0.30523250410596375*FddAppp["1", 1] - 0.031177983741858765*
    FddBpmm["1", 1] - 0.1238356371904414*FddBpmp["1", 1] + 
   0.04829276858384057*FddBppm["1", 1] + 1.5327784529585577*FddBppp["1", 1] - 
   0.002248835637005818*FedAp["1", 1, "1", 1] - 
   0.002264376022424163*FedBp["1", 1, "1", 1] + 0.000016528325017790813*
    FeeAppp["1", 1] - 2.963487278643387*^-6*FeeBppm["1", 1] + 
   4.191003901377612*^-6*FeeBppp["1", 1] - 8.868349203821377*^-6*
    FeuAp["1", 1, "1", 1] - 8.767645418382343*^-6*FeuBp["1", 1, "1", 1] + 
   0.04848384849308562*FudApm["1", 1, "1", 1] - 
   0.023892553860986147*FudApp["1", 1, "1", 1] + 
   0.0442388282041007*FudBpm["1", 1, "1", 1] - 0.05623572246075778*
    FudBpp["1", 1, "1", 1] - 0.010288511092082182*FuuApmm["1", 1] + 
   0.015369893413886108*FuuAppp["1", 1] - 0.0012755395794778485*
    FuuBpmm["1", 1] - 0.0022092993587206743*FuuBpmp["1", 1] + 
   0.0016714760877375812*FuuBppm["1", 1] + 0.0028950815075979453*
    FuuBppp["1", 1], FddBpmp["1", 1] -> 
  0. + 0.4718626127804819*FddApmm["1", 1] + 0.5252672228436106*
    FddAppp["1", 1] + 0.05821218595377479*FddBpmm["1", 1] + 
   1.0821375703045308*FddBpmp["1", 1] - 0.08369267578612924*FddBppm["1", 1] - 
   0.8220372848474669*FddBppp["1", 1] - 0.0013023181581796413*
    FedAp["1", 1, "1", 1] - 0.001313323872083792*FedBp["1", 1, "1", 1] + 
   0.000011547292352357683*FeeAppp["1", 1] - 2.0732788986798253*^-6*
    FeeBppm["1", 1] + 2.9320591370949636*^-6*FeeBppp["1", 1] - 
   0.00002666046846097751*FeuAp["1", 1, "1", 1] - 
   0.00002643138684928664*FeuBp["1", 1, "1", 1] - 
   0.08119450386000603*FudApm["1", 1, "1", 1] + 
   0.05361190878791914*FudApp["1", 1, "1", 1] - 
   0.07426437526502186*FudBpm["1", 1, "1", 1] + 
   0.11471177824231603*FudBpp["1", 1, "1", 1] + 
   0.01921769821351836*FuuApmm["1", 1] - 0.028401716920791707*
    FuuAppp["1", 1] + 0.002387347258758201*FuuBpmm["1", 1] + 
   0.004135006747479489*FuuBpmp["1", 1] - 0.0031022377467236385*
    FuuBppm["1", 1] - 0.005373233394483335*FuuBppp["1", 1], 
 FddApmm["1", 1] -> 0. + 1.273417448129606*FddApmm["1", 1] - 
   0.08093902819729262*FddAppp["1", 1] - 0.009559009026795455*
    FddBpmm["1", 1] + 0.013518480208540979*FddBpmp["1", 1] + 
   0.013081451718819059*FddBppm["1", 1] - 0.018499966436282756*
    FddBppp["1", 1] + 0.0008293977782651328*FedAp["1", 1, "1", 1] + 
   0.0008350879378673986*FedBp["1", 1, "1", 1] - 
   6.018421472809043*^-6*FeeAppp["1", 1] + 1.079043425889128*^-6*
    FeeBppm["1", 1] - 1.5259978472819324*^-6*FeeBppp["1", 1] + 
   8.622517592370153*^-6*FeuAp["1", 1, "1", 1] + 
   8.546940606309288*^-6*FeuBp["1", 1, "1", 1] + 
   0.012294512463558862*FudApm["1", 1, "1", 1] - 
   0.00974591887774341*FudApp["1", 1, "1", 1] + 
   0.011238683759086649*FudBpm["1", 1, "1", 1] - 
   0.019976396887528163*FudBpp["1", 1, "1", 1] - 
   0.003197592509657583*FuuApmm["1", 1] + 0.0046902299558702785*
    FuuAppp["1", 1] - 0.00039768888467129146*FuuBpmm["1", 1] - 
   0.0006888173538560766*FuuBpmp["1", 1] + 0.0005151984824113043*
    FuuBppm["1", 1] + 0.0008923499475187597*FuuBppp["1", 1], 
 FddBppm["1", 1] -> 0. + 0.18104539377940718*FddApmm["1", 1] + 
   0.2158319734918777*FddAppp["1", 1] - 0.14588180091803366*FddBpmm["1", 1] - 
   0.031177983741858775*FddBpmp["1", 1] + 1.5669265971064639*
    FddBppm["1", 1] + 0.048292768583840566*FddBppp["1", 1] + 
   0.001590166928700783*FedAp["1", 1, "1", 1] + 0.0016011556406123476*
    FedBp["1", 1, "1", 1] - 0.000011687290701735142*FeeAppp["1", 1] + 
   2.095501950688806*^-6*FeeBppm["1", 1] - 2.9634872786433866*^-6*
    FeeBppp["1", 1] + 6.270869859952412*^-6*FeuAp["1", 1, "1", 1] + 
   6.199661530377317*^-6*FeuBp["1", 1, "1", 1] - 
   0.03428325804748203*FudApm["1", 1, "1", 1] + 
   0.016894586854968138*FudApp["1", 1, "1", 1] - 
   0.031281575414866314*FudBpm["1", 1, "1", 1] + 
   0.03976466069692648*FudBpp["1", 1, "1", 1] + 
   0.007275075961524324*FuuApmm["1", 1] - 0.010868155859073327*
    FuuAppp["1", 1] + 0.0009019426863206241*FuuBpmm["1", 1] + 
   0.0015622105582224803*FuuBpmp["1", 1] - 0.0011819120762304046*
    FuuBppm["1", 1] - 0.0020471317661102813*FuuBppp["1", 1], 
 FddBpmm["1", 1] -> 0. - 0.3336572532854807*FddApmm["1", 1] - 
   0.37142001520774254*FddAppp["1", 1] + 1.123299801740137*FddBpmm["1", 1] + 
   0.05821218595377477*FddBpmp["1", 1] - 0.881216943431486*FddBppm["1", 1] - 
   0.0836926757861292*FddBppp["1", 1] + 0.0009208780009111994*
    FedAp["1", 1, "1", 1] + 0.000928660215844623*FedBp["1", 1, "1", 1] - 
   8.165168726695678*^-6*FeeAppp["1", 1] + 1.4660295685474814*^-6*
    FeeBppm["1", 1] - 2.073278898679825*^-6*FeeBppp["1", 1] + 
   0.00001885179803836725*FeuAp["1", 1, "1", 1] + 
   0.000018689812877295494*FeuBp["1", 1, "1", 1] + 
   0.057413184274487564*FudApm["1", 1, "1", 1] - 
   0.03790934425629228*FudApp["1", 1, "1", 1] + 
   0.05251284335047945*FudBpm["1", 1, "1", 1] - 
   0.08111347627710912*FudBpp["1", 1, "1", 1] - 
   0.01358896472557543*FuuApmm["1", 1] + 0.02008304663203252*
    FuuAppp["1", 1] - 0.0016881094357150388*FuuBpmm["1", 1] - 
   0.002923891311394876*FuuBpmp["1", 1] + 0.0021936133475611605*
    FuuBppm["1", 1] + 0.003799449770137178*FuuBppp["1", 1], 
 FedAp["1", 1, "1", 1] -> 0. + 0.012775282826379594*FddApmm["1", 1] - 
   0.028214248512921015*FddAppp["1", 1] + 0.002552057518079973*
    FddBpmm["1", 1] - 0.003609154354024922*FddBpmp["1", 1] + 
   0.00563078761764709*FddBppm["1", 1] - 0.007963136215718997*
    FddBppp["1", 1] + 0.9834928199761339*FedAp["1", 1, "1", 1] - 
   0.009389214894300444*FedBp["1", 1, "1", 1] - 
   0.00748925333848694*FeeAppp["1", 1] + 0.0013532386433167051*
    FeeBppm["1", 1] - 0.0019137684425058518*FeeBppp["1", 1] + 
   0.0037585372199048623*FeuAp["1", 1, "1", 1] + 
   0.003703795661582588*FeuBp["1", 1, "1", 1] + 
   0.008187301795011336*FudApm["1", 1, "1", 1] + 
   0.014880516484465981*FudApp["1", 1, "1", 1] + 
   0.00699028421961472*FudBpm["1", 1, "1", 1] + 
   0.016012138152021963*FudBpp["1", 1, "1", 1] + 
   0.00014492089590122906*FuuApmm["1", 1] + 0.0003708789962430832*
    FuuAppp["1", 1] + 0.00003042992195884646*FuuBpmm["1", 1] + 
   0.000052706170903077924*FuuBpmp["1", 1] + 0.000059163171269665384*
    FuuBppm["1", 1] + 0.00010247361857595942*FuuBppp["1", 1], 
 FedBp["1", 1, "1", 1] -> 0. + 0.012862878265387772*FddApmm["1", 1] - 
   0.02842638693047697*FddAppp["1", 1] + 0.0025711100669896115*
    FddBpmm["1", 1] - 0.0036360987270907083*FddBpmp["1", 1] + 
   0.005671164660971781*FddBppm["1", 1] - 0.008020237977997304*
    FddBppp["1", 1] - 0.009389214894300443*FedAp["1", 1, "1", 1] + 
   0.9977804339270447*FedBp["1", 1, "1", 1] - 0.007544258970432977*
    FeeAppp["1", 1] + 0.0013631044035401364*FeeBppm["1", 1] - 
   0.0019277207344169495*FeeBppp["1", 1] + 0.0037861074358898662*
    FeuAp["1", 1, "1", 1] + 0.003731099961802435*FeuBp["1", 1, "1", 1] + 
   0.00824542880195848*FudApm["1", 1, "1", 1] + 
   0.014990109967560115*FudApp["1", 1, "1", 1] + 
   0.007043107768602093*FudBpm["1", 1, "1", 1] + 
   0.01612664248482257*FudBpp["1", 1, "1", 1] + 0.00014558322683940153*
    FuuApmm["1", 1] + 0.000372743950632979*FuuAppp["1", 1] + 
   0.000030576460545023206*FuuBpmm["1", 1] + 0.000052959983179605355*
    FuuBpmp["1", 1] + 0.00005945156014195694*FuuBppm["1", 1] + 
   0.00010297312275510596*FuuBppp["1", 1], 
 FeeAppp["1", 1] -> 0. - 0.00006954988652538568*FddApmm["1", 1] + 
   0.0001686854615284706*FddAppp["1", 1] - 0.000015121977487085887*
    FddBpmm["1", 1] + 0.000021385705652137498*FddBpmp["1", 1] - 
   0.00003211379274910602*FddBppm["1", 1] + 0.00004541576124502448*
    FddBppp["1", 1] - 0.005616940003865992*FedAp["1", 1, "1", 1] - 
   0.005658194227825525*FedBp["1", 1, "1", 1] + 
   0.9602528007263743*FeeAppp["1", 1] + 0.0033145170965693128*
    FeeBppm["1", 1] - 0.004687435030685814*FeeBppp["1", 1] + 
   0.009273750050118507*FeuAp["1", 1, "1", 1] + 
   0.00913901233193659*FeuBp["1", 1, "1", 1] - 0.00009203714316017288*
    FudApm["1", 1, "1", 1] - 0.00017522370313328634*FudApp["1", 1, "1", 1] - 
   0.00008355153969181468*FudBpm["1", 1, "1", 1] - 
   0.0001833546649560439*FudBpp["1", 1, "1", 1] + 
   0.00016042683177172037*FuuApmm["1", 1] + 0.00047533477009274164*
    FuuAppp["1", 1] + 0.000035025491531700064*FuuBpmm["1", 1] + 
   0.000060665930892977966*FuuBpmp["1", 1] + 0.00007427511666575245*
    FuuBppm["1", 1] + 0.0001286482758031891*FuuBppp["1", 1], 
 FeeBppp["1", 1] -> 0. - 0.00014107642927905871*FddApmm["1", 1] + 
   0.00034238983350296084*FddAppp["1", 1] - 0.000030692417805315705*
    FddBpmm["1", 1] + 0.000043405633522298954*FddBpmp["1", 1] - 
   0.00006516135991148962*FddBppm["1", 1] + 0.00009215207892950306*
    FddBppp["1", 1] - 0.011482610655036697*FedAp["1", 1, "1", 1] - 
   0.01156632440650329*FedBp["1", 1, "1", 1] - 0.037499480245486515*
    FeeAppp["1", 1] + 0.006774729171566548*FeeBppm["1", 1] + 
   1.012290841570447*FeeBppp["1", 1] + 0.018956633929356127*
    FeuAp["1", 1, "1", 1] + 0.018683221953333603*FeuBp["1", 1, "1", 1] - 
   0.00018674070579105713*FudApm["1", 1, "1", 1] - 
   0.00035560200672884096*FudApp["1", 1, "1", 1] - 
   0.00016959836019938952*FudBpm["1", 1, "1", 1] - 
   0.00037202427524575483*FudBpp["1", 1, "1", 1] + 
   0.00032541295428646313*FuuApmm["1", 1] + 0.0009648280247218415*
    FuuAppp["1", 1] + 0.00007108871465679984*FuuBpmm["1", 1] + 
   0.00012312926563034368*FuuBpmp["1", 1] + 0.0001507093077425605*
    FuuBppm["1", 1] + 0.00026103617818364826*FuuBppp["1", 1], 
 FeeBppm["1", 1] -> 0. + 0.0000997560998088068*FddApmm["1", 1] - 
   0.0002421061730792765*FddAppp["1", 1] + 0.000021702816761149453*
    FddBpmm["1", 1] - 0.000030692417805315725*FddBpmp["1", 1] + 
   0.000046076039464751546*FddBppm["1", 1] - 0.00006516135991148958*
    FddBppp["1", 1] + 0.008119431859901353*FedAp["1", 1, "1", 1] + 
   0.008178626421241945*FedBp["1", 1, "1", 1] + 
   0.02651613677255448*FeeAppp["1", 1] + 1.017081298508364*FeeBppm["1", 1] + 
   0.006774729171566545*FeeBppp["1", 1] - 0.013404364399918708*
    FeuAp["1", 1, "1", 1] - 0.013211032937615563*FeuBp["1", 1, "1", 1] + 
   0.0001320456193884185*FudApm["1", 1, "1", 1] + 
   0.00025144859036150776*FudApp["1", 1, "1", 1] + 
   0.00011992415057510697*FudBpm["1", 1, "1", 1] + 
   0.00026306088779228393*FudBpp["1", 1, "1", 1] - 
   0.00023010170666190613*FuuApmm["1", 1] - 0.000682236438959636*
    FuuAppp["1", 1] - 0.00005026731219965869*FuuBpmm["1", 1] - 
   0.00008706553868973569*FuuBpmp["1", 1] - 0.00010656757349269478*
    FuuBppm["1", 1] - 0.00018458045172867757*FuuBppp["1", 1], 
 FeuAp["1", 1, "1", 1] -> 0. + 0.0001226614244687236*FddApmm["1", 1] - 
   0.00019194753142580956*FddAppp["1", 1] + 0.00002399950102282148*
    FddBpmm["1", 1] - 0.00003394041983666107*FddBpmp["1", 1] + 
   0.000039138618975242044*FddBppm["1", 1] - 0.000055350365767340146*
    FddBppp["1", 1] + 0.0037585372197292835*FedAp["1", 1, "1", 1] + 
   0.003786107435713689*FedBp["1", 1, "1", 1] + 
   0.01236500006682532*FeeAppp["1", 1] - 0.002234060733319899*
    FeeBppm["1", 1] + 0.0031594389882261837*FeeBppp["1", 1] + 
   1.0011277452088028*FeuAp["1", 1, "1", 1] - 0.01320737485227457*
    FeuBp["1", 1, "1", 1] - 0.004873123837684671*FudApm["1", 1, "1", 1] - 
   0.00914322201087409*FudApp["1", 1, "1", 1] - 
   0.004149723663282914*FudBpm["1", 1, "1", 1] - 
   0.009888657117746879*FudBpp["1", 1, "1", 1] + 
   0.018045708446264526*FuuApmm["1", 1] + 0.04880322961064194*
    FuuAppp["1", 1] + 0.003631532031051117*FuuBpmm["1", 1] + 
   0.006289997987094332*FuuBpmp["1", 1] + 0.00801023647382017*
    FuuBppm["1", 1] + 0.013874136553297894*FuuBppp["1", 1], 
 FeuBp["1", 1, "1", 1] -> 0. + 0.00012159364951193484*FddApmm["1", 1] - 
   0.00018995745497716845*FddAppp["1", 1] + 0.000023776607556454562*
    FddBpmm["1", 1] - 0.00003362520087356064*FddBpmp["1", 1] + 
   0.000038750281868535416*FddBppm["1", 1] - 0.0000548011741642629*
    FddBppp["1", 1] + 0.0037037956614082044*FedAp["1", 1, "1", 1] + 
   0.003731099961627456*FedBp["1", 1, "1", 1] + 
   0.012185349775916088*FeeAppp["1", 1] - 0.0022018388229360407*
    FeeBppm["1", 1] + 0.0031138703255557607*FeeBppp["1", 1] - 
   0.013207374852274566*FeuAp["1", 1, "1", 1] + 
   0.9726637000691378*FeuBp["1", 1, "1", 1] - 0.004803710158078292*
    FudApm["1", 1, "1", 1] - 0.009009683560472262*FudApp["1", 1, "1", 1] - 
   0.004086706699209968*FudBpm["1", 1, "1", 1] - 
   0.009748783388030464*FudBpp["1", 1, "1", 1] + 
   0.01779989884630119*FuuApmm["1", 1] + 0.048074410434824376*
    FuuAppp["1", 1] + 0.003577822430527918*FuuBpmm["1", 1] + 
   0.006196970230133923*FuuBpmp["1", 1] + 0.007896406838531118*
    FuuBppm["1", 1] + 0.013676977841570221*FuuBppp["1", 1], 
 FuuAppp["1", 1] -> 0. + 0.0023507239592795988*FddApmm["1", 1] + 
   0.0028631909841294063*FddAppp["1", 1] + 0.0002887954474799996*
    FddBpmm["1", 1] - 0.00040841843857782235*FddBpmp["1", 1] - 
   0.0003918892530435801*FddBppm["1", 1] + 0.0005542150966024927*
    FddBppp["1", 1] + 0.000011076536754264288*FedAp["1", 1, "1", 1] + 
   0.000011132420252718358*FedBp["1", 1, "1", 1] + 
   0.00001941558066487558*FeeAppp["1", 1] - 3.483337452267791*^-6*
    FeeBppm["1", 1] + 4.926183067319254*^-6*FeeBppp["1", 1] + 
   0.0014949668849505175*FeuAp["1", 1, "1", 1] + 
   0.0014726413494085483*FeuBp["1", 1, "1", 1] + 
   0.009328702548619528*FudApm["1", 1, "1", 1] - 
   0.002838781409662734*FudApp["1", 1, "1", 1] + 
   0.00838697183985443*FudBpm["1", 1, "1", 1] - 
   0.009390723709166422*FudBpp["1", 1, "1", 1] + 
   0.0224504960866719*FuuApmm["1", 1] + 0.8056439753949535*FuuAppp["1", 1] + 
   0.0024938811285421802*FuuBpmm["1", 1] + 0.004319528822672267*
    FuuBpmp["1", 1] - 0.006667485986660045*FuuBppm["1", 1] - 
   0.011548424487648704*FuuBppp["1", 1], FuuBppp["1", 1] -> 
  0. + 0.012640720550902542*FddApmm["1", 1] + 0.0154737857292733*
    FddAppp["1", 1] + 0.0015567627026870333*FddBpmm["1", 1] - 
   0.0022015949275365973*FddBpmp["1", 1] - 0.0020507778616776664*
    FddBppm["1", 1] + 0.002900237865399051*FddBppp["1", 1] + 
   0.00002432667528485181*FedAp["1", 1, "1", 1] + 
   0.000024447512452894983*FedBp["1", 1, "1", 1] + 
   0.000046712436496359114*FeeAppp["1", 1] - 8.375485977206709*^-6*
    FeeBppm["1", 1] + 0.000011844725860431406*FeeBppp["1", 1] + 
   0.003916648426455165*FeuAp["1", 1, "1", 1] + 0.0038629933475316184*
    FeuBp["1", 1, "1", 1] + 0.05387941712797379*FudApm["1", 1, "1", 1] - 
   0.027188473166381323*FudApp["1", 1, "1", 1] + 
   0.04922465620298545*FudBpm["1", 1, "1", 1] - 
   0.06269955954312717*FudBpp["1", 1, "1", 1] + 
   0.15295183463256126*FuuApmm["1", 1] - 0.25480496582643875*
    FuuAppp["1", 1] + 0.018176828978725496*FuuBpmm["1", 1] - 
   0.1376602475466568*FuuBpmp["1", 1] - 0.03370787166507151*FuuBppm["1", 1] + 
   1.5542796845340348*FuuBppp["1", 1], FuuBpmp["1", 1] -> 
  0. - 0.023636216355934946*FddApmm["1", 1] - 0.028626875482905902*
    FddAppp["1", 1] - 0.0029165216950805656*FddBpmm["1", 1] + 
   0.004124584536138305*FddBpmp["1", 1] + 0.003809881099194777*
    FddBppm["1", 1] - 0.005387985521510168*FddBppp["1", 1] + 
   0.00002887519243043536*FedAp["1", 1, "1", 1] + 
   0.000029009995239048088*FedBp["1", 1, "1", 1] + 
   0.000032976877198196273*FeeAppp["1", 1] - 5.92054356372496*^-6*
    FeeBppm["1", 1] + 8.37291300444058*^-6*FeeBppp["1", 1] + 
   0.002272818541676075*FeuAp["1", 1, "1", 1] + 0.0022348164580871894*
    FeuBp["1", 1, "1", 1] - 0.09085860824458067*FudApm["1", 1, "1", 1] + 
   0.06032087274040006*FudApp["1", 1, "1", 1] - 
   0.08320872869060199*FudBpm["1", 1, "1", 1] + 
   0.1274757584381004*FudBpp["1", 1, "1", 1] - 0.30005170087855804*
    FuuApmm["1", 1] + 0.3924959567578999*FuuAppp["1", 1] - 
   0.037628778556801266*FuuBpmm["1", 1] + 1.1077155335542328*
    FuuBpmp["1", 1] + 0.050800604989757*FuuBppm["1", 1] - 
   0.8592140287089824*FuuBppp["1", 1], FuuApmm["1", 1] -> 
  0. - 0.003199063777915274*FddApmm["1", 1] - 0.0038450212540520005*
    FddAppp["1", 1] - 0.0003951579290149091*FddBpmm["1", 1] + 
   0.0005588377024921494*FddBpmp["1", 1] + 0.0005148081589511403*
    FddBppm["1", 1] - 0.0007280486804090266*FddBppp["1", 1] + 
   9.743981635604525*^-6*FedAp["1", 1, "1", 1] + 
   9.788471369593655*^-6*FedBp["1", 1, "1", 1] + 
   0.000013894897684107786*FeeAppp["1", 1] - 2.491209180057464*^-6*
    FeeBppm["1", 1] + 3.5231018091456256*^-6*FeeBppp["1", 1] + 
   0.0011717540589510998*FeuAp["1", 1, "1", 1] + 
   0.0011557846154670703*FeuBp["1", 1, "1", 1] - 
   0.011225483307945228*FudApm["1", 1, "1", 1] + 
   0.008836663215461397*FudApp["1", 1, "1", 1] - 
   0.010273600920614115*FudBpm["1", 1, "1", 1] + 
   0.01798567043774229*FudBpp["1", 1, "1", 1] + 
   1.2992501954821005*FuuApmm["1", 1] + 0.04444128376805872*FuuAppp["1", 1] - 
   0.005349701233797094*FuuBpmm["1", 1] - 0.009265954342250483*
    FuuBpmp["1", 1] + 0.005708601155161046*FuuBppm["1", 1] + 
   0.009887587240885322*FuuBppp["1", 1], FuuBppm["1", 1] -> 
  0. + 0.0072981234128144164*FddApmm["1", 1] + 0.00893379435617853*
    FddAppp["1", 1] + 0.0008987973654607279*FddBpmm["1", 1] - 
   0.0012710914240597687*FddBpmp["1", 1] - 0.0011840171504877257*
    FddBppm["1", 1] + 0.001674453112302087*FddBppp["1", 1] + 
   0.000014045012524197815*FedAp["1", 1, "1", 1] + 
   0.000014114777895695659*FedBp["1", 1, "1", 1] + 
   0.000026969437785676233*FeeAppp["1", 1] - 4.835589083534231*^-6*
    FeeBppm["1", 1] + 6.838555663997394*^-6*FeeBppp["1", 1] + 
   0.002261278023335013*FeuAp["1", 1, "1", 1] + 0.0022303002490751136*
    FeuBp["1", 1, "1", 1] + 0.0311072959826158*FudApm["1", 1, "1", 1] - 
   0.015697272301465164*FudApp["1", 1, "1", 1] + 
   0.02841986850956043*FudBpm["1", 1, "1", 1] - 
   0.03619960758029543*FudBpp["1", 1, "1", 1] + 
   0.08830678289815634*FuuApmm["1", 1] - 0.14711171561074782*
    FuuAppp["1", 1] - 0.1586490417544187*FuuBpmm["1", 1] + 
   0.01817682897872549*FuuBpmp["1", 1] + 1.5932021820933115*FuuBppm["1", 1] - 
   0.033707871665071526*FuuBppp["1", 1], FuuBpmm["1", 1] -> 
  0. - 0.013646375875723272*FddApmm["1", 1] - 0.016527734266113613*
    FddAppp["1", 1] - 0.0016838545857521471*FddBpmm["1", 1] + 
   0.002381329992234816*FddBpmp["1", 1] + 0.002199635878200571*
    FddBppm["1", 1] - 0.0031107548912337004*FddBppp["1", 1] + 
   0.000016671100122614088*FedAp["1", 1, "1", 1] + 
   0.00001674892856045416*FedBp["1", 1, "1", 1] + 
   0.00001903920892741186*FeeAppp["1", 1] - 3.418227420265513*^-6*
    FeeBppm["1", 1] + 4.834103577015089*^-6*FeeBppp["1", 1] + 
   0.0013122123968558556*FeuAp["1", 1, "1", 1] + 
   0.0012902718836660459*FeuBp["1", 1, "1", 1] - 
   0.05245724192820337*FudApm["1", 1, "1", 1] + 
   0.0348262721144231*FudApp["1", 1, "1", 1] - 0.04804058190844556*
    FudBpm["1", 1, "1", 1] + 0.07359816344938894*FudBpp["1", 1, "1", 1] - 
   0.1732349302730405*FuuApmm["1", 1] + 0.22660764629001315*FuuAppp["1", 1] + 
   1.1511655044123252*FuuBpmm["1", 1] - 0.037628778556801246*
    FuuBpmp["1", 1] - 0.9178735146406454*FuuBppm["1", 1] + 
   0.05080060498975699*FuuBppp["1", 1], FudApp["1", 1, "1", 1] -> 
  0. - 0.08787226880823207*FddApmm["1", 1] - 0.08666658683145853*
    FddAppp["1", 1] - 0.011022452932278472*FddBpmm["1", 1] + 
   0.015588102427447304*FddBpmp["1", 1] + 0.014610433397432508*
    FddBppm["1", 1] - 0.02066227306279787*FddBppp["1", 1] + 
   0.001615435197254496*FedAp["1", 1, "1", 1] + 0.0016278859179180618*
    FedBp["1", 1, "1", 1] - 0.000026992405679578873*FeeAppp["1", 1] + 
   4.843053852953581*^-6*FeeBppm["1", 1] - 6.84911244215023*^-6*
    FeeBppp["1", 1] - 0.0010435900754311304*FeuAp["1", 1, "1", 1] - 
   0.0010278932907404053*FeuBp["1", 1, "1", 1] - 
   0.0711032350631121*FudApm["1", 1, "1", 1] + 
   0.7791796869448072*FudApp["1", 1, "1", 1] + 0.03571284774050931*
    FudBpm["1", 1, "1", 1] - 0.0628738909098372*FudBpp["1", 1, "1", 1] + 
   0.07996073297917763*FuuApmm["1", 1] - 0.09720053285523461*
    FuuAppp["1", 1] + 0.010121344598843509*FuuBpmm["1", 1] + 
   0.017530683086109795*FuuBpmp["1", 1] - 0.013330997548265429*
    FuuBppm["1", 1] - 0.02308996506917187*FuuBppp["1", 1], 
 FudApm["1", 1, "1", 1] -> 0. + 0.1863019046773455*FddApmm["1", 1] + 
   0.2222265159636958*FddAppp["1", 1] + 0.02253329895892123*FddBpmm["1", 1] - 
   0.03186689699271396*FddBpmp["1", 1] - 0.037345500118963974*
    FddBppm["1", 1] + 0.05281451276184487*FddBppp["1", 1] + 
   0.002549847366556913*FedAp["1", 1, "1", 1] + 
   0.002566941313027926*FedBp["1", 1, "1", 1] - 
   0.000035217761399126*FeeAppp["1", 1] + 6.313477309335543*^-6*
    FeeBppm["1", 1] - 8.928605236597124*^-6*FeeBppp["1", 1] - 
   0.0014224756549959822*FeuAp["1", 1, "1", 1] - 
   0.001403079263055542*FeuBp["1", 1, "1", 1] + 
   1.317443345528684*FudApm["1", 1, "1", 1] + 0.3246958727452457*
    FudApp["1", 1, "1", 1] - 0.08871868242263165*FudBpm["1", 1, "1", 1] + 
   0.11984850374881076*FudBpp["1", 1, "1", 1] - 
   0.16977991138521192*FuuApmm["1", 1] + 0.2467914651256192*FuuAppp["1", 1] - 
   0.02076661253994056*FuuBpmm["1", 1] - 0.03596882802027405*
    FuuBpmp["1", 1] + 0.03377601918208975*FuuBppm["1", 1] + 
   0.05850178130080044*FuuBppp["1", 1], FudBpp["1", 1, "1", 1] -> 
  0. - 0.1249080138606595*FddApmm["1", 1] - 0.12703060394314425*
    FddAppp["1", 1] - 0.01570540039365435*FddBpmm["1", 1] + 
   0.022210790239205726*FddBpmp["1", 1] + 0.01983706717061572*
    FddBppm["1", 1] - 0.028053849430390847*FddBppp["1", 1] + 
   0.002351729152805451*FedAp["1", 1, "1", 1] + 0.0023677793125923895*
    FedBp["1", 1, "1", 1] - 0.00003479601057031725*FeeAppp["1", 1] + 
   6.237947847882523*^-6*FeeBppm["1", 1] - 8.821790447851527*^-6*
    FeeBppp["1", 1] - 0.0015095408145849008*FeuAp["1", 1, "1", 1] - 
   0.0014893484197232396*FeuBp["1", 1, "1", 1] + 
   0.05494430535956699*FudApm["1", 1, "1", 1] - 
   0.04397730893114578*FudApp["1", 1, "1", 1] - 
   0.11620355269850166*FudBpm["1", 1, "1", 1] + 
   1.5035167674615681*FudBpp["1", 1, "1", 1] + 0.11302860071540162*
    FuuApmm["1", 1] - 0.14142182475330817*FuuAppp["1", 1] + 
   0.014326752104843911*FuuBpmm["1", 1] + 0.024814662553034023*
    FuuBpmp["1", 1] - 0.01801801269809306*FuuBppm["1", 1] - 
   0.031208113444518404*FuuBppp["1", 1], FudBpm["1", 1, "1", 1] -> 
  0. + 0.21522865794101756*FddApmm["1", 1] + 0.24822452452377483*
    FddAppp["1", 1] + 0.02633756513359313*FddBpmm["1", 1] - 
   0.037246941811812165*FddBpmp["1", 1] - 0.04042306787013757*
    FddBppm["1", 1] + 0.057166850814676644*FddBppp["1", 1] + 
   0.0010659857805207426*FedAp["1", 1, "1", 1] + 
   0.0010758046846961885*FedBp["1", 1, "1", 1] - 
   0.00001958986006408241*FeeAppp["1", 1] + 3.5198952185210428*^-6*
    FeeBppm["1", 1] - 4.977883556164665*^-6*FeeBppp["1", 1] - 
   0.000505237883380802*FeuAp["1", 1, "1", 1] - 0.0004947638133996045*
    FeuBp["1", 1, "1", 1] - 0.10777569267708187*FudApm["1", 1, "1", 1] + 
   0.0626173634052324*FudApp["1", 1, "1", 1] + 
   1.0577970741142468*FudBpm["1", 1, "1", 1] - 
   0.793894650606971*FudBpp["1", 1, "1", 1] - 0.19553124810866934*
    FuuApmm["1", 1] + 0.27541146547723105*FuuAppp["1", 1] - 
   0.02416749459358708*FuuBpmm["1", 1] - 0.04185932852773899*
    FuuBpmp["1", 1] + 0.036557970227615345*FuuBppm["1", 1] + 
   0.06332026185582015*FuuBppp["1", 1], FddAmpp["27", 1] -> 
  0. + 0.8575086607440376*FddAmpp["27", 1], 
 FddAmpp["27", 2] -> 0. + 0.8575086607440376*FddAmpp["27", 2], 
 FddAmpp["27", 3] -> 0. + 0.8575086607440376*FddAmpp["27", 3], 
 FddAmpp["27", 4] -> 0. + 0.8575086607440376*FddAmpp["27", 4], 
 FddAmpp["27", 5] -> 0. + 0.8575086607440376*FddAmpp["27", 5], 
 FddAmpp["27", 6] -> 0. + 0.8575086607440376*FddAmpp["27", 6], 
 FddAmpp["27", 7] -> 0. + 0.8575086607440376*FddAmpp["27", 7], 
 FddAmpp["27", 8] -> 0. + 0.8575086607440376*FddAmpp["27", 8], 
 FddAmpp["27", 9] -> 0. + 0.8575086607440376*FddAmpp["27", 9], 
 FddAmpp["27", 10] -> 0. + 0.8575086607440376*FddAmpp["27", 10], 
 FddAmpp["27", 11] -> 0. + 0.8575086607440376*FddAmpp["27", 11], 
 FddAmpp["27", 12] -> 0. + 0.8575086607440376*FddAmpp["27", 12], 
 FddAmpp["27", 13] -> 0. + 0.8575086607440376*FddAmpp["27", 13], 
 FddAmpp["27", 14] -> 0. + 0.8575086607440376*FddAmpp["27", 14], 
 FddAmpp["27", 15] -> 0. + 0.8575086607440376*FddAmpp["27", 15], 
 FddAmpp["27", 16] -> 0. + 0.8575086607440376*FddAmpp["27", 16], 
 FddAmpp["27", 17] -> 0. + 0.8575086607440376*FddAmpp["27", 17], 
 FddAmpp["27", 18] -> 0. + 0.8575086607440376*FddAmpp["27", 18], 
 FddAmpp["27", 19] -> 0. + 0.8575086607440376*FddAmpp["27", 19], 
 FddAmpp["27", 20] -> 0. + 0.8575086607440376*FddAmpp["27", 20], 
 FddAmpp["27", 21] -> 0. + 0.8575086607440376*FddAmpp["27", 21], 
 FddAmpp["27", 22] -> 0. + 0.8575086607440376*FddAmpp["27", 22], 
 FddAmpp["27", 23] -> 0. + 0.8575086607440376*FddAmpp["27", 23], 
 FddAmpp["27", 24] -> 0. + 0.8575086607440376*FddAmpp["27", 24], 
 FddAmpp["27", 25] -> 0. + 0.8575086607440376*FddAmpp["27", 25], 
 FddAmpp["27", 26] -> 0. + 0.8575086607440376*FddAmpp["27", 26], 
 FddAmpp["27", 27] -> 0. + 0.8575086607440376*FddAmpp["27", 27], 
 FddAmpp["8", 1] -> 0. + 0.01735823800409653*FddAmmm["8", 1] + 
   0.8239169381716874*FddAmpp["8", 1] + 0.0036138182317240496*
    FddBmmm["8", 1] + 0.00361381823172405*FddBmmp["8", 1] - 
   0.006272615213013642*FddBmpm["8", 1] - 0.006272615213013643*
    FddBmpp["8", 1] - 0.0006862198877502727*FedAm["1", 1, "8", 1] - 
   0.0006913721388350921*FedBm["1", 1, "8", 1] + 
   0.007660622415725987*FudAmm["1", 1, "8", 1] - 
   0.0025917150101128334*FudAmp["1", 1, "8", 1] + 
   0.006911408321343209*FudBmm["1", 1, "8", 1] - 
   0.007839532007645983*FudBmp["1", 1, "8", 1], 
 FddAmmm["8", 1] -> 0. + 1.3296031804044555*FddAmmm["8", 1] + 
   0.034641010246668234*FddAmpp["8", 1] - 0.0044348574557886026*
    FddBmmm["8", 1] - 0.0044348574557886026*FddBmmp["8", 1] + 
   0.006053269136505243*FddBmpm["8", 1] + 0.006053269136505243*
    FddBmpp["8", 1] - 0.00041705150292875034*FedAm["1", 1, "8", 1] - 
   0.0004199073624636183*FedBm["1", 1, "8", 1] - 
   0.007171167202742337*FudAmm["1", 1, "8", 1] + 
   0.0056272221082333896*FudAmp["1", 1, "8", 1] - 
   0.006577463721946571*FudBmm["1", 1, "8", 1] + 
   0.011264201368928457*FudBmp["1", 1, "8", 1], 
 FddBmpp["8", 1] -> 0. + 0.08386899029622827*FddAmmm["8", 1] - 
   0.15832799962158114*FddAmpp["8", 1] + 0.017703304803668846*
    FddBmmm["8", 1] - 0.15022465984195701*FddBmmp["8", 1] - 
   0.027142553504778177*FddBmpm["8", 1] + 1.573932187749592*FddBmpp["8", 1] - 
   0.0013814393642975706*FedAm["1", 1, "8", 1] - 
   0.0013909776891314048*FedBm["1", 1, "8", 1] + 
   0.0337520979965288*FudAmm["1", 1, "8", 1] - 0.017616424280615214*
    FudAmp["1", 1, "8", 1] + 0.030898541292439272*FudBmm["1", 1, "8", 1] - 
   0.03941647191013805*FudBmp["1", 1, "8", 1], 
 FddBmmp["8", 1] -> 0. - 0.15467978778521982*FddAmmm["8", 1] + 
   0.2738793771884542*FddAmpp["8", 1] - 0.03305055787882418*FddBmmm["8", 1] + 
   1.1314114752969193*FddBmmp["8", 1] + 0.047242971859393426*
    FddBmpm["8", 1] - 0.8931536301561116*FddBmpp["8", 1] - 
   0.0008054949547095947*FedAm["1", 1, "8", 1] - 
   0.0008122718548890521*FedBm["1", 1, "8", 1] - 
   0.057274778832739515*FudAmm["1", 1, "8", 1] + 
   0.03839881795116058*FudAmp["1", 1, "8", 1] - 
   0.052552389900767535*FudBmm["1", 1, "8", 1] + 
   0.07959437114189191*FudBmp["1", 1, "8", 1], 
 FddBmpm["8", 1] -> 0. + 0.08386899029622827*FddAmmm["8", 1] - 
   0.1583279996215812*FddAmpp["8", 1] - 0.15022465984195701*FddBmmm["8", 1] + 
   0.01770330480366885*FddBmmp["8", 1] + 1.573932187749592*FddBmpm["8", 1] - 
   0.027142553504778177*FddBmpp["8", 1] - 0.0013814393642975706*
    FedAm["1", 1, "8", 1] - 0.0013909776891314048*FedBm["1", 1, "8", 1] + 
   0.0337520979965288*FudAmm["1", 1, "8", 1] - 0.017616424280615214*
    FudAmp["1", 1, "8", 1] + 0.030898541292439276*FudBmm["1", 1, "8", 1] - 
   0.03941647191013805*FudBmp["1", 1, "8", 1], 
 FddBmmm["8", 1] -> 0. - 0.1546797877852198*FddAmmm["8", 1] + 
   0.2738793771884542*FddAmpp["8", 1] + 1.1314114752969193*FddBmmm["8", 1] - 
   0.033050557878824174*FddBmmp["8", 1] - 0.8931536301561115*
    FddBmpm["8", 1] + 0.04724297185939343*FddBmpp["8", 1] - 
   0.0008054949547095947*FedAm["1", 1, "8", 1] - 
   0.0008122718548890521*FedBm["1", 1, "8", 1] - 
   0.0572747788327395*FudAmm["1", 1, "8", 1] + 0.03839881795116058*
    FudAmp["1", 1, "8", 1] - 0.052552389900767535*FudBmm["1", 1, "8", 1] + 
   0.07959437114189191*FudBmp["1", 1, "8", 1], 
 FedAm["1", 1, "8", 1] -> 0. - 0.006422225153356205*FddAmmm["8", 1] - 
   0.02240315725556961*FddAmpp["8", 1] - 0.0022222012822842004*
    FddBmmm["8", 1] - 0.002222201282284201*FddBmmp["8", 1] - 
   0.004897696869178878*FddBmpm["8", 1] - 0.004897696869178877*
    FddBmpp["8", 1] + 0.9857692303386684*FedAm["1", 1, "8", 1] - 
   0.007096043690647828*FedBm["1", 1, "8", 1] + 
   0.008256710370222185*FudAmm["1", 1, "8", 1] + 
   0.015029762236525154*FudAmp["1", 1, "8", 1] + 
   0.007053032166091033*FudBmm["1", 1, "8", 1] + 
   0.01617031452793388*FudBmp["1", 1, "8", 1], 
 FedBm["1", 1, "8", 1] -> 0. - 0.0064661792087243215*FddAmmm["8", 1] - 
   0.022571364100480367*FddAmpp["8", 1] - 0.0022387588489301484*
    FddBmmm["8", 1] - 0.002238758848930149*FddBmmp["8", 1] - 
   0.004932769156450535*FddBmpm["8", 1] - 0.004932769156450534*
    FddBmpp["8", 1] - 0.007096043690647825*FedAm["1", 1, "8", 1] + 
   1.0000904473907657*FedBm["1", 1, "8", 1] + 0.008315180096457864*
    FudAmm["1", 1, "8", 1] + 0.015140075841965165*FudAmp["1", 1, "8", 1] + 
   0.0071061759381698475*FudBmm["1", 1, "8", 1] + 
   0.01628556679396982*FudBmp["1", 1, "8", 1], 
 FudAmp["1", 1, "8", 1] -> 0. + 0.0510421718973612*FddAmmm["8", 1] - 
   0.08202645547783069*FddAmpp["8", 1] + 0.011064016852046379*
    FddBmmm["8", 1] + 0.011064016852046379*FddBmmp["8", 1] - 
   0.014656459260538128*FddBmpm["8", 1] - 0.014656459260538128*
    FddBmpp["8", 1] + 0.0016360573939626203*FedAm["1", 1, "8", 1] + 
   0.0016486056034146152*FedBm["1", 1, "8", 1] - 
   0.09336160253244637*FudAmm["1", 1, "8", 1] + 
   0.7937440514999476*FudAmp["1", 1, "8", 1] + 0.015523778952762881*
    FudBmm["1", 1, "8", 1] - 0.029443448226952777*FudBmp["1", 1, "8", 1], 
 FudAmm["1", 1, "8", 1] -> 0. - 0.10844627646698632*FddAmmm["8", 1] + 
   0.20499870132376563*FddAmpp["8", 1] - 0.022778929028286515*
    FddBmmm["8", 1] - 0.022778929028286512*FddBmmp["8", 1] + 
   0.036661192962934366*FddBmpm["8", 1] + 0.03666119296293436*
    FddBmpp["8", 1] + 0.002563164033965147*FedAm["1", 1, "8", 1] + 
   0.002580328349125321*FedBm["1", 1, "8", 1] + 
   1.3700883275447238*FudAmm["1", 1, "8", 1] + 0.29605658264014034*
    FudAmp["1", 1, "8", 1] - 0.04095127230858147*FudBmm["1", 1, "8", 1] + 
   0.050857341030659045*FudBmp["1", 1, "8", 1], 
 FudBmp["1", 1, "8", 1] -> 0. + 0.07139247170179232*FddAmmm["8", 1] - 
   0.11757884829569797*FddAmpp["8", 1] + 0.015512065922802807*
    FddBmmm["8", 1] + 0.015512065922802807*FddBmmp["8", 1] - 
   0.019664358605729886*FddBmpm["8", 1] - 0.019664358605729886*
    FddBmpp["8", 1] + 0.0023779336064330323*FedAm["1", 1, "8", 1] + 
   0.002394101349180846*FedBm["1", 1, "8", 1] + 
   0.02337854219250523*FudAmm["1", 1, "8", 1] - 
   0.02180351277965642*FudAmp["1", 1, "8", 1] - 
   0.1451102416944107*FudBmm["1", 1, "8", 1] + 
   1.5494795243378419*FudBmp["1", 1, "8", 1], 
 FudBmm["1", 1, "8", 1] -> 0. - 0.12422462089559501*FddAmmm["8", 1] + 
   0.2281552053488197*FddAmpp["8", 1] - 0.02635567739628487*FddBmmm["8", 1] - 
   0.026355677396284874*FddBmmp["8", 1] + 0.03966808946946721*
    FddBmpm["8", 1] + 0.03966808946946722*FddBmpp["8", 1] + 
   0.001069130484420366*FedAm["1", 1, "8", 1] + 0.0010789823941005298*
    FedBm["1", 1, "8", 1] - 0.048663860804091116*FudAmm["1", 1, "8", 1] + 
   0.02756371718779737*FudAmp["1", 1, "8", 1] + 
   1.1116456340486556*FudBmm["1", 1, "8", 1] - 
   0.8728630750934019*FudBmp["1", 1, "8", 1], 
 FddAmpp["8", 2] -> 0. + 0.01735823800409653*FddAmmm["8", 2] + 
   0.8239169381716874*FddAmpp["8", 2] + 0.0036138182317240488*
    FddBmmm["8", 2] + 0.0036138182317240496*FddBmmp["8", 2] - 
   0.006272615213013643*FddBmpm["8", 2] - 0.006272615213013644*
    FddBmpp["8", 2] - 0.0006862198877502726*FedAm["1", 1, "8", 2] - 
   0.0006913721388350919*FedBm["1", 1, "8", 2] + 
   0.0076606224157259855*FudAmm["1", 1, "8", 2] - 
   0.002591715010112833*FudAmp["1", 1, "8", 2] + 
   0.00691140832134321*FudBmm["1", 1, "8", 2] - 
   0.007839532007645983*FudBmp["1", 1, "8", 2], 
 FddAmmm["8", 2] -> 0. + 1.3296031804044552*FddAmmm["8", 2] + 
   0.034641010246668234*FddAmpp["8", 2] - 0.0044348574557886026*
    FddBmmm["8", 2] - 0.004434857455788603*FddBmmp["8", 2] + 
   0.006053269136505243*FddBmpm["8", 2] + 0.006053269136505243*
    FddBmpp["8", 2] - 0.0004170515029287504*FedAm["1", 1, "8", 2] - 
   0.0004199073624636183*FedBm["1", 1, "8", 2] - 
   0.007171167202742339*FudAmm["1", 1, "8", 2] + 
   0.00562722210823339*FudAmp["1", 1, "8", 2] - 
   0.006577463721946571*FudBmm["1", 1, "8", 2] + 
   0.011264201368928457*FudBmp["1", 1, "8", 2], 
 FddBmpp["8", 2] -> 0. + 0.08386899029622827*FddAmmm["8", 2] - 
   0.15832799962158114*FddAmpp["8", 2] + 0.017703304803668846*
    FddBmmm["8", 2] - 0.15022465984195701*FddBmmp["8", 2] - 
   0.027142553504778177*FddBmpm["8", 2] + 1.573932187749592*FddBmpp["8", 2] - 
   0.0013814393642975701*FedAm["1", 1, "8", 2] - 
   0.0013909776891314048*FedBm["1", 1, "8", 2] + 
   0.0337520979965288*FudAmm["1", 1, "8", 2] - 0.017616424280615214*
    FudAmp["1", 1, "8", 2] + 0.030898541292439276*FudBmm["1", 1, "8", 2] - 
   0.03941647191013805*FudBmp["1", 1, "8", 2], 
 FddBmmp["8", 2] -> 0. - 0.15467978778521982*FddAmmm["8", 2] + 
   0.2738793771884542*FddAmpp["8", 2] - 0.033050557878824174*
    FddBmmm["8", 2] + 1.1314114752969193*FddBmmp["8", 2] + 
   0.04724297185939343*FddBmpm["8", 2] - 0.8931536301561116*FddBmpp["8", 2] - 
   0.0008054949547095948*FedAm["1", 1, "8", 2] - 
   0.0008122718548890522*FedBm["1", 1, "8", 2] - 
   0.057274778832739515*FudAmm["1", 1, "8", 2] + 
   0.038398817951160576*FudAmp["1", 1, "8", 2] - 
   0.05255238990076753*FudBmm["1", 1, "8", 2] + 
   0.07959437114189191*FudBmp["1", 1, "8", 2], 
 FddBmpm["8", 2] -> 0. + 0.08386899029622827*FddAmmm["8", 2] - 
   0.1583279996215812*FddAmpp["8", 2] - 0.15022465984195701*FddBmmm["8", 2] + 
   0.01770330480366885*FddBmmp["8", 2] + 1.573932187749592*FddBmpm["8", 2] - 
   0.027142553504778177*FddBmpp["8", 2] - 0.0013814393642975706*
    FedAm["1", 1, "8", 2] - 0.0013909776891314048*FedBm["1", 1, "8", 2] + 
   0.0337520979965288*FudAmm["1", 1, "8", 2] - 0.017616424280615214*
    FudAmp["1", 1, "8", 2] + 0.030898541292439276*FudBmm["1", 1, "8", 2] - 
   0.039416471910138036*FudBmp["1", 1, "8", 2], 
 FddBmmm["8", 2] -> 0. - 0.15467978778521974*FddAmmm["8", 2] + 
   0.2738793771884542*FddAmpp["8", 2] + 1.131411475296919*FddBmmm["8", 2] - 
   0.033050557878824174*FddBmmp["8", 2] - 0.8931536301561116*
    FddBmpm["8", 2] + 0.047242971859393426*FddBmpp["8", 2] - 
   0.0008054949547095948*FedAm["1", 1, "8", 2] - 
   0.0008122718548890522*FedBm["1", 1, "8", 2] - 
   0.05727477883273951*FudAmm["1", 1, "8", 2] + 
   0.038398817951160576*FudAmp["1", 1, "8", 2] - 
   0.05255238990076753*FudBmm["1", 1, "8", 2] + 
   0.07959437114189191*FudBmp["1", 1, "8", 2], 
 FedAm["1", 1, "8", 2] -> 0. - 0.006422225153356204*FddAmmm["8", 2] - 
   0.02240315725556961*FddAmpp["8", 2] - 0.0022222012822842004*
    FddBmmm["8", 2] - 0.0022222012822842004*FddBmmp["8", 2] - 
   0.004897696869178877*FddBmpm["8", 2] - 0.004897696869178877*
    FddBmpp["8", 2] + 0.9857692303386685*FedAm["1", 1, "8", 2] - 
   0.007096043690647828*FedBm["1", 1, "8", 2] + 
   0.008256710370222183*FudAmm["1", 1, "8", 2] + 
   0.015029762236525156*FudAmp["1", 1, "8", 2] + 
   0.007053032166091032*FudBmm["1", 1, "8", 2] + 
   0.01617031452793388*FudBmp["1", 1, "8", 2], 
 FedBm["1", 1, "8", 2] -> 0. - 0.0064661792087243215*FddAmmm["8", 2] - 
   0.02257136410048037*FddAmpp["8", 2] - 0.0022387588489301484*
    FddBmmm["8", 2] - 0.0022387588489301484*FddBmmp["8", 2] - 
   0.004932769156450535*FddBmpm["8", 2] - 0.004932769156450535*
    FddBmpp["8", 2] - 0.007096043690647826*FedAm["1", 1, "8", 2] + 
   1.0000904473907657*FedBm["1", 1, "8", 2] + 0.008315180096457866*
    FudAmm["1", 1, "8", 2] + 0.015140075841965169*FudAmp["1", 1, "8", 2] + 
   0.0071061759381698475*FudBmm["1", 1, "8", 2] + 
   0.016285566793969822*FudBmp["1", 1, "8", 2], 
 FudAmp["1", 1, "8", 2] -> 0. + 0.051042171897361203*FddAmmm["8", 2] - 
   0.08202645547783069*FddAmpp["8", 2] + 0.011064016852046379*
    FddBmmm["8", 2] + 0.01106401685204638*FddBmmp["8", 2] - 
   0.014656459260538128*FddBmpm["8", 2] - 0.014656459260538128*
    FddBmpp["8", 2] + 0.0016360573939626206*FedAm["1", 1, "8", 2] + 
   0.0016486056034146152*FedBm["1", 1, "8", 2] - 
   0.09336160253244635*FudAmm["1", 1, "8", 2] + 
   0.7937440514999476*FudAmp["1", 1, "8", 2] + 0.015523778952762881*
    FudBmm["1", 1, "8", 2] - 0.029443448226952777*FudBmp["1", 1, "8", 2], 
 FudAmm["1", 1, "8", 2] -> 0. - 0.10844627646698632*FddAmmm["8", 2] + 
   0.20499870132376563*FddAmpp["8", 2] - 0.022778929028286515*
    FddBmmm["8", 2] - 0.02277892902828651*FddBmmp["8", 2] + 
   0.03666119296293436*FddBmpm["8", 2] + 0.03666119296293436*
    FddBmpp["8", 2] + 0.0025631640339651477*FedAm["1", 1, "8", 2] + 
   0.0025803283491253205*FedBm["1", 1, "8", 2] + 
   1.3700883275447238*FudAmm["1", 1, "8", 2] + 
   0.2960565826401405*FudAmp["1", 1, "8", 2] - 0.04095127230858148*
    FudBmm["1", 1, "8", 2] + 0.050857341030659045*FudBmp["1", 1, "8", 2], 
 FudBmp["1", 1, "8", 2] -> 0. + 0.07139247170179232*FddAmmm["8", 2] - 
   0.11757884829569795*FddAmpp["8", 2] + 0.015512065922802803*
    FddBmmm["8", 2] + 0.015512065922802803*FddBmmp["8", 2] - 
   0.019664358605729886*FddBmpm["8", 2] - 0.019664358605729886*
    FddBmpp["8", 2] + 0.0023779336064330323*FedAm["1", 1, "8", 2] + 
   0.002394101349180846*FedBm["1", 1, "8", 2] + 
   0.02337854219250523*FudAmm["1", 1, "8", 2] - 
   0.02180351277965642*FudAmp["1", 1, "8", 2] - 
   0.14511024169441072*FudBmm["1", 1, "8", 2] + 
   1.5494795243378419*FudBmp["1", 1, "8", 2], 
 FudBmm["1", 1, "8", 2] -> 0. - 0.12422462089559502*FddAmmm["8", 2] + 
   0.22815520534881972*FddAmpp["8", 2] - 0.026355677396284867*
    FddBmmm["8", 2] - 0.02635567739628487*FddBmmp["8", 2] + 
   0.03966808946946721*FddBmpm["8", 2] + 0.03966808946946721*
    FddBmpp["8", 2] + 0.001069130484420366*FedAm["1", 1, "8", 2] + 
   0.0010789823941005298*FedBm["1", 1, "8", 2] - 
   0.048663860804091116*FudAmm["1", 1, "8", 2] + 
   0.02756371718779737*FudAmp["1", 1, "8", 2] + 
   1.1116456340486556*FudBmm["1", 1, "8", 2] - 
   0.8728630750934018*FudBmp["1", 1, "8", 2], 
 FddAmpp["8", 3] -> 0. + 0.01735823800409653*FddAmmm["8", 3] + 
   0.8239169381716874*FddAmpp["8", 3] + 0.0036138182317240496*
    FddBmmm["8", 3] + 0.0036138182317240496*FddBmmp["8", 3] - 
   0.006272615213013642*FddBmpm["8", 3] - 0.006272615213013643*
    FddBmpp["8", 3] - 0.0006862198877502728*FedAm["1", 1, "8", 3] - 
   0.0006913721388350921*FedBm["1", 1, "8", 3] + 
   0.007660622415725987*FudAmm["1", 1, "8", 3] - 
   0.0025917150101128334*FudAmp["1", 1, "8", 3] + 
   0.006911408321343211*FudBmm["1", 1, "8", 3] - 
   0.007839532007645983*FudBmp["1", 1, "8", 3], 
 FddAmmm["8", 3] -> 0. + 1.3296031804044555*FddAmmm["8", 3] + 
   0.034641010246668234*FddAmpp["8", 3] - 0.0044348574557886026*
    FddBmmm["8", 3] - 0.0044348574557886026*FddBmmp["8", 3] + 
   0.006053269136505243*FddBmpm["8", 3] + 0.006053269136505243*
    FddBmpp["8", 3] - 0.0004170515029287504*FedAm["1", 1, "8", 3] - 
   0.0004199073624636183*FedBm["1", 1, "8", 3] - 
   0.007171167202742337*FudAmm["1", 1, "8", 3] + 
   0.0056272221082333896*FudAmp["1", 1, "8", 3] - 
   0.006577463721946571*FudBmm["1", 1, "8", 3] + 
   0.011264201368928457*FudBmp["1", 1, "8", 3], 
 FddBmpp["8", 3] -> 0. + 0.08386899029622827*FddAmmm["8", 3] - 
   0.15832799962158114*FddAmpp["8", 3] + 0.017703304803668846*
    FddBmmm["8", 3] - 0.15022465984195701*FddBmmp["8", 3] - 
   0.027142553504778177*FddBmpm["8", 3] + 1.573932187749592*FddBmpp["8", 3] - 
   0.0013814393642975706*FedAm["1", 1, "8", 3] - 
   0.0013909776891314048*FedBm["1", 1, "8", 3] + 
   0.0337520979965288*FudAmm["1", 1, "8", 3] - 0.017616424280615214*
    FudAmp["1", 1, "8", 3] + 0.030898541292439272*FudBmm["1", 1, "8", 3] - 
   0.03941647191013806*FudBmp["1", 1, "8", 3], 
 FddBmmp["8", 3] -> 0. - 0.15467978778521982*FddAmmm["8", 3] + 
   0.2738793771884542*FddAmpp["8", 3] - 0.03305055787882418*FddBmmm["8", 3] + 
   1.1314114752969193*FddBmmp["8", 3] + 0.047242971859393426*
    FddBmpm["8", 3] - 0.8931536301561116*FddBmpp["8", 3] - 
   0.0008054949547095949*FedAm["1", 1, "8", 3] - 
   0.0008122718548890522*FedBm["1", 1, "8", 3] - 
   0.057274778832739515*FudAmm["1", 1, "8", 3] + 
   0.03839881795116058*FudAmp["1", 1, "8", 3] - 
   0.05255238990076754*FudBmm["1", 1, "8", 3] + 
   0.07959437114189193*FudBmp["1", 1, "8", 3], 
 FddBmpm["8", 3] -> 0. + 0.08386899029622827*FddAmmm["8", 3] - 
   0.1583279996215812*FddAmpp["8", 3] - 0.15022465984195701*FddBmmm["8", 3] + 
   0.01770330480366885*FddBmmp["8", 3] + 1.573932187749592*FddBmpm["8", 3] - 
   0.027142553504778177*FddBmpp["8", 3] - 0.0013814393642975708*
    FedAm["1", 1, "8", 3] - 0.0013909776891314048*FedBm["1", 1, "8", 3] + 
   0.0337520979965288*FudAmm["1", 1, "8", 3] - 0.017616424280615217*
    FudAmp["1", 1, "8", 3] + 0.030898541292439276*FudBmm["1", 1, "8", 3] - 
   0.039416471910138064*FudBmp["1", 1, "8", 3], 
 FddBmmm["8", 3] -> 0. - 0.1546797877852198*FddAmmm["8", 3] + 
   0.2738793771884542*FddAmpp["8", 3] + 1.1314114752969193*FddBmmm["8", 3] - 
   0.033050557878824174*FddBmmp["8", 3] - 0.8931536301561115*
    FddBmpm["8", 3] + 0.04724297185939343*FddBmpp["8", 3] - 
   0.0008054949547095948*FedAm["1", 1, "8", 3] - 
   0.0008122718548890521*FedBm["1", 1, "8", 3] - 
   0.0572747788327395*FudAmm["1", 1, "8", 3] + 0.03839881795116058*
    FudAmp["1", 1, "8", 3] - 0.052552389900767535*FudBmm["1", 1, "8", 3] + 
   0.07959437114189193*FudBmp["1", 1, "8", 3], 
 FedAm["1", 1, "8", 3] -> 0. - 0.006422225153356206*FddAmmm["8", 3] - 
   0.022403157255569614*FddAmpp["8", 3] - 0.0022222012822842013*
    FddBmmm["8", 3] - 0.0022222012822842013*FddBmmp["8", 3] - 
   0.004897696869178879*FddBmpm["8", 3] - 0.004897696869178878*
    FddBmpp["8", 3] + 0.9857692303386686*FedAm["1", 1, "8", 3] - 
   0.0070960436906478295*FedBm["1", 1, "8", 3] + 
   0.008256710370222187*FudAmm["1", 1, "8", 3] + 
   0.015029762236525157*FudAmp["1", 1, "8", 3] + 
   0.007053032166091035*FudBmm["1", 1, "8", 3] + 
   0.016170314527933886*FudBmp["1", 1, "8", 3], 
 FedBm["1", 1, "8", 3] -> 0. - 0.0064661792087243215*FddAmmm["8", 3] - 
   0.022571364100480367*FddAmpp["8", 3] - 0.0022387588489301484*
    FddBmmm["8", 3] - 0.002238758848930149*FddBmmp["8", 3] - 
   0.004932769156450535*FddBmpm["8", 3] - 0.004932769156450534*
    FddBmpp["8", 3] - 0.007096043690647826*FedAm["1", 1, "8", 3] + 
   1.0000904473907657*FedBm["1", 1, "8", 3] + 0.008315180096457866*
    FudAmm["1", 1, "8", 3] + 0.015140075841965169*FudAmp["1", 1, "8", 3] + 
   0.007106175938169848*FudBmm["1", 1, "8", 3] + 
   0.01628556679396982*FudBmp["1", 1, "8", 3], 
 FudAmp["1", 1, "8", 3] -> 0. + 0.0510421718973612*FddAmmm["8", 3] - 
   0.08202645547783069*FddAmpp["8", 3] + 0.011064016852046379*
    FddBmmm["8", 3] + 0.011064016852046379*FddBmmp["8", 3] - 
   0.014656459260538128*FddBmpm["8", 3] - 0.014656459260538128*
    FddBmpp["8", 3] + 0.0016360573939626206*FedAm["1", 1, "8", 3] + 
   0.0016486056034146152*FedBm["1", 1, "8", 3] - 
   0.09336160253244637*FudAmm["1", 1, "8", 3] + 
   0.7937440514999476*FudAmp["1", 1, "8", 3] + 0.015523778952762883*
    FudBmm["1", 1, "8", 3] - 0.029443448226952777*FudBmp["1", 1, "8", 3], 
 FudAmm["1", 1, "8", 3] -> 0. - 0.10844627646698632*FddAmmm["8", 3] + 
   0.20499870132376563*FddAmpp["8", 3] - 0.022778929028286512*
    FddBmmm["8", 3] - 0.022778929028286515*FddBmmp["8", 3] + 
   0.03666119296293436*FddBmpm["8", 3] + 0.03666119296293436*
    FddBmpp["8", 3] + 0.0025631640339651477*FedAm["1", 1, "8", 3] + 
   0.002580328349125321*FedBm["1", 1, "8", 3] + 
   1.3700883275447238*FudAmm["1", 1, "8", 3] + 0.29605658264014034*
    FudAmp["1", 1, "8", 3] - 0.04095127230858148*FudBmm["1", 1, "8", 3] + 
   0.05085734103065905*FudBmp["1", 1, "8", 3], 
 FudBmp["1", 1, "8", 3] -> 0. + 0.07139247170179232*FddAmmm["8", 3] - 
   0.11757884829569798*FddAmpp["8", 3] + 0.015512065922802807*
    FddBmmm["8", 3] + 0.015512065922802807*FddBmmp["8", 3] - 
   0.01966435860572989*FddBmpm["8", 3] - 0.01966435860572989*
    FddBmpp["8", 3] + 0.0023779336064330323*FedAm["1", 1, "8", 3] + 
   0.002394101349180846*FedBm["1", 1, "8", 3] + 
   0.023378542192505233*FudAmm["1", 1, "8", 3] - 
   0.02180351277965642*FudAmp["1", 1, "8", 3] - 
   0.14511024169441072*FudBmm["1", 1, "8", 3] + 
   1.549479524337842*FudBmp["1", 1, "8", 3], FudBmm["1", 1, "8", 3] -> 
  0. - 0.12422462089559504*FddAmmm["8", 3] + 0.22815520534881975*
    FddAmpp["8", 3] - 0.026355677396284877*FddBmmm["8", 3] - 
   0.02635567739628488*FddBmmp["8", 3] + 0.03966808946946722*
    FddBmpm["8", 3] + 0.039668089469467226*FddBmpp["8", 3] + 
   0.0010691304844203664*FedAm["1", 1, "8", 3] + 
   0.0010789823941005305*FedBm["1", 1, "8", 3] - 
   0.04866386080409113*FudAmm["1", 1, "8", 3] + 
   0.027563717187797376*FudAmp["1", 1, "8", 3] + 
   1.1116456340486558*FudBmm["1", 1, "8", 3] - 
   0.8728630750934021*FudBmp["1", 1, "8", 3], 
 FddAmpp["8", 4] -> 0. + 0.01735823800409653*FddAmmm["8", 4] + 
   0.8239169381716874*FddAmpp["8", 4] + 0.0036138182317240488*
    FddBmmm["8", 4] + 0.0036138182317240496*FddBmmp["8", 4] - 
   0.006272615213013643*FddBmpm["8", 4] - 0.006272615213013644*
    FddBmpp["8", 4] - 0.0006862198877502726*FedAm["1", 1, "8", 4] - 
   0.0006913721388350919*FedBm["1", 1, "8", 4] + 
   0.0076606224157259855*FudAmm["1", 1, "8", 4] - 
   0.002591715010112833*FudAmp["1", 1, "8", 4] + 
   0.00691140832134321*FudBmm["1", 1, "8", 4] - 
   0.00783953200764598*FudBmp["1", 1, "8", 4], 
 FddAmmm["8", 4] -> 0. + 1.3296031804044552*FddAmmm["8", 4] + 
   0.034641010246668234*FddAmpp["8", 4] - 0.0044348574557886026*
    FddBmmm["8", 4] - 0.004434857455788603*FddBmmp["8", 4] + 
   0.006053269136505243*FddBmpm["8", 4] + 0.006053269136505243*
    FddBmpp["8", 4] - 0.0004170515029287504*FedAm["1", 1, "8", 4] - 
   0.0004199073624636183*FedBm["1", 1, "8", 4] - 
   0.007171167202742339*FudAmm["1", 1, "8", 4] + 
   0.00562722210823339*FudAmp["1", 1, "8", 4] - 
   0.006577463721946571*FudBmm["1", 1, "8", 4] + 
   0.011264201368928457*FudBmp["1", 1, "8", 4], 
 FddBmpp["8", 4] -> 0. + 0.08386899029622827*FddAmmm["8", 4] - 
   0.15832799962158114*FddAmpp["8", 4] + 0.017703304803668846*
    FddBmmm["8", 4] - 0.15022465984195701*FddBmmp["8", 4] - 
   0.027142553504778177*FddBmpm["8", 4] + 1.573932187749592*FddBmpp["8", 4] - 
   0.0013814393642975706*FedAm["1", 1, "8", 4] - 
   0.0013909776891314048*FedBm["1", 1, "8", 4] + 
   0.0337520979965288*FudAmm["1", 1, "8", 4] - 0.017616424280615214*
    FudAmp["1", 1, "8", 4] + 0.030898541292439276*FudBmm["1", 1, "8", 4] - 
   0.039416471910138036*FudBmp["1", 1, "8", 4], 
 FddBmmp["8", 4] -> 0. - 0.15467978778521982*FddAmmm["8", 4] + 
   0.2738793771884542*FddAmpp["8", 4] - 0.033050557878824174*
    FddBmmm["8", 4] + 1.1314114752969193*FddBmmp["8", 4] + 
   0.04724297185939343*FddBmpm["8", 4] - 0.8931536301561116*FddBmpp["8", 4] - 
   0.0008054949547095948*FedAm["1", 1, "8", 4] - 
   0.0008122718548890522*FedBm["1", 1, "8", 4] - 
   0.057274778832739515*FudAmm["1", 1, "8", 4] + 
   0.038398817951160576*FudAmp["1", 1, "8", 4] - 
   0.05255238990076753*FudBmm["1", 1, "8", 4] + 
   0.07959437114189191*FudBmp["1", 1, "8", 4], 
 FddBmpm["8", 4] -> 0. + 0.08386899029622827*FddAmmm["8", 4] - 
   0.1583279996215812*FddAmpp["8", 4] - 0.15022465984195701*FddBmmm["8", 4] + 
   0.01770330480366885*FddBmmp["8", 4] + 1.573932187749592*FddBmpm["8", 4] - 
   0.027142553504778177*FddBmpp["8", 4] - 0.0013814393642975708*
    FedAm["1", 1, "8", 4] - 0.0013909776891314048*FedBm["1", 1, "8", 4] + 
   0.0337520979965288*FudAmm["1", 1, "8", 4] - 0.017616424280615214*
    FudAmp["1", 1, "8", 4] + 0.030898541292439276*FudBmm["1", 1, "8", 4] - 
   0.039416471910138036*FudBmp["1", 1, "8", 4], 
 FddBmmm["8", 4] -> 0. - 0.15467978778521974*FddAmmm["8", 4] + 
   0.27387937718845423*FddAmpp["8", 4] + 1.131411475296919*FddBmmm["8", 4] - 
   0.033050557878824174*FddBmmp["8", 4] - 0.8931536301561116*
    FddBmpm["8", 4] + 0.047242971859393426*FddBmpp["8", 4] - 
   0.0008054949547095948*FedAm["1", 1, "8", 4] - 
   0.0008122718548890522*FedBm["1", 1, "8", 4] - 
   0.05727477883273951*FudAmm["1", 1, "8", 4] + 
   0.038398817951160576*FudAmp["1", 1, "8", 4] - 
   0.052552389900767535*FudBmm["1", 1, "8", 4] + 
   0.07959437114189188*FudBmp["1", 1, "8", 4], 
 FedAm["1", 1, "8", 4] -> 0. - 0.006422225153356204*FddAmmm["8", 4] - 
   0.02240315725556961*FddAmpp["8", 4] - 0.0022222012822842004*
    FddBmmm["8", 4] - 0.0022222012822842004*FddBmmp["8", 4] - 
   0.004897696869178877*FddBmpm["8", 4] - 0.004897696869178877*
    FddBmpp["8", 4] + 0.9857692303386685*FedAm["1", 1, "8", 4] - 
   0.007096043690647828*FedBm["1", 1, "8", 4] + 
   0.008256710370222185*FudAmm["1", 1, "8", 4] + 
   0.015029762236525156*FudAmp["1", 1, "8", 4] + 
   0.007053032166091034*FudBmm["1", 1, "8", 4] + 
   0.016170314527933872*FudBmp["1", 1, "8", 4], 
 FedBm["1", 1, "8", 4] -> 0. - 0.0064661792087243215*FddAmmm["8", 4] - 
   0.02257136410048037*FddAmpp["8", 4] - 0.0022387588489301484*
    FddBmmm["8", 4] - 0.0022387588489301484*FddBmmp["8", 4] - 
   0.004932769156450535*FddBmpm["8", 4] - 0.004932769156450535*
    FddBmpp["8", 4] - 0.007096043690647826*FedAm["1", 1, "8", 4] + 
   1.0000904473907657*FedBm["1", 1, "8", 4] + 0.008315180096457866*
    FudAmm["1", 1, "8", 4] + 0.015140075841965165*FudAmp["1", 1, "8", 4] + 
   0.0071061759381698475*FudBmm["1", 1, "8", 4] + 
   0.016285566793969822*FudBmp["1", 1, "8", 4], 
 FudAmp["1", 1, "8", 4] -> 0. + 0.051042171897361203*FddAmmm["8", 4] - 
   0.08202645547783068*FddAmpp["8", 4] + 0.011064016852046379*
    FddBmmm["8", 4] + 0.01106401685204638*FddBmmp["8", 4] - 
   0.014656459260538128*FddBmpm["8", 4] - 0.014656459260538128*
    FddBmpp["8", 4] + 0.0016360573939626206*FedAm["1", 1, "8", 4] + 
   0.0016486056034146152*FedBm["1", 1, "8", 4] - 
   0.09336160253244635*FudAmm["1", 1, "8", 4] + 
   0.7937440514999476*FudAmp["1", 1, "8", 4] + 0.015523778952762881*
    FudBmm["1", 1, "8", 4] - 0.029443448226952777*FudBmp["1", 1, "8", 4], 
 FudAmm["1", 1, "8", 4] -> 0. - 0.10844627646698632*FddAmmm["8", 4] + 
   0.20499870132376563*FddAmpp["8", 4] - 0.022778929028286515*
    FddBmmm["8", 4] - 0.02277892902828651*FddBmmp["8", 4] + 
   0.03666119296293436*FddBmpm["8", 4] + 0.03666119296293436*
    FddBmpp["8", 4] + 0.0025631640339651477*FedAm["1", 1, "8", 4] + 
   0.0025803283491253205*FedBm["1", 1, "8", 4] + 
   1.3700883275447238*FudAmm["1", 1, "8", 4] + 
   0.2960565826401405*FudAmp["1", 1, "8", 4] - 0.04095127230858148*
    FudBmm["1", 1, "8", 4] + 0.05085734103065904*FudBmp["1", 1, "8", 4], 
 FudBmp["1", 1, "8", 4] -> 0. + 0.0713924717017923*FddAmmm["8", 4] - 
   0.11757884829569792*FddAmpp["8", 4] + 0.015512065922802801*
    FddBmmm["8", 4] + 0.015512065922802801*FddBmmp["8", 4] - 
   0.019664358605729883*FddBmpm["8", 4] - 0.019664358605729883*
    FddBmpp["8", 4] + 0.002377933606433032*FedAm["1", 1, "8", 4] + 
   0.0023941013491808457*FedBm["1", 1, "8", 4] + 
   0.023378542192505226*FudAmm["1", 1, "8", 4] - 
   0.021803512779656416*FudAmp["1", 1, "8", 4] - 
   0.14511024169441072*FudBmm["1", 1, "8", 4] + 
   1.5494795243378414*FudBmp["1", 1, "8", 4], 
 FudBmm["1", 1, "8", 4] -> 0. - 0.12422462089559501*FddAmmm["8", 4] + 
   0.2281552053488197*FddAmpp["8", 4] - 0.026355677396284867*
    FddBmmm["8", 4] - 0.02635567739628487*FddBmmp["8", 4] + 
   0.03966808946946721*FddBmpm["8", 4] + 0.03966808946946721*
    FddBmpp["8", 4] + 0.0010691304844203664*FedAm["1", 1, "8", 4] + 
   0.0010789823941005302*FedBm["1", 1, "8", 4] - 
   0.04866386080409111*FudAmm["1", 1, "8", 4] + 
   0.027563717187797366*FudAmp["1", 1, "8", 4] + 
   1.1116456340486556*FudBmm["1", 1, "8", 4] - 
   0.8728630750934017*FudBmp["1", 1, "8", 4], 
 FddAmpp["8", 5] -> 0. + 0.01735823800409653*FddAmmm["8", 5] + 
   0.8239169381716874*FddAmpp["8", 5] + 0.0036138182317240496*
    FddBmmm["8", 5] + 0.00361381823172405*FddBmmp["8", 5] - 
   0.006272615213013642*FddBmpm["8", 5] - 0.006272615213013643*
    FddBmpp["8", 5] - 0.0006862198877502727*FedAm["1", 1, "8", 5] - 
   0.0006913721388350921*FedBm["1", 1, "8", 5] + 
   0.007660622415725987*FudAmm["1", 1, "8", 5] - 
   0.0025917150101128334*FudAmp["1", 1, "8", 5] + 
   0.006911408321343209*FudBmm["1", 1, "8", 5] - 
   0.007839532007645983*FudBmp["1", 1, "8", 5], 
 FddAmmm["8", 5] -> 0. + 1.3296031804044555*FddAmmm["8", 5] + 
   0.034641010246668234*FddAmpp["8", 5] - 0.0044348574557886026*
    FddBmmm["8", 5] - 0.0044348574557886026*FddBmmp["8", 5] + 
   0.006053269136505243*FddBmpm["8", 5] + 0.006053269136505243*
    FddBmpp["8", 5] - 0.00041705150292875034*FedAm["1", 1, "8", 5] - 
   0.0004199073624636183*FedBm["1", 1, "8", 5] - 
   0.007171167202742337*FudAmm["1", 1, "8", 5] + 
   0.0056272221082333896*FudAmp["1", 1, "8", 5] - 
   0.006577463721946571*FudBmm["1", 1, "8", 5] + 
   0.011264201368928457*FudBmp["1", 1, "8", 5], 
 FddBmpp["8", 5] -> 0. + 0.08386899029622827*FddAmmm["8", 5] - 
   0.15832799962158114*FddAmpp["8", 5] + 0.017703304803668846*
    FddBmmm["8", 5] - 0.15022465984195701*FddBmmp["8", 5] - 
   0.027142553504778177*FddBmpm["8", 5] + 1.573932187749592*FddBmpp["8", 5] - 
   0.0013814393642975706*FedAm["1", 1, "8", 5] - 
   0.0013909776891314048*FedBm["1", 1, "8", 5] + 
   0.0337520979965288*FudAmm["1", 1, "8", 5] - 0.017616424280615214*
    FudAmp["1", 1, "8", 5] + 0.030898541292439272*FudBmm["1", 1, "8", 5] - 
   0.03941647191013805*FudBmp["1", 1, "8", 5], 
 FddBmmp["8", 5] -> 0. - 0.15467978778521982*FddAmmm["8", 5] + 
   0.2738793771884542*FddAmpp["8", 5] - 0.03305055787882418*FddBmmm["8", 5] + 
   1.1314114752969193*FddBmmp["8", 5] + 0.047242971859393426*
    FddBmpm["8", 5] - 0.8931536301561116*FddBmpp["8", 5] - 
   0.0008054949547095947*FedAm["1", 1, "8", 5] - 
   0.0008122718548890521*FedBm["1", 1, "8", 5] - 
   0.057274778832739515*FudAmm["1", 1, "8", 5] + 
   0.03839881795116058*FudAmp["1", 1, "8", 5] - 
   0.052552389900767535*FudBmm["1", 1, "8", 5] + 
   0.07959437114189191*FudBmp["1", 1, "8", 5], 
 FddBmpm["8", 5] -> 0. + 0.08386899029622827*FddAmmm["8", 5] - 
   0.1583279996215812*FddAmpp["8", 5] - 0.15022465984195701*FddBmmm["8", 5] + 
   0.01770330480366885*FddBmmp["8", 5] + 1.573932187749592*FddBmpm["8", 5] - 
   0.027142553504778177*FddBmpp["8", 5] - 0.0013814393642975706*
    FedAm["1", 1, "8", 5] - 0.0013909776891314048*FedBm["1", 1, "8", 5] + 
   0.0337520979965288*FudAmm["1", 1, "8", 5] - 0.017616424280615214*
    FudAmp["1", 1, "8", 5] + 0.030898541292439276*FudBmm["1", 1, "8", 5] - 
   0.03941647191013805*FudBmp["1", 1, "8", 5], 
 FddBmmm["8", 5] -> 0. - 0.1546797877852198*FddAmmm["8", 5] + 
   0.2738793771884542*FddAmpp["8", 5] + 1.1314114752969193*FddBmmm["8", 5] - 
   0.033050557878824174*FddBmmp["8", 5] - 0.8931536301561115*
    FddBmpm["8", 5] + 0.04724297185939343*FddBmpp["8", 5] - 
   0.0008054949547095947*FedAm["1", 1, "8", 5] - 
   0.0008122718548890521*FedBm["1", 1, "8", 5] - 
   0.0572747788327395*FudAmm["1", 1, "8", 5] + 0.03839881795116058*
    FudAmp["1", 1, "8", 5] - 0.052552389900767535*FudBmm["1", 1, "8", 5] + 
   0.07959437114189191*FudBmp["1", 1, "8", 5], 
 FedAm["1", 1, "8", 5] -> 0. - 0.006422225153356205*FddAmmm["8", 5] - 
   0.02240315725556961*FddAmpp["8", 5] - 0.0022222012822842004*
    FddBmmm["8", 5] - 0.002222201282284201*FddBmmp["8", 5] - 
   0.004897696869178878*FddBmpm["8", 5] - 0.004897696869178877*
    FddBmpp["8", 5] + 0.9857692303386684*FedAm["1", 1, "8", 5] - 
   0.007096043690647828*FedBm["1", 1, "8", 5] + 
   0.008256710370222185*FudAmm["1", 1, "8", 5] + 
   0.015029762236525154*FudAmp["1", 1, "8", 5] + 
   0.007053032166091033*FudBmm["1", 1, "8", 5] + 
   0.01617031452793388*FudBmp["1", 1, "8", 5], 
 FedBm["1", 1, "8", 5] -> 0. - 0.0064661792087243215*FddAmmm["8", 5] - 
   0.022571364100480367*FddAmpp["8", 5] - 0.0022387588489301484*
    FddBmmm["8", 5] - 0.002238758848930149*FddBmmp["8", 5] - 
   0.004932769156450535*FddBmpm["8", 5] - 0.004932769156450534*
    FddBmpp["8", 5] - 0.007096043690647825*FedAm["1", 1, "8", 5] + 
   1.0000904473907657*FedBm["1", 1, "8", 5] + 0.008315180096457864*
    FudAmm["1", 1, "8", 5] + 0.015140075841965165*FudAmp["1", 1, "8", 5] + 
   0.0071061759381698475*FudBmm["1", 1, "8", 5] + 
   0.01628556679396982*FudBmp["1", 1, "8", 5], 
 FudAmp["1", 1, "8", 5] -> 0. + 0.0510421718973612*FddAmmm["8", 5] - 
   0.08202645547783069*FddAmpp["8", 5] + 0.011064016852046379*
    FddBmmm["8", 5] + 0.011064016852046379*FddBmmp["8", 5] - 
   0.014656459260538128*FddBmpm["8", 5] - 0.014656459260538128*
    FddBmpp["8", 5] + 0.0016360573939626203*FedAm["1", 1, "8", 5] + 
   0.0016486056034146152*FedBm["1", 1, "8", 5] - 
   0.09336160253244637*FudAmm["1", 1, "8", 5] + 
   0.7937440514999476*FudAmp["1", 1, "8", 5] + 0.015523778952762881*
    FudBmm["1", 1, "8", 5] - 0.029443448226952777*FudBmp["1", 1, "8", 5], 
 FudAmm["1", 1, "8", 5] -> 0. - 0.10844627646698632*FddAmmm["8", 5] + 
   0.20499870132376563*FddAmpp["8", 5] - 0.022778929028286515*
    FddBmmm["8", 5] - 0.022778929028286512*FddBmmp["8", 5] + 
   0.036661192962934366*FddBmpm["8", 5] + 0.03666119296293436*
    FddBmpp["8", 5] + 0.002563164033965147*FedAm["1", 1, "8", 5] + 
   0.002580328349125321*FedBm["1", 1, "8", 5] + 
   1.3700883275447238*FudAmm["1", 1, "8", 5] + 0.29605658264014034*
    FudAmp["1", 1, "8", 5] - 0.04095127230858147*FudBmm["1", 1, "8", 5] + 
   0.050857341030659045*FudBmp["1", 1, "8", 5], 
 FudBmp["1", 1, "8", 5] -> 0. + 0.07139247170179232*FddAmmm["8", 5] - 
   0.11757884829569797*FddAmpp["8", 5] + 0.015512065922802807*
    FddBmmm["8", 5] + 0.015512065922802807*FddBmmp["8", 5] - 
   0.019664358605729886*FddBmpm["8", 5] - 0.019664358605729886*
    FddBmpp["8", 5] + 0.0023779336064330323*FedAm["1", 1, "8", 5] + 
   0.002394101349180846*FedBm["1", 1, "8", 5] + 
   0.02337854219250523*FudAmm["1", 1, "8", 5] - 
   0.02180351277965642*FudAmp["1", 1, "8", 5] - 
   0.1451102416944107*FudBmm["1", 1, "8", 5] + 
   1.5494795243378419*FudBmp["1", 1, "8", 5], 
 FudBmm["1", 1, "8", 5] -> 0. - 0.12422462089559501*FddAmmm["8", 5] + 
   0.2281552053488197*FddAmpp["8", 5] - 0.02635567739628487*FddBmmm["8", 5] - 
   0.026355677396284874*FddBmmp["8", 5] + 0.03966808946946721*
    FddBmpm["8", 5] + 0.03966808946946722*FddBmpp["8", 5] + 
   0.001069130484420366*FedAm["1", 1, "8", 5] + 0.0010789823941005298*
    FedBm["1", 1, "8", 5] - 0.048663860804091116*FudAmm["1", 1, "8", 5] + 
   0.02756371718779737*FudAmp["1", 1, "8", 5] + 
   1.1116456340486556*FudBmm["1", 1, "8", 5] - 
   0.8728630750934019*FudBmp["1", 1, "8", 5], 
 FddAmpp["8", 6] -> 0. + 0.01735823800409653*FddAmmm["8", 6] + 
   0.8239169381716874*FddAmpp["8", 6] + 0.0036138182317240488*
    FddBmmm["8", 6] + 0.0036138182317240496*FddBmmp["8", 6] - 
   0.006272615213013643*FddBmpm["8", 6] - 0.006272615213013644*
    FddBmpp["8", 6] - 0.0006862198877502726*FedAm["1", 1, "8", 6] - 
   0.0006913721388350919*FedBm["1", 1, "8", 6] + 
   0.0076606224157259855*FudAmm["1", 1, "8", 6] - 
   0.002591715010112833*FudAmp["1", 1, "8", 6] + 
   0.00691140832134321*FudBmm["1", 1, "8", 6] - 
   0.007839532007645983*FudBmp["1", 1, "8", 6], 
 FddAmmm["8", 6] -> 0. + 1.3296031804044552*FddAmmm["8", 6] + 
   0.034641010246668234*FddAmpp["8", 6] - 0.0044348574557886026*
    FddBmmm["8", 6] - 0.004434857455788603*FddBmmp["8", 6] + 
   0.006053269136505243*FddBmpm["8", 6] + 0.006053269136505243*
    FddBmpp["8", 6] - 0.0004170515029287504*FedAm["1", 1, "8", 6] - 
   0.0004199073624636183*FedBm["1", 1, "8", 6] - 
   0.007171167202742339*FudAmm["1", 1, "8", 6] + 
   0.00562722210823339*FudAmp["1", 1, "8", 6] - 
   0.006577463721946571*FudBmm["1", 1, "8", 6] + 
   0.011264201368928457*FudBmp["1", 1, "8", 6], 
 FddBmpp["8", 6] -> 0. + 0.08386899029622827*FddAmmm["8", 6] - 
   0.15832799962158114*FddAmpp["8", 6] + 0.017703304803668846*
    FddBmmm["8", 6] - 0.15022465984195701*FddBmmp["8", 6] - 
   0.027142553504778177*FddBmpm["8", 6] + 1.573932187749592*FddBmpp["8", 6] - 
   0.0013814393642975701*FedAm["1", 1, "8", 6] - 
   0.0013909776891314048*FedBm["1", 1, "8", 6] + 
   0.0337520979965288*FudAmm["1", 1, "8", 6] - 0.017616424280615214*
    FudAmp["1", 1, "8", 6] + 0.030898541292439276*FudBmm["1", 1, "8", 6] - 
   0.03941647191013805*FudBmp["1", 1, "8", 6], 
 FddBmmp["8", 6] -> 0. - 0.15467978778521982*FddAmmm["8", 6] + 
   0.2738793771884542*FddAmpp["8", 6] - 0.033050557878824174*
    FddBmmm["8", 6] + 1.1314114752969193*FddBmmp["8", 6] + 
   0.04724297185939343*FddBmpm["8", 6] - 0.8931536301561116*FddBmpp["8", 6] - 
   0.0008054949547095948*FedAm["1", 1, "8", 6] - 
   0.0008122718548890522*FedBm["1", 1, "8", 6] - 
   0.057274778832739515*FudAmm["1", 1, "8", 6] + 
   0.038398817951160576*FudAmp["1", 1, "8", 6] - 
   0.05255238990076753*FudBmm["1", 1, "8", 6] + 
   0.07959437114189191*FudBmp["1", 1, "8", 6], 
 FddBmpm["8", 6] -> 0. + 0.08386899029622827*FddAmmm["8", 6] - 
   0.1583279996215812*FddAmpp["8", 6] - 0.15022465984195701*FddBmmm["8", 6] + 
   0.01770330480366885*FddBmmp["8", 6] + 1.573932187749592*FddBmpm["8", 6] - 
   0.027142553504778177*FddBmpp["8", 6] - 0.0013814393642975706*
    FedAm["1", 1, "8", 6] - 0.0013909776891314048*FedBm["1", 1, "8", 6] + 
   0.0337520979965288*FudAmm["1", 1, "8", 6] - 0.017616424280615214*
    FudAmp["1", 1, "8", 6] + 0.030898541292439276*FudBmm["1", 1, "8", 6] - 
   0.039416471910138036*FudBmp["1", 1, "8", 6], 
 FddBmmm["8", 6] -> 0. - 0.15467978778521974*FddAmmm["8", 6] + 
   0.2738793771884542*FddAmpp["8", 6] + 1.131411475296919*FddBmmm["8", 6] - 
   0.033050557878824174*FddBmmp["8", 6] - 0.8931536301561116*
    FddBmpm["8", 6] + 0.047242971859393426*FddBmpp["8", 6] - 
   0.0008054949547095948*FedAm["1", 1, "8", 6] - 
   0.0008122718548890522*FedBm["1", 1, "8", 6] - 
   0.05727477883273951*FudAmm["1", 1, "8", 6] + 
   0.038398817951160576*FudAmp["1", 1, "8", 6] - 
   0.05255238990076753*FudBmm["1", 1, "8", 6] + 
   0.07959437114189191*FudBmp["1", 1, "8", 6], 
 FedAm["1", 1, "8", 6] -> 0. - 0.006422225153356204*FddAmmm["8", 6] - 
   0.02240315725556961*FddAmpp["8", 6] - 0.0022222012822842004*
    FddBmmm["8", 6] - 0.0022222012822842004*FddBmmp["8", 6] - 
   0.004897696869178877*FddBmpm["8", 6] - 0.004897696869178877*
    FddBmpp["8", 6] + 0.9857692303386685*FedAm["1", 1, "8", 6] - 
   0.007096043690647828*FedBm["1", 1, "8", 6] + 
   0.008256710370222183*FudAmm["1", 1, "8", 6] + 
   0.015029762236525156*FudAmp["1", 1, "8", 6] + 
   0.007053032166091032*FudBmm["1", 1, "8", 6] + 
   0.01617031452793388*FudBmp["1", 1, "8", 6], 
 FedBm["1", 1, "8", 6] -> 0. - 0.0064661792087243215*FddAmmm["8", 6] - 
   0.02257136410048037*FddAmpp["8", 6] - 0.0022387588489301484*
    FddBmmm["8", 6] - 0.0022387588489301484*FddBmmp["8", 6] - 
   0.004932769156450535*FddBmpm["8", 6] - 0.004932769156450535*
    FddBmpp["8", 6] - 0.007096043690647826*FedAm["1", 1, "8", 6] + 
   1.0000904473907657*FedBm["1", 1, "8", 6] + 0.008315180096457866*
    FudAmm["1", 1, "8", 6] + 0.015140075841965169*FudAmp["1", 1, "8", 6] + 
   0.0071061759381698475*FudBmm["1", 1, "8", 6] + 
   0.016285566793969822*FudBmp["1", 1, "8", 6], 
 FudAmp["1", 1, "8", 6] -> 0. + 0.051042171897361203*FddAmmm["8", 6] - 
   0.08202645547783069*FddAmpp["8", 6] + 0.011064016852046379*
    FddBmmm["8", 6] + 0.01106401685204638*FddBmmp["8", 6] - 
   0.014656459260538128*FddBmpm["8", 6] - 0.014656459260538128*
    FddBmpp["8", 6] + 0.0016360573939626206*FedAm["1", 1, "8", 6] + 
   0.0016486056034146152*FedBm["1", 1, "8", 6] - 
   0.09336160253244635*FudAmm["1", 1, "8", 6] + 
   0.7937440514999476*FudAmp["1", 1, "8", 6] + 0.015523778952762881*
    FudBmm["1", 1, "8", 6] - 0.029443448226952777*FudBmp["1", 1, "8", 6], 
 FudAmm["1", 1, "8", 6] -> 0. - 0.10844627646698632*FddAmmm["8", 6] + 
   0.20499870132376563*FddAmpp["8", 6] - 0.022778929028286515*
    FddBmmm["8", 6] - 0.02277892902828651*FddBmmp["8", 6] + 
   0.03666119296293436*FddBmpm["8", 6] + 0.03666119296293436*
    FddBmpp["8", 6] + 0.0025631640339651477*FedAm["1", 1, "8", 6] + 
   0.0025803283491253205*FedBm["1", 1, "8", 6] + 
   1.3700883275447238*FudAmm["1", 1, "8", 6] + 
   0.2960565826401405*FudAmp["1", 1, "8", 6] - 0.04095127230858148*
    FudBmm["1", 1, "8", 6] + 0.050857341030659045*FudBmp["1", 1, "8", 6], 
 FudBmp["1", 1, "8", 6] -> 0. + 0.07139247170179232*FddAmmm["8", 6] - 
   0.11757884829569795*FddAmpp["8", 6] + 0.015512065922802803*
    FddBmmm["8", 6] + 0.015512065922802803*FddBmmp["8", 6] - 
   0.019664358605729886*FddBmpm["8", 6] - 0.019664358605729886*
    FddBmpp["8", 6] + 0.0023779336064330323*FedAm["1", 1, "8", 6] + 
   0.002394101349180846*FedBm["1", 1, "8", 6] + 
   0.02337854219250523*FudAmm["1", 1, "8", 6] - 
   0.02180351277965642*FudAmp["1", 1, "8", 6] - 
   0.14511024169441072*FudBmm["1", 1, "8", 6] + 
   1.5494795243378419*FudBmp["1", 1, "8", 6], 
 FudBmm["1", 1, "8", 6] -> 0. - 0.12422462089559502*FddAmmm["8", 6] + 
   0.22815520534881972*FddAmpp["8", 6] - 0.026355677396284867*
    FddBmmm["8", 6] - 0.02635567739628487*FddBmmp["8", 6] + 
   0.03966808946946721*FddBmpm["8", 6] + 0.03966808946946721*
    FddBmpp["8", 6] + 0.001069130484420366*FedAm["1", 1, "8", 6] + 
   0.0010789823941005298*FedBm["1", 1, "8", 6] - 
   0.048663860804091116*FudAmm["1", 1, "8", 6] + 
   0.02756371718779737*FudAmp["1", 1, "8", 6] + 
   1.1116456340486556*FudBmm["1", 1, "8", 6] - 
   0.8728630750934018*FudBmp["1", 1, "8", 6], 
 FddAmpp["8", 7] -> 0. + 0.01735823800409653*FddAmmm["8", 7] + 
   0.8239169381716874*FddAmpp["8", 7] + 0.0036138182317240496*
    FddBmmm["8", 7] + 0.0036138182317240496*FddBmmp["8", 7] - 
   0.006272615213013642*FddBmpm["8", 7] - 0.006272615213013643*
    FddBmpp["8", 7] - 0.0006862198877502728*FedAm["1", 1, "8", 7] - 
   0.0006913721388350921*FedBm["1", 1, "8", 7] + 
   0.007660622415725987*FudAmm["1", 1, "8", 7] - 
   0.0025917150101128334*FudAmp["1", 1, "8", 7] + 
   0.006911408321343211*FudBmm["1", 1, "8", 7] - 
   0.007839532007645983*FudBmp["1", 1, "8", 7], 
 FddAmmm["8", 7] -> 0. + 1.3296031804044555*FddAmmm["8", 7] + 
   0.034641010246668234*FddAmpp["8", 7] - 0.0044348574557886026*
    FddBmmm["8", 7] - 0.0044348574557886026*FddBmmp["8", 7] + 
   0.006053269136505243*FddBmpm["8", 7] + 0.006053269136505243*
    FddBmpp["8", 7] - 0.0004170515029287504*FedAm["1", 1, "8", 7] - 
   0.0004199073624636183*FedBm["1", 1, "8", 7] - 
   0.007171167202742337*FudAmm["1", 1, "8", 7] + 
   0.0056272221082333896*FudAmp["1", 1, "8", 7] - 
   0.006577463721946571*FudBmm["1", 1, "8", 7] + 
   0.011264201368928457*FudBmp["1", 1, "8", 7], 
 FddBmpp["8", 7] -> 0. + 0.08386899029622827*FddAmmm["8", 7] - 
   0.15832799962158114*FddAmpp["8", 7] + 0.017703304803668846*
    FddBmmm["8", 7] - 0.15022465984195701*FddBmmp["8", 7] - 
   0.027142553504778177*FddBmpm["8", 7] + 1.573932187749592*FddBmpp["8", 7] - 
   0.0013814393642975706*FedAm["1", 1, "8", 7] - 
   0.0013909776891314048*FedBm["1", 1, "8", 7] + 
   0.0337520979965288*FudAmm["1", 1, "8", 7] - 0.017616424280615214*
    FudAmp["1", 1, "8", 7] + 0.030898541292439272*FudBmm["1", 1, "8", 7] - 
   0.03941647191013806*FudBmp["1", 1, "8", 7], 
 FddBmmp["8", 7] -> 0. - 0.15467978778521982*FddAmmm["8", 7] + 
   0.2738793771884542*FddAmpp["8", 7] - 0.03305055787882418*FddBmmm["8", 7] + 
   1.1314114752969193*FddBmmp["8", 7] + 0.047242971859393426*
    FddBmpm["8", 7] - 0.8931536301561116*FddBmpp["8", 7] - 
   0.0008054949547095949*FedAm["1", 1, "8", 7] - 
   0.0008122718548890522*FedBm["1", 1, "8", 7] - 
   0.057274778832739515*FudAmm["1", 1, "8", 7] + 
   0.03839881795116058*FudAmp["1", 1, "8", 7] - 
   0.05255238990076754*FudBmm["1", 1, "8", 7] + 
   0.07959437114189193*FudBmp["1", 1, "8", 7], 
 FddBmpm["8", 7] -> 0. + 0.08386899029622827*FddAmmm["8", 7] - 
   0.1583279996215812*FddAmpp["8", 7] - 0.15022465984195701*FddBmmm["8", 7] + 
   0.01770330480366885*FddBmmp["8", 7] + 1.573932187749592*FddBmpm["8", 7] - 
   0.027142553504778177*FddBmpp["8", 7] - 0.0013814393642975708*
    FedAm["1", 1, "8", 7] - 0.0013909776891314048*FedBm["1", 1, "8", 7] + 
   0.0337520979965288*FudAmm["1", 1, "8", 7] - 0.017616424280615217*
    FudAmp["1", 1, "8", 7] + 0.030898541292439276*FudBmm["1", 1, "8", 7] - 
   0.039416471910138064*FudBmp["1", 1, "8", 7], 
 FddBmmm["8", 7] -> 0. - 0.1546797877852198*FddAmmm["8", 7] + 
   0.2738793771884542*FddAmpp["8", 7] + 1.1314114752969193*FddBmmm["8", 7] - 
   0.033050557878824174*FddBmmp["8", 7] - 0.8931536301561115*
    FddBmpm["8", 7] + 0.04724297185939343*FddBmpp["8", 7] - 
   0.0008054949547095948*FedAm["1", 1, "8", 7] - 
   0.0008122718548890521*FedBm["1", 1, "8", 7] - 
   0.0572747788327395*FudAmm["1", 1, "8", 7] + 0.03839881795116058*
    FudAmp["1", 1, "8", 7] - 0.052552389900767535*FudBmm["1", 1, "8", 7] + 
   0.07959437114189193*FudBmp["1", 1, "8", 7], 
 FedAm["1", 1, "8", 7] -> 0. - 0.006422225153356206*FddAmmm["8", 7] - 
   0.022403157255569614*FddAmpp["8", 7] - 0.0022222012822842013*
    FddBmmm["8", 7] - 0.0022222012822842013*FddBmmp["8", 7] - 
   0.004897696869178879*FddBmpm["8", 7] - 0.004897696869178878*
    FddBmpp["8", 7] + 0.9857692303386686*FedAm["1", 1, "8", 7] - 
   0.0070960436906478295*FedBm["1", 1, "8", 7] + 
   0.008256710370222187*FudAmm["1", 1, "8", 7] + 
   0.015029762236525157*FudAmp["1", 1, "8", 7] + 
   0.007053032166091035*FudBmm["1", 1, "8", 7] + 
   0.016170314527933886*FudBmp["1", 1, "8", 7], 
 FedBm["1", 1, "8", 7] -> 0. - 0.0064661792087243215*FddAmmm["8", 7] - 
   0.022571364100480367*FddAmpp["8", 7] - 0.0022387588489301484*
    FddBmmm["8", 7] - 0.002238758848930149*FddBmmp["8", 7] - 
   0.004932769156450535*FddBmpm["8", 7] - 0.004932769156450534*
    FddBmpp["8", 7] - 0.007096043690647826*FedAm["1", 1, "8", 7] + 
   1.0000904473907657*FedBm["1", 1, "8", 7] + 0.008315180096457866*
    FudAmm["1", 1, "8", 7] + 0.015140075841965169*FudAmp["1", 1, "8", 7] + 
   0.007106175938169848*FudBmm["1", 1, "8", 7] + 
   0.01628556679396982*FudBmp["1", 1, "8", 7], 
 FudAmp["1", 1, "8", 7] -> 0. + 0.0510421718973612*FddAmmm["8", 7] - 
   0.08202645547783069*FddAmpp["8", 7] + 0.011064016852046379*
    FddBmmm["8", 7] + 0.011064016852046379*FddBmmp["8", 7] - 
   0.014656459260538128*FddBmpm["8", 7] - 0.014656459260538128*
    FddBmpp["8", 7] + 0.0016360573939626206*FedAm["1", 1, "8", 7] + 
   0.0016486056034146152*FedBm["1", 1, "8", 7] - 
   0.09336160253244637*FudAmm["1", 1, "8", 7] + 
   0.7937440514999476*FudAmp["1", 1, "8", 7] + 0.015523778952762883*
    FudBmm["1", 1, "8", 7] - 0.029443448226952777*FudBmp["1", 1, "8", 7], 
 FudAmm["1", 1, "8", 7] -> 0. - 0.10844627646698632*FddAmmm["8", 7] + 
   0.20499870132376563*FddAmpp["8", 7] - 0.022778929028286512*
    FddBmmm["8", 7] - 0.022778929028286515*FddBmmp["8", 7] + 
   0.03666119296293436*FddBmpm["8", 7] + 0.03666119296293436*
    FddBmpp["8", 7] + 0.0025631640339651477*FedAm["1", 1, "8", 7] + 
   0.002580328349125321*FedBm["1", 1, "8", 7] + 
   1.3700883275447238*FudAmm["1", 1, "8", 7] + 0.29605658264014034*
    FudAmp["1", 1, "8", 7] - 0.04095127230858148*FudBmm["1", 1, "8", 7] + 
   0.05085734103065905*FudBmp["1", 1, "8", 7], 
 FudBmp["1", 1, "8", 7] -> 0. + 0.07139247170179232*FddAmmm["8", 7] - 
   0.11757884829569798*FddAmpp["8", 7] + 0.015512065922802807*
    FddBmmm["8", 7] + 0.015512065922802807*FddBmmp["8", 7] - 
   0.01966435860572989*FddBmpm["8", 7] - 0.01966435860572989*
    FddBmpp["8", 7] + 0.0023779336064330323*FedAm["1", 1, "8", 7] + 
   0.002394101349180846*FedBm["1", 1, "8", 7] + 
   0.023378542192505233*FudAmm["1", 1, "8", 7] - 
   0.02180351277965642*FudAmp["1", 1, "8", 7] - 
   0.14511024169441072*FudBmm["1", 1, "8", 7] + 
   1.549479524337842*FudBmp["1", 1, "8", 7], FudBmm["1", 1, "8", 7] -> 
  0. - 0.12422462089559504*FddAmmm["8", 7] + 0.22815520534881975*
    FddAmpp["8", 7] - 0.026355677396284877*FddBmmm["8", 7] - 
   0.02635567739628488*FddBmmp["8", 7] + 0.03966808946946722*
    FddBmpm["8", 7] + 0.039668089469467226*FddBmpp["8", 7] + 
   0.0010691304844203664*FedAm["1", 1, "8", 7] + 
   0.0010789823941005305*FedBm["1", 1, "8", 7] - 
   0.04866386080409113*FudAmm["1", 1, "8", 7] + 
   0.027563717187797376*FudAmp["1", 1, "8", 7] + 
   1.1116456340486558*FudBmm["1", 1, "8", 7] - 
   0.8728630750934021*FudBmp["1", 1, "8", 7], 
 FddAmpp["8", 8] -> 0. + 0.01735823800409653*FddAmmm["8", 8] + 
   0.8239169381716874*FddAmpp["8", 8] + 0.0036138182317240488*
    FddBmmm["8", 8] + 0.0036138182317240496*FddBmmp["8", 8] - 
   0.006272615213013643*FddBmpm["8", 8] - 0.006272615213013644*
    FddBmpp["8", 8] - 0.0006862198877502726*FedAm["1", 1, "8", 8] - 
   0.0006913721388350919*FedBm["1", 1, "8", 8] + 
   0.0076606224157259855*FudAmm["1", 1, "8", 8] - 
   0.002591715010112833*FudAmp["1", 1, "8", 8] + 
   0.00691140832134321*FudBmm["1", 1, "8", 8] - 
   0.00783953200764598*FudBmp["1", 1, "8", 8], 
 FddAmmm["8", 8] -> 0. + 1.3296031804044552*FddAmmm["8", 8] + 
   0.034641010246668234*FddAmpp["8", 8] - 0.0044348574557886026*
    FddBmmm["8", 8] - 0.004434857455788603*FddBmmp["8", 8] + 
   0.006053269136505243*FddBmpm["8", 8] + 0.006053269136505243*
    FddBmpp["8", 8] - 0.0004170515029287504*FedAm["1", 1, "8", 8] - 
   0.0004199073624636183*FedBm["1", 1, "8", 8] - 
   0.007171167202742339*FudAmm["1", 1, "8", 8] + 
   0.00562722210823339*FudAmp["1", 1, "8", 8] - 
   0.006577463721946571*FudBmm["1", 1, "8", 8] + 
   0.011264201368928457*FudBmp["1", 1, "8", 8], 
 FddBmpp["8", 8] -> 0. + 0.08386899029622827*FddAmmm["8", 8] - 
   0.15832799962158114*FddAmpp["8", 8] + 0.017703304803668846*
    FddBmmm["8", 8] - 0.15022465984195701*FddBmmp["8", 8] - 
   0.027142553504778177*FddBmpm["8", 8] + 1.573932187749592*FddBmpp["8", 8] - 
   0.0013814393642975706*FedAm["1", 1, "8", 8] - 
   0.0013909776891314048*FedBm["1", 1, "8", 8] + 
   0.0337520979965288*FudAmm["1", 1, "8", 8] - 0.017616424280615214*
    FudAmp["1", 1, "8", 8] + 0.030898541292439276*FudBmm["1", 1, "8", 8] - 
   0.039416471910138036*FudBmp["1", 1, "8", 8], 
 FddBmmp["8", 8] -> 0. - 0.15467978778521982*FddAmmm["8", 8] + 
   0.2738793771884542*FddAmpp["8", 8] - 0.033050557878824174*
    FddBmmm["8", 8] + 1.1314114752969193*FddBmmp["8", 8] + 
   0.04724297185939343*FddBmpm["8", 8] - 0.8931536301561116*FddBmpp["8", 8] - 
   0.0008054949547095948*FedAm["1", 1, "8", 8] - 
   0.0008122718548890522*FedBm["1", 1, "8", 8] - 
   0.057274778832739515*FudAmm["1", 1, "8", 8] + 
   0.038398817951160576*FudAmp["1", 1, "8", 8] - 
   0.05255238990076753*FudBmm["1", 1, "8", 8] + 
   0.07959437114189191*FudBmp["1", 1, "8", 8], 
 FddBmpm["8", 8] -> 0. + 0.08386899029622827*FddAmmm["8", 8] - 
   0.1583279996215812*FddAmpp["8", 8] - 0.15022465984195701*FddBmmm["8", 8] + 
   0.01770330480366885*FddBmmp["8", 8] + 1.573932187749592*FddBmpm["8", 8] - 
   0.027142553504778177*FddBmpp["8", 8] - 0.0013814393642975708*
    FedAm["1", 1, "8", 8] - 0.0013909776891314048*FedBm["1", 1, "8", 8] + 
   0.0337520979965288*FudAmm["1", 1, "8", 8] - 0.017616424280615214*
    FudAmp["1", 1, "8", 8] + 0.030898541292439276*FudBmm["1", 1, "8", 8] - 
   0.039416471910138036*FudBmp["1", 1, "8", 8], 
 FddBmmm["8", 8] -> 0. - 0.15467978778521974*FddAmmm["8", 8] + 
   0.27387937718845423*FddAmpp["8", 8] + 1.131411475296919*FddBmmm["8", 8] - 
   0.033050557878824174*FddBmmp["8", 8] - 0.8931536301561116*
    FddBmpm["8", 8] + 0.047242971859393426*FddBmpp["8", 8] - 
   0.0008054949547095948*FedAm["1", 1, "8", 8] - 
   0.0008122718548890522*FedBm["1", 1, "8", 8] - 
   0.05727477883273951*FudAmm["1", 1, "8", 8] + 
   0.038398817951160576*FudAmp["1", 1, "8", 8] - 
   0.052552389900767535*FudBmm["1", 1, "8", 8] + 
   0.07959437114189188*FudBmp["1", 1, "8", 8], 
 FedAm["1", 1, "8", 8] -> 0. - 0.006422225153356204*FddAmmm["8", 8] - 
   0.02240315725556961*FddAmpp["8", 8] - 0.0022222012822842004*
    FddBmmm["8", 8] - 0.0022222012822842004*FddBmmp["8", 8] - 
   0.004897696869178877*FddBmpm["8", 8] - 0.004897696869178877*
    FddBmpp["8", 8] + 0.9857692303386685*FedAm["1", 1, "8", 8] - 
   0.007096043690647828*FedBm["1", 1, "8", 8] + 
   0.008256710370222185*FudAmm["1", 1, "8", 8] + 
   0.015029762236525156*FudAmp["1", 1, "8", 8] + 
   0.007053032166091034*FudBmm["1", 1, "8", 8] + 
   0.016170314527933872*FudBmp["1", 1, "8", 8], 
 FedBm["1", 1, "8", 8] -> 0. - 0.0064661792087243215*FddAmmm["8", 8] - 
   0.02257136410048037*FddAmpp["8", 8] - 0.0022387588489301484*
    FddBmmm["8", 8] - 0.0022387588489301484*FddBmmp["8", 8] - 
   0.004932769156450535*FddBmpm["8", 8] - 0.004932769156450535*
    FddBmpp["8", 8] - 0.007096043690647826*FedAm["1", 1, "8", 8] + 
   1.0000904473907657*FedBm["1", 1, "8", 8] + 0.008315180096457866*
    FudAmm["1", 1, "8", 8] + 0.015140075841965165*FudAmp["1", 1, "8", 8] + 
   0.0071061759381698475*FudBmm["1", 1, "8", 8] + 
   0.016285566793969822*FudBmp["1", 1, "8", 8], 
 FudAmp["1", 1, "8", 8] -> 0. + 0.051042171897361203*FddAmmm["8", 8] - 
   0.08202645547783068*FddAmpp["8", 8] + 0.011064016852046379*
    FddBmmm["8", 8] + 0.01106401685204638*FddBmmp["8", 8] - 
   0.014656459260538128*FddBmpm["8", 8] - 0.014656459260538128*
    FddBmpp["8", 8] + 0.0016360573939626206*FedAm["1", 1, "8", 8] + 
   0.0016486056034146152*FedBm["1", 1, "8", 8] - 
   0.09336160253244635*FudAmm["1", 1, "8", 8] + 
   0.7937440514999476*FudAmp["1", 1, "8", 8] + 0.015523778952762881*
    FudBmm["1", 1, "8", 8] - 0.029443448226952777*FudBmp["1", 1, "8", 8], 
 FudAmm["1", 1, "8", 8] -> 0. - 0.10844627646698632*FddAmmm["8", 8] + 
   0.20499870132376563*FddAmpp["8", 8] - 0.022778929028286515*
    FddBmmm["8", 8] - 0.02277892902828651*FddBmmp["8", 8] + 
   0.03666119296293436*FddBmpm["8", 8] + 0.03666119296293436*
    FddBmpp["8", 8] + 0.0025631640339651477*FedAm["1", 1, "8", 8] + 
   0.0025803283491253205*FedBm["1", 1, "8", 8] + 
   1.3700883275447238*FudAmm["1", 1, "8", 8] + 
   0.2960565826401405*FudAmp["1", 1, "8", 8] - 0.04095127230858148*
    FudBmm["1", 1, "8", 8] + 0.05085734103065904*FudBmp["1", 1, "8", 8], 
 FudBmp["1", 1, "8", 8] -> 0. + 0.0713924717017923*FddAmmm["8", 8] - 
   0.11757884829569792*FddAmpp["8", 8] + 0.015512065922802801*
    FddBmmm["8", 8] + 0.015512065922802801*FddBmmp["8", 8] - 
   0.019664358605729883*FddBmpm["8", 8] - 0.019664358605729883*
    FddBmpp["8", 8] + 0.002377933606433032*FedAm["1", 1, "8", 8] + 
   0.0023941013491808457*FedBm["1", 1, "8", 8] + 
   0.023378542192505226*FudAmm["1", 1, "8", 8] - 
   0.021803512779656416*FudAmp["1", 1, "8", 8] - 
   0.14511024169441072*FudBmm["1", 1, "8", 8] + 
   1.5494795243378414*FudBmp["1", 1, "8", 8], 
 FudBmm["1", 1, "8", 8] -> 0. - 0.12422462089559501*FddAmmm["8", 8] + 
   0.2281552053488197*FddAmpp["8", 8] - 0.026355677396284867*
    FddBmmm["8", 8] - 0.02635567739628487*FddBmmp["8", 8] + 
   0.03966808946946721*FddBmpm["8", 8] + 0.03966808946946721*
    FddBmpp["8", 8] + 0.0010691304844203664*FedAm["1", 1, "8", 8] + 
   0.0010789823941005302*FedBm["1", 1, "8", 8] - 
   0.04866386080409111*FudAmm["1", 1, "8", 8] + 
   0.027563717187797366*FudAmp["1", 1, "8", 8] + 
   1.1116456340486556*FudBmm["1", 1, "8", 8] - 
   0.8728630750934017*FudBmp["1", 1, "8", 8], 
 FddAmpp["1", 1] -> 0. - 0.044170350036406764*FddAmmm["1", 1] + 
   0.8034107817004287*FddAmpp["1", 1] - 0.0008722399397159618*
    FedAm["1", 1, "1", 1] - 0.0008787625448782382*FedBm["1", 1, "1", 1] - 
   1.7211277136827184*^-8*FeeAmpp["1", 1] - 3.579081970143357*^-6*
    FeuAm["1", 1, "1", 1] - 3.569453007083474*^-6*FeuBm["1", 1, "1", 1] + 
   0.009782014995967743*FudAmm["1", 1, "1", 1] - 
   0.00334488761135475*FudAmp["1", 1, "1", 1] + 
   0.008755943655562459*FudBmm["1", 1, "1", 1] - 
   0.009910490881087131*FudBmp["1", 1, "1", 1] + 
   0.00013767384964254585*FuuAmmm["1", 1] - 0.00017379805168276228*
    FuuAmpp["1", 1], FddAmmm["1", 1] -> 
  0. + 1.2674980399262927*FddAmmm["1", 1] - 0.08816183508172162*
    FddAmpp["1", 1] + 0.0008273659148902652*FedAm["1", 1, "1", 1] + 
   0.0008330439053528901*FedBm["1", 1, "1", 1] + 
   1.4179061014003174*^-8*FeeAmpp["1", 1] - 5.725674082654315*^-6*
    FeuAm["1", 1, "1", 1] - 5.66952252204748*^-6*FeuBm["1", 1, "1", 1] + 
   0.014492247239766547*FudAmm["1", 1, "1", 1] - 
   0.011363836346540245*FudAmp["1", 1, "1", 1] + 
   0.013163909521091626*FudBmm["1", 1, "1", 1] - 
   0.02250355317625366*FudBmp["1", 1, "1", 1] + 0.00024580123827197406*
    FuuAmmm["1", 1] - 0.00031894646531737254*FuuAmpp["1", 1], 
 FedAm["1", 1, "1", 1] -> 0. + 0.012767582325804603*FddAmmm["1", 1] - 
   0.028435901292488342*FddAmpp["1", 1] + 0.9834258246471507*
    FedAm["1", 1, "1", 1] - 0.004735623210877856*FedBm["1", 1, "1", 1] - 
   0.0075981471383690154*FeeAmpp["1", 1] + 0.003868539959433262*
    FeuAm["1", 1, "1", 1] - 0.0038129772383422903*FeuBm["1", 1, "1", 1] + 
   0.008242141840468356*FudAmm["1", 1, "1", 1] + 
   0.015041368371910146*FudAmp["1", 1, "1", 1] + 
   0.007093806221986999*FudBmm["1", 1, "1", 1] + 
   0.016120923858408142*FudBmp["1", 1, "1", 1] - 
   0.00008973820187683656*FuuAmmm["1", 1] + 0.00014103513732324318*
    FuuAmpp["1", 1], FedBm["1", 1, "1", 1] -> 
  0. + 0.012855100069125162*FddAmmm["1", 1] - 0.028648654620636278*
    FddAmpp["1", 1] - 0.00473562321087786*FedAm["1", 1, "1", 1] + 
   0.9977129509672856*FedBm["1", 1, "1", 1] + 0.007653415835881891*
    FeeAmpp["1", 1] - 0.003896483356586178*FeuAm["1", 1, "1", 1] + 
   0.003840704525664278*FeuBm["1", 1, "1", 1] + 
   0.008300654046501108*FudAmm["1", 1, "1", 1] + 
   0.015151899789993926*FudAmp["1", 1, "1", 1] + 
   0.007146828382663243*FudBmm["1", 1, "1", 1] + 
   0.016235470581122784*FudBmp["1", 1, "1", 1] - 
   0.0000906608485678299*FuuAmmm["1", 1] + 0.00013956589040732718*
    FuuAmpp["1", 1], FeeAmpp["1", 1] -> 
  0. + 1.6432667485339252*^-7*FddAmmm["1", 1] - 4.2038274307646405*^-7*
    FddAmpp["1", 1] - 0.005698610353776756*FedAm["1", 1, "1", 1] + 
   0.005740061876911424*FedBm["1", 1, "1", 1] + 
   0.9601198458504373*FeeAmpp["1", 1] + 0.009407573392899047*
    FeuAm["1", 1, "1", 1] - 0.009272191293894705*FeuBm["1", 1, "1", 1] - 
   1.0975819538572584*^-7*FudAmm["1", 1, "1", 1] - 
   2.1653211226860527*^-7*FudAmp["1", 1, "1", 1] + 
   3.1257188500048176*^-7*FudBmm["1", 1, "1", 1] + 
   6.661786508779598*^-7*FudBmp["1", 1, "1", 1] + 
   7.608575272070584*^-7*FuuAmmm["1", 1] + 2.367331750324723*^-6*
    FuuAmpp["1", 1], FeuAm["1", 1, "1", 1] -> 
  0. - 0.00006510925292126256*FddAmmm["1", 1] - 0.00008229108549867231*
    FddAmpp["1", 1] + 0.0038685399598138164*FedAm["1", 1, "1", 1] - 
   0.003896483356204256*FedBm["1", 1, "1", 1] + 
   0.012543431190532061*FeeAmpp["1", 1] + 1.0009471163051764*
    FeuAm["1", 1, "1", 1] - 0.0007974881458933304*FeuBm["1", 1, "1", 1] - 
   0.005000075806490425*FudAmm["1", 1, "1", 1] - 
   0.009378312795391364*FudAmp["1", 1, "1", 1] + 
   0.004287635897138517*FudBmm["1", 1, "1", 1] + 
   0.010105903011988252*FudBmp["1", 1, "1", 1] + 
   0.018200725302493934*FuuAmmm["1", 1] + 0.049541637985960923*
    FuuAmpp["1", 1], FeuBm["1", 1, "1", 1] -> 
  0. - 0.00006446206010424779*FddAmmm["1", 1] - 0.00008230002272199655*
    FddAmpp["1", 1] - 0.0038129772379644528*FedAm["1", 1, "1", 1] + 
   0.0038407045260434765*FedBm["1", 1, "1", 1] - 
   0.012362921725192938*FeeAmpp["1", 1] - 0.0007974881458933324*
    FeuAm["1", 1, "1", 1] + 0.9724856724739871*FeuBm["1", 1, "1", 1] - 
   0.004929607326492175*FudAmm["1", 1, "1", 1] - 
   0.009242781606327953*FudAmp["1", 1, "1", 1] + 
   0.004223763554722879*FudBmm["1", 1, "1", 1] + 
   0.009964747110076567*FudBmp["1", 1, "1", 1] + 
   0.017954305232798985*FuuAmmm["1", 1] + 0.04880904723330559*
    FuuAmpp["1", 1], FuuAmpp["1", 1] -> 
  0. - 0.0001684265099513466*FddAmmm["1", 1] - 0.000174097416483782*
    FddAmpp["1", 1] + 6.105562393225317*^-6*FedAm["1", 1, "1", 1] + 
   6.06901092006329*^-6*FedBm["1", 1, "1", 1] + 9.674143932270226*^-8*
    FeeAmpp["1", 1] + 0.0015188491400375274*FeuAm["1", 1, "1", 1] + 
   0.0014963964883576205*FeuBm["1", 1, "1", 1] + 
   0.010284478932710714*FudAmm["1", 1, "1", 1] - 
   0.003506815405376888*FudAmp["1", 1, "1", 1] - 
   0.009237476003702694*FudBmm["1", 1, "1", 1] + 
   0.010452405165346772*FudBmp["1", 1, "1", 1] + 
   0.023900471188979592*FuuAmmm["1", 1] + 0.8033452215458999*FuuAmpp["1", 1], 
 FuuAmmm["1", 1] -> 0. + 0.0002459172314122669*FddAmmm["1", 1] + 
   0.0002612652911805389*FddAmpp["1", 1] - 7.889881414010008*^-6*
    FedAm["1", 1, "1", 1] - 7.95966455951961*^-6*FedBm["1", 1, "1", 1] + 
   6.586527939401472*^-8*FeeAmpp["1", 1] + 0.0011803665920228402*
    FeuAm["1", 1, "1", 1] + 0.0011643709416413015*FeuBm["1", 1, "1", 1] - 
   0.012477499755891406*FudAmm["1", 1, "1", 1] + 
   0.009795882394783621*FudAmp["1", 1, "1", 1] + 
   0.011382015119222632*FudBmm["1", 1, "1", 1] - 
   0.019443882756503834*FudBmp["1", 1, "1", 1] + 
   1.2972820377816359*FuuAmmm["1", 1] + 0.047355608373651895*FuuAmpp["1", 1], 
 FudAmp["1", 1, "1", 1] -> 0. - 0.10312879366996952*FddAmmm["1", 1] - 
   0.10501761398818316*FddAmpp["1", 1] + 0.0016451916857702451*
    FedAm["1", 1, "1", 1] + 0.0016577957477441937*FedBm["1", 1, "1", 1] - 
   3.5206520291724796*^-8*FeeAmpp["1", 1] - 0.0010693569538611065*
    FeuAm["1", 1, "1", 1] - 0.0010534366765297658*FeuBm["1", 1, "1", 1] - 
   0.06547128302424256*FudAmm["1", 1, "1", 1] + 
   0.775003254537775*FudAmp["1", 1, "1", 1] - 0.009594608416465892*
    FudBmm["1", 1, "1", 1] + 0.010571197912070847*FudBmp["1", 1, "1", 1] + 
   0.08878133605868858*FuuAmmm["1", 1] - 0.11016442618583526*FuuAmpp["1", 1], 
 FudAmm["1", 1, "1", 1] -> 0. + 0.21913191770821072*FddAmmm["1", 1] + 
   0.26201470890009765*FddAmpp["1", 1] + 0.002543754445187891*
    FedAm["1", 1, "1", 1] + 0.002560870734329217*FedBm["1", 1, "1", 1] - 
   3.8392762067117596*^-8*FeeAmpp["1", 1] - 0.0014616391817638703*
    FeuAm["1", 1, "1", 1] - 0.0014419266542919822*FeuBm["1", 1, "1", 1] + 
   1.3052694018835058*FudAmm["1", 1, "1", 1] + 0.33360434511473713*
    FudAmp["1", 1, "1", 1] + 0.017486520650059314*FudBmm["1", 1, "1", 1] - 
   0.032111885502473445*FudBmp["1", 1, "1", 1] - 
   0.1886160193377589*FuuAmmm["1", 1] + 0.27505775446503017*FuuAmpp["1", 1], 
 FudBmp["1", 1, "1", 1] -> 0. - 0.1427196640492834*FddAmmm["1", 1] - 
   0.14884618435746327*FddAmpp["1", 1] + 0.0023459079279877014*
    FedAm["1", 1, "1", 1] + 0.002361883671642916*FedBm["1", 1, "1", 1] + 
   1.2317699609853278*^-7*FeeAmpp["1", 1] + 0.001524955199417057*
    FeuAm["1", 1, "1", 1] + 0.001504699718201431*FeuBm["1", 1, "1", 1] - 
   0.014754008106937102*FudAmm["1", 1, "1", 1] + 
   0.005340382292998756*FudAmp["1", 1, "1", 1] - 
   0.1099834693245241*FudBmm["1", 1, "1", 1] + 
   1.4954379021206503*FudBmp["1", 1, "1", 1] - 0.12328974797087688*
    FuuAmmm["1", 1] + 0.1567668638499241*FuuAmpp["1", 1], 
 FudBmm["1", 1, "1", 1] -> 0. + 0.24841756446471142*FddAmmm["1", 1] + 
   0.2889380693044084*FddAmpp["1", 1] + 0.0011297336655333703*
    FedAm["1", 1, "1", 1] + 0.0011397579106796874*FedBm["1", 1, "1", 1] + 
   8.046967395313703*^-8*FeeAmpp["1", 1] + 0.0005626155153838552*
    FeuAm["1", 1, "1", 1] + 0.0005517377714903687*FeuBm["1", 1, "1", 1] + 
   0.022751215679039424*FudAmm["1", 1, "1", 1] - 
   0.0165953125836921*FudAmp["1", 1, "1", 1] + 
   1.0461230695541506*FudBmm["1", 1, "1", 1] - 
   0.7788631389247125*FudBmp["1", 1, "1", 1] + 
   0.2146229439135981*FuuAmmm["1", 1] - 0.30435799978328365*FuuAmpp["1", 1], 
 FddBmpp["10", 1] -> 0. - 0.16792796464562595*FddBmmp["10", 1] + 
   1.6010747412543709*FddBmpp["10", 1], FddBmmp["10", 1] -> 
  0. + 1.1644620331757431*FddBmmp["10", 1] - 0.9403966020155051*
    FddBmpp["10", 1], FddBmpp["10", 2] -> 
  0. - 0.16792796464562595*FddBmmp["10", 2] + 1.6010747412543709*
    FddBmpp["10", 2], FddBmmp["10", 2] -> 
  0. + 1.1644620331757431*FddBmmp["10", 2] - 0.9403966020155051*
    FddBmpp["10", 2], FddBmpp["10", 3] -> 
  0. - 0.16792796464562595*FddBmmp["10", 3] + 1.6010747412543709*
    FddBmpp["10", 3], FddBmmp["10", 3] -> 
  0. + 1.1644620331757431*FddBmmp["10", 3] - 0.9403966020155051*
    FddBmpp["10", 3], FddBmpp["10", 4] -> 
  0. - 0.16792796464562595*FddBmmp["10", 4] + 1.6010747412543709*
    FddBmpp["10", 4], FddBmmp["10", 4] -> 
  0. + 1.1644620331757431*FddBmmp["10", 4] - 0.9403966020155051*
    FddBmpp["10", 4], FddBmpp["10", 5] -> 
  0. - 0.16792796464562595*FddBmmp["10", 5] + 1.6010747412543709*
    FddBmpp["10", 5], FddBmmp["10", 5] -> 
  0. + 1.1644620331757431*FddBmmp["10", 5] - 0.9403966020155051*
    FddBmpp["10", 5], FddBmpp["10", 6] -> 
  0. - 0.16792796464562595*FddBmmp["10", 6] + 1.6010747412543709*
    FddBmpp["10", 6], FddBmmp["10", 6] -> 
  0. + 1.1644620331757431*FddBmmp["10", 6] - 0.9403966020155051*
    FddBmpp["10", 6], FddBmpp["10", 7] -> 
  0. - 0.16792796464562595*FddBmmp["10", 7] + 1.6010747412543709*
    FddBmpp["10", 7], FddBmmp["10", 7] -> 
  0. + 1.1644620331757431*FddBmmp["10", 7] - 0.9403966020155051*
    FddBmpp["10", 7], FddBmpp["10", 8] -> 
  0. - 0.16792796464562595*FddBmmp["10", 8] + 1.6010747412543709*
    FddBmpp["10", 8], FddBmmp["10", 8] -> 
  0. + 1.1644620331757431*FddBmmp["10", 8] - 0.9403966020155051*
    FddBmpp["10", 8], FddBmpp["10", 9] -> 
  0. - 0.16792796464562595*FddBmmp["10", 9] + 1.6010747412543709*
    FddBmpp["10", 9], FddBmmp["10", 9] -> 
  0. + 1.1644620331757431*FddBmmp["10", 9] - 0.9403966020155051*
    FddBmpp["10", 9], FddBmpp["10", 10] -> 
  0. - 0.16792796464562595*FddBmmp["10", 10] + 
   1.6010747412543709*FddBmpp["10", 10], FddBmmp["10", 10] -> 
  0. + 1.1644620331757431*FddBmmp["10", 10] - 0.9403966020155051*
    FddBmpp["10", 10], FddBmpm["10bar", 1] -> 
  0. - 0.16792796464562595*FddBmmm["10bar", 1] + 
   1.6010747412543709*FddBmpm["10bar", 1], FddBmmm["10bar", 1] -> 
  0. + 1.1644620331757431*FddBmmm["10bar", 1] - 
   0.9403966020155051*FddBmpm["10bar", 1], FddBmpm["10bar", 2] -> 
  0. - 0.16792796464562595*FddBmmm["10bar", 2] + 
   1.6010747412543709*FddBmpm["10bar", 2], FddBmmm["10bar", 2] -> 
  0. + 1.1644620331757431*FddBmmm["10bar", 2] - 
   0.9403966020155051*FddBmpm["10bar", 2], FddBmpm["10bar", 3] -> 
  0. - 0.16792796464562595*FddBmmm["10bar", 3] + 
   1.6010747412543709*FddBmpm["10bar", 3], FddBmmm["10bar", 3] -> 
  0. + 1.1644620331757431*FddBmmm["10bar", 3] - 
   0.9403966020155051*FddBmpm["10bar", 3], FddBmpm["10bar", 4] -> 
  0. - 0.16792796464562595*FddBmmm["10bar", 4] + 
   1.6010747412543709*FddBmpm["10bar", 4], FddBmmm["10bar", 4] -> 
  0. + 1.1644620331757431*FddBmmm["10bar", 4] - 
   0.9403966020155051*FddBmpm["10bar", 4], FddBmpm["10bar", 5] -> 
  0. - 0.16792796464562595*FddBmmm["10bar", 5] + 
   1.6010747412543709*FddBmpm["10bar", 5], FddBmmm["10bar", 5] -> 
  0. + 1.1644620331757431*FddBmmm["10bar", 5] - 
   0.9403966020155051*FddBmpm["10bar", 5], FddBmpm["10bar", 6] -> 
  0. - 0.16792796464562595*FddBmmm["10bar", 6] + 
   1.6010747412543709*FddBmpm["10bar", 6], FddBmmm["10bar", 6] -> 
  0. + 1.1644620331757431*FddBmmm["10bar", 6] - 
   0.9403966020155051*FddBmpm["10bar", 6], FddBmpm["10bar", 7] -> 
  0. - 0.16792796464562595*FddBmmm["10bar", 7] + 
   1.6010747412543709*FddBmpm["10bar", 7], FddBmmm["10bar", 7] -> 
  0. + 1.1644620331757431*FddBmmm["10bar", 7] - 
   0.9403966020155051*FddBmpm["10bar", 7], FddBmpm["10bar", 8] -> 
  0. - 0.16792796464562595*FddBmmm["10bar", 8] + 
   1.6010747412543709*FddBmpm["10bar", 8], FddBmmm["10bar", 8] -> 
  0. + 1.1644620331757431*FddBmmm["10bar", 8] - 
   0.9403966020155051*FddBmpm["10bar", 8], FddBmpm["10bar", 9] -> 
  0. - 0.16792796464562595*FddBmmm["10bar", 9] + 
   1.6010747412543709*FddBmpm["10bar", 9], FddBmmm["10bar", 9] -> 
  0. + 1.1644620331757431*FddBmmm["10bar", 9] - 
   0.9403966020155051*FddBmpm["10bar", 9], FddBmpm["10bar", 10] -> 
  0. - 0.16792796464562595*FddBmmm["10bar", 10] + 
   1.6010747412543709*FddBmpm["10bar", 10], FddBmmm["10bar", 10] -> 
  0. + 1.1644620331757431*FddBmmm["10bar", 10] - 
   0.9403966020155051*FddBmpm["10bar", 10], FedAp["8", 1, "8", 1] -> 
  0. + 0.9928139440650018*FedAp["8", 1, "8", 1], 
 FedBp["8", 1, "8", 1] -> 0. + 1.0072380691044445*FedBp["8", 1, "8", 1], 
 FedAm["8", 1, "8", 1] -> 0. + 0.9928139440650018*FedAm["8", 1, "8", 1], 
 FedBm["8", 1, "8", 1] -> 0. + 1.0072380691044445*FedBm["8", 1, "8", 1], 
 FedAp["8", 2, "8", 1] -> 0. + 0.9928139440650018*FedAp["8", 2, "8", 1], 
 FedBp["8", 2, "8", 1] -> 0. + 1.0072380691044445*FedBp["8", 2, "8", 1], 
 FedAm["8", 2, "8", 1] -> 0. + 0.9928139440650018*FedAm["8", 2, "8", 1], 
 FedBm["8", 2, "8", 1] -> 0. + 1.0072380691044445*FedBm["8", 2, "8", 1], 
 FedAp["8", 3, "8", 1] -> 0. + 0.9928139440650018*FedAp["8", 3, "8", 1], 
 FedBp["8", 3, "8", 1] -> 0. + 1.0072380691044445*FedBp["8", 3, "8", 1], 
 FedAm["8", 3, "8", 1] -> 0. + 0.9928139440650018*FedAm["8", 3, "8", 1], 
 FedBm["8", 3, "8", 1] -> 0. + 1.0072380691044445*FedBm["8", 3, "8", 1], 
 FedAp["8", 4, "8", 1] -> 0. + 0.9928139440650018*FedAp["8", 4, "8", 1], 
 FedBp["8", 4, "8", 1] -> 0. + 1.0072380691044445*FedBp["8", 4, "8", 1], 
 FedAm["8", 4, "8", 1] -> 0. + 0.9928139440650018*FedAm["8", 4, "8", 1], 
 FedBm["8", 4, "8", 1] -> 0. + 1.0072380691044445*FedBm["8", 4, "8", 1], 
 FedAp["8", 5, "8", 1] -> 0. + 0.9928139440650018*FedAp["8", 5, "8", 1], 
 FedBp["8", 5, "8", 1] -> 0. + 1.0072380691044445*FedBp["8", 5, "8", 1], 
 FedAm["8", 5, "8", 1] -> 0. + 0.9928139440650018*FedAm["8", 5, "8", 1], 
 FedBm["8", 5, "8", 1] -> 0. + 1.0072380691044445*FedBm["8", 5, "8", 1], 
 FedAp["8", 6, "8", 1] -> 0. + 0.9928139440650018*FedAp["8", 6, "8", 1], 
 FedBp["8", 6, "8", 1] -> 0. + 1.0072380691044445*FedBp["8", 6, "8", 1], 
 FedAm["8", 6, "8", 1] -> 0. + 0.9928139440650018*FedAm["8", 6, "8", 1], 
 FedBm["8", 6, "8", 1] -> 0. + 1.0072380691044445*FedBm["8", 6, "8", 1], 
 FedAp["8", 7, "8", 1] -> 0. + 0.9928139440650018*FedAp["8", 7, "8", 1], 
 FedBp["8", 7, "8", 1] -> 0. + 1.0072380691044445*FedBp["8", 7, "8", 1], 
 FedAm["8", 7, "8", 1] -> 0. + 0.9928139440650018*FedAm["8", 7, "8", 1], 
 FedBm["8", 7, "8", 1] -> 0. + 1.0072380691044445*FedBm["8", 7, "8", 1], 
 FedAp["8", 8, "8", 1] -> 0. + 0.9928139440650018*FedAp["8", 8, "8", 1], 
 FedBp["8", 8, "8", 1] -> 0. + 1.0072380691044445*FedBp["8", 8, "8", 1], 
 FedAm["8", 8, "8", 1] -> 0. + 0.9928139440650018*FedAm["8", 8, "8", 1], 
 FedBm["8", 8, "8", 1] -> 0. + 1.0072380691044445*FedBm["8", 8, "8", 1], 
 FedAp["8", 1, "8", 2] -> 0. + 0.9928139440650018*FedAp["8", 1, "8", 2], 
 FedBp["8", 1, "8", 2] -> 0. + 1.0072380691044445*FedBp["8", 1, "8", 2], 
 FedAm["8", 1, "8", 2] -> 0. + 0.9928139440650018*FedAm["8", 1, "8", 2], 
 FedBm["8", 1, "8", 2] -> 0. + 1.0072380691044445*FedBm["8", 1, "8", 2], 
 FedAp["8", 2, "8", 2] -> 0. + 0.9928139440650018*FedAp["8", 2, "8", 2], 
 FedBp["8", 2, "8", 2] -> 0. + 1.0072380691044445*FedBp["8", 2, "8", 2], 
 FedAm["8", 2, "8", 2] -> 0. + 0.9928139440650018*FedAm["8", 2, "8", 2], 
 FedBm["8", 2, "8", 2] -> 0. + 1.0072380691044445*FedBm["8", 2, "8", 2], 
 FedAp["8", 3, "8", 2] -> 0. + 0.9928139440650018*FedAp["8", 3, "8", 2], 
 FedBp["8", 3, "8", 2] -> 0. + 1.0072380691044445*FedBp["8", 3, "8", 2], 
 FedAm["8", 3, "8", 2] -> 0. + 0.9928139440650018*FedAm["8", 3, "8", 2], 
 FedBm["8", 3, "8", 2] -> 0. + 1.0072380691044445*FedBm["8", 3, "8", 2], 
 FedAp["8", 4, "8", 2] -> 0. + 0.9928139440650018*FedAp["8", 4, "8", 2], 
 FedBp["8", 4, "8", 2] -> 0. + 1.0072380691044445*FedBp["8", 4, "8", 2], 
 FedAm["8", 4, "8", 2] -> 0. + 0.9928139440650018*FedAm["8", 4, "8", 2], 
 FedBm["8", 4, "8", 2] -> 0. + 1.0072380691044445*FedBm["8", 4, "8", 2], 
 FedAp["8", 5, "8", 2] -> 0. + 0.9928139440650018*FedAp["8", 5, "8", 2], 
 FedBp["8", 5, "8", 2] -> 0. + 1.0072380691044445*FedBp["8", 5, "8", 2], 
 FedAm["8", 5, "8", 2] -> 0. + 0.9928139440650018*FedAm["8", 5, "8", 2], 
 FedBm["8", 5, "8", 2] -> 0. + 1.0072380691044445*FedBm["8", 5, "8", 2], 
 FedAp["8", 6, "8", 2] -> 0. + 0.9928139440650018*FedAp["8", 6, "8", 2], 
 FedBp["8", 6, "8", 2] -> 0. + 1.0072380691044445*FedBp["8", 6, "8", 2], 
 FedAm["8", 6, "8", 2] -> 0. + 0.9928139440650018*FedAm["8", 6, "8", 2], 
 FedBm["8", 6, "8", 2] -> 0. + 1.0072380691044445*FedBm["8", 6, "8", 2], 
 FedAp["8", 7, "8", 2] -> 0. + 0.9928139440650018*FedAp["8", 7, "8", 2], 
 FedBp["8", 7, "8", 2] -> 0. + 1.0072380691044445*FedBp["8", 7, "8", 2], 
 FedAm["8", 7, "8", 2] -> 0. + 0.9928139440650018*FedAm["8", 7, "8", 2], 
 FedBm["8", 7, "8", 2] -> 0. + 1.0072380691044445*FedBm["8", 7, "8", 2], 
 FedAp["8", 8, "8", 2] -> 0. + 0.9928139440650018*FedAp["8", 8, "8", 2], 
 FedBp["8", 8, "8", 2] -> 0. + 1.0072380691044445*FedBp["8", 8, "8", 2], 
 FedAm["8", 8, "8", 2] -> 0. + 0.9928139440650018*FedAm["8", 8, "8", 2], 
 FedBm["8", 8, "8", 2] -> 0. + 1.0072380691044445*FedBm["8", 8, "8", 2], 
 FedAp["8", 1, "8", 3] -> 0. + 0.9928139440650018*FedAp["8", 1, "8", 3], 
 FedBp["8", 1, "8", 3] -> 0. + 1.0072380691044445*FedBp["8", 1, "8", 3], 
 FedAm["8", 1, "8", 3] -> 0. + 0.9928139440650018*FedAm["8", 1, "8", 3], 
 FedBm["8", 1, "8", 3] -> 0. + 1.0072380691044445*FedBm["8", 1, "8", 3], 
 FedAp["8", 2, "8", 3] -> 0. + 0.9928139440650018*FedAp["8", 2, "8", 3], 
 FedBp["8", 2, "8", 3] -> 0. + 1.0072380691044445*FedBp["8", 2, "8", 3], 
 FedAm["8", 2, "8", 3] -> 0. + 0.9928139440650018*FedAm["8", 2, "8", 3], 
 FedBm["8", 2, "8", 3] -> 0. + 1.0072380691044445*FedBm["8", 2, "8", 3], 
 FedAp["8", 3, "8", 3] -> 0. + 0.9928139440650018*FedAp["8", 3, "8", 3], 
 FedBp["8", 3, "8", 3] -> 0. + 1.0072380691044445*FedBp["8", 3, "8", 3], 
 FedAm["8", 3, "8", 3] -> 0. + 0.9928139440650018*FedAm["8", 3, "8", 3], 
 FedBm["8", 3, "8", 3] -> 0. + 1.0072380691044445*FedBm["8", 3, "8", 3], 
 FedAp["8", 4, "8", 3] -> 0. + 0.9928139440650018*FedAp["8", 4, "8", 3], 
 FedBp["8", 4, "8", 3] -> 0. + 1.0072380691044445*FedBp["8", 4, "8", 3], 
 FedAm["8", 4, "8", 3] -> 0. + 0.9928139440650018*FedAm["8", 4, "8", 3], 
 FedBm["8", 4, "8", 3] -> 0. + 1.0072380691044445*FedBm["8", 4, "8", 3], 
 FedAp["8", 5, "8", 3] -> 0. + 0.9928139440650018*FedAp["8", 5, "8", 3], 
 FedBp["8", 5, "8", 3] -> 0. + 1.0072380691044445*FedBp["8", 5, "8", 3], 
 FedAm["8", 5, "8", 3] -> 0. + 0.9928139440650018*FedAm["8", 5, "8", 3], 
 FedBm["8", 5, "8", 3] -> 0. + 1.0072380691044445*FedBm["8", 5, "8", 3], 
 FedAp["8", 6, "8", 3] -> 0. + 0.9928139440650018*FedAp["8", 6, "8", 3], 
 FedBp["8", 6, "8", 3] -> 0. + 1.0072380691044445*FedBp["8", 6, "8", 3], 
 FedAm["8", 6, "8", 3] -> 0. + 0.9928139440650018*FedAm["8", 6, "8", 3], 
 FedBm["8", 6, "8", 3] -> 0. + 1.0072380691044445*FedBm["8", 6, "8", 3], 
 FedAp["8", 7, "8", 3] -> 0. + 0.9928139440650018*FedAp["8", 7, "8", 3], 
 FedBp["8", 7, "8", 3] -> 0. + 1.0072380691044445*FedBp["8", 7, "8", 3], 
 FedAm["8", 7, "8", 3] -> 0. + 0.9928139440650018*FedAm["8", 7, "8", 3], 
 FedBm["8", 7, "8", 3] -> 0. + 1.0072380691044445*FedBm["8", 7, "8", 3], 
 FedAp["8", 8, "8", 3] -> 0. + 0.9928139440650018*FedAp["8", 8, "8", 3], 
 FedBp["8", 8, "8", 3] -> 0. + 1.0072380691044445*FedBp["8", 8, "8", 3], 
 FedAm["8", 8, "8", 3] -> 0. + 0.9928139440650018*FedAm["8", 8, "8", 3], 
 FedBm["8", 8, "8", 3] -> 0. + 1.0072380691044445*FedBm["8", 8, "8", 3], 
 FedAp["8", 1, "8", 4] -> 0. + 0.9928139440650018*FedAp["8", 1, "8", 4], 
 FedBp["8", 1, "8", 4] -> 0. + 1.0072380691044445*FedBp["8", 1, "8", 4], 
 FedAm["8", 1, "8", 4] -> 0. + 0.9928139440650018*FedAm["8", 1, "8", 4], 
 FedBm["8", 1, "8", 4] -> 0. + 1.0072380691044445*FedBm["8", 1, "8", 4], 
 FedAp["8", 2, "8", 4] -> 0. + 0.9928139440650018*FedAp["8", 2, "8", 4], 
 FedBp["8", 2, "8", 4] -> 0. + 1.0072380691044445*FedBp["8", 2, "8", 4], 
 FedAm["8", 2, "8", 4] -> 0. + 0.9928139440650018*FedAm["8", 2, "8", 4], 
 FedBm["8", 2, "8", 4] -> 0. + 1.0072380691044445*FedBm["8", 2, "8", 4], 
 FedAp["8", 3, "8", 4] -> 0. + 0.9928139440650018*FedAp["8", 3, "8", 4], 
 FedBp["8", 3, "8", 4] -> 0. + 1.0072380691044445*FedBp["8", 3, "8", 4], 
 FedAm["8", 3, "8", 4] -> 0. + 0.9928139440650018*FedAm["8", 3, "8", 4], 
 FedBm["8", 3, "8", 4] -> 0. + 1.0072380691044445*FedBm["8", 3, "8", 4], 
 FedAp["8", 4, "8", 4] -> 0. + 0.9928139440650018*FedAp["8", 4, "8", 4], 
 FedBp["8", 4, "8", 4] -> 0. + 1.0072380691044445*FedBp["8", 4, "8", 4], 
 FedAm["8", 4, "8", 4] -> 0. + 0.9928139440650018*FedAm["8", 4, "8", 4], 
 FedBm["8", 4, "8", 4] -> 0. + 1.0072380691044445*FedBm["8", 4, "8", 4], 
 FedAp["8", 5, "8", 4] -> 0. + 0.9928139440650018*FedAp["8", 5, "8", 4], 
 FedBp["8", 5, "8", 4] -> 0. + 1.0072380691044445*FedBp["8", 5, "8", 4], 
 FedAm["8", 5, "8", 4] -> 0. + 0.9928139440650018*FedAm["8", 5, "8", 4], 
 FedBm["8", 5, "8", 4] -> 0. + 1.0072380691044445*FedBm["8", 5, "8", 4], 
 FedAp["8", 6, "8", 4] -> 0. + 0.9928139440650018*FedAp["8", 6, "8", 4], 
 FedBp["8", 6, "8", 4] -> 0. + 1.0072380691044445*FedBp["8", 6, "8", 4], 
 FedAm["8", 6, "8", 4] -> 0. + 0.9928139440650018*FedAm["8", 6, "8", 4], 
 FedBm["8", 6, "8", 4] -> 0. + 1.0072380691044445*FedBm["8", 6, "8", 4], 
 FedAp["8", 7, "8", 4] -> 0. + 0.9928139440650018*FedAp["8", 7, "8", 4], 
 FedBp["8", 7, "8", 4] -> 0. + 1.0072380691044445*FedBp["8", 7, "8", 4], 
 FedAm["8", 7, "8", 4] -> 0. + 0.9928139440650018*FedAm["8", 7, "8", 4], 
 FedBm["8", 7, "8", 4] -> 0. + 1.0072380691044445*FedBm["8", 7, "8", 4], 
 FedAp["8", 8, "8", 4] -> 0. + 0.9928139440650018*FedAp["8", 8, "8", 4], 
 FedBp["8", 8, "8", 4] -> 0. + 1.0072380691044445*FedBp["8", 8, "8", 4], 
 FedAm["8", 8, "8", 4] -> 0. + 0.9928139440650018*FedAm["8", 8, "8", 4], 
 FedBm["8", 8, "8", 4] -> 0. + 1.0072380691044445*FedBm["8", 8, "8", 4], 
 FedAp["8", 1, "8", 5] -> 0. + 0.9928139440650018*FedAp["8", 1, "8", 5], 
 FedBp["8", 1, "8", 5] -> 0. + 1.0072380691044445*FedBp["8", 1, "8", 5], 
 FedAm["8", 1, "8", 5] -> 0. + 0.9928139440650018*FedAm["8", 1, "8", 5], 
 FedBm["8", 1, "8", 5] -> 0. + 1.0072380691044445*FedBm["8", 1, "8", 5], 
 FedAp["8", 2, "8", 5] -> 0. + 0.9928139440650018*FedAp["8", 2, "8", 5], 
 FedBp["8", 2, "8", 5] -> 0. + 1.0072380691044445*FedBp["8", 2, "8", 5], 
 FedAm["8", 2, "8", 5] -> 0. + 0.9928139440650018*FedAm["8", 2, "8", 5], 
 FedBm["8", 2, "8", 5] -> 0. + 1.0072380691044445*FedBm["8", 2, "8", 5], 
 FedAp["8", 3, "8", 5] -> 0. + 0.9928139440650018*FedAp["8", 3, "8", 5], 
 FedBp["8", 3, "8", 5] -> 0. + 1.0072380691044445*FedBp["8", 3, "8", 5], 
 FedAm["8", 3, "8", 5] -> 0. + 0.9928139440650018*FedAm["8", 3, "8", 5], 
 FedBm["8", 3, "8", 5] -> 0. + 1.0072380691044445*FedBm["8", 3, "8", 5], 
 FedAp["8", 4, "8", 5] -> 0. + 0.9928139440650018*FedAp["8", 4, "8", 5], 
 FedBp["8", 4, "8", 5] -> 0. + 1.0072380691044445*FedBp["8", 4, "8", 5], 
 FedAm["8", 4, "8", 5] -> 0. + 0.9928139440650018*FedAm["8", 4, "8", 5], 
 FedBm["8", 4, "8", 5] -> 0. + 1.0072380691044445*FedBm["8", 4, "8", 5], 
 FedAp["8", 5, "8", 5] -> 0. + 0.9928139440650018*FedAp["8", 5, "8", 5], 
 FedBp["8", 5, "8", 5] -> 0. + 1.0072380691044445*FedBp["8", 5, "8", 5], 
 FedAm["8", 5, "8", 5] -> 0. + 0.9928139440650018*FedAm["8", 5, "8", 5], 
 FedBm["8", 5, "8", 5] -> 0. + 1.0072380691044445*FedBm["8", 5, "8", 5], 
 FedAp["8", 6, "8", 5] -> 0. + 0.9928139440650018*FedAp["8", 6, "8", 5], 
 FedBp["8", 6, "8", 5] -> 0. + 1.0072380691044445*FedBp["8", 6, "8", 5], 
 FedAm["8", 6, "8", 5] -> 0. + 0.9928139440650018*FedAm["8", 6, "8", 5], 
 FedBm["8", 6, "8", 5] -> 0. + 1.0072380691044445*FedBm["8", 6, "8", 5], 
 FedAp["8", 7, "8", 5] -> 0. + 0.9928139440650018*FedAp["8", 7, "8", 5], 
 FedBp["8", 7, "8", 5] -> 0. + 1.0072380691044445*FedBp["8", 7, "8", 5], 
 FedAm["8", 7, "8", 5] -> 0. + 0.9928139440650018*FedAm["8", 7, "8", 5], 
 FedBm["8", 7, "8", 5] -> 0. + 1.0072380691044445*FedBm["8", 7, "8", 5], 
 FedAp["8", 8, "8", 5] -> 0. + 0.9928139440650018*FedAp["8", 8, "8", 5], 
 FedBp["8", 8, "8", 5] -> 0. + 1.0072380691044445*FedBp["8", 8, "8", 5], 
 FedAm["8", 8, "8", 5] -> 0. + 0.9928139440650018*FedAm["8", 8, "8", 5], 
 FedBm["8", 8, "8", 5] -> 0. + 1.0072380691044445*FedBm["8", 8, "8", 5], 
 FedAp["8", 1, "8", 6] -> 0. + 0.9928139440650018*FedAp["8", 1, "8", 6], 
 FedBp["8", 1, "8", 6] -> 0. + 1.0072380691044445*FedBp["8", 1, "8", 6], 
 FedAm["8", 1, "8", 6] -> 0. + 0.9928139440650018*FedAm["8", 1, "8", 6], 
 FedBm["8", 1, "8", 6] -> 0. + 1.0072380691044445*FedBm["8", 1, "8", 6], 
 FedAp["8", 2, "8", 6] -> 0. + 0.9928139440650018*FedAp["8", 2, "8", 6], 
 FedBp["8", 2, "8", 6] -> 0. + 1.0072380691044445*FedBp["8", 2, "8", 6], 
 FedAm["8", 2, "8", 6] -> 0. + 0.9928139440650018*FedAm["8", 2, "8", 6], 
 FedBm["8", 2, "8", 6] -> 0. + 1.0072380691044445*FedBm["8", 2, "8", 6], 
 FedAp["8", 3, "8", 6] -> 0. + 0.9928139440650018*FedAp["8", 3, "8", 6], 
 FedBp["8", 3, "8", 6] -> 0. + 1.0072380691044445*FedBp["8", 3, "8", 6], 
 FedAm["8", 3, "8", 6] -> 0. + 0.9928139440650018*FedAm["8", 3, "8", 6], 
 FedBm["8", 3, "8", 6] -> 0. + 1.0072380691044445*FedBm["8", 3, "8", 6], 
 FedAp["8", 4, "8", 6] -> 0. + 0.9928139440650018*FedAp["8", 4, "8", 6], 
 FedBp["8", 4, "8", 6] -> 0. + 1.0072380691044445*FedBp["8", 4, "8", 6], 
 FedAm["8", 4, "8", 6] -> 0. + 0.9928139440650018*FedAm["8", 4, "8", 6], 
 FedBm["8", 4, "8", 6] -> 0. + 1.0072380691044445*FedBm["8", 4, "8", 6], 
 FedAp["8", 5, "8", 6] -> 0. + 0.9928139440650018*FedAp["8", 5, "8", 6], 
 FedBp["8", 5, "8", 6] -> 0. + 1.0072380691044445*FedBp["8", 5, "8", 6], 
 FedAm["8", 5, "8", 6] -> 0. + 0.9928139440650018*FedAm["8", 5, "8", 6], 
 FedBm["8", 5, "8", 6] -> 0. + 1.0072380691044445*FedBm["8", 5, "8", 6], 
 FedAp["8", 6, "8", 6] -> 0. + 0.9928139440650018*FedAp["8", 6, "8", 6], 
 FedBp["8", 6, "8", 6] -> 0. + 1.0072380691044445*FedBp["8", 6, "8", 6], 
 FedAm["8", 6, "8", 6] -> 0. + 0.9928139440650018*FedAm["8", 6, "8", 6], 
 FedBm["8", 6, "8", 6] -> 0. + 1.0072380691044445*FedBm["8", 6, "8", 6], 
 FedAp["8", 7, "8", 6] -> 0. + 0.9928139440650018*FedAp["8", 7, "8", 6], 
 FedBp["8", 7, "8", 6] -> 0. + 1.0072380691044445*FedBp["8", 7, "8", 6], 
 FedAm["8", 7, "8", 6] -> 0. + 0.9928139440650018*FedAm["8", 7, "8", 6], 
 FedBm["8", 7, "8", 6] -> 0. + 1.0072380691044445*FedBm["8", 7, "8", 6], 
 FedAp["8", 8, "8", 6] -> 0. + 0.9928139440650018*FedAp["8", 8, "8", 6], 
 FedBp["8", 8, "8", 6] -> 0. + 1.0072380691044445*FedBp["8", 8, "8", 6], 
 FedAm["8", 8, "8", 6] -> 0. + 0.9928139440650018*FedAm["8", 8, "8", 6], 
 FedBm["8", 8, "8", 6] -> 0. + 1.0072380691044445*FedBm["8", 8, "8", 6], 
 FedAp["8", 1, "8", 7] -> 0. + 0.9928139440650018*FedAp["8", 1, "8", 7], 
 FedBp["8", 1, "8", 7] -> 0. + 1.0072380691044445*FedBp["8", 1, "8", 7], 
 FedAm["8", 1, "8", 7] -> 0. + 0.9928139440650018*FedAm["8", 1, "8", 7], 
 FedBm["8", 1, "8", 7] -> 0. + 1.0072380691044445*FedBm["8", 1, "8", 7], 
 FedAp["8", 2, "8", 7] -> 0. + 0.9928139440650018*FedAp["8", 2, "8", 7], 
 FedBp["8", 2, "8", 7] -> 0. + 1.0072380691044445*FedBp["8", 2, "8", 7], 
 FedAm["8", 2, "8", 7] -> 0. + 0.9928139440650018*FedAm["8", 2, "8", 7], 
 FedBm["8", 2, "8", 7] -> 0. + 1.0072380691044445*FedBm["8", 2, "8", 7], 
 FedAp["8", 3, "8", 7] -> 0. + 0.9928139440650018*FedAp["8", 3, "8", 7], 
 FedBp["8", 3, "8", 7] -> 0. + 1.0072380691044445*FedBp["8", 3, "8", 7], 
 FedAm["8", 3, "8", 7] -> 0. + 0.9928139440650018*FedAm["8", 3, "8", 7], 
 FedBm["8", 3, "8", 7] -> 0. + 1.0072380691044445*FedBm["8", 3, "8", 7], 
 FedAp["8", 4, "8", 7] -> 0. + 0.9928139440650018*FedAp["8", 4, "8", 7], 
 FedBp["8", 4, "8", 7] -> 0. + 1.0072380691044445*FedBp["8", 4, "8", 7], 
 FedAm["8", 4, "8", 7] -> 0. + 0.9928139440650018*FedAm["8", 4, "8", 7], 
 FedBm["8", 4, "8", 7] -> 0. + 1.0072380691044445*FedBm["8", 4, "8", 7], 
 FedAp["8", 5, "8", 7] -> 0. + 0.9928139440650018*FedAp["8", 5, "8", 7], 
 FedBp["8", 5, "8", 7] -> 0. + 1.0072380691044445*FedBp["8", 5, "8", 7], 
 FedAm["8", 5, "8", 7] -> 0. + 0.9928139440650018*FedAm["8", 5, "8", 7], 
 FedBm["8", 5, "8", 7] -> 0. + 1.0072380691044445*FedBm["8", 5, "8", 7], 
 FedAp["8", 6, "8", 7] -> 0. + 0.9928139440650018*FedAp["8", 6, "8", 7], 
 FedBp["8", 6, "8", 7] -> 0. + 1.0072380691044445*FedBp["8", 6, "8", 7], 
 FedAm["8", 6, "8", 7] -> 0. + 0.9928139440650018*FedAm["8", 6, "8", 7], 
 FedBm["8", 6, "8", 7] -> 0. + 1.0072380691044445*FedBm["8", 6, "8", 7], 
 FedAp["8", 7, "8", 7] -> 0. + 0.9928139440650018*FedAp["8", 7, "8", 7], 
 FedBp["8", 7, "8", 7] -> 0. + 1.0072380691044445*FedBp["8", 7, "8", 7], 
 FedAm["8", 7, "8", 7] -> 0. + 0.9928139440650018*FedAm["8", 7, "8", 7], 
 FedBm["8", 7, "8", 7] -> 0. + 1.0072380691044445*FedBm["8", 7, "8", 7], 
 FedAp["8", 8, "8", 7] -> 0. + 0.9928139440650018*FedAp["8", 8, "8", 7], 
 FedBp["8", 8, "8", 7] -> 0. + 1.0072380691044445*FedBp["8", 8, "8", 7], 
 FedAm["8", 8, "8", 7] -> 0. + 0.9928139440650018*FedAm["8", 8, "8", 7], 
 FedBm["8", 8, "8", 7] -> 0. + 1.0072380691044445*FedBm["8", 8, "8", 7], 
 FedAp["8", 1, "8", 8] -> 0. + 0.9928139440650018*FedAp["8", 1, "8", 8], 
 FedBp["8", 1, "8", 8] -> 0. + 1.0072380691044445*FedBp["8", 1, "8", 8], 
 FedAm["8", 1, "8", 8] -> 0. + 0.9928139440650018*FedAm["8", 1, "8", 8], 
 FedBm["8", 1, "8", 8] -> 0. + 1.0072380691044445*FedBm["8", 1, "8", 8], 
 FedAp["8", 2, "8", 8] -> 0. + 0.9928139440650018*FedAp["8", 2, "8", 8], 
 FedBp["8", 2, "8", 8] -> 0. + 1.0072380691044445*FedBp["8", 2, "8", 8], 
 FedAm["8", 2, "8", 8] -> 0. + 0.9928139440650018*FedAm["8", 2, "8", 8], 
 FedBm["8", 2, "8", 8] -> 0. + 1.0072380691044445*FedBm["8", 2, "8", 8], 
 FedAp["8", 3, "8", 8] -> 0. + 0.9928139440650018*FedAp["8", 3, "8", 8], 
 FedBp["8", 3, "8", 8] -> 0. + 1.0072380691044445*FedBp["8", 3, "8", 8], 
 FedAm["8", 3, "8", 8] -> 0. + 0.9928139440650018*FedAm["8", 3, "8", 8], 
 FedBm["8", 3, "8", 8] -> 0. + 1.0072380691044445*FedBm["8", 3, "8", 8], 
 FedAp["8", 4, "8", 8] -> 0. + 0.9928139440650018*FedAp["8", 4, "8", 8], 
 FedBp["8", 4, "8", 8] -> 0. + 1.0072380691044445*FedBp["8", 4, "8", 8], 
 FedAm["8", 4, "8", 8] -> 0. + 0.9928139440650018*FedAm["8", 4, "8", 8], 
 FedBm["8", 4, "8", 8] -> 0. + 1.0072380691044445*FedBm["8", 4, "8", 8], 
 FedAp["8", 5, "8", 8] -> 0. + 0.9928139440650018*FedAp["8", 5, "8", 8], 
 FedBp["8", 5, "8", 8] -> 0. + 1.0072380691044445*FedBp["8", 5, "8", 8], 
 FedAm["8", 5, "8", 8] -> 0. + 0.9928139440650018*FedAm["8", 5, "8", 8], 
 FedBm["8", 5, "8", 8] -> 0. + 1.0072380691044445*FedBm["8", 5, "8", 8], 
 FedAp["8", 6, "8", 8] -> 0. + 0.9928139440650018*FedAp["8", 6, "8", 8], 
 FedBp["8", 6, "8", 8] -> 0. + 1.0072380691044445*FedBp["8", 6, "8", 8], 
 FedAm["8", 6, "8", 8] -> 0. + 0.9928139440650018*FedAm["8", 6, "8", 8], 
 FedBm["8", 6, "8", 8] -> 0. + 1.0072380691044445*FedBm["8", 6, "8", 8], 
 FedAp["8", 7, "8", 8] -> 0. + 0.9928139440650018*FedAp["8", 7, "8", 8], 
 FedBp["8", 7, "8", 8] -> 0. + 1.0072380691044445*FedBp["8", 7, "8", 8], 
 FedAm["8", 7, "8", 8] -> 0. + 0.9928139440650018*FedAm["8", 7, "8", 8], 
 FedBm["8", 7, "8", 8] -> 0. + 1.0072380691044445*FedBm["8", 7, "8", 8], 
 FedAp["8", 8, "8", 8] -> 0. + 0.9928139440650018*FedAp["8", 8, "8", 8], 
 FedBp["8", 8, "8", 8] -> 0. + 1.0072380691044445*FedBp["8", 8, "8", 8], 
 FedAm["8", 8, "8", 8] -> 0. + 0.9928139440650018*FedAm["8", 8, "8", 8], 
 FedBm["8", 8, "8", 8] -> 0. + 1.0072380691044445*FedBm["8", 8, "8", 8], 
 FedAp["8", 1, "1", 1] -> 0. + 0.990470737127124*FedAp["8", 1, "1", 1] - 
   0.0023602925000696766*FedBp["8", 1, "1", 1] - 
   0.006006443030422258*FeeAppp["8", 1] - 0.0006863377929409383*
    FeeBppm["8", 1] - 0.0015346979605431127*FeeBppp["8", 1] + 
   0.0038683931600799826*FeuAp["8", 1, "1", 1] + 
   0.0038125912177664244*FeuBp["8", 1, "1", 1], 
 FedBp["8", 1, "1", 1] -> 0. - 0.002360292500069677*FedAp["8", 1, "1", 1] + 
   1.004860608444476*FedBp["8", 1, "1", 1] - 0.006050346030193838*
    FeeAppp["8", 1] - 0.0006913178307411353*FeeBppm["8", 1] - 
   0.001545833663594872*FeeBppp["8", 1] + 0.0038964964550549652*
    FeuAp["8", 1, "1", 1] + 0.0038404247476504687*FeuBp["8", 1, "1", 1], 
 FeeAppp["8", 1] -> 0. - 0.004504832272816693*FedAp["8", 1, "1", 1] - 
   0.004537759522645378*FedBp["8", 1, "1", 1] + 
   0.967049153110174*FeeAppp["8", 1] - 0.0013195359682051412*
    FeeBppm["8", 1] - 0.0029505721236626975*FeeBppp["8", 1] + 
   0.007437210804397902*FeuAp["8", 1, "1", 1] + 
   0.00732966944747782*FeuBp["8", 1, "1", 1], 
 FeeBppp["8", 1] -> 0. - 0.009208187763258678*FedAp["8", 1, "1", 1] - 
   0.009275001981569235*FedBp["8", 1, "1", 1] - 
   0.023604576989301584*FeeAppp["8", 1] - 0.002696936757217751*
    FeeBppm["8", 1] + 1.0158412215261245*FeeBppp["8", 1] + 
   0.015200963745212542*FeuAp["8", 1, "1", 1] + 
   0.014982746578847185*FeuBp["8", 1, "1", 1], 
 FeeBppm["8", 1] -> 0. - 0.0041180267576456315*FedAp["8", 1, "1", 1] - 
   0.004147906984446811*FedBp["8", 1, "1", 1] - 
   0.010556287745641137*FeeAppp["8", 1] + 1.02066564866225*FeeBppm["8", 1] - 
   0.0026969367572177508*FeeBppp["8", 1] + 0.006798077651561007*
    FeuAp["8", 1, "1", 1] + 0.006700487967990943*FeuBp["8", 1, "1", 1], 
 FeuAp["8", 1, "1", 1] -> 0. + 0.0038683931600799817*FedAp["8", 1, "1", 1] + 
   0.003896496455054964*FedBp["8", 1, "1", 1] + 
   0.009916281072530541*FeeAppp["8", 1] + 0.0011330129419268344*
    FeeBppm["8", 1] + 0.0025334939575354237*FeeBppp["8", 1] + 
   1.008142463148949*FeuAp["8", 1, "1", 1] - 0.006294278530224941*
    FeuBp["8", 1, "1", 1], FeuBp["8", 1, "1", 1] -> 
  0. + 0.003812591217766425*FedAp["8", 1, "1", 1] + 
   0.003840424747650469*FedBp["8", 1, "1", 1] + 
   0.0097728925966371*FeeAppp["8", 1] + 0.0011167479946651573*
    FeeBppm["8", 1] + 0.0024971244298078645*FeeBppp["8", 1] - 
   0.006294278530224942*FeuAp["8", 1, "1", 1] + 
   0.9794761541177627*FeuBp["8", 1, "1", 1], FedAm["8", 1, "1", 1] -> 
  0. + 0.990470737127124*FedAm["8", 1, "1", 1] + 
   0.0023602925000696766*FedBm["8", 1, "1", 1] - 
   0.00600644303042226*FeeAmpp["8", 1] - 0.0011887719285283932*
    FeeBmpm["8", 1] - 0.0011887719285283932*FeeBmpp["8", 1] + 
   0.003868393160079983*FeuAm["8", 1, "1", 1] - 0.0038125912177664244*
    FeuBm["8", 1, "1", 1], FedBm["8", 1, "1", 1] -> 
  0. + 0.002360292500069677*FedAm["8", 1, "1", 1] + 
   1.004860608444476*FedBm["8", 1, "1", 1] + 0.006050346030193839*
    FeeAmpp["8", 1] + 0.0011973976070219477*FeeBmpm["8", 1] + 
   0.001197397607021948*FeeBmpp["8", 1] - 0.0038964964550549652*
    FeuAm["8", 1, "1", 1] + 0.003840424747650469*FeuBm["8", 1, "1", 1], 
 FeeAmpp["8", 1] -> 0. - 0.004504832272816693*FedAm["8", 1, "1", 1] + 
   0.004537759522645378*FedBm["8", 1, "1", 1] + 
   0.9670491531101741*FeeAmpp["8", 1] - 0.0022855033393458964*
    FeeBmpm["8", 1] - 0.0022855033393458964*FeeBmpp["8", 1] + 
   0.007437210804397903*FeuAm["8", 1, "1", 1] - 
   0.007329669447477821*FeuBm["8", 1, "1", 1], 
 FeeBmpp["8", 1] -> 0. - 0.007132631571170357*FedAm["8", 1, "1", 1] + 
   0.007184385642131686*FedBm["8", 1, "1", 1] - 
   0.018284026714767167*FeeAmpp["8", 1] - 0.0036183203520940444*
    FeeBmpm["8", 1] + 1.0182534350941874*FeeBmpp["8", 1] + 
   0.011774615886302181*FeuAm["8", 1, "1", 1] - 
   0.011605585596064259*FeuBm["8", 1, "1", 1], 
 FeeBmpm["8", 1] -> 0. - 0.007132631571170358*FedAm["8", 1, "1", 1] + 
   0.007184385642131688*FedBm["8", 1, "1", 1] - 
   0.01828402671476717*FeeAmpp["8", 1] + 1.0182534350941874*FeeBmpm["8", 1] - 
   0.0036183203520940444*FeeBmpp["8", 1] + 0.011774615886302183*
    FeuAm["8", 1, "1", 1] - 0.01160558559606426*FeuBm["8", 1, "1", 1], 
 FeuAm["8", 1, "1", 1] -> 0. + 0.0038683931600799817*FedAm["8", 1, "1", 1] - 
   0.003896496455054965*FedBm["8", 1, "1", 1] + 
   0.009916281072530538*FeeAmpp["8", 1] + 0.001962435981050364*
    FeeBmpm["8", 1] + 0.001962435981050364*FeeBmpp["8", 1] + 
   1.0081424631489493*FeuAm["8", 1, "1", 1] + 0.006294278530224941*
    FeuBm["8", 1, "1", 1], FeuBm["8", 1, "1", 1] -> 
  0. - 0.003812591217766425*FedAm["8", 1, "1", 1] + 
   0.0038404247476504704*FedBm["8", 1, "1", 1] - 
   0.009772892596637097*FeeAmpp["8", 1] - 0.0019342642660107102*
    FeeBmpm["8", 1] - 0.0019342642660107106*FeeBmpp["8", 1] + 
   0.0062942785302249425*FeuAm["8", 1, "1", 1] + 
   0.9794761541177627*FeuBm["8", 1, "1", 1], FedAp["8", 2, "1", 1] -> 
  0. + 0.990470737127124*FedAp["8", 2, "1", 1] - 
   0.002360292500069677*FedBp["8", 2, "1", 1] - 
   0.006006443030422259*FeeAppp["8", 2] - 0.0006863377929409383*
    FeeBppm["8", 2] - 0.0015346979605431127*FeeBppp["8", 2] + 
   0.0038683931600799826*FeuAp["8", 2, "1", 1] + 
   0.003812591217766425*FeuBp["8", 2, "1", 1], 
 FedBp["8", 2, "1", 1] -> 0. - 0.002360292500069677*FedAp["8", 2, "1", 1] + 
   1.0048606084444762*FedBp["8", 2, "1", 1] - 0.006050346030193839*
    FeeAppp["8", 2] - 0.0006913178307411353*FeeBppm["8", 2] - 
   0.001545833663594872*FeeBppp["8", 2] + 0.003896496455054965*
    FeuAp["8", 2, "1", 1] + 0.003840424747650469*FeuBp["8", 2, "1", 1], 
 FeeAppp["8", 2] -> 0. - 0.004504832272816693*FedAp["8", 2, "1", 1] - 
   0.004537759522645379*FedBp["8", 2, "1", 1] + 
   0.967049153110174*FeeAppp["8", 2] - 0.0013195359682051414*
    FeeBppm["8", 2] - 0.0029505721236626975*FeeBppp["8", 2] + 
   0.007437210804397901*FeuAp["8", 2, "1", 1] + 
   0.00732966944747782*FeuBp["8", 2, "1", 1], 
 FeeBppp["8", 2] -> 0. - 0.00920818776325868*FedAp["8", 2, "1", 1] - 
   0.009275001981569235*FedBp["8", 2, "1", 1] - 
   0.023604576989301584*FeeAppp["8", 2] - 0.002696936757217751*
    FeeBppm["8", 2] + 1.0158412215261245*FeeBppp["8", 2] + 
   0.01520096374521254*FeuAp["8", 2, "1", 1] + 0.014982746578847185*
    FeuBp["8", 2, "1", 1], FeeBppm["8", 2] -> 
  0. - 0.0041180267576456315*FedAp["8", 2, "1", 1] - 
   0.004147906984446812*FedBp["8", 2, "1", 1] - 
   0.010556287745641137*FeeAppp["8", 2] + 1.02066564866225*FeeBppm["8", 2] - 
   0.0026969367572177508*FeeBppp["8", 2] + 0.006798077651561006*
    FeuAp["8", 2, "1", 1] + 0.006700487967990943*FeuBp["8", 2, "1", 1], 
 FeuAp["8", 2, "1", 1] -> 0. + 0.0038683931600799817*FedAp["8", 2, "1", 1] + 
   0.003896496455054963*FedBp["8", 2, "1", 1] + 
   0.009916281072530541*FeeAppp["8", 2] + 0.0011330129419268346*
    FeeBppm["8", 2] + 0.0025334939575354237*FeeBppp["8", 2] + 
   1.0081424631489486*FeuAp["8", 2, "1", 1] - 0.006294278530224941*
    FeuBp["8", 2, "1", 1], FeuBp["8", 2, "1", 1] -> 
  0. + 0.003812591217766425*FedAp["8", 2, "1", 1] + 
   0.003840424747650469*FedBp["8", 2, "1", 1] + 
   0.0097728925966371*FeeAppp["8", 2] + 0.0011167479946651573*
    FeeBppm["8", 2] + 0.0024971244298078645*FeeBppp["8", 2] - 
   0.006294278530224942*FeuAp["8", 2, "1", 1] + 
   0.9794761541177627*FeuBp["8", 2, "1", 1], FedAm["8", 2, "1", 1] -> 
  0. + 0.990470737127124*FedAm["8", 2, "1", 1] + 
   0.002360292500069677*FedBm["8", 2, "1", 1] - 
   0.006006443030422259*FeeAmpp["8", 2] - 0.0011887719285283932*
    FeeBmpm["8", 2] - 0.0011887719285283932*FeeBmpp["8", 2] + 
   0.0038683931600799835*FeuAm["8", 2, "1", 1] - 
   0.003812591217766425*FeuBm["8", 2, "1", 1], 
 FedBm["8", 2, "1", 1] -> 0. + 0.0023602925000696766*FedAm["8", 2, "1", 1] + 
   1.0048606084444762*FedBm["8", 2, "1", 1] + 0.006050346030193839*
    FeeAmpp["8", 2] + 0.0011973976070219477*FeeBmpm["8", 2] + 
   0.001197397607021948*FeeBmpp["8", 2] - 0.0038964964550549652*
    FeuAm["8", 2, "1", 1] + 0.0038404247476504696*FeuBm["8", 2, "1", 1], 
 FeeAmpp["8", 2] -> 0. - 0.004504832272816693*FedAm["8", 2, "1", 1] + 
   0.004537759522645378*FedBm["8", 2, "1", 1] + 
   0.9670491531101741*FeeAmpp["8", 2] - 0.002285503339345896*
    FeeBmpm["8", 2] - 0.0022855033393458964*FeeBmpp["8", 2] + 
   0.007437210804397902*FeuAm["8", 2, "1", 1] - 
   0.007329669447477822*FeuBm["8", 2, "1", 1], 
 FeeBmpp["8", 2] -> 0. - 0.007132631571170356*FedAm["8", 2, "1", 1] + 
   0.007184385642131685*FedBm["8", 2, "1", 1] - 
   0.018284026714767164*FeeAmpp["8", 2] - 0.003618320352094043*
    FeeBmpm["8", 2] + 1.0182534350941872*FeeBmpp["8", 2] + 
   0.011774615886302174*FeuAm["8", 2, "1", 1] - 
   0.011605585596064259*FeuBm["8", 2, "1", 1], 
 FeeBmpm["8", 2] -> 0. - 0.007132631571170357*FedAm["8", 2, "1", 1] + 
   0.007184385642131686*FedBm["8", 2, "1", 1] - 
   0.018284026714767167*FeeAmpp["8", 2] + 1.018253435094187*FeeBmpm["8", 2] - 
   0.003618320352094043*FeeBmpp["8", 2] + 0.011774615886302176*
    FeuAm["8", 2, "1", 1] - 0.01160558559606426*FeuBm["8", 2, "1", 1], 
 FeuAm["8", 2, "1", 1] -> 0. + 0.0038683931600799817*FedAm["8", 2, "1", 1] - 
   0.003896496455054965*FedBm["8", 2, "1", 1] + 
   0.009916281072530538*FeeAmpp["8", 2] + 0.0019624359810503636*
    FeeBmpm["8", 2] + 0.001962435981050364*FeeBmpp["8", 2] + 
   1.008142463148949*FeuAm["8", 2, "1", 1] + 0.006294278530224942*
    FeuBm["8", 2, "1", 1], FeuBm["8", 2, "1", 1] -> 
  0. - 0.003812591217766426*FedAm["8", 2, "1", 1] + 
   0.0038404247476504713*FedBm["8", 2, "1", 1] - 
   0.0097728925966371*FeeAmpp["8", 2] - 0.0019342642660107102*
    FeeBmpm["8", 2] - 0.0019342642660107106*FeeBmpp["8", 2] + 
   0.006294278530224943*FeuAm["8", 2, "1", 1] + 
   0.9794761541177629*FeuBm["8", 2, "1", 1], FedAp["8", 3, "1", 1] -> 
  0. + 0.9904707371271241*FedAp["8", 3, "1", 1] - 
   0.0023602925000696766*FedBp["8", 3, "1", 1] - 
   0.006006443030422258*FeeAppp["8", 3] - 0.0006863377929409383*
    FeeBppm["8", 3] - 0.0015346979605431127*FeeBppp["8", 3] + 
   0.0038683931600799826*FeuAp["8", 3, "1", 1] + 
   0.0038125912177664244*FeuBp["8", 3, "1", 1], 
 FedBp["8", 3, "1", 1] -> 0. - 0.002360292500069677*FedAp["8", 3, "1", 1] + 
   1.004860608444476*FedBp["8", 3, "1", 1] - 0.006050346030193838*
    FeeAppp["8", 3] - 0.0006913178307411352*FeeBppm["8", 3] - 
   0.001545833663594872*FeeBppp["8", 3] + 0.0038964964550549652*
    FeuAp["8", 3, "1", 1] + 0.003840424747650469*FeuBp["8", 3, "1", 1], 
 FeeAppp["8", 3] -> 0. - 0.004504832272816693*FedAp["8", 3, "1", 1] - 
   0.004537759522645378*FedBp["8", 3, "1", 1] + 
   0.967049153110174*FeeAppp["8", 3] - 0.0013195359682051412*
    FeeBppm["8", 3] - 0.0029505721236626975*FeeBppp["8", 3] + 
   0.007437210804397902*FeuAp["8", 3, "1", 1] + 
   0.00732966944747782*FeuBp["8", 3, "1", 1], 
 FeeBppp["8", 3] -> 0. - 0.009208187763258676*FedAp["8", 3, "1", 1] - 
   0.009275001981569235*FedBp["8", 3, "1", 1] - 
   0.023604576989301584*FeeAppp["8", 3] - 0.0026969367572177508*
    FeeBppm["8", 3] + 1.0158412215261245*FeeBppp["8", 3] + 
   0.01520096374521254*FeuAp["8", 3, "1", 1] + 0.014982746578847185*
    FeuBp["8", 3, "1", 1], FeeBppm["8", 3] -> 
  0. - 0.00411802675764563*FedAp["8", 3, "1", 1] - 
   0.004147906984446812*FedBp["8", 3, "1", 1] - 
   0.010556287745641137*FeeAppp["8", 3] + 1.0206656486622498*
    FeeBppm["8", 3] - 0.0026969367572177508*FeeBppp["8", 3] + 
   0.006798077651561005*FeuAp["8", 3, "1", 1] + 
   0.006700487967990942*FeuBp["8", 3, "1", 1], 
 FeuAp["8", 3, "1", 1] -> 0. + 0.0038683931600799817*FedAp["8", 3, "1", 1] + 
   0.003896496455054964*FedBp["8", 3, "1", 1] + 
   0.00991628107253054*FeeAppp["8", 3] + 0.0011330129419268346*
    FeeBppm["8", 3] + 0.0025334939575354237*FeeBppp["8", 3] + 
   1.0081424631489486*FeuAp["8", 3, "1", 1] - 0.006294278530224941*
    FeuBp["8", 3, "1", 1], FeuBp["8", 3, "1", 1] -> 
  0. + 0.003812591217766425*FedAp["8", 3, "1", 1] + 
   0.003840424747650469*FedBp["8", 3, "1", 1] + 
   0.0097728925966371*FeeAppp["8", 3] + 0.001116747994665157*
    FeeBppm["8", 3] + 0.0024971244298078645*FeeBppp["8", 3] - 
   0.006294278530224942*FeuAp["8", 3, "1", 1] + 
   0.9794761541177627*FeuBp["8", 3, "1", 1], FedAm["8", 3, "1", 1] -> 
  0. + 0.990470737127124*FedAm["8", 3, "1", 1] + 
   0.0023602925000696766*FedBm["8", 3, "1", 1] - 
   0.006006443030422259*FeeAmpp["8", 3] - 0.0011887719285283934*
    FeeBmpm["8", 3] - 0.0011887719285283934*FeeBmpp["8", 3] + 
   0.0038683931600799826*FeuAm["8", 3, "1", 1] - 
   0.003812591217766424*FeuBm["8", 3, "1", 1], 
 FedBm["8", 3, "1", 1] -> 0. + 0.0023602925000696766*FedAm["8", 3, "1", 1] + 
   1.0048606084444762*FedBm["8", 3, "1", 1] + 0.006050346030193839*
    FeeAmpp["8", 3] + 0.001197397607021948*FeeBmpm["8", 3] + 
   0.001197397607021948*FeeBmpp["8", 3] - 0.003896496455054965*
    FeuAm["8", 3, "1", 1] + 0.0038404247476504696*FeuBm["8", 3, "1", 1], 
 FeeAmpp["8", 3] -> 0. - 0.004504832272816693*FedAm["8", 3, "1", 1] + 
   0.004537759522645378*FedBm["8", 3, "1", 1] + 
   0.9670491531101741*FeeAmpp["8", 3] - 0.0022855033393458964*
    FeeBmpm["8", 3] - 0.0022855033393458964*FeeBmpp["8", 3] + 
   0.007437210804397902*FeuAm["8", 3, "1", 1] - 
   0.007329669447477821*FeuBm["8", 3, "1", 1], 
 FeeBmpp["8", 3] -> 0. - 0.007132631571170357*FedAm["8", 3, "1", 1] + 
   0.007184385642131686*FedBm["8", 3, "1", 1] - 
   0.018284026714767167*FeeAmpp["8", 3] - 0.0036183203520940444*
    FeeBmpm["8", 3] + 1.0182534350941874*FeeBmpp["8", 3] + 
   0.011774615886302176*FeuAm["8", 3, "1", 1] - 
   0.01160558559606426*FeuBm["8", 3, "1", 1], 
 FeeBmpm["8", 3] -> 0. - 0.007132631571170359*FedAm["8", 3, "1", 1] + 
   0.007184385642131688*FedBm["8", 3, "1", 1] - 
   0.01828402671476717*FeeAmpp["8", 3] + 1.0182534350941874*FeeBmpm["8", 3] - 
   0.0036183203520940444*FeeBmpp["8", 3] + 0.011774615886302181*
    FeuAm["8", 3, "1", 1] - 0.01160558559606426*FeuBm["8", 3, "1", 1], 
 FeuAm["8", 3, "1", 1] -> 0. + 0.0038683931600799817*FedAm["8", 3, "1", 1] - 
   0.003896496455054965*FedBm["8", 3, "1", 1] + 
   0.00991628107253054*FeeAmpp["8", 3] + 0.001962435981050364*
    FeeBmpm["8", 3] + 0.0019624359810503644*FeeBmpp["8", 3] + 
   1.0081424631489486*FeuAm["8", 3, "1", 1] + 0.006294278530224941*
    FeuBm["8", 3, "1", 1], FeuBm["8", 3, "1", 1] -> 
  0. - 0.003812591217766425*FedAm["8", 3, "1", 1] + 
   0.0038404247476504704*FedBm["8", 3, "1", 1] - 
   0.0097728925966371*FeeAmpp["8", 3] - 0.0019342642660107106*
    FeeBmpm["8", 3] - 0.0019342642660107106*FeeBmpp["8", 3] + 
   0.006294278530224942*FeuAm["8", 3, "1", 1] + 
   0.9794761541177627*FeuBm["8", 3, "1", 1], FedAp["8", 4, "1", 1] -> 
  0. + 0.990470737127124*FedAp["8", 4, "1", 1] - 
   0.0023602925000696766*FedBp["8", 4, "1", 1] - 
   0.006006443030422258*FeeAppp["8", 4] - 0.0006863377929409383*
    FeeBppm["8", 4] - 0.0015346979605431127*FeeBppp["8", 4] + 
   0.0038683931600799835*FeuAp["8", 4, "1", 1] + 
   0.0038125912177664244*FeuBp["8", 4, "1", 1], 
 FedBp["8", 4, "1", 1] -> 0. - 0.002360292500069677*FedAp["8", 4, "1", 1] + 
   1.004860608444476*FedBp["8", 4, "1", 1] - 0.006050346030193838*
    FeeAppp["8", 4] - 0.0006913178307411353*FeeBppm["8", 4] - 
   0.001545833663594872*FeeBppp["8", 4] + 0.0038964964550549652*
    FeuAp["8", 4, "1", 1] + 0.0038404247476504687*FeuBp["8", 4, "1", 1], 
 FeeAppp["8", 4] -> 0. - 0.004504832272816693*FedAp["8", 4, "1", 1] - 
   0.004537759522645378*FedBp["8", 4, "1", 1] + 
   0.967049153110174*FeeAppp["8", 4] - 0.0013195359682051412*
    FeeBppm["8", 4] - 0.0029505721236626975*FeeBppp["8", 4] + 
   0.007437210804397902*FeuAp["8", 4, "1", 1] + 
   0.00732966944747782*FeuBp["8", 4, "1", 1], 
 FeeBppp["8", 4] -> 0. - 0.009208187763258678*FedAp["8", 4, "1", 1] - 
   0.009275001981569235*FedBp["8", 4, "1", 1] - 
   0.023604576989301584*FeeAppp["8", 4] - 0.002696936757217751*
    FeeBppm["8", 4] + 1.0158412215261245*FeeBppp["8", 4] + 
   0.015200963745212542*FeuAp["8", 4, "1", 1] + 
   0.014982746578847185*FeuBp["8", 4, "1", 1], 
 FeeBppm["8", 4] -> 0. - 0.0041180267576456315*FedAp["8", 4, "1", 1] - 
   0.004147906984446811*FedBp["8", 4, "1", 1] - 
   0.010556287745641137*FeeAppp["8", 4] + 1.02066564866225*FeeBppm["8", 4] - 
   0.0026969367572177508*FeeBppp["8", 4] + 0.006798077651561007*
    FeuAp["8", 4, "1", 1] + 0.006700487967990943*FeuBp["8", 4, "1", 1], 
 FeuAp["8", 4, "1", 1] -> 0. + 0.0038683931600799817*FedAp["8", 4, "1", 1] + 
   0.003896496455054964*FedBp["8", 4, "1", 1] + 
   0.009916281072530541*FeeAppp["8", 4] + 0.0011330129419268344*
    FeeBppm["8", 4] + 0.0025334939575354237*FeeBppp["8", 4] + 
   1.008142463148949*FeuAp["8", 4, "1", 1] - 0.006294278530224941*
    FeuBp["8", 4, "1", 1], FeuBp["8", 4, "1", 1] -> 
  0. + 0.003812591217766425*FedAp["8", 4, "1", 1] + 
   0.003840424747650469*FedBp["8", 4, "1", 1] + 
   0.0097728925966371*FeeAppp["8", 4] + 0.0011167479946651575*
    FeeBppm["8", 4] + 0.002497124429807864*FeeBppp["8", 4] - 
   0.006294278530224942*FeuAp["8", 4, "1", 1] + 
   0.9794761541177627*FeuBp["8", 4, "1", 1], FedAm["8", 4, "1", 1] -> 
  0. + 0.990470737127124*FedAm["8", 4, "1", 1] + 
   0.0023602925000696766*FedBm["8", 4, "1", 1] - 
   0.006006443030422259*FeeAmpp["8", 4] - 0.0011887719285283934*
    FeeBmpm["8", 4] - 0.0011887719285283934*FeeBmpp["8", 4] + 
   0.0038683931600799835*FeuAm["8", 4, "1", 1] - 
   0.0038125912177664244*FeuBm["8", 4, "1", 1], 
 FedBm["8", 4, "1", 1] -> 0. + 0.0023602925000696766*FedAm["8", 4, "1", 1] + 
   1.0048606084444762*FedBm["8", 4, "1", 1] + 0.006050346030193839*
    FeeAmpp["8", 4] + 0.001197397607021948*FeeBmpm["8", 4] + 
   0.001197397607021948*FeeBmpp["8", 4] - 0.0038964964550549652*
    FeuAm["8", 4, "1", 1] + 0.003840424747650469*FeuBm["8", 4, "1", 1], 
 FeeAmpp["8", 4] -> 0. - 0.004504832272816693*FedAm["8", 4, "1", 1] + 
   0.004537759522645378*FedBm["8", 4, "1", 1] + 
   0.9670491531101741*FeeAmpp["8", 4] - 0.0022855033393458964*
    FeeBmpm["8", 4] - 0.0022855033393458964*FeeBmpp["8", 4] + 
   0.007437210804397903*FeuAm["8", 4, "1", 1] - 
   0.00732966944747782*FeuBm["8", 4, "1", 1], 
 FeeBmpp["8", 4] -> 0. - 0.007132631571170357*FedAm["8", 4, "1", 1] + 
   0.007184385642131686*FedBm["8", 4, "1", 1] - 
   0.018284026714767167*FeeAmpp["8", 4] - 0.0036183203520940444*
    FeeBmpm["8", 4] + 1.0182534350941874*FeeBmpp["8", 4] + 
   0.011774615886302181*FeuAm["8", 4, "1", 1] - 
   0.011605585596064259*FeuBm["8", 4, "1", 1], 
 FeeBmpm["8", 4] -> 0. - 0.007132631571170359*FedAm["8", 4, "1", 1] + 
   0.007184385642131688*FedBm["8", 4, "1", 1] - 
   0.01828402671476717*FeeAmpp["8", 4] + 1.0182534350941874*FeeBmpm["8", 4] - 
   0.0036183203520940444*FeeBmpp["8", 4] + 0.011774615886302183*
    FeuAm["8", 4, "1", 1] - 0.01160558559606426*FeuBm["8", 4, "1", 1], 
 FeuAm["8", 4, "1", 1] -> 0. + 0.0038683931600799817*FedAm["8", 4, "1", 1] - 
   0.003896496455054965*FedBm["8", 4, "1", 1] + 
   0.009916281072530538*FeeAmpp["8", 4] + 0.001962435981050364*
    FeeBmpm["8", 4] + 0.001962435981050364*FeeBmpp["8", 4] + 
   1.0081424631489493*FeuAm["8", 4, "1", 1] + 0.006294278530224941*
    FeuBm["8", 4, "1", 1], FeuBm["8", 4, "1", 1] -> 
  0. - 0.0038125912177664253*FedAm["8", 4, "1", 1] + 
   0.0038404247476504704*FedBm["8", 4, "1", 1] - 
   0.009772892596637097*FeeAmpp["8", 4] - 0.0019342642660107102*
    FeeBmpm["8", 4] - 0.0019342642660107106*FeeBmpp["8", 4] + 
   0.0062942785302249425*FeuAm["8", 4, "1", 1] + 
   0.9794761541177627*FeuBm["8", 4, "1", 1], FedAp["8", 5, "1", 1] -> 
  0. + 0.990470737127124*FedAp["8", 5, "1", 1] - 
   0.0023602925000696766*FedBp["8", 5, "1", 1] - 
   0.006006443030422258*FeeAppp["8", 5] - 0.0006863377929409383*
    FeeBppm["8", 5] - 0.0015346979605431127*FeeBppp["8", 5] + 
   0.0038683931600799826*FeuAp["8", 5, "1", 1] + 
   0.0038125912177664244*FeuBp["8", 5, "1", 1], 
 FedBp["8", 5, "1", 1] -> 0. - 0.002360292500069677*FedAp["8", 5, "1", 1] + 
   1.004860608444476*FedBp["8", 5, "1", 1] - 0.006050346030193838*
    FeeAppp["8", 5] - 0.0006913178307411353*FeeBppm["8", 5] - 
   0.001545833663594872*FeeBppp["8", 5] + 0.0038964964550549652*
    FeuAp["8", 5, "1", 1] + 0.0038404247476504687*FeuBp["8", 5, "1", 1], 
 FeeAppp["8", 5] -> 0. - 0.004504832272816693*FedAp["8", 5, "1", 1] - 
   0.004537759522645378*FedBp["8", 5, "1", 1] + 
   0.967049153110174*FeeAppp["8", 5] - 0.0013195359682051412*
    FeeBppm["8", 5] - 0.0029505721236626975*FeeBppp["8", 5] + 
   0.007437210804397902*FeuAp["8", 5, "1", 1] + 
   0.00732966944747782*FeuBp["8", 5, "1", 1], 
 FeeBppp["8", 5] -> 0. - 0.009208187763258678*FedAp["8", 5, "1", 1] - 
   0.009275001981569235*FedBp["8", 5, "1", 1] - 
   0.023604576989301584*FeeAppp["8", 5] - 0.002696936757217751*
    FeeBppm["8", 5] + 1.0158412215261245*FeeBppp["8", 5] + 
   0.015200963745212542*FeuAp["8", 5, "1", 1] + 
   0.014982746578847185*FeuBp["8", 5, "1", 1], 
 FeeBppm["8", 5] -> 0. - 0.0041180267576456315*FedAp["8", 5, "1", 1] - 
   0.004147906984446811*FedBp["8", 5, "1", 1] - 
   0.010556287745641137*FeeAppp["8", 5] + 1.02066564866225*FeeBppm["8", 5] - 
   0.0026969367572177508*FeeBppp["8", 5] + 0.006798077651561007*
    FeuAp["8", 5, "1", 1] + 0.006700487967990943*FeuBp["8", 5, "1", 1], 
 FeuAp["8", 5, "1", 1] -> 0. + 0.0038683931600799817*FedAp["8", 5, "1", 1] + 
   0.003896496455054964*FedBp["8", 5, "1", 1] + 
   0.009916281072530541*FeeAppp["8", 5] + 0.0011330129419268344*
    FeeBppm["8", 5] + 0.0025334939575354237*FeeBppp["8", 5] + 
   1.008142463148949*FeuAp["8", 5, "1", 1] - 0.006294278530224941*
    FeuBp["8", 5, "1", 1], FeuBp["8", 5, "1", 1] -> 
  0. + 0.003812591217766425*FedAp["8", 5, "1", 1] + 
   0.003840424747650469*FedBp["8", 5, "1", 1] + 
   0.0097728925966371*FeeAppp["8", 5] + 0.0011167479946651573*
    FeeBppm["8", 5] + 0.0024971244298078645*FeeBppp["8", 5] - 
   0.006294278530224942*FeuAp["8", 5, "1", 1] + 
   0.9794761541177627*FeuBp["8", 5, "1", 1], FedAm["8", 5, "1", 1] -> 
  0. + 0.990470737127124*FedAm["8", 5, "1", 1] + 
   0.0023602925000696766*FedBm["8", 5, "1", 1] - 
   0.00600644303042226*FeeAmpp["8", 5] - 0.0011887719285283932*
    FeeBmpm["8", 5] - 0.0011887719285283932*FeeBmpp["8", 5] + 
   0.003868393160079983*FeuAm["8", 5, "1", 1] - 0.0038125912177664244*
    FeuBm["8", 5, "1", 1], FedBm["8", 5, "1", 1] -> 
  0. + 0.002360292500069677*FedAm["8", 5, "1", 1] + 
   1.004860608444476*FedBm["8", 5, "1", 1] + 0.006050346030193839*
    FeeAmpp["8", 5] + 0.0011973976070219477*FeeBmpm["8", 5] + 
   0.001197397607021948*FeeBmpp["8", 5] - 0.0038964964550549652*
    FeuAm["8", 5, "1", 1] + 0.003840424747650469*FeuBm["8", 5, "1", 1], 
 FeeAmpp["8", 5] -> 0. - 0.004504832272816693*FedAm["8", 5, "1", 1] + 
   0.004537759522645378*FedBm["8", 5, "1", 1] + 
   0.9670491531101741*FeeAmpp["8", 5] - 0.0022855033393458964*
    FeeBmpm["8", 5] - 0.0022855033393458964*FeeBmpp["8", 5] + 
   0.007437210804397903*FeuAm["8", 5, "1", 1] - 
   0.00732966944747782*FeuBm["8", 5, "1", 1], 
 FeeBmpp["8", 5] -> 0. - 0.007132631571170357*FedAm["8", 5, "1", 1] + 
   0.007184385642131686*FedBm["8", 5, "1", 1] - 
   0.018284026714767167*FeeAmpp["8", 5] - 0.0036183203520940444*
    FeeBmpm["8", 5] + 1.0182534350941874*FeeBmpp["8", 5] + 
   0.011774615886302181*FeuAm["8", 5, "1", 1] - 
   0.011605585596064259*FeuBm["8", 5, "1", 1], 
 FeeBmpm["8", 5] -> 0. - 0.007132631571170358*FedAm["8", 5, "1", 1] + 
   0.007184385642131688*FedBm["8", 5, "1", 1] - 
   0.01828402671476717*FeeAmpp["8", 5] + 1.0182534350941874*FeeBmpm["8", 5] - 
   0.0036183203520940444*FeeBmpp["8", 5] + 0.011774615886302183*
    FeuAm["8", 5, "1", 1] - 0.01160558559606426*FeuBm["8", 5, "1", 1], 
 FeuAm["8", 5, "1", 1] -> 0. + 0.0038683931600799817*FedAm["8", 5, "1", 1] - 
   0.003896496455054965*FedBm["8", 5, "1", 1] + 
   0.009916281072530538*FeeAmpp["8", 5] + 0.001962435981050364*
    FeeBmpm["8", 5] + 0.001962435981050364*FeeBmpp["8", 5] + 
   1.0081424631489493*FeuAm["8", 5, "1", 1] + 0.006294278530224941*
    FeuBm["8", 5, "1", 1], FeuBm["8", 5, "1", 1] -> 
  0. - 0.003812591217766425*FedAm["8", 5, "1", 1] + 
   0.0038404247476504704*FedBm["8", 5, "1", 1] - 
   0.009772892596637097*FeeAmpp["8", 5] - 0.0019342642660107102*
    FeeBmpm["8", 5] - 0.0019342642660107106*FeeBmpp["8", 5] + 
   0.0062942785302249425*FeuAm["8", 5, "1", 1] + 
   0.9794761541177627*FeuBm["8", 5, "1", 1], FedAp["8", 6, "1", 1] -> 
  0. + 0.990470737127124*FedAp["8", 6, "1", 1] - 
   0.002360292500069677*FedBp["8", 6, "1", 1] - 
   0.006006443030422259*FeeAppp["8", 6] - 0.0006863377929409383*
    FeeBppm["8", 6] - 0.0015346979605431127*FeeBppp["8", 6] + 
   0.0038683931600799826*FeuAp["8", 6, "1", 1] + 
   0.003812591217766425*FeuBp["8", 6, "1", 1], 
 FedBp["8", 6, "1", 1] -> 0. - 0.002360292500069677*FedAp["8", 6, "1", 1] + 
   1.0048606084444762*FedBp["8", 6, "1", 1] - 0.006050346030193839*
    FeeAppp["8", 6] - 0.0006913178307411353*FeeBppm["8", 6] - 
   0.001545833663594872*FeeBppp["8", 6] + 0.003896496455054965*
    FeuAp["8", 6, "1", 1] + 0.003840424747650469*FeuBp["8", 6, "1", 1], 
 FeeAppp["8", 6] -> 0. - 0.004504832272816693*FedAp["8", 6, "1", 1] - 
   0.004537759522645379*FedBp["8", 6, "1", 1] + 
   0.967049153110174*FeeAppp["8", 6] - 0.0013195359682051414*
    FeeBppm["8", 6] - 0.0029505721236626975*FeeBppp["8", 6] + 
   0.007437210804397901*FeuAp["8", 6, "1", 1] + 
   0.00732966944747782*FeuBp["8", 6, "1", 1], 
 FeeBppp["8", 6] -> 0. - 0.00920818776325868*FedAp["8", 6, "1", 1] - 
   0.009275001981569235*FedBp["8", 6, "1", 1] - 
   0.023604576989301584*FeeAppp["8", 6] - 0.002696936757217751*
    FeeBppm["8", 6] + 1.0158412215261245*FeeBppp["8", 6] + 
   0.01520096374521254*FeuAp["8", 6, "1", 1] + 0.014982746578847187*
    FeuBp["8", 6, "1", 1], FeeBppm["8", 6] -> 
  0. - 0.0041180267576456315*FedAp["8", 6, "1", 1] - 
   0.004147906984446812*FedBp["8", 6, "1", 1] - 
   0.010556287745641137*FeeAppp["8", 6] + 1.02066564866225*FeeBppm["8", 6] - 
   0.0026969367572177508*FeeBppp["8", 6] + 0.006798077651561006*
    FeuAp["8", 6, "1", 1] + 0.006700487967990943*FeuBp["8", 6, "1", 1], 
 FeuAp["8", 6, "1", 1] -> 0. + 0.0038683931600799817*FedAp["8", 6, "1", 1] + 
   0.003896496455054963*FedBp["8", 6, "1", 1] + 
   0.009916281072530541*FeeAppp["8", 6] + 0.0011330129419268346*
    FeeBppm["8", 6] + 0.0025334939575354233*FeeBppp["8", 6] + 
   1.0081424631489486*FeuAp["8", 6, "1", 1] - 0.006294278530224941*
    FeuBp["8", 6, "1", 1], FeuBp["8", 6, "1", 1] -> 
  0. + 0.003812591217766425*FedAp["8", 6, "1", 1] + 
   0.003840424747650469*FedBp["8", 6, "1", 1] + 
   0.0097728925966371*FeeAppp["8", 6] + 0.001116747994665157*
    FeeBppm["8", 6] + 0.0024971244298078645*FeeBppp["8", 6] - 
   0.006294278530224942*FeuAp["8", 6, "1", 1] + 
   0.9794761541177627*FeuBp["8", 6, "1", 1], FedAm["8", 6, "1", 1] -> 
  0. + 0.990470737127124*FedAm["8", 6, "1", 1] + 
   0.002360292500069677*FedBm["8", 6, "1", 1] - 
   0.006006443030422259*FeeAmpp["8", 6] - 0.0011887719285283932*
    FeeBmpm["8", 6] - 0.0011887719285283934*FeeBmpp["8", 6] + 
   0.0038683931600799835*FeuAm["8", 6, "1", 1] - 
   0.0038125912177664244*FeuBm["8", 6, "1", 1], 
 FedBm["8", 6, "1", 1] -> 0. + 0.0023602925000696766*FedAm["8", 6, "1", 1] + 
   1.0048606084444762*FedBm["8", 6, "1", 1] + 0.006050346030193839*
    FeeAmpp["8", 6] + 0.001197397607021948*FeeBmpm["8", 6] + 
   0.001197397607021948*FeeBmpp["8", 6] - 0.0038964964550549652*
    FeuAm["8", 6, "1", 1] + 0.003840424747650469*FeuBm["8", 6, "1", 1], 
 FeeAmpp["8", 6] -> 0. - 0.004504832272816693*FedAm["8", 6, "1", 1] + 
   0.004537759522645378*FedBm["8", 6, "1", 1] + 
   0.9670491531101741*FeeAmpp["8", 6] - 0.002285503339345896*
    FeeBmpm["8", 6] - 0.0022855033393458964*FeeBmpp["8", 6] + 
   0.007437210804397902*FeuAm["8", 6, "1", 1] - 
   0.00732966944747782*FeuBm["8", 6, "1", 1], 
 FeeBmpp["8", 6] -> 0. - 0.007132631571170357*FedAm["8", 6, "1", 1] + 
   0.007184385642131687*FedBm["8", 6, "1", 1] - 
   0.018284026714767167*FeeAmpp["8", 6] - 0.003618320352094044*
    FeeBmpm["8", 6] + 1.0182534350941874*FeeBmpp["8", 6] + 
   0.011774615886302178*FeuAm["8", 6, "1", 1] - 
   0.011605585596064259*FeuBm["8", 6, "1", 1], 
 FeeBmpm["8", 6] -> 0. - 0.007132631571170359*FedAm["8", 6, "1", 1] + 
   0.007184385642131688*FedBm["8", 6, "1", 1] - 
   0.01828402671476717*FeeAmpp["8", 6] + 1.0182534350941872*FeeBmpm["8", 6] - 
   0.003618320352094044*FeeBmpp["8", 6] + 0.011774615886302181*
    FeuAm["8", 6, "1", 1] - 0.01160558559606426*FeuBm["8", 6, "1", 1], 
 FeuAm["8", 6, "1", 1] -> 0. + 0.0038683931600799817*FedAm["8", 6, "1", 1] - 
   0.003896496455054965*FedBm["8", 6, "1", 1] + 
   0.009916281072530538*FeeAmpp["8", 6] + 0.001962435981050364*
    FeeBmpm["8", 6] + 0.001962435981050364*FeeBmpp["8", 6] + 
   1.008142463148949*FeuAm["8", 6, "1", 1] + 0.006294278530224941*
    FeuBm["8", 6, "1", 1], FeuBm["8", 6, "1", 1] -> 
  0. - 0.003812591217766425*FedAm["8", 6, "1", 1] + 
   0.0038404247476504704*FedBm["8", 6, "1", 1] - 
   0.009772892596637097*FeeAmpp["8", 6] - 0.0019342642660107102*
    FeeBmpm["8", 6] - 0.0019342642660107106*FeeBmpp["8", 6] + 
   0.006294278530224942*FeuAm["8", 6, "1", 1] + 
   0.9794761541177627*FeuBm["8", 6, "1", 1], FedAp["8", 7, "1", 1] -> 
  0. + 0.9904707371271241*FedAp["8", 7, "1", 1] - 
   0.0023602925000696766*FedBp["8", 7, "1", 1] - 
   0.006006443030422258*FeeAppp["8", 7] - 0.0006863377929409383*
    FeeBppm["8", 7] - 0.0015346979605431127*FeeBppp["8", 7] + 
   0.0038683931600799826*FeuAp["8", 7, "1", 1] + 
   0.003812591217766425*FeuBp["8", 7, "1", 1], 
 FedBp["8", 7, "1", 1] -> 0. - 0.002360292500069677*FedAp["8", 7, "1", 1] + 
   1.004860608444476*FedBp["8", 7, "1", 1] - 0.006050346030193838*
    FeeAppp["8", 7] - 0.0006913178307411352*FeeBppm["8", 7] - 
   0.001545833663594872*FeeBppp["8", 7] + 0.0038964964550549652*
    FeuAp["8", 7, "1", 1] + 0.003840424747650469*FeuBp["8", 7, "1", 1], 
 FeeAppp["8", 7] -> 0. - 0.004504832272816693*FedAp["8", 7, "1", 1] - 
   0.004537759522645378*FedBp["8", 7, "1", 1] + 
   0.967049153110174*FeeAppp["8", 7] - 0.0013195359682051412*
    FeeBppm["8", 7] - 0.0029505721236626975*FeeBppp["8", 7] + 
   0.007437210804397902*FeuAp["8", 7, "1", 1] + 
   0.007329669447477822*FeuBp["8", 7, "1", 1], 
 FeeBppp["8", 7] -> 0. - 0.009208187763258676*FedAp["8", 7, "1", 1] - 
   0.009275001981569235*FedBp["8", 7, "1", 1] - 
   0.023604576989301584*FeeAppp["8", 7] - 0.0026969367572177508*
    FeeBppm["8", 7] + 1.0158412215261245*FeeBppp["8", 7] + 
   0.015200963745212542*FeuAp["8", 7, "1", 1] + 
   0.01498274657884719*FeuBp["8", 7, "1", 1], 
 FeeBppm["8", 7] -> 0. - 0.00411802675764563*FedAp["8", 7, "1", 1] - 
   0.004147906984446812*FedBp["8", 7, "1", 1] - 
   0.010556287745641137*FeeAppp["8", 7] + 1.0206656486622498*
    FeeBppm["8", 7] - 0.0026969367572177508*FeeBppp["8", 7] + 
   0.006798077651561005*FeuAp["8", 7, "1", 1] + 
   0.006700487967990944*FeuBp["8", 7, "1", 1], 
 FeuAp["8", 7, "1", 1] -> 0. + 0.0038683931600799817*FedAp["8", 7, "1", 1] + 
   0.003896496455054964*FedBp["8", 7, "1", 1] + 
   0.00991628107253054*FeeAppp["8", 7] + 0.0011330129419268346*
    FeeBppm["8", 7] + 0.0025334939575354237*FeeBppp["8", 7] + 
   1.0081424631489486*FeuAp["8", 7, "1", 1] - 0.006294278530224942*
    FeuBp["8", 7, "1", 1], FeuBp["8", 7, "1", 1] -> 
  0. + 0.0038125912177664253*FedAp["8", 7, "1", 1] + 
   0.00384042474765047*FedBp["8", 7, "1", 1] + 0.009772892596637101*
    FeeAppp["8", 7] + 0.0011167479946651575*FeeBppm["8", 7] + 
   0.002497124429807865*FeeBppp["8", 7] - 0.0062942785302249425*
    FeuAp["8", 7, "1", 1] + 0.9794761541177629*FeuBp["8", 7, "1", 1], 
 FedAm["8", 7, "1", 1] -> 0. + 0.990470737127124*FedAm["8", 7, "1", 1] + 
   0.002360292500069677*FedBm["8", 7, "1", 1] - 
   0.006006443030422259*FeeAmpp["8", 7] - 0.0011887719285283932*
    FeeBmpm["8", 7] - 0.0011887719285283934*FeeBmpp["8", 7] + 
   0.0038683931600799835*FeuAm["8", 7, "1", 1] - 
   0.003812591217766425*FeuBm["8", 7, "1", 1], 
 FedBm["8", 7, "1", 1] -> 0. + 0.002360292500069677*FedAm["8", 7, "1", 1] + 
   1.0048606084444762*FedBm["8", 7, "1", 1] + 0.006050346030193839*
    FeeAmpp["8", 7] + 0.0011973976070219477*FeeBmpm["8", 7] + 
   0.0011973976070219477*FeeBmpp["8", 7] - 0.0038964964550549652*
    FeuAm["8", 7, "1", 1] + 0.003840424747650469*FeuBm["8", 7, "1", 1], 
 FeeAmpp["8", 7] -> 0. - 0.004504832272816693*FedAm["8", 7, "1", 1] + 
   0.004537759522645379*FedBm["8", 7, "1", 1] + 
   0.967049153110174*FeeAmpp["8", 7] - 0.002285503339345896*FeeBmpm["8", 7] - 
   0.002285503339345896*FeeBmpp["8", 7] + 0.007437210804397902*
    FeuAm["8", 7, "1", 1] - 0.00732966944747782*FeuBm["8", 7, "1", 1], 
 FeeBmpp["8", 7] -> 0. - 0.007132631571170357*FedAm["8", 7, "1", 1] + 
   0.007184385642131686*FedBm["8", 7, "1", 1] - 
   0.018284026714767167*FeeAmpp["8", 7] - 0.0036183203520940444*
    FeeBmpm["8", 7] + 1.0182534350941872*FeeBmpp["8", 7] + 
   0.011774615886302178*FeuAm["8", 7, "1", 1] - 
   0.01160558559606426*FeuBm["8", 7, "1", 1], 
 FeeBmpm["8", 7] -> 0. - 0.007132631571170359*FedAm["8", 7, "1", 1] + 
   0.007184385642131688*FedBm["8", 7, "1", 1] - 
   0.01828402671476717*FeeAmpp["8", 7] + 1.0182534350941872*FeeBmpm["8", 7] - 
   0.003618320352094044*FeeBmpp["8", 7] + 0.011774615886302181*
    FeuAm["8", 7, "1", 1] - 0.01160558559606426*FeuBm["8", 7, "1", 1], 
 FeuAm["8", 7, "1", 1] -> 0. + 0.0038683931600799817*FedAm["8", 7, "1", 1] - 
   0.003896496455054965*FedBm["8", 7, "1", 1] + 
   0.009916281072530538*FeeAmpp["8", 7] + 0.001962435981050364*
    FeeBmpm["8", 7] + 0.001962435981050364*FeeBmpp["8", 7] + 
   1.008142463148949*FeuAm["8", 7, "1", 1] + 0.006294278530224941*
    FeuBm["8", 7, "1", 1], FeuBm["8", 7, "1", 1] -> 
  0. - 0.003812591217766425*FedAm["8", 7, "1", 1] + 
   0.00384042474765047*FedBm["8", 7, "1", 1] - 
   0.0097728925966371*FeeAmpp["8", 7] - 0.0019342642660107102*
    FeeBmpm["8", 7] - 0.0019342642660107106*FeeBmpp["8", 7] + 
   0.006294278530224942*FeuAm["8", 7, "1", 1] + 
   0.9794761541177627*FeuBm["8", 7, "1", 1], FedAp["8", 8, "1", 1] -> 
  0. + 0.990470737127124*FedAp["8", 8, "1", 1] - 
   0.0023602925000696766*FedBp["8", 8, "1", 1] - 
   0.006006443030422258*FeeAppp["8", 8] - 0.0006863377929409383*
    FeeBppm["8", 8] - 0.0015346979605431127*FeeBppp["8", 8] + 
   0.0038683931600799826*FeuAp["8", 8, "1", 1] + 
   0.003812591217766425*FeuBp["8", 8, "1", 1], 
 FedBp["8", 8, "1", 1] -> 0. - 0.002360292500069677*FedAp["8", 8, "1", 1] + 
   1.004860608444476*FedBp["8", 8, "1", 1] - 0.006050346030193838*
    FeeAppp["8", 8] - 0.0006913178307411352*FeeBppm["8", 8] - 
   0.001545833663594872*FeeBppp["8", 8] + 0.003896496455054965*
    FeuAp["8", 8, "1", 1] + 0.0038404247476504696*FeuBp["8", 8, "1", 1], 
 FeeAppp["8", 8] -> 0. - 0.004504832272816693*FedAp["8", 8, "1", 1] - 
   0.004537759522645379*FedBp["8", 8, "1", 1] + 
   0.967049153110174*FeeAppp["8", 8] - 0.0013195359682051412*
    FeeBppm["8", 8] - 0.0029505721236626975*FeeBppp["8", 8] + 
   0.007437210804397902*FeuAp["8", 8, "1", 1] + 
   0.007329669447477822*FeuBp["8", 8, "1", 1], 
 FeeBppp["8", 8] -> 0. - 0.009208187763258676*FedAp["8", 8, "1", 1] - 
   0.009275001981569235*FedBp["8", 8, "1", 1] - 
   0.023604576989301584*FeeAppp["8", 8] - 0.0026969367572177508*
    FeeBppm["8", 8] + 1.0158412215261245*FeeBppp["8", 8] + 
   0.01520096374521254*FeuAp["8", 8, "1", 1] + 0.014982746578847187*
    FeuBp["8", 8, "1", 1], FeeBppm["8", 8] -> 
  0. - 0.004118026757645631*FedAp["8", 8, "1", 1] - 
   0.004147906984446812*FedBp["8", 8, "1", 1] - 
   0.010556287745641137*FeeAppp["8", 8] + 1.0206656486622498*
    FeeBppm["8", 8] - 0.0026969367572177508*FeeBppp["8", 8] + 
   0.006798077651561006*FeuAp["8", 8, "1", 1] + 
   0.006700487967990943*FeuBp["8", 8, "1", 1], 
 FeuAp["8", 8, "1", 1] -> 0. + 0.0038683931600799817*FedAp["8", 8, "1", 1] + 
   0.003896496455054964*FedBp["8", 8, "1", 1] + 
   0.00991628107253054*FeeAppp["8", 8] + 0.0011330129419268346*
    FeeBppm["8", 8] + 0.0025334939575354237*FeeBppp["8", 8] + 
   1.0081424631489486*FeuAp["8", 8, "1", 1] - 0.006294278530224942*
    FeuBp["8", 8, "1", 1], FeuBp["8", 8, "1", 1] -> 
  0. + 0.0038125912177664253*FedAp["8", 8, "1", 1] + 
   0.00384042474765047*FedBp["8", 8, "1", 1] + 0.009772892596637101*
    FeeAppp["8", 8] + 0.0011167479946651575*FeeBppm["8", 8] + 
   0.002497124429807865*FeeBppp["8", 8] - 0.0062942785302249425*
    FeuAp["8", 8, "1", 1] + 0.9794761541177629*FeuBp["8", 8, "1", 1], 
 FedAm["8", 8, "1", 1] -> 0. + 0.990470737127124*FedAm["8", 8, "1", 1] + 
   0.0023602925000696766*FedBm["8", 8, "1", 1] - 
   0.00600644303042226*FeeAmpp["8", 8] - 0.0011887719285283932*
    FeeBmpm["8", 8] - 0.0011887719285283932*FeeBmpp["8", 8] + 
   0.003868393160079982*FeuAm["8", 8, "1", 1] - 0.0038125912177664244*
    FeuBm["8", 8, "1", 1], FedBm["8", 8, "1", 1] -> 
  0. + 0.002360292500069677*FedAm["8", 8, "1", 1] + 
   1.004860608444476*FedBm["8", 8, "1", 1] + 0.006050346030193839*
    FeeAmpp["8", 8] + 0.0011973976070219477*FeeBmpm["8", 8] + 
   0.0011973976070219477*FeeBmpp["8", 8] - 0.003896496455054965*
    FeuAm["8", 8, "1", 1] + 0.003840424747650469*FeuBm["8", 8, "1", 1], 
 FeeAmpp["8", 8] -> 0. - 0.004504832272816693*FedAm["8", 8, "1", 1] + 
   0.004537759522645378*FedBm["8", 8, "1", 1] + 
   0.9670491531101741*FeeAmpp["8", 8] - 0.002285503339345896*
    FeeBmpm["8", 8] - 0.0022855033393458964*FeeBmpp["8", 8] + 
   0.007437210804397902*FeuAm["8", 8, "1", 1] - 
   0.00732966944747782*FeuBm["8", 8, "1", 1], 
 FeeBmpp["8", 8] -> 0. - 0.007132631571170356*FedAm["8", 8, "1", 1] + 
   0.007184385642131684*FedBm["8", 8, "1", 1] - 
   0.018284026714767164*FeeAmpp["8", 8] - 0.0036183203520940435*
    FeeBmpm["8", 8] + 1.0182534350941872*FeeBmpp["8", 8] + 
   0.011774615886302173*FeuAm["8", 8, "1", 1] - 
   0.011605585596064259*FeuBm["8", 8, "1", 1], 
 FeeBmpm["8", 8] -> 0. - 0.007132631571170357*FedAm["8", 8, "1", 1] + 
   0.007184385642131686*FedBm["8", 8, "1", 1] - 
   0.018284026714767167*FeeAmpp["8", 8] + 1.0182534350941872*
    FeeBmpm["8", 8] - 0.003618320352094044*FeeBmpp["8", 8] + 
   0.011774615886302176*FeuAm["8", 8, "1", 1] - 
   0.011605585596064259*FeuBm["8", 8, "1", 1], 
 FeuAm["8", 8, "1", 1] -> 0. + 0.0038683931600799817*FedAm["8", 8, "1", 1] - 
   0.003896496455054965*FedBm["8", 8, "1", 1] + 
   0.00991628107253054*FeeAmpp["8", 8] + 0.0019624359810503636*
    FeeBmpm["8", 8] + 0.001962435981050364*FeeBmpp["8", 8] + 
   1.0081424631489486*FeuAm["8", 8, "1", 1] + 0.006294278530224941*
    FeuBm["8", 8, "1", 1], FeuBm["8", 8, "1", 1] -> 
  0. - 0.003812591217766425*FedAm["8", 8, "1", 1] + 
   0.0038404247476504704*FedBm["8", 8, "1", 1] - 
   0.0097728925966371*FeeAmpp["8", 8] - 0.0019342642660107102*
    FeeBmpm["8", 8] - 0.0019342642660107106*FeeBmpp["8", 8] + 
   0.006294278530224942*FeuAm["8", 8, "1", 1] + 
   0.9794761541177627*FeuBm["8", 8, "1", 1], 
 FeeAppp["27", 1] -> 0. + 0.9785963793110917*FeeAppp["27", 1], 
 FeeBppp["27", 1] -> 0. + 1.0218717554462808*FeeBppp["27", 1], 
 FeeAppp["27", 2] -> 0. + 0.9785963793110917*FeeAppp["27", 2], 
 FeeBppp["27", 2] -> 0. + 1.0218717554462808*FeeBppp["27", 2], 
 FeeAppp["27", 3] -> 0. + 0.9785963793110917*FeeAppp["27", 3], 
 FeeBppp["27", 3] -> 0. + 1.0218717554462808*FeeBppp["27", 3], 
 FeeAppp["27", 4] -> 0. + 0.9785963793110917*FeeAppp["27", 4], 
 FeeBppp["27", 4] -> 0. + 1.0218717554462808*FeeBppp["27", 4], 
 FeeAppp["27", 5] -> 0. + 0.9785963793110917*FeeAppp["27", 5], 
 FeeBppp["27", 5] -> 0. + 1.0218717554462808*FeeBppp["27", 5], 
 FeeAppp["27", 6] -> 0. + 0.9785963793110917*FeeAppp["27", 6], 
 FeeBppp["27", 6] -> 0. + 1.0218717554462808*FeeBppp["27", 6], 
 FeeAppp["27", 7] -> 0. + 0.9785963793110917*FeeAppp["27", 7], 
 FeeBppp["27", 7] -> 0. + 1.0218717554462808*FeeBppp["27", 7], 
 FeeAppp["27", 8] -> 0. + 0.9785963793110917*FeeAppp["27", 8], 
 FeeBppp["27", 8] -> 0. + 1.0218717554462808*FeeBppp["27", 8], 
 FeeAppp["27", 9] -> 0. + 0.9785963793110917*FeeAppp["27", 9], 
 FeeBppp["27", 9] -> 0. + 1.0218717554462808*FeeBppp["27", 9], 
 FeeAppp["27", 10] -> 0. + 0.9785963793110917*FeeAppp["27", 10], 
 FeeBppp["27", 10] -> 0. + 1.0218717554462808*FeeBppp["27", 10], 
 FeeAppp["27", 11] -> 0. + 0.9785963793110917*FeeAppp["27", 11], 
 FeeBppp["27", 11] -> 0. + 1.0218717554462808*FeeBppp["27", 11], 
 FeeAppp["27", 12] -> 0. + 0.9785963793110917*FeeAppp["27", 12], 
 FeeBppp["27", 12] -> 0. + 1.0218717554462808*FeeBppp["27", 12], 
 FeeAppp["27", 13] -> 0. + 0.9785963793110917*FeeAppp["27", 13], 
 FeeBppp["27", 13] -> 0. + 1.0218717554462808*FeeBppp["27", 13], 
 FeeAppp["27", 14] -> 0. + 0.9785963793110917*FeeAppp["27", 14], 
 FeeBppp["27", 14] -> 0. + 1.0218717554462808*FeeBppp["27", 14], 
 FeeAppp["27", 15] -> 0. + 0.9785963793110917*FeeAppp["27", 15], 
 FeeBppp["27", 15] -> 0. + 1.0218717554462808*FeeBppp["27", 15], 
 FeeAppp["27", 16] -> 0. + 0.9785963793110917*FeeAppp["27", 16], 
 FeeBppp["27", 16] -> 0. + 1.0218717554462808*FeeBppp["27", 16], 
 FeeAppp["27", 17] -> 0. + 0.9785963793110917*FeeAppp["27", 17], 
 FeeBppp["27", 17] -> 0. + 1.0218717554462808*FeeBppp["27", 17], 
 FeeAppp["27", 18] -> 0. + 0.9785963793110917*FeeAppp["27", 18], 
 FeeBppp["27", 18] -> 0. + 1.0218717554462808*FeeBppp["27", 18], 
 FeeAppp["27", 19] -> 0. + 0.9785963793110917*FeeAppp["27", 19], 
 FeeBppp["27", 19] -> 0. + 1.0218717554462808*FeeBppp["27", 19], 
 FeeAppp["27", 20] -> 0. + 0.9785963793110917*FeeAppp["27", 20], 
 FeeBppp["27", 20] -> 0. + 1.0218717554462808*FeeBppp["27", 20], 
 FeeAppp["27", 21] -> 0. + 0.9785963793110917*FeeAppp["27", 21], 
 FeeBppp["27", 21] -> 0. + 1.0218717554462808*FeeBppp["27", 21], 
 FeeAppp["27", 22] -> 0. + 0.9785963793110917*FeeAppp["27", 22], 
 FeeBppp["27", 22] -> 0. + 1.0218717554462808*FeeBppp["27", 22], 
 FeeAppp["27", 23] -> 0. + 0.9785963793110917*FeeAppp["27", 23], 
 FeeBppp["27", 23] -> 0. + 1.0218717554462808*FeeBppp["27", 23], 
 FeeAppp["27", 24] -> 0. + 0.9785963793110917*FeeAppp["27", 24], 
 FeeBppp["27", 24] -> 0. + 1.0218717554462808*FeeBppp["27", 24], 
 FeeAppp["27", 25] -> 0. + 0.9785963793110917*FeeAppp["27", 25], 
 FeeBppp["27", 25] -> 0. + 1.0218717554462808*FeeBppp["27", 25], 
 FeeAppp["27", 26] -> 0. + 0.9785963793110917*FeeAppp["27", 26], 
 FeeBppp["27", 26] -> 0. + 1.0218717554462808*FeeBppp["27", 26], 
 FeeAppp["27", 27] -> 0. + 0.9785963793110917*FeeAppp["27", 27], 
 FeeBppp["27", 27] -> 0. + 1.0218717554462808*FeeBppp["27", 27], 
 FeeAmpp["27", 1] -> 0. + 0.9785963793110917*FeeAmpp["27", 1], 
 FeeAmpp["27", 2] -> 0. + 0.9785963793110917*FeeAmpp["27", 2], 
 FeeAmpp["27", 3] -> 0. + 0.9785963793110917*FeeAmpp["27", 3], 
 FeeAmpp["27", 4] -> 0. + 0.9785963793110917*FeeAmpp["27", 4], 
 FeeAmpp["27", 5] -> 0. + 0.9785963793110917*FeeAmpp["27", 5], 
 FeeAmpp["27", 6] -> 0. + 0.9785963793110917*FeeAmpp["27", 6], 
 FeeAmpp["27", 7] -> 0. + 0.9785963793110917*FeeAmpp["27", 7], 
 FeeAmpp["27", 8] -> 0. + 0.9785963793110917*FeeAmpp["27", 8], 
 FeeAmpp["27", 9] -> 0. + 0.9785963793110917*FeeAmpp["27", 9], 
 FeeAmpp["27", 10] -> 0. + 0.9785963793110917*FeeAmpp["27", 10], 
 FeeAmpp["27", 11] -> 0. + 0.9785963793110917*FeeAmpp["27", 11], 
 FeeAmpp["27", 12] -> 0. + 0.9785963793110917*FeeAmpp["27", 12], 
 FeeAmpp["27", 13] -> 0. + 0.9785963793110917*FeeAmpp["27", 13], 
 FeeAmpp["27", 14] -> 0. + 0.9785963793110917*FeeAmpp["27", 14], 
 FeeAmpp["27", 15] -> 0. + 0.9785963793110917*FeeAmpp["27", 15], 
 FeeAmpp["27", 16] -> 0. + 0.9785963793110917*FeeAmpp["27", 16], 
 FeeAmpp["27", 17] -> 0. + 0.9785963793110917*FeeAmpp["27", 17], 
 FeeAmpp["27", 18] -> 0. + 0.9785963793110917*FeeAmpp["27", 18], 
 FeeAmpp["27", 19] -> 0. + 0.9785963793110917*FeeAmpp["27", 19], 
 FeeAmpp["27", 20] -> 0. + 0.9785963793110917*FeeAmpp["27", 20], 
 FeeAmpp["27", 21] -> 0. + 0.9785963793110917*FeeAmpp["27", 21], 
 FeeAmpp["27", 22] -> 0. + 0.9785963793110917*FeeAmpp["27", 22], 
 FeeAmpp["27", 23] -> 0. + 0.9785963793110917*FeeAmpp["27", 23], 
 FeeAmpp["27", 24] -> 0. + 0.9785963793110917*FeeAmpp["27", 24], 
 FeeAmpp["27", 25] -> 0. + 0.9785963793110917*FeeAmpp["27", 25], 
 FeeAmpp["27", 26] -> 0. + 0.9785963793110917*FeeAmpp["27", 26], 
 FeeAmpp["27", 27] -> 0. + 0.9785963793110917*FeeAmpp["27", 27], 
 FeeBmpp["10", 1] -> 0. + 1.0218717554462808*FeeBmpp["10", 1], 
 FeeBmpp["10", 2] -> 0. + 1.0218717554462808*FeeBmpp["10", 2], 
 FeeBmpp["10", 3] -> 0. + 1.0218717554462808*FeeBmpp["10", 3], 
 FeeBmpp["10", 4] -> 0. + 1.0218717554462808*FeeBmpp["10", 4], 
 FeeBmpp["10", 5] -> 0. + 1.0218717554462808*FeeBmpp["10", 5], 
 FeeBmpp["10", 6] -> 0. + 1.0218717554462808*FeeBmpp["10", 6], 
 FeeBmpp["10", 7] -> 0. + 1.0218717554462808*FeeBmpp["10", 7], 
 FeeBmpp["10", 8] -> 0. + 1.0218717554462808*FeeBmpp["10", 8], 
 FeeBmpp["10", 9] -> 0. + 1.0218717554462808*FeeBmpp["10", 9], 
 FeeBmpp["10", 10] -> 0. + 1.0218717554462808*FeeBmpp["10", 10], 
 FeeBmpm["10bar", 1] -> 0. + 1.0218717554462808*FeeBmpm["10bar", 1], 
 FeeBmpm["10bar", 2] -> 0. + 1.0218717554462808*FeeBmpm["10bar", 2], 
 FeeBmpm["10bar", 3] -> 0. + 1.0218717554462808*FeeBmpm["10bar", 3], 
 FeeBmpm["10bar", 4] -> 0. + 1.0218717554462808*FeeBmpm["10bar", 4], 
 FeeBmpm["10bar", 5] -> 0. + 1.0218717554462808*FeeBmpm["10bar", 5], 
 FeeBmpm["10bar", 6] -> 0. + 1.0218717554462808*FeeBmpm["10bar", 6], 
 FeeBmpm["10bar", 7] -> 0. + 1.0218717554462808*FeeBmpm["10bar", 7], 
 FeeBmpm["10bar", 8] -> 0. + 1.0218717554462808*FeeBmpm["10bar", 8], 
 FeeBmpm["10bar", 9] -> 0. + 1.0218717554462808*FeeBmpm["10bar", 9], 
 FeeBmpm["10bar", 10] -> 0. + 1.0218717554462808*FeeBmpm["10bar", 10], 
 FeuAp["8", 1, "3", 1] -> 0. + 1.0145285278532494*FeuAp["8", 1, "3", 1], 
 FeuBp["8", 1, "3", 1] -> 0. + 0.9856795275299045*FeuBp["8", 1, "3", 1], 
 FeuAm["8", 1, "3", 1] -> 0. + 1.0145285278532494*FeuAm["8", 1, "3", 1], 
 FeuBm["8", 1, "3", 1] -> 0. + 0.9856795275299045*FeuBm["8", 1, "3", 1], 
 FeuAp["8", 1, "3", 2] -> 0. + 1.0145285278532494*FeuAp["8", 1, "3", 2], 
 FeuBp["8", 1, "3", 2] -> 0. + 0.9856795275299045*FeuBp["8", 1, "3", 2], 
 FeuAm["8", 1, "3", 2] -> 0. + 1.0145285278532494*FeuAm["8", 1, "3", 2], 
 FeuBm["8", 1, "3", 2] -> 0. + 0.9856795275299045*FeuBm["8", 1, "3", 2], 
 FeuAp["8", 1, "3", 3] -> 0. + 1.0145285278532494*FeuAp["8", 1, "3", 3], 
 FeuBp["8", 1, "3", 3] -> 0. + 0.9856795275299045*FeuBp["8", 1, "3", 3], 
 FeuAm["8", 1, "3", 3] -> 0. + 1.0145285278532494*FeuAm["8", 1, "3", 3], 
 FeuBm["8", 1, "3", 3] -> 0. + 0.9856795275299045*FeuBm["8", 1, "3", 3], 
 FeuAp["8", 2, "3", 1] -> 0. + 1.0145285278532494*FeuAp["8", 2, "3", 1], 
 FeuBp["8", 2, "3", 1] -> 0. + 0.9856795275299045*FeuBp["8", 2, "3", 1], 
 FeuAm["8", 2, "3", 1] -> 0. + 1.0145285278532494*FeuAm["8", 2, "3", 1], 
 FeuBm["8", 2, "3", 1] -> 0. + 0.9856795275299045*FeuBm["8", 2, "3", 1], 
 FeuAp["8", 2, "3", 2] -> 0. + 1.0145285278532494*FeuAp["8", 2, "3", 2], 
 FeuBp["8", 2, "3", 2] -> 0. + 0.9856795275299045*FeuBp["8", 2, "3", 2], 
 FeuAm["8", 2, "3", 2] -> 0. + 1.0145285278532494*FeuAm["8", 2, "3", 2], 
 FeuBm["8", 2, "3", 2] -> 0. + 0.9856795275299045*FeuBm["8", 2, "3", 2], 
 FeuAp["8", 2, "3", 3] -> 0. + 1.0145285278532494*FeuAp["8", 2, "3", 3], 
 FeuBp["8", 2, "3", 3] -> 0. + 0.9856795275299045*FeuBp["8", 2, "3", 3], 
 FeuAm["8", 2, "3", 3] -> 0. + 1.0145285278532494*FeuAm["8", 2, "3", 3], 
 FeuBm["8", 2, "3", 3] -> 0. + 0.9856795275299045*FeuBm["8", 2, "3", 3], 
 FeuAp["8", 3, "3", 1] -> 0. + 1.0145285278532494*FeuAp["8", 3, "3", 1], 
 FeuBp["8", 3, "3", 1] -> 0. + 0.9856795275299045*FeuBp["8", 3, "3", 1], 
 FeuAm["8", 3, "3", 1] -> 0. + 1.0145285278532494*FeuAm["8", 3, "3", 1], 
 FeuBm["8", 3, "3", 1] -> 0. + 0.9856795275299045*FeuBm["8", 3, "3", 1], 
 FeuAp["8", 3, "3", 2] -> 0. + 1.0145285278532494*FeuAp["8", 3, "3", 2], 
 FeuBp["8", 3, "3", 2] -> 0. + 0.9856795275299045*FeuBp["8", 3, "3", 2], 
 FeuAm["8", 3, "3", 2] -> 0. + 1.0145285278532494*FeuAm["8", 3, "3", 2], 
 FeuBm["8", 3, "3", 2] -> 0. + 0.9856795275299045*FeuBm["8", 3, "3", 2], 
 FeuAp["8", 3, "3", 3] -> 0. + 1.0145285278532494*FeuAp["8", 3, "3", 3], 
 FeuBp["8", 3, "3", 3] -> 0. + 0.9856795275299045*FeuBp["8", 3, "3", 3], 
 FeuAm["8", 3, "3", 3] -> 0. + 1.0145285278532494*FeuAm["8", 3, "3", 3], 
 FeuBm["8", 3, "3", 3] -> 0. + 0.9856795275299045*FeuBm["8", 3, "3", 3], 
 FeuAp["8", 4, "3", 1] -> 0. + 1.0145285278532494*FeuAp["8", 4, "3", 1], 
 FeuBp["8", 4, "3", 1] -> 0. + 0.9856795275299045*FeuBp["8", 4, "3", 1], 
 FeuAm["8", 4, "3", 1] -> 0. + 1.0145285278532494*FeuAm["8", 4, "3", 1], 
 FeuBm["8", 4, "3", 1] -> 0. + 0.9856795275299045*FeuBm["8", 4, "3", 1], 
 FeuAp["8", 4, "3", 2] -> 0. + 1.0145285278532494*FeuAp["8", 4, "3", 2], 
 FeuBp["8", 4, "3", 2] -> 0. + 0.9856795275299045*FeuBp["8", 4, "3", 2], 
 FeuAm["8", 4, "3", 2] -> 0. + 1.0145285278532494*FeuAm["8", 4, "3", 2], 
 FeuBm["8", 4, "3", 2] -> 0. + 0.9856795275299045*FeuBm["8", 4, "3", 2], 
 FeuAp["8", 4, "3", 3] -> 0. + 1.0145285278532494*FeuAp["8", 4, "3", 3], 
 FeuBp["8", 4, "3", 3] -> 0. + 0.9856795275299045*FeuBp["8", 4, "3", 3], 
 FeuAm["8", 4, "3", 3] -> 0. + 1.0145285278532494*FeuAm["8", 4, "3", 3], 
 FeuBm["8", 4, "3", 3] -> 0. + 0.9856795275299045*FeuBm["8", 4, "3", 3], 
 FeuAp["8", 5, "3", 1] -> 0. + 1.0145285278532494*FeuAp["8", 5, "3", 1], 
 FeuBp["8", 5, "3", 1] -> 0. + 0.9856795275299045*FeuBp["8", 5, "3", 1], 
 FeuAm["8", 5, "3", 1] -> 0. + 1.0145285278532494*FeuAm["8", 5, "3", 1], 
 FeuBm["8", 5, "3", 1] -> 0. + 0.9856795275299045*FeuBm["8", 5, "3", 1], 
 FeuAp["8", 5, "3", 2] -> 0. + 1.0145285278532494*FeuAp["8", 5, "3", 2], 
 FeuBp["8", 5, "3", 2] -> 0. + 0.9856795275299045*FeuBp["8", 5, "3", 2], 
 FeuAm["8", 5, "3", 2] -> 0. + 1.0145285278532494*FeuAm["8", 5, "3", 2], 
 FeuBm["8", 5, "3", 2] -> 0. + 0.9856795275299045*FeuBm["8", 5, "3", 2], 
 FeuAp["8", 5, "3", 3] -> 0. + 1.0145285278532494*FeuAp["8", 5, "3", 3], 
 FeuBp["8", 5, "3", 3] -> 0. + 0.9856795275299045*FeuBp["8", 5, "3", 3], 
 FeuAm["8", 5, "3", 3] -> 0. + 1.0145285278532494*FeuAm["8", 5, "3", 3], 
 FeuBm["8", 5, "3", 3] -> 0. + 0.9856795275299045*FeuBm["8", 5, "3", 3], 
 FeuAp["8", 6, "3", 1] -> 0. + 1.0145285278532494*FeuAp["8", 6, "3", 1], 
 FeuBp["8", 6, "3", 1] -> 0. + 0.9856795275299045*FeuBp["8", 6, "3", 1], 
 FeuAm["8", 6, "3", 1] -> 0. + 1.0145285278532494*FeuAm["8", 6, "3", 1], 
 FeuBm["8", 6, "3", 1] -> 0. + 0.9856795275299045*FeuBm["8", 6, "3", 1], 
 FeuAp["8", 6, "3", 2] -> 0. + 1.0145285278532494*FeuAp["8", 6, "3", 2], 
 FeuBp["8", 6, "3", 2] -> 0. + 0.9856795275299045*FeuBp["8", 6, "3", 2], 
 FeuAm["8", 6, "3", 2] -> 0. + 1.0145285278532494*FeuAm["8", 6, "3", 2], 
 FeuBm["8", 6, "3", 2] -> 0. + 0.9856795275299045*FeuBm["8", 6, "3", 2], 
 FeuAp["8", 6, "3", 3] -> 0. + 1.0145285278532494*FeuAp["8", 6, "3", 3], 
 FeuBp["8", 6, "3", 3] -> 0. + 0.9856795275299045*FeuBp["8", 6, "3", 3], 
 FeuAm["8", 6, "3", 3] -> 0. + 1.0145285278532494*FeuAm["8", 6, "3", 3], 
 FeuBm["8", 6, "3", 3] -> 0. + 0.9856795275299045*FeuBm["8", 6, "3", 3], 
 FeuAp["8", 7, "3", 1] -> 0. + 1.0145285278532494*FeuAp["8", 7, "3", 1], 
 FeuBp["8", 7, "3", 1] -> 0. + 0.9856795275299045*FeuBp["8", 7, "3", 1], 
 FeuAm["8", 7, "3", 1] -> 0. + 1.0145285278532494*FeuAm["8", 7, "3", 1], 
 FeuBm["8", 7, "3", 1] -> 0. + 0.9856795275299045*FeuBm["8", 7, "3", 1], 
 FeuAp["8", 7, "3", 2] -> 0. + 1.0145285278532494*FeuAp["8", 7, "3", 2], 
 FeuBp["8", 7, "3", 2] -> 0. + 0.9856795275299045*FeuBp["8", 7, "3", 2], 
 FeuAm["8", 7, "3", 2] -> 0. + 1.0145285278532494*FeuAm["8", 7, "3", 2], 
 FeuBm["8", 7, "3", 2] -> 0. + 0.9856795275299045*FeuBm["8", 7, "3", 2], 
 FeuAp["8", 7, "3", 3] -> 0. + 1.0145285278532494*FeuAp["8", 7, "3", 3], 
 FeuBp["8", 7, "3", 3] -> 0. + 0.9856795275299045*FeuBp["8", 7, "3", 3], 
 FeuAm["8", 7, "3", 3] -> 0. + 1.0145285278532494*FeuAm["8", 7, "3", 3], 
 FeuBm["8", 7, "3", 3] -> 0. + 0.9856795275299045*FeuBm["8", 7, "3", 3], 
 FeuAp["8", 8, "3", 1] -> 0. + 1.0145285278532494*FeuAp["8", 8, "3", 1], 
 FeuBp["8", 8, "3", 1] -> 0. + 0.9856795275299045*FeuBp["8", 8, "3", 1], 
 FeuAm["8", 8, "3", 1] -> 0. + 1.0145285278532494*FeuAm["8", 8, "3", 1], 
 FeuBm["8", 8, "3", 1] -> 0. + 0.9856795275299045*FeuBm["8", 8, "3", 1], 
 FeuAp["8", 8, "3", 2] -> 0. + 1.0145285278532494*FeuAp["8", 8, "3", 2], 
 FeuBp["8", 8, "3", 2] -> 0. + 0.9856795275299045*FeuBp["8", 8, "3", 2], 
 FeuAm["8", 8, "3", 2] -> 0. + 1.0145285278532494*FeuAm["8", 8, "3", 2], 
 FeuBm["8", 8, "3", 2] -> 0. + 0.9856795275299045*FeuBm["8", 8, "3", 2], 
 FeuAp["8", 8, "3", 3] -> 0. + 1.0145285278532494*FeuAp["8", 8, "3", 3], 
 FeuBp["8", 8, "3", 3] -> 0. + 0.9856795275299045*FeuBp["8", 8, "3", 3], 
 FeuAm["8", 8, "3", 3] -> 0. + 1.0145285278532494*FeuAm["8", 8, "3", 3], 
 FeuBm["8", 8, "3", 3] -> 0. + 0.9856795275299045*FeuBm["8", 8, "3", 3], 
 FeuAp["1", 1, "3", 1] -> 0. + 1.0073331527861342*FeuAp["1", 1, "3", 1] - 
   0.007092012728567339*FeuBp["1", 1, "3", 1] - 
   0.004988853090549493*FudApm["3", 1, "1", 1] - 
   0.009387332520204244*FudApp["3", 1, "1", 1] - 
   0.004254461112934582*FudBpm["3", 1, "1", 1] - 
   0.010146968366219908*FudBpp["3", 1, "1", 1] + 
   0.04035894178197879*FuuAppp["3", 1] + 0.005204744239062768*
    FuuBpmp["3", 1] + 0.011467867246289332*FuuBppp["3", 1], 
 FeuBp["1", 1, "3", 1] -> 0. - 0.007092012728567339*FeuAp["1", 1, "3", 1] + 
   0.9786898852251589*FeuBp["1", 1, "3", 1] - 0.004918312054765123*
    FudApm["3", 1, "1", 1] - 0.009251449668526932*FudApp["3", 1, "1", 1] - 
   0.0041903905299899135*FudBpm["3", 1, "1", 1] - 
   0.010004661377895003*FudBpp["3", 1, "1", 1] + 
   0.03975882116717481*FuuAppp["3", 1] + 0.00512812003072708*
    FuuBpmp["3", 1] + 0.011305545403077374*FuuBppp["3", 1], 
 FuuAppp["3", 1] -> 0. + 0.001236155636648228*FeuAp["1", 1, "3", 1] + 
   0.0012177740858544696*FeuBp["1", 1, "3", 1] + 
   0.008344255006671629*FudApm["3", 1, "1", 1] - 
   0.0028136771602190634*FudApp["3", 1, "1", 1] + 
   0.0075266422870430595*FudBpm["3", 1, "1", 1] - 
   0.008541098940329664*FudBpp["3", 1, "1", 1] + 
   0.8194966806596572*FuuAppp["3", 1] + 0.00306879904090292*FuuBpmp["3", 1] - 
   0.00797049188884829*FuuBppp["3", 1], FuuBppp["3", 1] -> 
  0. + 0.0032336786928086067*FeuAp["1", 1, "3", 1] + 
   0.0031895295350332043*FeuBp["1", 1, "3", 1] + 
   0.04784755133490803*FudApm["3", 1, "1", 1] - 
   0.024982931358414864*FudApp["3", 1, "1", 1] + 
   0.04380543783111849*FudBpm["3", 1, "1", 1] - 
   0.05585806305637158*FudBpp["3", 1, "1", 1] - 
   0.17722789491282312*FuuAppp["3", 1] - 0.14712268672628362*
    FuuBpmp["3", 1] + 1.5723478537439142*FuuBppp["3", 1], 
 FuuBpmp["3", 1] -> 0. + 0.0018886210931696422*FeuAp["1", 1, "3", 1] + 
   0.0018572673806824729*FeuBp["1", 1, "3", 1] - 
   0.081309660154209*FudApm["3", 1, "1", 1] + 0.054547175115511166*
    FudApp["3", 1, "1", 1] - 0.07461298821826341*FudBpm["3", 1, "1", 1] + 
   0.11295035823512331*FudBpp["3", 1, "1", 1] + 
   0.275052455437993*FuuAppp["3", 1] + 1.1274803332858796*FuuBpmp["3", 1] - 
   0.8860153763533264*FuuBppp["3", 1], FudApp["3", 1, "1", 1] -> 
  0. - 0.0010763690627679874*FeuAp["1", 1, "3", 1] - 
   0.0010603606484353412*FeuBp["1", 1, "3", 1] - 
   0.0827651140516625*FudApm["3", 1, "1", 1] + 
   0.7901545829101441*FudApp["3", 1, "1", 1] + 0.025095924706211543*
    FudBpm["3", 1, "1", 1] - 0.04003417054082508*FudBpp["3", 1, "1", 1] - 
   0.08912345267701698*FuuAppp["3", 1] + 0.01576020351173378*
    FuuBpmp["3", 1] - 0.020726254811356513*FuuBppp["3", 1], 
 FudApm["3", 1, "1", 1] -> 0. - 0.0014467562115538244*FeuAp["1", 1, "3", 1] - 
   0.0014271160628165698*FeuBp["1", 1, "3", 1] + 
   1.351066935446104*FudApm["3", 1, "1", 1] + 0.3125671076369692*
    FudApp["3", 1, "1", 1] - 0.05840742229312126*FudBpm["3", 1, "1", 1] + 
   0.083031886106882*FudBpp["3", 1, "1", 1] + 0.2228856275988993*
    FuuAppp["3", 1] - 0.0324514903071953*FuuBpmp["3", 1] + 
   0.051860510306599716*FuuBppp["3", 1], FudBpp["3", 1, "1", 1] -> 
  0. - 0.0015513105534737124*FeuAp["1", 1, "3", 1] - 
   0.0015307417575960013*FeuBp["1", 1, "3", 1] + 
   0.03815296942062338*FudApm["3", 1, "1", 1] - 
   0.027111230655826667*FudApp["3", 1, "1", 1] - 
   0.1316385237381496*FudBpm["3", 1, "1", 1] + 
   1.5354130443848968*FudBpp["3", 1, "1", 1] - 0.12786215430538916*
    FuuAppp["3", 1] + 0.02208128748823566*FuuBpmp["3", 1] - 
   0.02780398833754071*FuuBppp["3", 1], FudBpm["3", 1, "1", 1] -> 
  0. - 0.0005129393603392801*FeuAp["1", 1, "3", 1] - 
   0.0005023429586067691*FeuBp["1", 1, "3", 1] - 
   0.07143682008577962*FudApm["3", 1, "1", 1] + 
   0.04408386161471823*FudApp["3", 1, "1", 1] + 
   1.0907028343874616*FudBpm["3", 1, "1", 1] - 
   0.8394808372873304*FudBpp["3", 1, "1", 1] + 0.24811308404704144*
    FuuAppp["3", 1] - 0.03753259907970049*FuuBpmp["3", 1] + 
   0.056107617923327885*FuuBppp["3", 1], FeuAm["1", 1, "3", 1] -> 
  0. + 1.0073331527861344*FeuAm["1", 1, "3", 1] - 
   0.007092012728567341*FeuBm["1", 1, "3", 1] - 
   0.004988853090549491*FudAmm["3", 1, "1", 1] - 
   0.009387332520204248*FudAmp["3", 1, "1", 1] + 
   0.004254461112934583*FudBmm["3", 1, "1", 1] + 
   0.010146968366219908*FudBmp["3", 1, "1", 1] + 
   0.04035894178197879*FuuAmpp["3", 1] - 0.0036803099457829004*
    FuuBmmm["3", 1] + 0.0036803099457829013*FuuBmmp["3", 1] - 
   0.00810900669559829*FuuBmpm["3", 1] + 0.00810900669559829*FuuBmpp["3", 1], 
 FeuBm["1", 1, "3", 1] -> 0. - 0.007092012728567338*FeuAm["1", 1, "3", 1] + 
   0.978689885225159*FeuBm["1", 1, "3", 1] - 0.004918312054765123*
    FudAmm["3", 1, "1", 1] - 0.009251449668526932*FudAmp["3", 1, "1", 1] + 
   0.0041903905299899135*FudBmm["3", 1, "1", 1] + 
   0.010004661377895003*FudBmp["3", 1, "1", 1] + 
   0.039758821167174815*FuuAmpp["3", 1] - 0.0036261284484656845*
    FuuBmmm["3", 1] + 0.0036261284484656853*FuuBmmp["3", 1] - 
   0.007994227819528412*FuuBmpm["3", 1] + 0.00799422781952841*
    FuuBmpp["3", 1], FuuAmpp["3", 1] -> 
  0. + 0.0012361556366482277*FeuAm["1", 1, "3", 1] + 
   0.0012177740858544698*FeuBm["1", 1, "3", 1] + 
   0.008344255006671627*FudAmm["3", 1, "1", 1] - 
   0.0028136771602190642*FudAmp["3", 1, "1", 1] - 
   0.007526642287043062*FudBmm["3", 1, "1", 1] + 
   0.008541098940329662*FudBmp["3", 1, "1", 1] + 
   0.8194966806596572*FuuAmpp["3", 1] - 0.002169968611921227*
    FuuBmmm["3", 1] + 0.0021699686119212268*FuuBmmp["3", 1] + 
   0.005635988863996999*FuuBmpm["3", 1] - 0.005635988863997*FuuBmpp["3", 1], 
 FuuBmpp["3", 1] -> 0. + 0.0022865561318634146*FeuAm["1", 1, "3", 1] + 
   0.002255337963016753*FeuBm["1", 1, "3", 1] + 
   0.03383332801208488*FudAmm["3", 1, "1", 1] - 
   0.01766560017745318*FudAmp["3", 1, "1", 1] - 
   0.030975122143229596*FudBmm["3", 1, "1", 1] + 
   0.03949761517110609*FudBmp["3", 1, "1", 1] - 
   0.125319046308274*FuuAmpp["3", 1] - 0.011010376066008014*FuuBmmm["3", 1] - 
   0.15813306279229156*FuuBmmp["3", 1] + 0.020157788564518175*
    FuuBmpm["3", 1] + 1.5925056423084314*FuuBmpp["3", 1], 
 FuuBmmp["3", 1] -> 0. + 0.0013354567820722046*FeuAm["1", 1, "3", 1] + 
   0.0013132863593571546*FeuBm["1", 1, "3", 1] - 
   0.05749461207101476*FudAmm["3", 1, "1", 1] + 
   0.03857067741874803*FudAmp["3", 1, "1", 1] + 
   0.05275934993372601*FudBmm["3", 1, "1", 1] - 
   0.07986796424550544*FudBmp["3", 1, "1", 1] + 
   0.1944914564222154*FuuAmpp["3", 1] + 0.0227050782777458*FuuBmmm["3", 1] + 
   1.1501854115636247*FuuBmmp["3", 1] - 0.030593940626576045*
    FuuBmpm["3", 1] - 0.9166093169799016*FuuBmpp["3", 1], 
 FuuBmpm["3", 1] -> 0. - 0.0022865561318634146*FeuAm["1", 1, "3", 1] - 
   0.002255337963016754*FeuBm["1", 1, "3", 1] - 
   0.03383332801208487*FudAmm["3", 1, "1", 1] + 
   0.01766560017745318*FudAmp["3", 1, "1", 1] + 
   0.03097512214322959*FudBmm["3", 1, "1", 1] - 
   0.039497615171106094*FudBmp["3", 1, "1", 1] + 
   0.125319046308274*FuuAmpp["3", 1] - 0.15813306279229156*FuuBmmm["3", 1] - 
   0.011010376066008016*FuuBmmp["3", 1] + 1.5925056423084314*
    FuuBmpm["3", 1] + 0.020157788564518175*FuuBmpp["3", 1], 
 FuuBmmm["3", 1] -> 0. - 0.0013354567820722044*FeuAm["1", 1, "3", 1] - 
   0.0013132863593571535*FeuBm["1", 1, "3", 1] + 
   0.05749461207101475*FudAmm["3", 1, "1", 1] - 
   0.03857067741874802*FudAmp["3", 1, "1", 1] - 
   0.052759349933726*FudBmm["3", 1, "1", 1] + 0.07986796424550544*
    FudBmp["3", 1, "1", 1] - 0.19449145642221538*FuuAmpp["3", 1] + 
   1.1501854115636245*FuuBmmm["3", 1] + 0.022705078277745806*
    FuuBmmp["3", 1] - 0.9166093169799014*FuuBmpm["3", 1] - 
   0.030593940626576038*FuuBmpp["3", 1], FudAmp["3", 1, "1", 1] -> 
  0. - 0.0010763690627679878*FeuAm["1", 1, "3", 1] - 
   0.0010603606484353412*FeuBm["1", 1, "3", 1] - 
   0.08276511405166251*FudAmm["3", 1, "1", 1] + 
   0.7901545829101443*FudAmp["3", 1, "1", 1] - 0.025095924706211557*
    FudBmm["3", 1, "1", 1] + 0.04003417054082509*FudBmp["3", 1, "1", 1] - 
   0.089123452677017*FuuAmpp["3", 1] - 0.011144146776026995*FuuBmmm["3", 1] + 
   0.011144146776026997*FuuBmmp["3", 1] + 0.014655675325710492*
    FuuBmpm["3", 1] - 0.014655675325710492*FuuBmpp["3", 1], 
 FudAmm["3", 1, "1", 1] -> 0. - 0.0014467562115538246*FeuAm["1", 1, "3", 1] - 
   0.00142711606281657*FeuBm["1", 1, "3", 1] + 
   1.3510669354461038*FudAmm["3", 1, "1", 1] + 0.31256710763696927*
    FudAmp["3", 1, "1", 1] + 0.058407422293121264*FudBmm["3", 1, "1", 1] - 
   0.083031886106882*FudBmp["3", 1, "1", 1] + 0.22288562759889938*
    FuuAmpp["3", 1] + 0.022946668855827308*FuuBmmm["3", 1] - 
   0.022946668855827305*FuuBmmp["3", 1] - 0.03667091851359148*
    FuuBmpm["3", 1] + 0.03667091851359148*FuuBmpp["3", 1], 
 FudBmp["3", 1, "1", 1] -> 0. + 0.0015513105534737124*FeuAm["1", 1, "3", 1] + 
   0.001530741757596001*FeuBm["1", 1, "3", 1] - 
   0.03815296942062338*FudAmm["3", 1, "1", 1] + 
   0.02711123065582667*FudAmp["3", 1, "1", 1] - 
   0.13163852373814963*FudBmm["3", 1, "1", 1] + 
   1.535413044384897*FudBmp["3", 1, "1", 1] + 0.12786215430538914*
    FuuAmpp["3", 1] + 0.015613828120261094*FuuBmmm["3", 1] - 
   0.01561382812026109*FuuBmmp["3", 1] - 0.019660388697506703*
    FuuBmpm["3", 1] + 0.019660388697506703*FuuBmpp["3", 1], 
 FudBmm["3", 1, "1", 1] -> 0. + 0.0005129393603392808*FeuAm["1", 1, "3", 1] + 
   0.0005023429586067691*FeuBm["1", 1, "3", 1] + 
   0.07143682008577963*FudAmm["3", 1, "1", 1] - 
   0.04408386161471825*FudAmp["3", 1, "1", 1] + 
   1.090702834387462*FudBmm["3", 1, "1", 1] - 0.8394808372873305*
    FudBmp["3", 1, "1", 1] - 0.24811308404704147*FuuAmpp["3", 1] - 
   0.026539555324812194*FuuBmmm["3", 1] + 0.02653955532481219*
    FuuBmmp["3", 1] + 0.03967407710980901*FuuBmpm["3", 1] - 
   0.03967407710980902*FuuBmpp["3", 1], FeuAp["1", 1, "3", 2] -> 
  0. + 1.0073331527861344*FeuAp["1", 1, "3", 2] - 
   0.007092012728567339*FeuBp["1", 1, "3", 2] - 
   0.004988853090549492*FudApm["3", 2, "1", 1] - 
   0.009387332520204246*FudApp["3", 2, "1", 1] - 
   0.004254461112934583*FudBpm["3", 2, "1", 1] - 
   0.010146968366219908*FudBpp["3", 2, "1", 1] + 
   0.040358941781978776*FuuAppp["3", 2] + 0.005204744239062769*
    FuuBpmp["3", 2] + 0.011467867246289332*FuuBppp["3", 2], 
 FeuBp["1", 1, "3", 2] -> 0. - 0.007092012728567339*FeuAp["1", 1, "3", 2] + 
   0.9786898852251589*FeuBp["1", 1, "3", 2] - 0.004918312054765123*
    FudApm["3", 2, "1", 1] - 0.009251449668526932*FudApp["3", 2, "1", 1] - 
   0.004190390529989914*FudBpm["3", 2, "1", 1] - 
   0.010004661377895002*FudBpp["3", 2, "1", 1] + 
   0.03975882116717481*FuuAppp["3", 2] + 0.00512812003072708*
    FuuBpmp["3", 2] + 0.011305545403077374*FuuBppp["3", 2], 
 FuuAppp["3", 2] -> 0. + 0.0012361556366482277*FeuAp["1", 1, "3", 2] + 
   0.0012177740858544698*FeuBp["1", 1, "3", 2] + 
   0.008344255006671627*FudApm["3", 2, "1", 1] - 
   0.002813677160219064*FudApp["3", 2, "1", 1] + 
   0.0075266422870430595*FudBpm["3", 2, "1", 1] - 
   0.00854109894032966*FudBpp["3", 2, "1", 1] + 
   0.8194966806596572*FuuAppp["3", 2] + 0.0030687990409029205*
    FuuBpmp["3", 2] - 0.00797049188884829*FuuBppp["3", 2], 
 FuuBppp["3", 2] -> 0. + 0.0032336786928086063*FeuAp["1", 1, "3", 2] + 
   0.0031895295350332043*FeuBp["1", 1, "3", 2] + 
   0.04784755133490803*FudApm["3", 2, "1", 1] - 
   0.024982931358414864*FudApp["3", 2, "1", 1] + 
   0.04380543783111847*FudBpm["3", 2, "1", 1] - 
   0.05585806305637158*FudBpp["3", 2, "1", 1] - 
   0.17722789491282318*FuuAppp["3", 2] - 0.14712268672628362*
    FuuBpmp["3", 2] + 1.5723478537439142*FuuBppp["3", 2], 
 FuuBpmp["3", 2] -> 0. + 0.0018886210931696415*FeuAp["1", 1, "3", 2] + 
   0.0018572673806824724*FeuBp["1", 1, "3", 2] - 
   0.08130966015420897*FudApm["3", 2, "1", 1] + 
   0.05454717511551115*FudApp["3", 2, "1", 1] - 
   0.07461298821826338*FudBpm["3", 2, "1", 1] + 
   0.11295035823512328*FudBpp["3", 2, "1", 1] + 
   0.27505245543799295*FuuAppp["3", 2] + 1.1274803332858796*FuuBpmp["3", 2] - 
   0.8860153763533262*FuuBppp["3", 2], FudApp["3", 2, "1", 1] -> 
  0. - 0.0010763690627679874*FeuAp["1", 1, "3", 2] - 
   0.0010603606484353412*FeuBp["1", 1, "3", 2] - 
   0.08276511405166248*FudApm["3", 2, "1", 1] + 
   0.7901545829101441*FudApp["3", 2, "1", 1] + 0.025095924706211546*
    FudBpm["3", 2, "1", 1] - 0.04003417054082505*FudBpp["3", 2, "1", 1] - 
   0.08912345267701698*FuuAppp["3", 2] + 0.01576020351173378*
    FuuBpmp["3", 2] - 0.020726254811356513*FuuBppp["3", 2], 
 FudApm["3", 2, "1", 1] -> 0. - 0.0014467562115538246*FeuAp["1", 1, "3", 2] - 
   0.0014271160628165698*FeuBp["1", 1, "3", 2] + 
   1.3510669354461038*FudApm["3", 2, "1", 1] + 
   0.3125671076369692*FudApp["3", 2, "1", 1] - 0.05840742229312126*
    FudBpm["3", 2, "1", 1] + 0.08303188610688199*FudBpp["3", 2, "1", 1] + 
   0.2228856275988993*FuuAppp["3", 2] - 0.03245149030719529*FuuBpmp["3", 2] + 
   0.05186051030659971*FuuBppp["3", 2], FudBpp["3", 2, "1", 1] -> 
  0. - 0.0015513105534737124*FeuAp["1", 1, "3", 2] - 
   0.001530741757596001*FeuBp["1", 1, "3", 2] + 
   0.03815296942062337*FudApm["3", 2, "1", 1] - 
   0.027111230655826667*FudApp["3", 2, "1", 1] - 
   0.1316385237381496*FudBpm["3", 2, "1", 1] + 
   1.5354130443848966*FudBpp["3", 2, "1", 1] - 0.12786215430538914*
    FuuAppp["3", 2] + 0.02208128748823565*FuuBpmp["3", 2] - 
   0.027803988337540695*FuuBppp["3", 2], FudBpm["3", 2, "1", 1] -> 
  0. - 0.0005129393603392802*FeuAp["1", 1, "3", 2] - 
   0.0005023429586067692*FeuBp["1", 1, "3", 2] - 
   0.07143682008577959*FudApm["3", 2, "1", 1] + 
   0.04408386161471822*FudApp["3", 2, "1", 1] + 
   1.0907028343874619*FudBpm["3", 2, "1", 1] - 
   0.8394808372873301*FudBpp["3", 2, "1", 1] + 0.24811308404704144*
    FuuAppp["3", 2] - 0.03753259907970049*FuuBpmp["3", 2] + 
   0.05610761792332788*FuuBppp["3", 2], FeuAm["1", 1, "3", 2] -> 
  0. + 1.0073331527861344*FeuAm["1", 1, "3", 2] - 
   0.00709201272856734*FeuBm["1", 1, "3", 2] - 0.004988853090549491*
    FudAmm["3", 2, "1", 1] - 0.009387332520204244*FudAmp["3", 2, "1", 1] + 
   0.004254461112934581*FudBmm["3", 2, "1", 1] + 
   0.010146968366219908*FudBmp["3", 2, "1", 1] + 
   0.04035894178197879*FuuAmpp["3", 2] - 0.0036803099457829*FuuBmmm["3", 2] + 
   0.0036803099457829004*FuuBmmp["3", 2] - 0.00810900669559829*
    FuuBmpm["3", 2] + 0.008109006695598291*FuuBmpp["3", 2], 
 FeuBm["1", 1, "3", 2] -> 0. - 0.007092012728567338*FeuAm["1", 1, "3", 2] + 
   0.9786898852251588*FeuBm["1", 1, "3", 2] - 0.004918312054765126*
    FudAmm["3", 2, "1", 1] - 0.00925144966852693*FudAmp["3", 2, "1", 1] + 
   0.004190390529989911*FudBmm["3", 2, "1", 1] + 
   0.010004661377895002*FudBmp["3", 2, "1", 1] + 
   0.039758821167174815*FuuAmpp["3", 2] - 0.0036261284484656845*
    FuuBmmm["3", 2] + 0.0036261284484656853*FuuBmmp["3", 2] - 
   0.007994227819528412*FuuBmpm["3", 2] + 0.00799422781952841*
    FuuBmpp["3", 2], FuuAmpp["3", 2] -> 
  0. + 0.0012361556366482277*FeuAm["1", 1, "3", 2] + 
   0.00121777408585447*FeuBm["1", 1, "3", 2] + 0.00834425500667163*
    FudAmm["3", 2, "1", 1] - 0.0028136771602190642*FudAmp["3", 2, "1", 1] - 
   0.0075266422870430595*FudBmm["3", 2, "1", 1] + 
   0.008541098940329662*FudBmp["3", 2, "1", 1] + 
   0.8194966806596572*FuuAmpp["3", 2] - 0.0021699686119212268*
    FuuBmmm["3", 2] + 0.0021699686119212268*FuuBmmp["3", 2] + 
   0.005635988863997*FuuBmpm["3", 2] - 0.0056359888639970004*FuuBmpp["3", 2], 
 FuuBmpp["3", 2] -> 0. + 0.0022865561318634146*FeuAm["1", 1, "3", 2] + 
   0.002255337963016754*FeuBm["1", 1, "3", 2] + 
   0.03383332801208488*FudAmm["3", 2, "1", 1] - 
   0.01766560017745318*FudAmp["3", 2, "1", 1] - 
   0.030975122143229596*FudBmm["3", 2, "1", 1] + 
   0.03949761517110609*FudBmp["3", 2, "1", 1] - 
   0.125319046308274*FuuAmpp["3", 2] - 0.011010376066008014*FuuBmmm["3", 2] - 
   0.15813306279229156*FuuBmmp["3", 2] + 0.020157788564518175*
    FuuBmpm["3", 2] + 1.5925056423084316*FuuBmpp["3", 2], 
 FuuBmmp["3", 2] -> 0. + 0.0013354567820722044*FeuAm["1", 1, "3", 2] + 
   0.0013132863593571544*FeuBm["1", 1, "3", 2] - 
   0.05749461207101476*FudAmm["3", 2, "1", 1] + 
   0.03857067741874802*FudAmp["3", 2, "1", 1] + 
   0.052759349933726*FudBmm["3", 2, "1", 1] - 0.07986796424550545*
    FudBmp["3", 2, "1", 1] + 0.1944914564222154*FuuAmpp["3", 2] + 
   0.0227050782777458*FuuBmmm["3", 2] + 1.1501854115636247*FuuBmmp["3", 2] - 
   0.03059394062657604*FuuBmpm["3", 2] - 0.9166093169799016*FuuBmpp["3", 2], 
 FuuBmpm["3", 2] -> 0. - 0.0022865561318634155*FeuAm["1", 1, "3", 2] - 
   0.002255337963016754*FeuBm["1", 1, "3", 2] - 
   0.03383332801208488*FudAmm["3", 2, "1", 1] + 
   0.01766560017745318*FudAmp["3", 2, "1", 1] + 
   0.03097512214322959*FudBmm["3", 2, "1", 1] - 
   0.03949761517110609*FudBmp["3", 2, "1", 1] + 
   0.125319046308274*FuuAmpp["3", 2] - 0.15813306279229156*FuuBmmm["3", 2] - 
   0.011010376066008014*FuuBmmp["3", 2] + 1.5925056423084314*
    FuuBmpm["3", 2] + 0.020157788564518175*FuuBmpp["3", 2], 
 FuuBmmm["3", 2] -> 0. - 0.0013354567820722044*FeuAm["1", 1, "3", 2] - 
   0.001313286359357154*FeuBm["1", 1, "3", 2] + 
   0.057494612071014764*FudAmm["3", 2, "1", 1] - 
   0.03857067741874801*FudAmp["3", 2, "1", 1] - 
   0.052759349933726*FudBmm["3", 2, "1", 1] + 0.07986796424550542*
    FudBmp["3", 2, "1", 1] - 0.19449145642221538*FuuAmpp["3", 2] + 
   1.1501854115636245*FuuBmmm["3", 2] + 0.02270507827774581*FuuBmmp["3", 2] - 
   0.9166093169799014*FuuBmpm["3", 2] - 0.030593940626576038*FuuBmpp["3", 2], 
 FudAmp["3", 2, "1", 1] -> 0. - 0.0010763690627679874*FeuAm["1", 1, "3", 2] - 
   0.001060360648435341*FeuBm["1", 1, "3", 2] - 
   0.0827651140516625*FudAmm["3", 2, "1", 1] + 
   0.7901545829101441*FudAmp["3", 2, "1", 1] - 0.025095924706211543*
    FudBmm["3", 2, "1", 1] + 0.04003417054082507*FudBmp["3", 2, "1", 1] - 
   0.08912345267701698*FuuAmpp["3", 2] - 0.011144146776026992*
    FuuBmmm["3", 2] + 0.011144146776026993*FuuBmmp["3", 2] + 
   0.014655675325710488*FuuBmpm["3", 2] - 0.014655675325710488*
    FuuBmpp["3", 2], FudAmm["3", 2, "1", 1] -> 
  0. - 0.0014467562115538246*FeuAm["1", 1, "3", 2] - 
   0.00142711606281657*FeuBm["1", 1, "3", 2] + 
   1.351066935446104*FudAmm["3", 2, "1", 1] + 0.3125671076369692*
    FudAmp["3", 2, "1", 1] + 0.05840742229312126*FudBmm["3", 2, "1", 1] - 
   0.083031886106882*FudBmp["3", 2, "1", 1] + 0.22288562759889935*
    FuuAmpp["3", 2] + 0.02294666885582731*FuuBmmm["3", 2] - 
   0.022946668855827308*FuuBmmp["3", 2] - 0.03667091851359148*
    FuuBmpm["3", 2] + 0.036670918513591486*FuuBmpp["3", 2], 
 FudBmp["3", 2, "1", 1] -> 0. + 0.0015513105534737126*FeuAm["1", 1, "3", 2] + 
   0.001530741757596001*FeuBm["1", 1, "3", 2] - 
   0.03815296942062338*FudAmm["3", 2, "1", 1] + 
   0.027111230655826667*FudAmp["3", 2, "1", 1] - 
   0.1316385237381496*FudBmm["3", 2, "1", 1] + 
   1.5354130443848968*FudBmp["3", 2, "1", 1] + 0.12786215430538916*
    FuuAmpp["3", 2] + 0.015613828120261092*FuuBmmm["3", 2] - 
   0.01561382812026109*FuuBmmp["3", 2] - 0.019660388697506706*
    FuuBmpm["3", 2] + 0.019660388697506706*FuuBmpp["3", 2], 
 FudBmm["3", 2, "1", 1] -> 0. + 0.0005129393603392805*FeuAm["1", 1, "3", 2] + 
   0.0005023429586067689*FeuBm["1", 1, "3", 2] + 
   0.07143682008577962*FudAmm["3", 2, "1", 1] - 
   0.04408386161471823*FudAmp["3", 2, "1", 1] + 
   1.0907028343874619*FudBmm["3", 2, "1", 1] - 
   0.8394808372873304*FudBmp["3", 2, "1", 1] - 0.24811308404704147*
    FuuAmpp["3", 2] - 0.02653955532481219*FuuBmmm["3", 2] + 
   0.02653955532481218*FuuBmmp["3", 2] + 0.03967407710980901*
    FuuBmpm["3", 2] - 0.03967407710980901*FuuBmpp["3", 2], 
 FeuAp["1", 1, "3", 3] -> 0. + 1.0073331527861342*FeuAp["1", 1, "3", 3] - 
   0.007092012728567339*FeuBp["1", 1, "3", 3] - 
   0.004988853090549493*FudApm["3", 3, "1", 1] - 
   0.009387332520204244*FudApp["3", 3, "1", 1] - 
   0.004254461112934582*FudBpm["3", 3, "1", 1] - 
   0.010146968366219904*FudBpp["3", 3, "1", 1] + 
   0.04035894178197879*FuuAppp["3", 3] + 0.005204744239062768*
    FuuBpmp["3", 3] + 0.011467867246289332*FuuBppp["3", 3], 
 FeuBp["1", 1, "3", 3] -> 0. - 0.007092012728567339*FeuAp["1", 1, "3", 3] + 
   0.9786898852251589*FeuBp["1", 1, "3", 3] - 0.004918312054765123*
    FudApm["3", 3, "1", 1] - 0.009251449668526932*FudApp["3", 3, "1", 1] - 
   0.0041903905299899135*FudBpm["3", 3, "1", 1] - 
   0.010004661377895003*FudBpp["3", 3, "1", 1] + 
   0.03975882116717481*FuuAppp["3", 3] + 0.005128120030727079*
    FuuBpmp["3", 3] + 0.011305545403077375*FuuBppp["3", 3], 
 FuuAppp["3", 3] -> 0. + 0.001236155636648228*FeuAp["1", 1, "3", 3] + 
   0.0012177740858544696*FeuBp["1", 1, "3", 3] + 
   0.008344255006671629*FudApm["3", 3, "1", 1] - 
   0.0028136771602190642*FudApp["3", 3, "1", 1] + 
   0.0075266422870430595*FudBpm["3", 3, "1", 1] - 
   0.008541098940329662*FudBpp["3", 3, "1", 1] + 
   0.8194966806596572*FuuAppp["3", 3] + 0.00306879904090292*FuuBpmp["3", 3] - 
   0.00797049188884829*FuuBppp["3", 3], FuuBppp["3", 3] -> 
  0. + 0.0032336786928086067*FeuAp["1", 1, "3", 3] + 
   0.0031895295350332043*FeuBp["1", 1, "3", 3] + 
   0.047847551334908034*FudApm["3", 3, "1", 1] - 
   0.024982931358414864*FudApp["3", 3, "1", 1] + 
   0.04380543783111848*FudBpm["3", 3, "1", 1] - 
   0.05585806305637158*FudBpp["3", 3, "1", 1] - 
   0.17722789491282312*FuuAppp["3", 3] - 0.1471226867262836*FuuBpmp["3", 3] + 
   1.5723478537439142*FuuBppp["3", 3], FuuBpmp["3", 3] -> 
  0. + 0.0018886210931696418*FeuAp["1", 1, "3", 3] + 
   0.0018572673806824724*FeuBp["1", 1, "3", 3] - 
   0.08130966015420898*FudApm["3", 3, "1", 1] + 
   0.05454717511551116*FudApp["3", 3, "1", 1] - 
   0.0746129882182634*FudBpm["3", 3, "1", 1] + 0.11295035823512328*
    FudBpp["3", 3, "1", 1] + 0.27505245543799295*FuuAppp["3", 3] + 
   1.1274803332858794*FuuBpmp["3", 3] - 0.8860153763533262*FuuBppp["3", 3], 
 FudApp["3", 3, "1", 1] -> 0. - 0.0010763690627679874*FeuAp["1", 1, "3", 3] - 
   0.0010603606484353412*FeuBp["1", 1, "3", 3] - 
   0.0827651140516625*FudApm["3", 3, "1", 1] + 
   0.7901545829101441*FudApp["3", 3, "1", 1] + 0.025095924706211543*
    FudBpm["3", 3, "1", 1] - 0.04003417054082506*FudBpp["3", 3, "1", 1] - 
   0.08912345267701698*FuuAppp["3", 3] + 0.01576020351173378*
    FuuBpmp["3", 3] - 0.020726254811356513*FuuBppp["3", 3], 
 FudApm["3", 3, "1", 1] -> 0. - 0.0014467562115538244*FeuAp["1", 1, "3", 3] - 
   0.0014271160628165698*FeuBp["1", 1, "3", 3] + 
   1.351066935446104*FudApm["3", 3, "1", 1] + 0.3125671076369692*
    FudApp["3", 3, "1", 1] - 0.05840742229312126*FudBpm["3", 3, "1", 1] + 
   0.08303188610688199*FudBpp["3", 3, "1", 1] + 
   0.2228856275988993*FuuAppp["3", 3] - 0.03245149030719529*FuuBpmp["3", 3] + 
   0.05186051030659971*FuuBppp["3", 3], FudBpp["3", 3, "1", 1] -> 
  0. - 0.0015513105534737121*FeuAp["1", 1, "3", 3] - 
   0.001530741757596001*FeuBp["1", 1, "3", 3] + 
   0.03815296942062337*FudApm["3", 3, "1", 1] - 
   0.027111230655826667*FudApp["3", 3, "1", 1] - 
   0.13163852373814958*FudBpm["3", 3, "1", 1] + 
   1.5354130443848966*FudBpp["3", 3, "1", 1] - 0.12786215430538914*
    FuuAppp["3", 3] + 0.022081287488235648*FuuBpmp["3", 3] - 
   0.027803988337540695*FuuBppp["3", 3], FudBpm["3", 3, "1", 1] -> 
  0. - 0.0005129393603392803*FeuAp["1", 1, "3", 3] - 
   0.0005023429586067693*FeuBp["1", 1, "3", 3] - 
   0.07143682008577962*FudApm["3", 3, "1", 1] + 
   0.04408386161471822*FudApp["3", 3, "1", 1] + 
   1.0907028343874616*FudBpm["3", 3, "1", 1] - 
   0.8394808372873303*FudBpp["3", 3, "1", 1] + 0.24811308404704144*
    FuuAppp["3", 3] - 0.03753259907970048*FuuBpmp["3", 3] + 
   0.05610761792332788*FuuBppp["3", 3], FeuAm["1", 1, "3", 3] -> 
  0. + 1.0073331527861344*FeuAm["1", 1, "3", 3] - 
   0.007092012728567341*FeuBm["1", 1, "3", 3] - 
   0.004988853090549491*FudAmm["3", 3, "1", 1] - 
   0.009387332520204248*FudAmp["3", 3, "1", 1] + 
   0.004254461112934583*FudBmm["3", 3, "1", 1] + 
   0.010146968366219908*FudBmp["3", 3, "1", 1] + 
   0.04035894178197879*FuuAmpp["3", 3] - 0.0036803099457829004*
    FuuBmmm["3", 3] + 0.0036803099457829013*FuuBmmp["3", 3] - 
   0.00810900669559829*FuuBmpm["3", 3] + 0.00810900669559829*FuuBmpp["3", 3], 
 FeuBm["1", 1, "3", 3] -> 0. - 0.007092012728567338*FeuAm["1", 1, "3", 3] + 
   0.978689885225159*FeuBm["1", 1, "3", 3] - 0.004918312054765123*
    FudAmm["3", 3, "1", 1] - 0.009251449668526932*FudAmp["3", 3, "1", 1] + 
   0.0041903905299899135*FudBmm["3", 3, "1", 1] + 
   0.010004661377895003*FudBmp["3", 3, "1", 1] + 
   0.039758821167174815*FuuAmpp["3", 3] - 0.0036261284484656845*
    FuuBmmm["3", 3] + 0.0036261284484656853*FuuBmmp["3", 3] - 
   0.007994227819528412*FuuBmpm["3", 3] + 0.00799422781952841*
    FuuBmpp["3", 3], FuuAmpp["3", 3] -> 
  0. + 0.0012361556366482277*FeuAm["1", 1, "3", 3] + 
   0.0012177740858544698*FeuBm["1", 1, "3", 3] + 
   0.00834425500667163*FudAmm["3", 3, "1", 1] - 0.0028136771602190642*
    FudAmp["3", 3, "1", 1] - 0.007526642287043062*FudBmm["3", 3, "1", 1] + 
   0.008541098940329664*FudBmp["3", 3, "1", 1] + 
   0.8194966806596572*FuuAmpp["3", 3] - 0.0021699686119212268*
    FuuBmmm["3", 3] + 0.0021699686119212268*FuuBmmp["3", 3] + 
   0.005635988863996999*FuuBmpm["3", 3] - 0.005635988863997*FuuBmpp["3", 3], 
 FuuBmpp["3", 3] -> 0. + 0.0022865561318634146*FeuAm["1", 1, "3", 3] + 
   0.002255337963016753*FeuBm["1", 1, "3", 3] + 
   0.03383332801208488*FudAmm["3", 3, "1", 1] - 
   0.01766560017745318*FudAmp["3", 3, "1", 1] - 
   0.030975122143229596*FudBmm["3", 3, "1", 1] + 
   0.039497615171106094*FudBmp["3", 3, "1", 1] - 
   0.125319046308274*FuuAmpp["3", 3] - 0.011010376066008014*FuuBmmm["3", 3] - 
   0.15813306279229156*FuuBmmp["3", 3] + 0.020157788564518175*
    FuuBmpm["3", 3] + 1.5925056423084314*FuuBmpp["3", 3], 
 FuuBmmp["3", 3] -> 0. + 0.0013354567820722046*FeuAm["1", 1, "3", 3] + 
   0.0013132863593571546*FeuBm["1", 1, "3", 3] - 
   0.05749461207101475*FudAmm["3", 3, "1", 1] + 
   0.03857067741874803*FudAmp["3", 3, "1", 1] + 
   0.05275934993372601*FudBmm["3", 3, "1", 1] - 
   0.07986796424550545*FudBmp["3", 3, "1", 1] + 
   0.1944914564222154*FuuAmpp["3", 3] + 0.0227050782777458*FuuBmmm["3", 3] + 
   1.1501854115636247*FuuBmmp["3", 3] - 0.03059394062657604*FuuBmpm["3", 3] - 
   0.9166093169799016*FuuBmpp["3", 3], FuuBmpm["3", 3] -> 
  0. - 0.0022865561318634146*FeuAm["1", 1, "3", 3] - 
   0.002255337963016754*FeuBm["1", 1, "3", 3] - 
   0.03383332801208488*FudAmm["3", 3, "1", 1] + 
   0.01766560017745318*FudAmp["3", 3, "1", 1] + 
   0.03097512214322959*FudBmm["3", 3, "1", 1] - 
   0.039497615171106094*FudBmp["3", 3, "1", 1] + 
   0.125319046308274*FuuAmpp["3", 3] - 0.15813306279229156*FuuBmmm["3", 3] - 
   0.011010376066008016*FuuBmmp["3", 3] + 1.5925056423084314*
    FuuBmpm["3", 3] + 0.020157788564518175*FuuBmpp["3", 3], 
 FuuBmmm["3", 3] -> 0. - 0.0013354567820722046*FeuAm["1", 1, "3", 3] - 
   0.0013132863593571535*FeuBm["1", 1, "3", 3] + 
   0.05749461207101475*FudAmm["3", 3, "1", 1] - 
   0.03857067741874802*FudAmp["3", 3, "1", 1] - 
   0.052759349933726*FudBmm["3", 3, "1", 1] + 0.07986796424550545*
    FudBmp["3", 3, "1", 1] - 0.19449145642221538*FuuAmpp["3", 3] + 
   1.1501854115636245*FuuBmmm["3", 3] + 0.022705078277745806*
    FuuBmmp["3", 3] - 0.9166093169799014*FuuBmpm["3", 3] - 
   0.030593940626576038*FuuBmpp["3", 3], FudAmp["3", 3, "1", 1] -> 
  0. - 0.0010763690627679878*FeuAm["1", 1, "3", 3] - 
   0.0010603606484353412*FeuBm["1", 1, "3", 3] - 
   0.08276511405166251*FudAmm["3", 3, "1", 1] + 
   0.7901545829101443*FudAmp["3", 3, "1", 1] - 0.025095924706211557*
    FudBmm["3", 3, "1", 1] + 0.040034170540825094*FudBmp["3", 3, "1", 1] - 
   0.08912345267701699*FuuAmpp["3", 3] - 0.011144146776026997*
    FuuBmmm["3", 3] + 0.011144146776026997*FuuBmmp["3", 3] + 
   0.014655675325710492*FuuBmpm["3", 3] - 0.014655675325710492*
    FuuBmpp["3", 3], FudAmm["3", 3, "1", 1] -> 
  0. - 0.0014467562115538246*FeuAm["1", 1, "3", 3] - 
   0.00142711606281657*FeuBm["1", 1, "3", 3] + 
   1.3510669354461038*FudAmm["3", 3, "1", 1] + 0.31256710763696927*
    FudAmp["3", 3, "1", 1] + 0.058407422293121264*FudBmm["3", 3, "1", 1] - 
   0.083031886106882*FudBmp["3", 3, "1", 1] + 0.22288562759889938*
    FuuAmpp["3", 3] + 0.022946668855827308*FuuBmmm["3", 3] - 
   0.022946668855827305*FuuBmmp["3", 3] - 0.03667091851359148*
    FuuBmpm["3", 3] + 0.03667091851359148*FuuBmpp["3", 3], 
 FudBmp["3", 3, "1", 1] -> 0. + 0.0015513105534737126*FeuAm["1", 1, "3", 3] + 
   0.0015307417575960013*FeuBm["1", 1, "3", 3] - 
   0.038152969420623385*FudAmm["3", 3, "1", 1] + 
   0.027111230655826678*FudAmp["3", 3, "1", 1] - 
   0.13163852373814963*FudBmm["3", 3, "1", 1] + 
   1.5354130443848972*FudBmp["3", 3, "1", 1] + 0.12786215430538914*
    FuuAmpp["3", 3] + 0.015613828120261098*FuuBmmm["3", 3] - 
   0.015613828120261092*FuuBmmp["3", 3] - 0.019660388697506706*
    FuuBmpm["3", 3] + 0.019660388697506706*FuuBmpp["3", 3], 
 FudBmm["3", 3, "1", 1] -> 0. + 0.0005129393603392807*FeuAm["1", 1, "3", 3] + 
   0.000502342958606769*FeuBm["1", 1, "3", 3] + 
   0.07143682008577963*FudAmm["3", 3, "1", 1] - 
   0.04408386161471825*FudAmp["3", 3, "1", 1] + 
   1.090702834387462*FudBmm["3", 3, "1", 1] - 0.8394808372873307*
    FudBmp["3", 3, "1", 1] - 0.24811308404704147*FuuAmpp["3", 3] - 
   0.026539555324812194*FuuBmmm["3", 3] + 0.026539555324812194*
    FuuBmmp["3", 3] + 0.03967407710980901*FuuBmpm["3", 3] - 
   0.03967407710980902*FuuBmpp["3", 3], FuuAppp["5", 1] -> 
  0. + 0.8513465555431854*FuuAppp["5", 1], 
 FuuBppp["5", 1] -> 0. - 0.16914343885829963*FuuBpmp["5", 1] + 
   1.6126634308729504*FuuBppp["5", 1], FuuBpmp["5", 1] -> 
  0. + 1.172890489841371*FuuBpmp["5", 1] - 0.947203257606478*FuuBppp["5", 1], 
 FuuAppp["5", 2] -> 0. + 0.8513465555431854*FuuAppp["5", 2], 
 FuuBppp["5", 2] -> 0. - 0.16914343885829963*FuuBpmp["5", 2] + 
   1.6126634308729504*FuuBppp["5", 2], FuuBpmp["5", 2] -> 
  0. + 1.172890489841371*FuuBpmp["5", 2] - 0.947203257606478*FuuBppp["5", 2], 
 FuuAppp["5", 3] -> 0. + 0.8513465555431854*FuuAppp["5", 3], 
 FuuBppp["5", 3] -> 0. - 0.16914343885829963*FuuBpmp["5", 3] + 
   1.6126634308729504*FuuBppp["5", 3], FuuBpmp["5", 3] -> 
  0. + 1.172890489841371*FuuBpmp["5", 3] - 0.9472032576064779*
    FuuBppp["5", 3], FuuAppp["5", 4] -> 
  0. + 0.8513465555431854*FuuAppp["5", 4], 
 FuuBppp["5", 4] -> 0. - 0.16914343885829963*FuuBpmp["5", 4] + 
   1.6126634308729504*FuuBppp["5", 4], FuuBpmp["5", 4] -> 
  0. + 1.172890489841371*FuuBpmp["5", 4] - 0.947203257606478*FuuBppp["5", 4], 
 FuuAppp["5", 5] -> 0. + 0.8513465555431854*FuuAppp["5", 5], 
 FuuBppp["5", 5] -> 0. - 0.16914343885829963*FuuBpmp["5", 5] + 
   1.6126634308729504*FuuBppp["5", 5], FuuBpmp["5", 5] -> 
  0. + 1.172890489841371*FuuBpmp["5", 5] - 0.947203257606478*FuuBppp["5", 5], 
 FuuAmpp["5", 1] -> 0. + 0.8513465555431854*FuuAmpp["5", 1], 
 FuuAmpp["5", 2] -> 0. + 0.8513465555431854*FuuAmpp["5", 2], 
 FuuAmpp["5", 3] -> 0. + 0.8513465555431854*FuuAmpp["5", 3], 
 FuuAmpp["5", 4] -> 0. + 0.8513465555431854*FuuAmpp["5", 4], 
 FuuAmpp["5", 5] -> 0. + 0.8513465555431854*FuuAmpp["5", 5], 
 FudApp["3", 1, "8", 1] -> 0. - 0.11027438257121616*FudApm["3", 1, "8", 1] + 
   0.8085781764025544*FudApp["3", 1, "8", 1], 
 FudApm["3", 1, "8", 1] -> 0. + 1.415087280544243*FudApm["3", 1, "8", 1] + 
   0.27568595642804034*FudApp["3", 1, "8", 1], 
 FudBpp["3", 1, "8", 1] -> 0. - 0.16672122489863198*FudBpm["3", 1, "8", 1] + 
   1.5895693286076036*FudBpp["3", 1, "8", 1], 
 FudBpm["3", 1, "8", 1] -> 0. + 1.1560941438711607*FudBpm["3", 1, "8", 1] - 
   0.9336388594323393*FudBpp["3", 1, "8", 1], 
 FudApp["3", 1, "8", 2] -> 0. - 0.11027438257121616*FudApm["3", 1, "8", 2] + 
   0.8085781764025544*FudApp["3", 1, "8", 2], 
 FudApm["3", 1, "8", 2] -> 0. + 1.415087280544243*FudApm["3", 1, "8", 2] + 
   0.27568595642804034*FudApp["3", 1, "8", 2], 
 FudBpp["3", 1, "8", 2] -> 0. - 0.16672122489863198*FudBpm["3", 1, "8", 2] + 
   1.5895693286076036*FudBpp["3", 1, "8", 2], 
 FudBpm["3", 1, "8", 2] -> 0. + 1.1560941438711607*FudBpm["3", 1, "8", 2] - 
   0.9336388594323393*FudBpp["3", 1, "8", 2], 
 FudApp["3", 1, "8", 3] -> 0. - 0.11027438257121616*FudApm["3", 1, "8", 3] + 
   0.8085781764025544*FudApp["3", 1, "8", 3], 
 FudApm["3", 1, "8", 3] -> 0. + 1.415087280544243*FudApm["3", 1, "8", 3] + 
   0.27568595642804034*FudApp["3", 1, "8", 3], 
 FudBpp["3", 1, "8", 3] -> 0. - 0.16672122489863198*FudBpm["3", 1, "8", 3] + 
   1.5895693286076036*FudBpp["3", 1, "8", 3], 
 FudBpm["3", 1, "8", 3] -> 0. + 1.1560941438711607*FudBpm["3", 1, "8", 3] - 
   0.9336388594323393*FudBpp["3", 1, "8", 3], 
 FudApp["3", 1, "8", 4] -> 0. - 0.11027438257121616*FudApm["3", 1, "8", 4] + 
   0.8085781764025544*FudApp["3", 1, "8", 4], 
 FudApm["3", 1, "8", 4] -> 0. + 1.415087280544243*FudApm["3", 1, "8", 4] + 
   0.27568595642804034*FudApp["3", 1, "8", 4], 
 FudBpp["3", 1, "8", 4] -> 0. - 0.16672122489863198*FudBpm["3", 1, "8", 4] + 
   1.5895693286076036*FudBpp["3", 1, "8", 4], 
 FudBpm["3", 1, "8", 4] -> 0. + 1.1560941438711607*FudBpm["3", 1, "8", 4] - 
   0.9336388594323393*FudBpp["3", 1, "8", 4], 
 FudApp["3", 1, "8", 5] -> 0. - 0.11027438257121616*FudApm["3", 1, "8", 5] + 
   0.8085781764025544*FudApp["3", 1, "8", 5], 
 FudApm["3", 1, "8", 5] -> 0. + 1.415087280544243*FudApm["3", 1, "8", 5] + 
   0.27568595642804034*FudApp["3", 1, "8", 5], 
 FudBpp["3", 1, "8", 5] -> 0. - 0.16672122489863198*FudBpm["3", 1, "8", 5] + 
   1.5895693286076036*FudBpp["3", 1, "8", 5], 
 FudBpm["3", 1, "8", 5] -> 0. + 1.1560941438711607*FudBpm["3", 1, "8", 5] - 
   0.9336388594323393*FudBpp["3", 1, "8", 5], 
 FudApp["3", 1, "8", 6] -> 0. - 0.11027438257121616*FudApm["3", 1, "8", 6] + 
   0.8085781764025544*FudApp["3", 1, "8", 6], 
 FudApm["3", 1, "8", 6] -> 0. + 1.415087280544243*FudApm["3", 1, "8", 6] + 
   0.27568595642804034*FudApp["3", 1, "8", 6], 
 FudBpp["3", 1, "8", 6] -> 0. - 0.16672122489863198*FudBpm["3", 1, "8", 6] + 
   1.5895693286076036*FudBpp["3", 1, "8", 6], 
 FudBpm["3", 1, "8", 6] -> 0. + 1.1560941438711607*FudBpm["3", 1, "8", 6] - 
   0.9336388594323393*FudBpp["3", 1, "8", 6], 
 FudApp["3", 1, "8", 7] -> 0. - 0.11027438257121616*FudApm["3", 1, "8", 7] + 
   0.8085781764025544*FudApp["3", 1, "8", 7], 
 FudApm["3", 1, "8", 7] -> 0. + 1.415087280544243*FudApm["3", 1, "8", 7] + 
   0.27568595642804034*FudApp["3", 1, "8", 7], 
 FudBpp["3", 1, "8", 7] -> 0. - 0.16672122489863198*FudBpm["3", 1, "8", 7] + 
   1.5895693286076036*FudBpp["3", 1, "8", 7], 
 FudBpm["3", 1, "8", 7] -> 0. + 1.1560941438711607*FudBpm["3", 1, "8", 7] - 
   0.9336388594323393*FudBpp["3", 1, "8", 7], 
 FudApp["3", 1, "8", 8] -> 0. - 0.11027438257121616*FudApm["3", 1, "8", 8] + 
   0.8085781764025544*FudApp["3", 1, "8", 8], 
 FudApm["3", 1, "8", 8] -> 0. + 1.415087280544243*FudApm["3", 1, "8", 8] + 
   0.27568595642804034*FudApp["3", 1, "8", 8], 
 FudBpp["3", 1, "8", 8] -> 0. - 0.16672122489863198*FudBpm["3", 1, "8", 8] + 
   1.5895693286076036*FudBpp["3", 1, "8", 8], 
 FudBpm["3", 1, "8", 8] -> 0. + 1.1560941438711607*FudBpm["3", 1, "8", 8] - 
   0.9336388594323393*FudBpp["3", 1, "8", 8], 
 FudApp["3", 2, "8", 1] -> 0. - 0.11027438257121616*FudApm["3", 2, "8", 1] + 
   0.8085781764025544*FudApp["3", 2, "8", 1], 
 FudApm["3", 2, "8", 1] -> 0. + 1.415087280544243*FudApm["3", 2, "8", 1] + 
   0.27568595642804034*FudApp["3", 2, "8", 1], 
 FudBpp["3", 2, "8", 1] -> 0. - 0.16672122489863198*FudBpm["3", 2, "8", 1] + 
   1.5895693286076036*FudBpp["3", 2, "8", 1], 
 FudBpm["3", 2, "8", 1] -> 0. + 1.1560941438711607*FudBpm["3", 2, "8", 1] - 
   0.9336388594323393*FudBpp["3", 2, "8", 1], 
 FudApp["3", 2, "8", 2] -> 0. - 0.11027438257121616*FudApm["3", 2, "8", 2] + 
   0.8085781764025544*FudApp["3", 2, "8", 2], 
 FudApm["3", 2, "8", 2] -> 0. + 1.415087280544243*FudApm["3", 2, "8", 2] + 
   0.27568595642804034*FudApp["3", 2, "8", 2], 
 FudBpp["3", 2, "8", 2] -> 0. - 0.16672122489863198*FudBpm["3", 2, "8", 2] + 
   1.5895693286076036*FudBpp["3", 2, "8", 2], 
 FudBpm["3", 2, "8", 2] -> 0. + 1.1560941438711607*FudBpm["3", 2, "8", 2] - 
   0.9336388594323393*FudBpp["3", 2, "8", 2], 
 FudApp["3", 2, "8", 3] -> 0. - 0.11027438257121616*FudApm["3", 2, "8", 3] + 
   0.8085781764025544*FudApp["3", 2, "8", 3], 
 FudApm["3", 2, "8", 3] -> 0. + 1.415087280544243*FudApm["3", 2, "8", 3] + 
   0.27568595642804034*FudApp["3", 2, "8", 3], 
 FudBpp["3", 2, "8", 3] -> 0. - 0.16672122489863198*FudBpm["3", 2, "8", 3] + 
   1.5895693286076036*FudBpp["3", 2, "8", 3], 
 FudBpm["3", 2, "8", 3] -> 0. + 1.1560941438711607*FudBpm["3", 2, "8", 3] - 
   0.9336388594323393*FudBpp["3", 2, "8", 3], 
 FudApp["3", 2, "8", 4] -> 0. - 0.11027438257121616*FudApm["3", 2, "8", 4] + 
   0.8085781764025544*FudApp["3", 2, "8", 4], 
 FudApm["3", 2, "8", 4] -> 0. + 1.415087280544243*FudApm["3", 2, "8", 4] + 
   0.27568595642804034*FudApp["3", 2, "8", 4], 
 FudBpp["3", 2, "8", 4] -> 0. - 0.16672122489863198*FudBpm["3", 2, "8", 4] + 
   1.5895693286076036*FudBpp["3", 2, "8", 4], 
 FudBpm["3", 2, "8", 4] -> 0. + 1.1560941438711607*FudBpm["3", 2, "8", 4] - 
   0.9336388594323393*FudBpp["3", 2, "8", 4], 
 FudApp["3", 2, "8", 5] -> 0. - 0.11027438257121616*FudApm["3", 2, "8", 5] + 
   0.8085781764025544*FudApp["3", 2, "8", 5], 
 FudApm["3", 2, "8", 5] -> 0. + 1.415087280544243*FudApm["3", 2, "8", 5] + 
   0.27568595642804034*FudApp["3", 2, "8", 5], 
 FudBpp["3", 2, "8", 5] -> 0. - 0.16672122489863198*FudBpm["3", 2, "8", 5] + 
   1.5895693286076036*FudBpp["3", 2, "8", 5], 
 FudBpm["3", 2, "8", 5] -> 0. + 1.1560941438711607*FudBpm["3", 2, "8", 5] - 
   0.9336388594323393*FudBpp["3", 2, "8", 5], 
 FudApp["3", 2, "8", 6] -> 0. - 0.11027438257121616*FudApm["3", 2, "8", 6] + 
   0.8085781764025544*FudApp["3", 2, "8", 6], 
 FudApm["3", 2, "8", 6] -> 0. + 1.415087280544243*FudApm["3", 2, "8", 6] + 
   0.27568595642804034*FudApp["3", 2, "8", 6], 
 FudBpp["3", 2, "8", 6] -> 0. - 0.16672122489863198*FudBpm["3", 2, "8", 6] + 
   1.5895693286076036*FudBpp["3", 2, "8", 6], 
 FudBpm["3", 2, "8", 6] -> 0. + 1.1560941438711607*FudBpm["3", 2, "8", 6] - 
   0.9336388594323393*FudBpp["3", 2, "8", 6], 
 FudApp["3", 2, "8", 7] -> 0. - 0.11027438257121616*FudApm["3", 2, "8", 7] + 
   0.8085781764025544*FudApp["3", 2, "8", 7], 
 FudApm["3", 2, "8", 7] -> 0. + 1.415087280544243*FudApm["3", 2, "8", 7] + 
   0.27568595642804034*FudApp["3", 2, "8", 7], 
 FudBpp["3", 2, "8", 7] -> 0. - 0.16672122489863198*FudBpm["3", 2, "8", 7] + 
   1.5895693286076036*FudBpp["3", 2, "8", 7], 
 FudBpm["3", 2, "8", 7] -> 0. + 1.1560941438711607*FudBpm["3", 2, "8", 7] - 
   0.9336388594323393*FudBpp["3", 2, "8", 7], 
 FudApp["3", 2, "8", 8] -> 0. - 0.11027438257121616*FudApm["3", 2, "8", 8] + 
   0.8085781764025544*FudApp["3", 2, "8", 8], 
 FudApm["3", 2, "8", 8] -> 0. + 1.415087280544243*FudApm["3", 2, "8", 8] + 
   0.27568595642804034*FudApp["3", 2, "8", 8], 
 FudBpp["3", 2, "8", 8] -> 0. - 0.16672122489863198*FudBpm["3", 2, "8", 8] + 
   1.5895693286076036*FudBpp["3", 2, "8", 8], 
 FudBpm["3", 2, "8", 8] -> 0. + 1.1560941438711607*FudBpm["3", 2, "8", 8] - 
   0.9336388594323393*FudBpp["3", 2, "8", 8], 
 FudApp["3", 3, "8", 1] -> 0. - 0.11027438257121616*FudApm["3", 3, "8", 1] + 
   0.8085781764025544*FudApp["3", 3, "8", 1], 
 FudApm["3", 3, "8", 1] -> 0. + 1.415087280544243*FudApm["3", 3, "8", 1] + 
   0.27568595642804034*FudApp["3", 3, "8", 1], 
 FudBpp["3", 3, "8", 1] -> 0. - 0.16672122489863198*FudBpm["3", 3, "8", 1] + 
   1.5895693286076036*FudBpp["3", 3, "8", 1], 
 FudBpm["3", 3, "8", 1] -> 0. + 1.1560941438711607*FudBpm["3", 3, "8", 1] - 
   0.9336388594323393*FudBpp["3", 3, "8", 1], 
 FudApp["3", 3, "8", 2] -> 0. - 0.11027438257121616*FudApm["3", 3, "8", 2] + 
   0.8085781764025544*FudApp["3", 3, "8", 2], 
 FudApm["3", 3, "8", 2] -> 0. + 1.415087280544243*FudApm["3", 3, "8", 2] + 
   0.27568595642804034*FudApp["3", 3, "8", 2], 
 FudBpp["3", 3, "8", 2] -> 0. - 0.16672122489863198*FudBpm["3", 3, "8", 2] + 
   1.5895693286076036*FudBpp["3", 3, "8", 2], 
 FudBpm["3", 3, "8", 2] -> 0. + 1.1560941438711607*FudBpm["3", 3, "8", 2] - 
   0.9336388594323393*FudBpp["3", 3, "8", 2], 
 FudApp["3", 3, "8", 3] -> 0. - 0.11027438257121616*FudApm["3", 3, "8", 3] + 
   0.8085781764025544*FudApp["3", 3, "8", 3], 
 FudApm["3", 3, "8", 3] -> 0. + 1.415087280544243*FudApm["3", 3, "8", 3] + 
   0.27568595642804034*FudApp["3", 3, "8", 3], 
 FudBpp["3", 3, "8", 3] -> 0. - 0.16672122489863198*FudBpm["3", 3, "8", 3] + 
   1.5895693286076036*FudBpp["3", 3, "8", 3], 
 FudBpm["3", 3, "8", 3] -> 0. + 1.1560941438711607*FudBpm["3", 3, "8", 3] - 
   0.9336388594323393*FudBpp["3", 3, "8", 3], 
 FudApp["3", 3, "8", 4] -> 0. - 0.11027438257121616*FudApm["3", 3, "8", 4] + 
   0.8085781764025544*FudApp["3", 3, "8", 4], 
 FudApm["3", 3, "8", 4] -> 0. + 1.415087280544243*FudApm["3", 3, "8", 4] + 
   0.27568595642804034*FudApp["3", 3, "8", 4], 
 FudBpp["3", 3, "8", 4] -> 0. - 0.16672122489863198*FudBpm["3", 3, "8", 4] + 
   1.5895693286076036*FudBpp["3", 3, "8", 4], 
 FudBpm["3", 3, "8", 4] -> 0. + 1.1560941438711607*FudBpm["3", 3, "8", 4] - 
   0.9336388594323393*FudBpp["3", 3, "8", 4], 
 FudApp["3", 3, "8", 5] -> 0. - 0.11027438257121616*FudApm["3", 3, "8", 5] + 
   0.8085781764025544*FudApp["3", 3, "8", 5], 
 FudApm["3", 3, "8", 5] -> 0. + 1.415087280544243*FudApm["3", 3, "8", 5] + 
   0.27568595642804034*FudApp["3", 3, "8", 5], 
 FudBpp["3", 3, "8", 5] -> 0. - 0.16672122489863198*FudBpm["3", 3, "8", 5] + 
   1.5895693286076036*FudBpp["3", 3, "8", 5], 
 FudBpm["3", 3, "8", 5] -> 0. + 1.1560941438711607*FudBpm["3", 3, "8", 5] - 
   0.9336388594323393*FudBpp["3", 3, "8", 5], 
 FudApp["3", 3, "8", 6] -> 0. - 0.11027438257121616*FudApm["3", 3, "8", 6] + 
   0.8085781764025544*FudApp["3", 3, "8", 6], 
 FudApm["3", 3, "8", 6] -> 0. + 1.415087280544243*FudApm["3", 3, "8", 6] + 
   0.27568595642804034*FudApp["3", 3, "8", 6], 
 FudBpp["3", 3, "8", 6] -> 0. - 0.16672122489863198*FudBpm["3", 3, "8", 6] + 
   1.5895693286076036*FudBpp["3", 3, "8", 6], 
 FudBpm["3", 3, "8", 6] -> 0. + 1.1560941438711607*FudBpm["3", 3, "8", 6] - 
   0.9336388594323393*FudBpp["3", 3, "8", 6], 
 FudApp["3", 3, "8", 7] -> 0. - 0.11027438257121616*FudApm["3", 3, "8", 7] + 
   0.8085781764025544*FudApp["3", 3, "8", 7], 
 FudApm["3", 3, "8", 7] -> 0. + 1.415087280544243*FudApm["3", 3, "8", 7] + 
   0.27568595642804034*FudApp["3", 3, "8", 7], 
 FudBpp["3", 3, "8", 7] -> 0. - 0.16672122489863198*FudBpm["3", 3, "8", 7] + 
   1.5895693286076036*FudBpp["3", 3, "8", 7], 
 FudBpm["3", 3, "8", 7] -> 0. + 1.1560941438711607*FudBpm["3", 3, "8", 7] - 
   0.9336388594323393*FudBpp["3", 3, "8", 7], 
 FudApp["3", 3, "8", 8] -> 0. - 0.11027438257121616*FudApm["3", 3, "8", 8] + 
   0.8085781764025544*FudApp["3", 3, "8", 8], 
 FudApm["3", 3, "8", 8] -> 0. + 1.415087280544243*FudApm["3", 3, "8", 8] + 
   0.27568595642804034*FudApp["3", 3, "8", 8], 
 FudBpp["3", 3, "8", 8] -> 0. - 0.16672122489863198*FudBpm["3", 3, "8", 8] + 
   1.5895693286076036*FudBpp["3", 3, "8", 8], 
 FudBpm["3", 3, "8", 8] -> 0. + 1.1560941438711607*FudBpm["3", 3, "8", 8] - 
   0.9336388594323393*FudBpp["3", 3, "8", 8], 
 FudAmp["3", 1, "8", 1] -> 0. - 0.11027438257121616*FudAmm["3", 1, "8", 1] + 
   0.8085781764025544*FudAmp["3", 1, "8", 1], 
 FudAmm["3", 1, "8", 1] -> 0. + 1.415087280544243*FudAmm["3", 1, "8", 1] + 
   0.27568595642804034*FudAmp["3", 1, "8", 1], 
 FudBmp["3", 1, "8", 1] -> 0. - 0.16672122489863198*FudBmm["3", 1, "8", 1] + 
   1.5895693286076036*FudBmp["3", 1, "8", 1], 
 FudBmm["3", 1, "8", 1] -> 0. + 1.1560941438711607*FudBmm["3", 1, "8", 1] - 
   0.9336388594323393*FudBmp["3", 1, "8", 1], 
 FudAmp["3", 1, "8", 2] -> 0. - 0.11027438257121616*FudAmm["3", 1, "8", 2] + 
   0.8085781764025544*FudAmp["3", 1, "8", 2], 
 FudAmm["3", 1, "8", 2] -> 0. + 1.415087280544243*FudAmm["3", 1, "8", 2] + 
   0.27568595642804034*FudAmp["3", 1, "8", 2], 
 FudBmp["3", 1, "8", 2] -> 0. - 0.16672122489863198*FudBmm["3", 1, "8", 2] + 
   1.5895693286076036*FudBmp["3", 1, "8", 2], 
 FudBmm["3", 1, "8", 2] -> 0. + 1.1560941438711607*FudBmm["3", 1, "8", 2] - 
   0.9336388594323393*FudBmp["3", 1, "8", 2], 
 FudAmp["3", 1, "8", 3] -> 0. - 0.11027438257121616*FudAmm["3", 1, "8", 3] + 
   0.8085781764025544*FudAmp["3", 1, "8", 3], 
 FudAmm["3", 1, "8", 3] -> 0. + 1.415087280544243*FudAmm["3", 1, "8", 3] + 
   0.27568595642804034*FudAmp["3", 1, "8", 3], 
 FudBmp["3", 1, "8", 3] -> 0. - 0.16672122489863198*FudBmm["3", 1, "8", 3] + 
   1.5895693286076036*FudBmp["3", 1, "8", 3], 
 FudBmm["3", 1, "8", 3] -> 0. + 1.1560941438711607*FudBmm["3", 1, "8", 3] - 
   0.9336388594323393*FudBmp["3", 1, "8", 3], 
 FudAmp["3", 1, "8", 4] -> 0. - 0.11027438257121616*FudAmm["3", 1, "8", 4] + 
   0.8085781764025544*FudAmp["3", 1, "8", 4], 
 FudAmm["3", 1, "8", 4] -> 0. + 1.415087280544243*FudAmm["3", 1, "8", 4] + 
   0.27568595642804034*FudAmp["3", 1, "8", 4], 
 FudBmp["3", 1, "8", 4] -> 0. - 0.16672122489863198*FudBmm["3", 1, "8", 4] + 
   1.5895693286076036*FudBmp["3", 1, "8", 4], 
 FudBmm["3", 1, "8", 4] -> 0. + 1.1560941438711607*FudBmm["3", 1, "8", 4] - 
   0.9336388594323393*FudBmp["3", 1, "8", 4], 
 FudAmp["3", 1, "8", 5] -> 0. - 0.11027438257121616*FudAmm["3", 1, "8", 5] + 
   0.8085781764025544*FudAmp["3", 1, "8", 5], 
 FudAmm["3", 1, "8", 5] -> 0. + 1.415087280544243*FudAmm["3", 1, "8", 5] + 
   0.27568595642804034*FudAmp["3", 1, "8", 5], 
 FudBmp["3", 1, "8", 5] -> 0. - 0.16672122489863198*FudBmm["3", 1, "8", 5] + 
   1.5895693286076036*FudBmp["3", 1, "8", 5], 
 FudBmm["3", 1, "8", 5] -> 0. + 1.1560941438711607*FudBmm["3", 1, "8", 5] - 
   0.9336388594323393*FudBmp["3", 1, "8", 5], 
 FudAmp["3", 1, "8", 6] -> 0. - 0.11027438257121616*FudAmm["3", 1, "8", 6] + 
   0.8085781764025544*FudAmp["3", 1, "8", 6], 
 FudAmm["3", 1, "8", 6] -> 0. + 1.415087280544243*FudAmm["3", 1, "8", 6] + 
   0.27568595642804034*FudAmp["3", 1, "8", 6], 
 FudBmp["3", 1, "8", 6] -> 0. - 0.16672122489863198*FudBmm["3", 1, "8", 6] + 
   1.5895693286076036*FudBmp["3", 1, "8", 6], 
 FudBmm["3", 1, "8", 6] -> 0. + 1.1560941438711607*FudBmm["3", 1, "8", 6] - 
   0.9336388594323393*FudBmp["3", 1, "8", 6], 
 FudAmp["3", 1, "8", 7] -> 0. - 0.11027438257121616*FudAmm["3", 1, "8", 7] + 
   0.8085781764025544*FudAmp["3", 1, "8", 7], 
 FudAmm["3", 1, "8", 7] -> 0. + 1.415087280544243*FudAmm["3", 1, "8", 7] + 
   0.27568595642804034*FudAmp["3", 1, "8", 7], 
 FudBmp["3", 1, "8", 7] -> 0. - 0.16672122489863198*FudBmm["3", 1, "8", 7] + 
   1.5895693286076036*FudBmp["3", 1, "8", 7], 
 FudBmm["3", 1, "8", 7] -> 0. + 1.1560941438711607*FudBmm["3", 1, "8", 7] - 
   0.9336388594323393*FudBmp["3", 1, "8", 7], 
 FudAmp["3", 1, "8", 8] -> 0. - 0.11027438257121616*FudAmm["3", 1, "8", 8] + 
   0.8085781764025544*FudAmp["3", 1, "8", 8], 
 FudAmm["3", 1, "8", 8] -> 0. + 1.415087280544243*FudAmm["3", 1, "8", 8] + 
   0.27568595642804034*FudAmp["3", 1, "8", 8], 
 FudBmp["3", 1, "8", 8] -> 0. - 0.16672122489863198*FudBmm["3", 1, "8", 8] + 
   1.5895693286076036*FudBmp["3", 1, "8", 8], 
 FudBmm["3", 1, "8", 8] -> 0. + 1.1560941438711607*FudBmm["3", 1, "8", 8] - 
   0.9336388594323393*FudBmp["3", 1, "8", 8], 
 FudAmp["3", 2, "8", 1] -> 0. - 0.11027438257121616*FudAmm["3", 2, "8", 1] + 
   0.8085781764025544*FudAmp["3", 2, "8", 1], 
 FudAmm["3", 2, "8", 1] -> 0. + 1.415087280544243*FudAmm["3", 2, "8", 1] + 
   0.27568595642804034*FudAmp["3", 2, "8", 1], 
 FudBmp["3", 2, "8", 1] -> 0. - 0.16672122489863198*FudBmm["3", 2, "8", 1] + 
   1.5895693286076036*FudBmp["3", 2, "8", 1], 
 FudBmm["3", 2, "8", 1] -> 0. + 1.1560941438711607*FudBmm["3", 2, "8", 1] - 
   0.9336388594323393*FudBmp["3", 2, "8", 1], 
 FudAmp["3", 2, "8", 2] -> 0. - 0.11027438257121616*FudAmm["3", 2, "8", 2] + 
   0.8085781764025544*FudAmp["3", 2, "8", 2], 
 FudAmm["3", 2, "8", 2] -> 0. + 1.415087280544243*FudAmm["3", 2, "8", 2] + 
   0.27568595642804034*FudAmp["3", 2, "8", 2], 
 FudBmp["3", 2, "8", 2] -> 0. - 0.16672122489863198*FudBmm["3", 2, "8", 2] + 
   1.5895693286076036*FudBmp["3", 2, "8", 2], 
 FudBmm["3", 2, "8", 2] -> 0. + 1.1560941438711607*FudBmm["3", 2, "8", 2] - 
   0.9336388594323393*FudBmp["3", 2, "8", 2], 
 FudAmp["3", 2, "8", 3] -> 0. - 0.11027438257121616*FudAmm["3", 2, "8", 3] + 
   0.8085781764025544*FudAmp["3", 2, "8", 3], 
 FudAmm["3", 2, "8", 3] -> 0. + 1.415087280544243*FudAmm["3", 2, "8", 3] + 
   0.27568595642804034*FudAmp["3", 2, "8", 3], 
 FudBmp["3", 2, "8", 3] -> 0. - 0.16672122489863198*FudBmm["3", 2, "8", 3] + 
   1.5895693286076036*FudBmp["3", 2, "8", 3], 
 FudBmm["3", 2, "8", 3] -> 0. + 1.1560941438711607*FudBmm["3", 2, "8", 3] - 
   0.9336388594323393*FudBmp["3", 2, "8", 3], 
 FudAmp["3", 2, "8", 4] -> 0. - 0.11027438257121616*FudAmm["3", 2, "8", 4] + 
   0.8085781764025544*FudAmp["3", 2, "8", 4], 
 FudAmm["3", 2, "8", 4] -> 0. + 1.415087280544243*FudAmm["3", 2, "8", 4] + 
   0.27568595642804034*FudAmp["3", 2, "8", 4], 
 FudBmp["3", 2, "8", 4] -> 0. - 0.16672122489863198*FudBmm["3", 2, "8", 4] + 
   1.5895693286076036*FudBmp["3", 2, "8", 4], 
 FudBmm["3", 2, "8", 4] -> 0. + 1.1560941438711607*FudBmm["3", 2, "8", 4] - 
   0.9336388594323393*FudBmp["3", 2, "8", 4], 
 FudAmp["3", 2, "8", 5] -> 0. - 0.11027438257121616*FudAmm["3", 2, "8", 5] + 
   0.8085781764025544*FudAmp["3", 2, "8", 5], 
 FudAmm["3", 2, "8", 5] -> 0. + 1.415087280544243*FudAmm["3", 2, "8", 5] + 
   0.27568595642804034*FudAmp["3", 2, "8", 5], 
 FudBmp["3", 2, "8", 5] -> 0. - 0.16672122489863198*FudBmm["3", 2, "8", 5] + 
   1.5895693286076036*FudBmp["3", 2, "8", 5], 
 FudBmm["3", 2, "8", 5] -> 0. + 1.1560941438711607*FudBmm["3", 2, "8", 5] - 
   0.9336388594323393*FudBmp["3", 2, "8", 5], 
 FudAmp["3", 2, "8", 6] -> 0. - 0.11027438257121616*FudAmm["3", 2, "8", 6] + 
   0.8085781764025544*FudAmp["3", 2, "8", 6], 
 FudAmm["3", 2, "8", 6] -> 0. + 1.415087280544243*FudAmm["3", 2, "8", 6] + 
   0.27568595642804034*FudAmp["3", 2, "8", 6], 
 FudBmp["3", 2, "8", 6] -> 0. - 0.16672122489863198*FudBmm["3", 2, "8", 6] + 
   1.5895693286076036*FudBmp["3", 2, "8", 6], 
 FudBmm["3", 2, "8", 6] -> 0. + 1.1560941438711607*FudBmm["3", 2, "8", 6] - 
   0.9336388594323393*FudBmp["3", 2, "8", 6], 
 FudAmp["3", 2, "8", 7] -> 0. - 0.11027438257121616*FudAmm["3", 2, "8", 7] + 
   0.8085781764025544*FudAmp["3", 2, "8", 7], 
 FudAmm["3", 2, "8", 7] -> 0. + 1.415087280544243*FudAmm["3", 2, "8", 7] + 
   0.27568595642804034*FudAmp["3", 2, "8", 7], 
 FudBmp["3", 2, "8", 7] -> 0. - 0.16672122489863198*FudBmm["3", 2, "8", 7] + 
   1.5895693286076036*FudBmp["3", 2, "8", 7], 
 FudBmm["3", 2, "8", 7] -> 0. + 1.1560941438711607*FudBmm["3", 2, "8", 7] - 
   0.9336388594323393*FudBmp["3", 2, "8", 7], 
 FudAmp["3", 2, "8", 8] -> 0. - 0.11027438257121616*FudAmm["3", 2, "8", 8] + 
   0.8085781764025544*FudAmp["3", 2, "8", 8], 
 FudAmm["3", 2, "8", 8] -> 0. + 1.415087280544243*FudAmm["3", 2, "8", 8] + 
   0.27568595642804034*FudAmp["3", 2, "8", 8], 
 FudBmp["3", 2, "8", 8] -> 0. - 0.16672122489863198*FudBmm["3", 2, "8", 8] + 
   1.5895693286076036*FudBmp["3", 2, "8", 8], 
 FudBmm["3", 2, "8", 8] -> 0. + 1.1560941438711607*FudBmm["3", 2, "8", 8] - 
   0.9336388594323393*FudBmp["3", 2, "8", 8], 
 FudAmp["3", 3, "8", 1] -> 0. - 0.11027438257121616*FudAmm["3", 3, "8", 1] + 
   0.8085781764025544*FudAmp["3", 3, "8", 1], 
 FudAmm["3", 3, "8", 1] -> 0. + 1.415087280544243*FudAmm["3", 3, "8", 1] + 
   0.27568595642804034*FudAmp["3", 3, "8", 1], 
 FudBmp["3", 3, "8", 1] -> 0. - 0.16672122489863198*FudBmm["3", 3, "8", 1] + 
   1.5895693286076036*FudBmp["3", 3, "8", 1], 
 FudBmm["3", 3, "8", 1] -> 0. + 1.1560941438711607*FudBmm["3", 3, "8", 1] - 
   0.9336388594323393*FudBmp["3", 3, "8", 1], 
 FudAmp["3", 3, "8", 2] -> 0. - 0.11027438257121616*FudAmm["3", 3, "8", 2] + 
   0.8085781764025544*FudAmp["3", 3, "8", 2], 
 FudAmm["3", 3, "8", 2] -> 0. + 1.415087280544243*FudAmm["3", 3, "8", 2] + 
   0.27568595642804034*FudAmp["3", 3, "8", 2], 
 FudBmp["3", 3, "8", 2] -> 0. - 0.16672122489863198*FudBmm["3", 3, "8", 2] + 
   1.5895693286076036*FudBmp["3", 3, "8", 2], 
 FudBmm["3", 3, "8", 2] -> 0. + 1.1560941438711607*FudBmm["3", 3, "8", 2] - 
   0.9336388594323393*FudBmp["3", 3, "8", 2], 
 FudAmp["3", 3, "8", 3] -> 0. - 0.11027438257121616*FudAmm["3", 3, "8", 3] + 
   0.8085781764025544*FudAmp["3", 3, "8", 3], 
 FudAmm["3", 3, "8", 3] -> 0. + 1.415087280544243*FudAmm["3", 3, "8", 3] + 
   0.27568595642804034*FudAmp["3", 3, "8", 3], 
 FudBmp["3", 3, "8", 3] -> 0. - 0.16672122489863198*FudBmm["3", 3, "8", 3] + 
   1.5895693286076036*FudBmp["3", 3, "8", 3], 
 FudBmm["3", 3, "8", 3] -> 0. + 1.1560941438711607*FudBmm["3", 3, "8", 3] - 
   0.9336388594323393*FudBmp["3", 3, "8", 3], 
 FudAmp["3", 3, "8", 4] -> 0. - 0.11027438257121616*FudAmm["3", 3, "8", 4] + 
   0.8085781764025544*FudAmp["3", 3, "8", 4], 
 FudAmm["3", 3, "8", 4] -> 0. + 1.415087280544243*FudAmm["3", 3, "8", 4] + 
   0.27568595642804034*FudAmp["3", 3, "8", 4], 
 FudBmp["3", 3, "8", 4] -> 0. - 0.16672122489863198*FudBmm["3", 3, "8", 4] + 
   1.5895693286076036*FudBmp["3", 3, "8", 4], 
 FudBmm["3", 3, "8", 4] -> 0. + 1.1560941438711607*FudBmm["3", 3, "8", 4] - 
   0.9336388594323393*FudBmp["3", 3, "8", 4], 
 FudAmp["3", 3, "8", 5] -> 0. - 0.11027438257121616*FudAmm["3", 3, "8", 5] + 
   0.8085781764025544*FudAmp["3", 3, "8", 5], 
 FudAmm["3", 3, "8", 5] -> 0. + 1.415087280544243*FudAmm["3", 3, "8", 5] + 
   0.27568595642804034*FudAmp["3", 3, "8", 5], 
 FudBmp["3", 3, "8", 5] -> 0. - 0.16672122489863198*FudBmm["3", 3, "8", 5] + 
   1.5895693286076036*FudBmp["3", 3, "8", 5], 
 FudBmm["3", 3, "8", 5] -> 0. + 1.1560941438711607*FudBmm["3", 3, "8", 5] - 
   0.9336388594323393*FudBmp["3", 3, "8", 5], 
 FudAmp["3", 3, "8", 6] -> 0. - 0.11027438257121616*FudAmm["3", 3, "8", 6] + 
   0.8085781764025544*FudAmp["3", 3, "8", 6], 
 FudAmm["3", 3, "8", 6] -> 0. + 1.415087280544243*FudAmm["3", 3, "8", 6] + 
   0.27568595642804034*FudAmp["3", 3, "8", 6], 
 FudBmp["3", 3, "8", 6] -> 0. - 0.16672122489863198*FudBmm["3", 3, "8", 6] + 
   1.5895693286076036*FudBmp["3", 3, "8", 6], 
 FudBmm["3", 3, "8", 6] -> 0. + 1.1560941438711607*FudBmm["3", 3, "8", 6] - 
   0.9336388594323393*FudBmp["3", 3, "8", 6], 
 FudAmp["3", 3, "8", 7] -> 0. - 0.11027438257121616*FudAmm["3", 3, "8", 7] + 
   0.8085781764025544*FudAmp["3", 3, "8", 7], 
 FudAmm["3", 3, "8", 7] -> 0. + 1.415087280544243*FudAmm["3", 3, "8", 7] + 
   0.27568595642804034*FudAmp["3", 3, "8", 7], 
 FudBmp["3", 3, "8", 7] -> 0. - 0.16672122489863198*FudBmm["3", 3, "8", 7] + 
   1.5895693286076036*FudBmp["3", 3, "8", 7], 
 FudBmm["3", 3, "8", 7] -> 0. + 1.1560941438711607*FudBmm["3", 3, "8", 7] - 
   0.9336388594323393*FudBmp["3", 3, "8", 7], 
 FudAmp["3", 3, "8", 8] -> 0. - 0.11027438257121616*FudAmm["3", 3, "8", 8] + 
   0.8085781764025544*FudAmp["3", 3, "8", 8], 
 FudAmm["3", 3, "8", 8] -> 0. + 1.415087280544243*FudAmm["3", 3, "8", 8] + 
   0.27568595642804034*FudAmp["3", 3, "8", 8], 
 FudBmp["3", 3, "8", 8] -> 0. - 0.16672122489863198*FudBmm["3", 3, "8", 8] + 
   1.5895693286076036*FudBmp["3", 3, "8", 8], 
 FudBmm["3", 3, "8", 8] -> 0. + 1.1560941438711607*FudBmm["3", 3, "8", 8] - 
   0.9336388594323393*FudBmp["3", 3, "8", 8], 
 Subscript[F\[Nu]eAp[1, 1], \[Nu]]["8", 1] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]eAp[1, 1], \[Nu]]["8", 1], 
 Subscript[F\[Nu]eAm[1, 1], \[Nu]]["8", 1] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]eAm[1, 1], \[Nu]]["8", 1], 
 Subscript[F\[Nu]eAp[1, 1], \[Nu]]["8", 2] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]eAp[1, 1], \[Nu]]["8", 2], 
 Subscript[F\[Nu]eAm[1, 1], \[Nu]]["8", 2] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]eAm[1, 1], \[Nu]]["8", 2], 
 Subscript[F\[Nu]eAp[1, 1], \[Nu]]["8", 3] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]eAp[1, 1], \[Nu]]["8", 3], 
 Subscript[F\[Nu]eAm[1, 1], \[Nu]]["8", 3] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]eAm[1, 1], \[Nu]]["8", 3], 
 Subscript[F\[Nu]eAp[1, 1], \[Nu]]["8", 4] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]eAp[1, 1], \[Nu]]["8", 4], 
 Subscript[F\[Nu]eAm[1, 1], \[Nu]]["8", 4] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]eAm[1, 1], \[Nu]]["8", 4], 
 Subscript[F\[Nu]eAp[1, 1], \[Nu]]["8", 5] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]eAp[1, 1], \[Nu]]["8", 5], 
 Subscript[F\[Nu]eAm[1, 1], \[Nu]]["8", 5] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]eAm[1, 1], \[Nu]]["8", 5], 
 Subscript[F\[Nu]eAp[1, 1], \[Nu]]["8", 6] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]eAp[1, 1], \[Nu]]["8", 6], 
 Subscript[F\[Nu]eAm[1, 1], \[Nu]]["8", 6] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]eAm[1, 1], \[Nu]]["8", 6], 
 Subscript[F\[Nu]eAp[1, 1], \[Nu]]["8", 7] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]eAp[1, 1], \[Nu]]["8", 7], 
 Subscript[F\[Nu]eAm[1, 1], \[Nu]]["8", 7] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]eAm[1, 1], \[Nu]]["8", 7], 
 Subscript[F\[Nu]eAp[1, 1], \[Nu]]["8", 8] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]eAp[1, 1], \[Nu]]["8", 8], 
 Subscript[F\[Nu]eAm[1, 1], \[Nu]]["8", 8] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]eAm[1, 1], \[Nu]]["8", 8], 
 Subscript[F\[Nu]eAp[1, 2], \[Nu]]["8", 1] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]eAp[1, 2], \[Nu]]["8", 1], 
 Subscript[F\[Nu]eAm[1, 2], \[Nu]]["8", 1] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]eAm[1, 2], \[Nu]]["8", 1], 
 Subscript[F\[Nu]eAp[1, 2], \[Nu]]["8", 2] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]eAp[1, 2], \[Nu]]["8", 2], 
 Subscript[F\[Nu]eAm[1, 2], \[Nu]]["8", 2] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]eAm[1, 2], \[Nu]]["8", 2], 
 Subscript[F\[Nu]eAp[1, 2], \[Nu]]["8", 3] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]eAp[1, 2], \[Nu]]["8", 3], 
 Subscript[F\[Nu]eAm[1, 2], \[Nu]]["8", 3] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]eAm[1, 2], \[Nu]]["8", 3], 
 Subscript[F\[Nu]eAp[1, 2], \[Nu]]["8", 4] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]eAp[1, 2], \[Nu]]["8", 4], 
 Subscript[F\[Nu]eAm[1, 2], \[Nu]]["8", 4] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]eAm[1, 2], \[Nu]]["8", 4], 
 Subscript[F\[Nu]eAp[1, 2], \[Nu]]["8", 5] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]eAp[1, 2], \[Nu]]["8", 5], 
 Subscript[F\[Nu]eAm[1, 2], \[Nu]]["8", 5] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]eAm[1, 2], \[Nu]]["8", 5], 
 Subscript[F\[Nu]eAp[1, 2], \[Nu]]["8", 6] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]eAp[1, 2], \[Nu]]["8", 6], 
 Subscript[F\[Nu]eAm[1, 2], \[Nu]]["8", 6] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]eAm[1, 2], \[Nu]]["8", 6], 
 Subscript[F\[Nu]eAp[1, 2], \[Nu]]["8", 7] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]eAp[1, 2], \[Nu]]["8", 7], 
 Subscript[F\[Nu]eAm[1, 2], \[Nu]]["8", 7] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]eAm[1, 2], \[Nu]]["8", 7], 
 Subscript[F\[Nu]eAp[1, 2], \[Nu]]["8", 8] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]eAp[1, 2], \[Nu]]["8", 8], 
 Subscript[F\[Nu]eAm[1, 2], \[Nu]]["8", 8] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]eAm[1, 2], \[Nu]]["8", 8], 
 Subscript[F\[Nu]eAp[1, 3], \[Nu]]["8", 1] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]eAp[1, 3], \[Nu]]["8", 1], 
 Subscript[F\[Nu]eAm[1, 3], \[Nu]]["8", 1] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]eAm[1, 3], \[Nu]]["8", 1], 
 Subscript[F\[Nu]eAp[1, 3], \[Nu]]["8", 2] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]eAp[1, 3], \[Nu]]["8", 2], 
 Subscript[F\[Nu]eAm[1, 3], \[Nu]]["8", 2] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]eAm[1, 3], \[Nu]]["8", 2], 
 Subscript[F\[Nu]eAp[1, 3], \[Nu]]["8", 3] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]eAp[1, 3], \[Nu]]["8", 3], 
 Subscript[F\[Nu]eAm[1, 3], \[Nu]]["8", 3] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]eAm[1, 3], \[Nu]]["8", 3], 
 Subscript[F\[Nu]eAp[1, 3], \[Nu]]["8", 4] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]eAp[1, 3], \[Nu]]["8", 4], 
 Subscript[F\[Nu]eAm[1, 3], \[Nu]]["8", 4] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]eAm[1, 3], \[Nu]]["8", 4], 
 Subscript[F\[Nu]eAp[1, 3], \[Nu]]["8", 5] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]eAp[1, 3], \[Nu]]["8", 5], 
 Subscript[F\[Nu]eAm[1, 3], \[Nu]]["8", 5] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]eAm[1, 3], \[Nu]]["8", 5], 
 Subscript[F\[Nu]eAp[1, 3], \[Nu]]["8", 6] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]eAp[1, 3], \[Nu]]["8", 6], 
 Subscript[F\[Nu]eAm[1, 3], \[Nu]]["8", 6] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]eAm[1, 3], \[Nu]]["8", 6], 
 Subscript[F\[Nu]eAp[1, 3], \[Nu]]["8", 7] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]eAp[1, 3], \[Nu]]["8", 7], 
 Subscript[F\[Nu]eAm[1, 3], \[Nu]]["8", 7] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]eAm[1, 3], \[Nu]]["8", 7], 
 Subscript[F\[Nu]eAp[1, 3], \[Nu]]["8", 8] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]eAp[1, 3], \[Nu]]["8", 8], 
 Subscript[F\[Nu]eAm[1, 3], \[Nu]]["8", 8] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]eAm[1, 3], \[Nu]]["8", 8], 
 Subscript[F\[Nu]eAp[2, 1], \[Nu]]["8", 1] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]eAp[2, 1], \[Nu]]["8", 1], 
 Subscript[F\[Nu]eAm[2, 1], \[Nu]]["8", 1] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]eAm[2, 1], \[Nu]]["8", 1], 
 Subscript[F\[Nu]eAp[2, 1], \[Nu]]["8", 2] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]eAp[2, 1], \[Nu]]["8", 2], 
 Subscript[F\[Nu]eAm[2, 1], \[Nu]]["8", 2] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]eAm[2, 1], \[Nu]]["8", 2], 
 Subscript[F\[Nu]eAp[2, 1], \[Nu]]["8", 3] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]eAp[2, 1], \[Nu]]["8", 3], 
 Subscript[F\[Nu]eAm[2, 1], \[Nu]]["8", 3] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]eAm[2, 1], \[Nu]]["8", 3], 
 Subscript[F\[Nu]eAp[2, 1], \[Nu]]["8", 4] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]eAp[2, 1], \[Nu]]["8", 4], 
 Subscript[F\[Nu]eAm[2, 1], \[Nu]]["8", 4] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]eAm[2, 1], \[Nu]]["8", 4], 
 Subscript[F\[Nu]eAp[2, 1], \[Nu]]["8", 5] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]eAp[2, 1], \[Nu]]["8", 5], 
 Subscript[F\[Nu]eAm[2, 1], \[Nu]]["8", 5] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]eAm[2, 1], \[Nu]]["8", 5], 
 Subscript[F\[Nu]eAp[2, 1], \[Nu]]["8", 6] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]eAp[2, 1], \[Nu]]["8", 6], 
 Subscript[F\[Nu]eAm[2, 1], \[Nu]]["8", 6] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]eAm[2, 1], \[Nu]]["8", 6], 
 Subscript[F\[Nu]eAp[2, 1], \[Nu]]["8", 7] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]eAp[2, 1], \[Nu]]["8", 7], 
 Subscript[F\[Nu]eAm[2, 1], \[Nu]]["8", 7] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]eAm[2, 1], \[Nu]]["8", 7], 
 Subscript[F\[Nu]eAp[2, 1], \[Nu]]["8", 8] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]eAp[2, 1], \[Nu]]["8", 8], 
 Subscript[F\[Nu]eAm[2, 1], \[Nu]]["8", 8] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]eAm[2, 1], \[Nu]]["8", 8], 
 Subscript[F\[Nu]eAp[2, 2], \[Nu]]["8", 1] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]eAp[2, 2], \[Nu]]["8", 1], 
 Subscript[F\[Nu]eAm[2, 2], \[Nu]]["8", 1] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]eAm[2, 2], \[Nu]]["8", 1], 
 Subscript[F\[Nu]eAp[2, 2], \[Nu]]["8", 2] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]eAp[2, 2], \[Nu]]["8", 2], 
 Subscript[F\[Nu]eAm[2, 2], \[Nu]]["8", 2] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]eAm[2, 2], \[Nu]]["8", 2], 
 Subscript[F\[Nu]eAp[2, 2], \[Nu]]["8", 3] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]eAp[2, 2], \[Nu]]["8", 3], 
 Subscript[F\[Nu]eAm[2, 2], \[Nu]]["8", 3] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]eAm[2, 2], \[Nu]]["8", 3], 
 Subscript[F\[Nu]eAp[2, 2], \[Nu]]["8", 4] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]eAp[2, 2], \[Nu]]["8", 4], 
 Subscript[F\[Nu]eAm[2, 2], \[Nu]]["8", 4] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]eAm[2, 2], \[Nu]]["8", 4], 
 Subscript[F\[Nu]eAp[2, 2], \[Nu]]["8", 5] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]eAp[2, 2], \[Nu]]["8", 5], 
 Subscript[F\[Nu]eAm[2, 2], \[Nu]]["8", 5] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]eAm[2, 2], \[Nu]]["8", 5], 
 Subscript[F\[Nu]eAp[2, 2], \[Nu]]["8", 6] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]eAp[2, 2], \[Nu]]["8", 6], 
 Subscript[F\[Nu]eAm[2, 2], \[Nu]]["8", 6] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]eAm[2, 2], \[Nu]]["8", 6], 
 Subscript[F\[Nu]eAp[2, 2], \[Nu]]["8", 7] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]eAp[2, 2], \[Nu]]["8", 7], 
 Subscript[F\[Nu]eAm[2, 2], \[Nu]]["8", 7] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]eAm[2, 2], \[Nu]]["8", 7], 
 Subscript[F\[Nu]eAp[2, 2], \[Nu]]["8", 8] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]eAp[2, 2], \[Nu]]["8", 8], 
 Subscript[F\[Nu]eAm[2, 2], \[Nu]]["8", 8] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]eAm[2, 2], \[Nu]]["8", 8], 
 Subscript[F\[Nu]eAp[2, 3], \[Nu]]["8", 1] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]eAp[2, 3], \[Nu]]["8", 1], 
 Subscript[F\[Nu]eAm[2, 3], \[Nu]]["8", 1] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]eAm[2, 3], \[Nu]]["8", 1], 
 Subscript[F\[Nu]eAp[2, 3], \[Nu]]["8", 2] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]eAp[2, 3], \[Nu]]["8", 2], 
 Subscript[F\[Nu]eAm[2, 3], \[Nu]]["8", 2] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]eAm[2, 3], \[Nu]]["8", 2], 
 Subscript[F\[Nu]eAp[2, 3], \[Nu]]["8", 3] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]eAp[2, 3], \[Nu]]["8", 3], 
 Subscript[F\[Nu]eAm[2, 3], \[Nu]]["8", 3] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]eAm[2, 3], \[Nu]]["8", 3], 
 Subscript[F\[Nu]eAp[2, 3], \[Nu]]["8", 4] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]eAp[2, 3], \[Nu]]["8", 4], 
 Subscript[F\[Nu]eAm[2, 3], \[Nu]]["8", 4] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]eAm[2, 3], \[Nu]]["8", 4], 
 Subscript[F\[Nu]eAp[2, 3], \[Nu]]["8", 5] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]eAp[2, 3], \[Nu]]["8", 5], 
 Subscript[F\[Nu]eAm[2, 3], \[Nu]]["8", 5] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]eAm[2, 3], \[Nu]]["8", 5], 
 Subscript[F\[Nu]eAp[2, 3], \[Nu]]["8", 6] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]eAp[2, 3], \[Nu]]["8", 6], 
 Subscript[F\[Nu]eAm[2, 3], \[Nu]]["8", 6] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]eAm[2, 3], \[Nu]]["8", 6], 
 Subscript[F\[Nu]eAp[2, 3], \[Nu]]["8", 7] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]eAp[2, 3], \[Nu]]["8", 7], 
 Subscript[F\[Nu]eAm[2, 3], \[Nu]]["8", 7] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]eAm[2, 3], \[Nu]]["8", 7], 
 Subscript[F\[Nu]eAp[2, 3], \[Nu]]["8", 8] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]eAp[2, 3], \[Nu]]["8", 8], 
 Subscript[F\[Nu]eAm[2, 3], \[Nu]]["8", 8] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]eAm[2, 3], \[Nu]]["8", 8], 
 Subscript[F\[Nu]eAp[3, 1], \[Nu]]["8", 1] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]eAp[3, 1], \[Nu]]["8", 1], 
 Subscript[F\[Nu]eAm[3, 1], \[Nu]]["8", 1] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]eAm[3, 1], \[Nu]]["8", 1], 
 Subscript[F\[Nu]eAp[3, 1], \[Nu]]["8", 2] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]eAp[3, 1], \[Nu]]["8", 2], 
 Subscript[F\[Nu]eAm[3, 1], \[Nu]]["8", 2] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]eAm[3, 1], \[Nu]]["8", 2], 
 Subscript[F\[Nu]eAp[3, 1], \[Nu]]["8", 3] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]eAp[3, 1], \[Nu]]["8", 3], 
 Subscript[F\[Nu]eAm[3, 1], \[Nu]]["8", 3] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]eAm[3, 1], \[Nu]]["8", 3], 
 Subscript[F\[Nu]eAp[3, 1], \[Nu]]["8", 4] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]eAp[3, 1], \[Nu]]["8", 4], 
 Subscript[F\[Nu]eAm[3, 1], \[Nu]]["8", 4] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]eAm[3, 1], \[Nu]]["8", 4], 
 Subscript[F\[Nu]eAp[3, 1], \[Nu]]["8", 5] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]eAp[3, 1], \[Nu]]["8", 5], 
 Subscript[F\[Nu]eAm[3, 1], \[Nu]]["8", 5] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]eAm[3, 1], \[Nu]]["8", 5], 
 Subscript[F\[Nu]eAp[3, 1], \[Nu]]["8", 6] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]eAp[3, 1], \[Nu]]["8", 6], 
 Subscript[F\[Nu]eAm[3, 1], \[Nu]]["8", 6] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]eAm[3, 1], \[Nu]]["8", 6], 
 Subscript[F\[Nu]eAp[3, 1], \[Nu]]["8", 7] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]eAp[3, 1], \[Nu]]["8", 7], 
 Subscript[F\[Nu]eAm[3, 1], \[Nu]]["8", 7] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]eAm[3, 1], \[Nu]]["8", 7], 
 Subscript[F\[Nu]eAp[3, 1], \[Nu]]["8", 8] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]eAp[3, 1], \[Nu]]["8", 8], 
 Subscript[F\[Nu]eAm[3, 1], \[Nu]]["8", 8] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]eAm[3, 1], \[Nu]]["8", 8], 
 Subscript[F\[Nu]eAp[3, 2], \[Nu]]["8", 1] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]eAp[3, 2], \[Nu]]["8", 1], 
 Subscript[F\[Nu]eAm[3, 2], \[Nu]]["8", 1] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]eAm[3, 2], \[Nu]]["8", 1], 
 Subscript[F\[Nu]eAp[3, 2], \[Nu]]["8", 2] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]eAp[3, 2], \[Nu]]["8", 2], 
 Subscript[F\[Nu]eAm[3, 2], \[Nu]]["8", 2] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]eAm[3, 2], \[Nu]]["8", 2], 
 Subscript[F\[Nu]eAp[3, 2], \[Nu]]["8", 3] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]eAp[3, 2], \[Nu]]["8", 3], 
 Subscript[F\[Nu]eAm[3, 2], \[Nu]]["8", 3] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]eAm[3, 2], \[Nu]]["8", 3], 
 Subscript[F\[Nu]eAp[3, 2], \[Nu]]["8", 4] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]eAp[3, 2], \[Nu]]["8", 4], 
 Subscript[F\[Nu]eAm[3, 2], \[Nu]]["8", 4] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]eAm[3, 2], \[Nu]]["8", 4], 
 Subscript[F\[Nu]eAp[3, 2], \[Nu]]["8", 5] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]eAp[3, 2], \[Nu]]["8", 5], 
 Subscript[F\[Nu]eAm[3, 2], \[Nu]]["8", 5] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]eAm[3, 2], \[Nu]]["8", 5], 
 Subscript[F\[Nu]eAp[3, 2], \[Nu]]["8", 6] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]eAp[3, 2], \[Nu]]["8", 6], 
 Subscript[F\[Nu]eAm[3, 2], \[Nu]]["8", 6] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]eAm[3, 2], \[Nu]]["8", 6], 
 Subscript[F\[Nu]eAp[3, 2], \[Nu]]["8", 7] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]eAp[3, 2], \[Nu]]["8", 7], 
 Subscript[F\[Nu]eAm[3, 2], \[Nu]]["8", 7] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]eAm[3, 2], \[Nu]]["8", 7], 
 Subscript[F\[Nu]eAp[3, 2], \[Nu]]["8", 8] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]eAp[3, 2], \[Nu]]["8", 8], 
 Subscript[F\[Nu]eAm[3, 2], \[Nu]]["8", 8] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]eAm[3, 2], \[Nu]]["8", 8], 
 Subscript[F\[Nu]eAp[3, 3], \[Nu]]["8", 1] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]eAp[3, 3], \[Nu]]["8", 1], 
 Subscript[F\[Nu]eAm[3, 3], \[Nu]]["8", 1] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]eAm[3, 3], \[Nu]]["8", 1], 
 Subscript[F\[Nu]eAp[3, 3], \[Nu]]["8", 2] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]eAp[3, 3], \[Nu]]["8", 2], 
 Subscript[F\[Nu]eAm[3, 3], \[Nu]]["8", 2] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]eAm[3, 3], \[Nu]]["8", 2], 
 Subscript[F\[Nu]eAp[3, 3], \[Nu]]["8", 3] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]eAp[3, 3], \[Nu]]["8", 3], 
 Subscript[F\[Nu]eAm[3, 3], \[Nu]]["8", 3] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]eAm[3, 3], \[Nu]]["8", 3], 
 Subscript[F\[Nu]eAp[3, 3], \[Nu]]["8", 4] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]eAp[3, 3], \[Nu]]["8", 4], 
 Subscript[F\[Nu]eAm[3, 3], \[Nu]]["8", 4] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]eAm[3, 3], \[Nu]]["8", 4], 
 Subscript[F\[Nu]eAp[3, 3], \[Nu]]["8", 5] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]eAp[3, 3], \[Nu]]["8", 5], 
 Subscript[F\[Nu]eAm[3, 3], \[Nu]]["8", 5] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]eAm[3, 3], \[Nu]]["8", 5], 
 Subscript[F\[Nu]eAp[3, 3], \[Nu]]["8", 6] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]eAp[3, 3], \[Nu]]["8", 6], 
 Subscript[F\[Nu]eAm[3, 3], \[Nu]]["8", 6] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]eAm[3, 3], \[Nu]]["8", 6], 
 Subscript[F\[Nu]eAp[3, 3], \[Nu]]["8", 7] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]eAp[3, 3], \[Nu]]["8", 7], 
 Subscript[F\[Nu]eAm[3, 3], \[Nu]]["8", 7] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]eAm[3, 3], \[Nu]]["8", 7], 
 Subscript[F\[Nu]eAp[3, 3], \[Nu]]["8", 8] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]eAp[3, 3], \[Nu]]["8", 8], 
 Subscript[F\[Nu]eAm[3, 3], \[Nu]]["8", 8] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]eAm[3, 3], \[Nu]]["8", 8], 
 Subscript[F\[Nu]eAp[1, 1], \[Nu]]["1", 1] -> 
  0. - 0.014195281602497795*Subscript[F\[Nu]dAp[1, 1], \[Nu]]["1", 1] + 
   0.9858047183975022*Subscript[F\[Nu]eAp[1, 1], \[Nu]]["1", 1] + 
   0.0231807977874914*Subscript[F\[Nu]uAp[1, 1], \[Nu]]["1", 1], 
 Subscript[F\[Nu]dAp[1, 1], \[Nu]]["1", 1] -> 
  0. + 0.9952682394658342*Subscript[F\[Nu]dAp[1, 1], \[Nu]]["1", 1] - 
   0.0047317605341659335*Subscript[F\[Nu]eAp[1, 1], \[Nu]]["1", 1] + 
   0.00772693259583047*Subscript[F\[Nu]uAp[1, 1], \[Nu]]["1", 1], 
 Subscript[F\[Nu]uAp[1, 1], \[Nu]]["1", 1] -> 
  0. + 0.007726932595830469*Subscript[F\[Nu]dAp[1, 1], \[Nu]]["1", 1] + 
   0.00772693259583047*Subscript[F\[Nu]eAp[1, 1], \[Nu]]["1", 1] + 
   0.987381971908891*Subscript[F\[Nu]uAp[1, 1], \[Nu]]["1", 1], 
 Subscript[F\[Nu]eAm[1, 1], \[Nu]]["1", 1] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]eAm[1, 1], \[Nu]]["1", 1], 
 Subscript[F\[Nu]dAm[1, 1], \[Nu]]["1", 1] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]dAm[1, 1], \[Nu]]["1", 1], 
 Subscript[F\[Nu]uAm[1, 1], \[Nu]]["1", 1] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]uAm[1, 1], \[Nu]]["1", 1], 
 Subscript[F\[Nu]eAp[1, 2], \[Nu]]["1", 1] -> 
  0. - 0.014195281602497795*Subscript[F\[Nu]dAp[1, 2], \[Nu]]["1", 1] + 
   0.9858047183975022*Subscript[F\[Nu]eAp[1, 2], \[Nu]]["1", 1] + 
   0.0231807977874914*Subscript[F\[Nu]uAp[1, 2], \[Nu]]["1", 1], 
 Subscript[F\[Nu]dAp[1, 2], \[Nu]]["1", 1] -> 
  0. + 0.9952682394658342*Subscript[F\[Nu]dAp[1, 2], \[Nu]]["1", 1] - 
   0.0047317605341659335*Subscript[F\[Nu]eAp[1, 2], \[Nu]]["1", 1] + 
   0.00772693259583047*Subscript[F\[Nu]uAp[1, 2], \[Nu]]["1", 1], 
 Subscript[F\[Nu]uAp[1, 2], \[Nu]]["1", 1] -> 
  0. + 0.007726932595830469*Subscript[F\[Nu]dAp[1, 2], \[Nu]]["1", 1] + 
   0.007726932595830471*Subscript[F\[Nu]eAp[1, 2], \[Nu]]["1", 1] + 
   0.987381971908891*Subscript[F\[Nu]uAp[1, 2], \[Nu]]["1", 1], 
 Subscript[F\[Nu]eAm[1, 2], \[Nu]]["1", 1] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]eAm[1, 2], \[Nu]]["1", 1], 
 Subscript[F\[Nu]dAm[1, 2], \[Nu]]["1", 1] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]dAm[1, 2], \[Nu]]["1", 1], 
 Subscript[F\[Nu]uAm[1, 2], \[Nu]]["1", 1] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]uAm[1, 2], \[Nu]]["1", 1], 
 Subscript[F\[Nu]eAp[1, 3], \[Nu]]["1", 1] -> 
  0. - 0.014195281602497795*Subscript[F\[Nu]dAp[1, 3], \[Nu]]["1", 1] + 
   0.9858047183975022*Subscript[F\[Nu]eAp[1, 3], \[Nu]]["1", 1] + 
   0.0231807977874914*Subscript[F\[Nu]uAp[1, 3], \[Nu]]["1", 1], 
 Subscript[F\[Nu]dAp[1, 3], \[Nu]]["1", 1] -> 
  0. + 0.9952682394658342*Subscript[F\[Nu]dAp[1, 3], \[Nu]]["1", 1] - 
   0.0047317605341659335*Subscript[F\[Nu]eAp[1, 3], \[Nu]]["1", 1] + 
   0.00772693259583047*Subscript[F\[Nu]uAp[1, 3], \[Nu]]["1", 1], 
 Subscript[F\[Nu]uAp[1, 3], \[Nu]]["1", 1] -> 
  0. + 0.007726932595830469*Subscript[F\[Nu]dAp[1, 3], \[Nu]]["1", 1] + 
   0.007726932595830471*Subscript[F\[Nu]eAp[1, 3], \[Nu]]["1", 1] + 
   0.987381971908891*Subscript[F\[Nu]uAp[1, 3], \[Nu]]["1", 1], 
 Subscript[F\[Nu]eAm[1, 3], \[Nu]]["1", 1] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]eAm[1, 3], \[Nu]]["1", 1], 
 Subscript[F\[Nu]dAm[1, 3], \[Nu]]["1", 1] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]dAm[1, 3], \[Nu]]["1", 1], 
 Subscript[F\[Nu]uAm[1, 3], \[Nu]]["1", 1] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]uAm[1, 3], \[Nu]]["1", 1], 
 Subscript[F\[Nu]eAp[2, 1], \[Nu]]["1", 1] -> 
  0. - 0.014195281602497795*Subscript[F\[Nu]dAp[2, 1], \[Nu]]["1", 1] + 
   0.9858047183975022*Subscript[F\[Nu]eAp[2, 1], \[Nu]]["1", 1] + 
   0.0231807977874914*Subscript[F\[Nu]uAp[2, 1], \[Nu]]["1", 1], 
 Subscript[F\[Nu]dAp[2, 1], \[Nu]]["1", 1] -> 
  0. + 0.9952682394658342*Subscript[F\[Nu]dAp[2, 1], \[Nu]]["1", 1] - 
   0.0047317605341659335*Subscript[F\[Nu]eAp[2, 1], \[Nu]]["1", 1] + 
   0.00772693259583047*Subscript[F\[Nu]uAp[2, 1], \[Nu]]["1", 1], 
 Subscript[F\[Nu]uAp[2, 1], \[Nu]]["1", 1] -> 
  0. + 0.007726932595830469*Subscript[F\[Nu]dAp[2, 1], \[Nu]]["1", 1] + 
   0.00772693259583047*Subscript[F\[Nu]eAp[2, 1], \[Nu]]["1", 1] + 
   0.987381971908891*Subscript[F\[Nu]uAp[2, 1], \[Nu]]["1", 1], 
 Subscript[F\[Nu]eAm[2, 1], \[Nu]]["1", 1] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]eAm[2, 1], \[Nu]]["1", 1], 
 Subscript[F\[Nu]dAm[2, 1], \[Nu]]["1", 1] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]dAm[2, 1], \[Nu]]["1", 1], 
 Subscript[F\[Nu]uAm[2, 1], \[Nu]]["1", 1] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]uAm[2, 1], \[Nu]]["1", 1], 
 Subscript[F\[Nu]eAp[2, 2], \[Nu]]["1", 1] -> 
  0. - 0.014195281602497795*Subscript[F\[Nu]dAp[2, 2], \[Nu]]["1", 1] + 
   0.9858047183975022*Subscript[F\[Nu]eAp[2, 2], \[Nu]]["1", 1] + 
   0.0231807977874914*Subscript[F\[Nu]uAp[2, 2], \[Nu]]["1", 1], 
 Subscript[F\[Nu]dAp[2, 2], \[Nu]]["1", 1] -> 
  0. + 0.9952682394658342*Subscript[F\[Nu]dAp[2, 2], \[Nu]]["1", 1] - 
   0.0047317605341659335*Subscript[F\[Nu]eAp[2, 2], \[Nu]]["1", 1] + 
   0.00772693259583047*Subscript[F\[Nu]uAp[2, 2], \[Nu]]["1", 1], 
 Subscript[F\[Nu]uAp[2, 2], \[Nu]]["1", 1] -> 
  0. + 0.007726932595830469*Subscript[F\[Nu]dAp[2, 2], \[Nu]]["1", 1] + 
   0.00772693259583047*Subscript[F\[Nu]eAp[2, 2], \[Nu]]["1", 1] + 
   0.987381971908891*Subscript[F\[Nu]uAp[2, 2], \[Nu]]["1", 1], 
 Subscript[F\[Nu]eAm[2, 2], \[Nu]]["1", 1] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]eAm[2, 2], \[Nu]]["1", 1], 
 Subscript[F\[Nu]dAm[2, 2], \[Nu]]["1", 1] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]dAm[2, 2], \[Nu]]["1", 1], 
 Subscript[F\[Nu]uAm[2, 2], \[Nu]]["1", 1] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]uAm[2, 2], \[Nu]]["1", 1], 
 Subscript[F\[Nu]eAp[2, 3], \[Nu]]["1", 1] -> 
  0. - 0.014195281602497795*Subscript[F\[Nu]dAp[2, 3], \[Nu]]["1", 1] + 
   0.9858047183975022*Subscript[F\[Nu]eAp[2, 3], \[Nu]]["1", 1] + 
   0.0231807977874914*Subscript[F\[Nu]uAp[2, 3], \[Nu]]["1", 1], 
 Subscript[F\[Nu]dAp[2, 3], \[Nu]]["1", 1] -> 
  0. + 0.9952682394658342*Subscript[F\[Nu]dAp[2, 3], \[Nu]]["1", 1] - 
   0.0047317605341659335*Subscript[F\[Nu]eAp[2, 3], \[Nu]]["1", 1] + 
   0.00772693259583047*Subscript[F\[Nu]uAp[2, 3], \[Nu]]["1", 1], 
 Subscript[F\[Nu]uAp[2, 3], \[Nu]]["1", 1] -> 
  0. + 0.007726932595830469*Subscript[F\[Nu]dAp[2, 3], \[Nu]]["1", 1] + 
   0.007726932595830471*Subscript[F\[Nu]eAp[2, 3], \[Nu]]["1", 1] + 
   0.987381971908891*Subscript[F\[Nu]uAp[2, 3], \[Nu]]["1", 1], 
 Subscript[F\[Nu]eAm[2, 3], \[Nu]]["1", 1] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]eAm[2, 3], \[Nu]]["1", 1], 
 Subscript[F\[Nu]dAm[2, 3], \[Nu]]["1", 1] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]dAm[2, 3], \[Nu]]["1", 1], 
 Subscript[F\[Nu]uAm[2, 3], \[Nu]]["1", 1] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]uAm[2, 3], \[Nu]]["1", 1], 
 Subscript[F\[Nu]eAp[3, 1], \[Nu]]["1", 1] -> 
  0. - 0.014195281602497795*Subscript[F\[Nu]dAp[3, 1], \[Nu]]["1", 1] + 
   0.9858047183975022*Subscript[F\[Nu]eAp[3, 1], \[Nu]]["1", 1] + 
   0.0231807977874914*Subscript[F\[Nu]uAp[3, 1], \[Nu]]["1", 1], 
 Subscript[F\[Nu]dAp[3, 1], \[Nu]]["1", 1] -> 
  0. + 0.9952682394658342*Subscript[F\[Nu]dAp[3, 1], \[Nu]]["1", 1] - 
   0.0047317605341659335*Subscript[F\[Nu]eAp[3, 1], \[Nu]]["1", 1] + 
   0.00772693259583047*Subscript[F\[Nu]uAp[3, 1], \[Nu]]["1", 1], 
 Subscript[F\[Nu]uAp[3, 1], \[Nu]]["1", 1] -> 
  0. + 0.007726932595830469*Subscript[F\[Nu]dAp[3, 1], \[Nu]]["1", 1] + 
   0.007726932595830471*Subscript[F\[Nu]eAp[3, 1], \[Nu]]["1", 1] + 
   0.987381971908891*Subscript[F\[Nu]uAp[3, 1], \[Nu]]["1", 1], 
 Subscript[F\[Nu]eAm[3, 1], \[Nu]]["1", 1] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]eAm[3, 1], \[Nu]]["1", 1], 
 Subscript[F\[Nu]dAm[3, 1], \[Nu]]["1", 1] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]dAm[3, 1], \[Nu]]["1", 1], 
 Subscript[F\[Nu]uAm[3, 1], \[Nu]]["1", 1] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]uAm[3, 1], \[Nu]]["1", 1], 
 Subscript[F\[Nu]eAp[3, 2], \[Nu]]["1", 1] -> 
  0. - 0.014195281602497795*Subscript[F\[Nu]dAp[3, 2], \[Nu]]["1", 1] + 
   0.9858047183975022*Subscript[F\[Nu]eAp[3, 2], \[Nu]]["1", 1] + 
   0.0231807977874914*Subscript[F\[Nu]uAp[3, 2], \[Nu]]["1", 1], 
 Subscript[F\[Nu]dAp[3, 2], \[Nu]]["1", 1] -> 
  0. + 0.9952682394658342*Subscript[F\[Nu]dAp[3, 2], \[Nu]]["1", 1] - 
   0.0047317605341659335*Subscript[F\[Nu]eAp[3, 2], \[Nu]]["1", 1] + 
   0.00772693259583047*Subscript[F\[Nu]uAp[3, 2], \[Nu]]["1", 1], 
 Subscript[F\[Nu]uAp[3, 2], \[Nu]]["1", 1] -> 
  0. + 0.007726932595830469*Subscript[F\[Nu]dAp[3, 2], \[Nu]]["1", 1] + 
   0.00772693259583047*Subscript[F\[Nu]eAp[3, 2], \[Nu]]["1", 1] + 
   0.987381971908891*Subscript[F\[Nu]uAp[3, 2], \[Nu]]["1", 1], 
 Subscript[F\[Nu]eAm[3, 2], \[Nu]]["1", 1] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]eAm[3, 2], \[Nu]]["1", 1], 
 Subscript[F\[Nu]dAm[3, 2], \[Nu]]["1", 1] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]dAm[3, 2], \[Nu]]["1", 1], 
 Subscript[F\[Nu]uAm[3, 2], \[Nu]]["1", 1] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]uAm[3, 2], \[Nu]]["1", 1], 
 Subscript[F\[Nu]eAp[3, 3], \[Nu]]["1", 1] -> 
  0. - 0.014195281602497795*Subscript[F\[Nu]dAp[3, 3], \[Nu]]["1", 1] + 
   0.9858047183975022*Subscript[F\[Nu]eAp[3, 3], \[Nu]]["1", 1] + 
   0.0231807977874914*Subscript[F\[Nu]uAp[3, 3], \[Nu]]["1", 1], 
 Subscript[F\[Nu]dAp[3, 3], \[Nu]]["1", 1] -> 
  0. + 0.9952682394658342*Subscript[F\[Nu]dAp[3, 3], \[Nu]]["1", 1] - 
   0.004731760534165933*Subscript[F\[Nu]eAp[3, 3], \[Nu]]["1", 1] + 
   0.00772693259583047*Subscript[F\[Nu]uAp[3, 3], \[Nu]]["1", 1], 
 Subscript[F\[Nu]uAp[3, 3], \[Nu]]["1", 1] -> 
  0. + 0.007726932595830469*Subscript[F\[Nu]dAp[3, 3], \[Nu]]["1", 1] + 
   0.00772693259583047*Subscript[F\[Nu]eAp[3, 3], \[Nu]]["1", 1] + 
   0.987381971908891*Subscript[F\[Nu]uAp[3, 3], \[Nu]]["1", 1], 
 Subscript[F\[Nu]eAm[3, 3], \[Nu]]["1", 1] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]eAm[3, 3], \[Nu]]["1", 1], 
 Subscript[F\[Nu]dAm[3, 3], \[Nu]]["1", 1] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]dAm[3, 3], \[Nu]]["1", 1], 
 Subscript[F\[Nu]uAm[3, 3], \[Nu]]["1", 1] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]uAm[3, 3], \[Nu]]["1", 1], 
 Subscript[F\[Nu]dAp[1, 1], \[Nu]]["8", 1] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]dAp[1, 1], \[Nu]]["8", 1], 
 Subscript[F\[Nu]dAm[1, 1], \[Nu]]["8", 1] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]dAm[1, 1], \[Nu]]["8", 1], 
 Subscript[F\[Nu]dAp[1, 1], \[Nu]]["8", 2] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]dAp[1, 1], \[Nu]]["8", 2], 
 Subscript[F\[Nu]dAm[1, 1], \[Nu]]["8", 2] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]dAm[1, 1], \[Nu]]["8", 2], 
 Subscript[F\[Nu]dAp[1, 1], \[Nu]]["8", 3] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]dAp[1, 1], \[Nu]]["8", 3], 
 Subscript[F\[Nu]dAm[1, 1], \[Nu]]["8", 3] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]dAm[1, 1], \[Nu]]["8", 3], 
 Subscript[F\[Nu]dAp[1, 1], \[Nu]]["8", 4] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]dAp[1, 1], \[Nu]]["8", 4], 
 Subscript[F\[Nu]dAm[1, 1], \[Nu]]["8", 4] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]dAm[1, 1], \[Nu]]["8", 4], 
 Subscript[F\[Nu]dAp[1, 1], \[Nu]]["8", 5] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]dAp[1, 1], \[Nu]]["8", 5], 
 Subscript[F\[Nu]dAm[1, 1], \[Nu]]["8", 5] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]dAm[1, 1], \[Nu]]["8", 5], 
 Subscript[F\[Nu]dAp[1, 1], \[Nu]]["8", 6] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]dAp[1, 1], \[Nu]]["8", 6], 
 Subscript[F\[Nu]dAm[1, 1], \[Nu]]["8", 6] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]dAm[1, 1], \[Nu]]["8", 6], 
 Subscript[F\[Nu]dAp[1, 1], \[Nu]]["8", 7] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]dAp[1, 1], \[Nu]]["8", 7], 
 Subscript[F\[Nu]dAm[1, 1], \[Nu]]["8", 7] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]dAm[1, 1], \[Nu]]["8", 7], 
 Subscript[F\[Nu]dAp[1, 1], \[Nu]]["8", 8] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]dAp[1, 1], \[Nu]]["8", 8], 
 Subscript[F\[Nu]dAm[1, 1], \[Nu]]["8", 8] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]dAm[1, 1], \[Nu]]["8", 8], 
 Subscript[F\[Nu]dAp[1, 2], \[Nu]]["8", 1] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]dAp[1, 2], \[Nu]]["8", 1], 
 Subscript[F\[Nu]dAm[1, 2], \[Nu]]["8", 1] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]dAm[1, 2], \[Nu]]["8", 1], 
 Subscript[F\[Nu]dAp[1, 2], \[Nu]]["8", 2] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]dAp[1, 2], \[Nu]]["8", 2], 
 Subscript[F\[Nu]dAm[1, 2], \[Nu]]["8", 2] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]dAm[1, 2], \[Nu]]["8", 2], 
 Subscript[F\[Nu]dAp[1, 2], \[Nu]]["8", 3] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]dAp[1, 2], \[Nu]]["8", 3], 
 Subscript[F\[Nu]dAm[1, 2], \[Nu]]["8", 3] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]dAm[1, 2], \[Nu]]["8", 3], 
 Subscript[F\[Nu]dAp[1, 2], \[Nu]]["8", 4] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]dAp[1, 2], \[Nu]]["8", 4], 
 Subscript[F\[Nu]dAm[1, 2], \[Nu]]["8", 4] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]dAm[1, 2], \[Nu]]["8", 4], 
 Subscript[F\[Nu]dAp[1, 2], \[Nu]]["8", 5] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]dAp[1, 2], \[Nu]]["8", 5], 
 Subscript[F\[Nu]dAm[1, 2], \[Nu]]["8", 5] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]dAm[1, 2], \[Nu]]["8", 5], 
 Subscript[F\[Nu]dAp[1, 2], \[Nu]]["8", 6] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]dAp[1, 2], \[Nu]]["8", 6], 
 Subscript[F\[Nu]dAm[1, 2], \[Nu]]["8", 6] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]dAm[1, 2], \[Nu]]["8", 6], 
 Subscript[F\[Nu]dAp[1, 2], \[Nu]]["8", 7] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]dAp[1, 2], \[Nu]]["8", 7], 
 Subscript[F\[Nu]dAm[1, 2], \[Nu]]["8", 7] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]dAm[1, 2], \[Nu]]["8", 7], 
 Subscript[F\[Nu]dAp[1, 2], \[Nu]]["8", 8] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]dAp[1, 2], \[Nu]]["8", 8], 
 Subscript[F\[Nu]dAm[1, 2], \[Nu]]["8", 8] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]dAm[1, 2], \[Nu]]["8", 8], 
 Subscript[F\[Nu]dAp[1, 3], \[Nu]]["8", 1] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]dAp[1, 3], \[Nu]]["8", 1], 
 Subscript[F\[Nu]dAm[1, 3], \[Nu]]["8", 1] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]dAm[1, 3], \[Nu]]["8", 1], 
 Subscript[F\[Nu]dAp[1, 3], \[Nu]]["8", 2] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]dAp[1, 3], \[Nu]]["8", 2], 
 Subscript[F\[Nu]dAm[1, 3], \[Nu]]["8", 2] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]dAm[1, 3], \[Nu]]["8", 2], 
 Subscript[F\[Nu]dAp[1, 3], \[Nu]]["8", 3] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]dAp[1, 3], \[Nu]]["8", 3], 
 Subscript[F\[Nu]dAm[1, 3], \[Nu]]["8", 3] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]dAm[1, 3], \[Nu]]["8", 3], 
 Subscript[F\[Nu]dAp[1, 3], \[Nu]]["8", 4] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]dAp[1, 3], \[Nu]]["8", 4], 
 Subscript[F\[Nu]dAm[1, 3], \[Nu]]["8", 4] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]dAm[1, 3], \[Nu]]["8", 4], 
 Subscript[F\[Nu]dAp[1, 3], \[Nu]]["8", 5] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]dAp[1, 3], \[Nu]]["8", 5], 
 Subscript[F\[Nu]dAm[1, 3], \[Nu]]["8", 5] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]dAm[1, 3], \[Nu]]["8", 5], 
 Subscript[F\[Nu]dAp[1, 3], \[Nu]]["8", 6] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]dAp[1, 3], \[Nu]]["8", 6], 
 Subscript[F\[Nu]dAm[1, 3], \[Nu]]["8", 6] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]dAm[1, 3], \[Nu]]["8", 6], 
 Subscript[F\[Nu]dAp[1, 3], \[Nu]]["8", 7] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]dAp[1, 3], \[Nu]]["8", 7], 
 Subscript[F\[Nu]dAm[1, 3], \[Nu]]["8", 7] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]dAm[1, 3], \[Nu]]["8", 7], 
 Subscript[F\[Nu]dAp[1, 3], \[Nu]]["8", 8] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]dAp[1, 3], \[Nu]]["8", 8], 
 Subscript[F\[Nu]dAm[1, 3], \[Nu]]["8", 8] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]dAm[1, 3], \[Nu]]["8", 8], 
 Subscript[F\[Nu]dAp[2, 1], \[Nu]]["8", 1] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]dAp[2, 1], \[Nu]]["8", 1], 
 Subscript[F\[Nu]dAm[2, 1], \[Nu]]["8", 1] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]dAm[2, 1], \[Nu]]["8", 1], 
 Subscript[F\[Nu]dAp[2, 1], \[Nu]]["8", 2] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]dAp[2, 1], \[Nu]]["8", 2], 
 Subscript[F\[Nu]dAm[2, 1], \[Nu]]["8", 2] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]dAm[2, 1], \[Nu]]["8", 2], 
 Subscript[F\[Nu]dAp[2, 1], \[Nu]]["8", 3] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]dAp[2, 1], \[Nu]]["8", 3], 
 Subscript[F\[Nu]dAm[2, 1], \[Nu]]["8", 3] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]dAm[2, 1], \[Nu]]["8", 3], 
 Subscript[F\[Nu]dAp[2, 1], \[Nu]]["8", 4] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]dAp[2, 1], \[Nu]]["8", 4], 
 Subscript[F\[Nu]dAm[2, 1], \[Nu]]["8", 4] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]dAm[2, 1], \[Nu]]["8", 4], 
 Subscript[F\[Nu]dAp[2, 1], \[Nu]]["8", 5] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]dAp[2, 1], \[Nu]]["8", 5], 
 Subscript[F\[Nu]dAm[2, 1], \[Nu]]["8", 5] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]dAm[2, 1], \[Nu]]["8", 5], 
 Subscript[F\[Nu]dAp[2, 1], \[Nu]]["8", 6] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]dAp[2, 1], \[Nu]]["8", 6], 
 Subscript[F\[Nu]dAm[2, 1], \[Nu]]["8", 6] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]dAm[2, 1], \[Nu]]["8", 6], 
 Subscript[F\[Nu]dAp[2, 1], \[Nu]]["8", 7] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]dAp[2, 1], \[Nu]]["8", 7], 
 Subscript[F\[Nu]dAm[2, 1], \[Nu]]["8", 7] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]dAm[2, 1], \[Nu]]["8", 7], 
 Subscript[F\[Nu]dAp[2, 1], \[Nu]]["8", 8] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]dAp[2, 1], \[Nu]]["8", 8], 
 Subscript[F\[Nu]dAm[2, 1], \[Nu]]["8", 8] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]dAm[2, 1], \[Nu]]["8", 8], 
 Subscript[F\[Nu]dAp[2, 2], \[Nu]]["8", 1] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]dAp[2, 2], \[Nu]]["8", 1], 
 Subscript[F\[Nu]dAm[2, 2], \[Nu]]["8", 1] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]dAm[2, 2], \[Nu]]["8", 1], 
 Subscript[F\[Nu]dAp[2, 2], \[Nu]]["8", 2] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]dAp[2, 2], \[Nu]]["8", 2], 
 Subscript[F\[Nu]dAm[2, 2], \[Nu]]["8", 2] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]dAm[2, 2], \[Nu]]["8", 2], 
 Subscript[F\[Nu]dAp[2, 2], \[Nu]]["8", 3] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]dAp[2, 2], \[Nu]]["8", 3], 
 Subscript[F\[Nu]dAm[2, 2], \[Nu]]["8", 3] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]dAm[2, 2], \[Nu]]["8", 3], 
 Subscript[F\[Nu]dAp[2, 2], \[Nu]]["8", 4] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]dAp[2, 2], \[Nu]]["8", 4], 
 Subscript[F\[Nu]dAm[2, 2], \[Nu]]["8", 4] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]dAm[2, 2], \[Nu]]["8", 4], 
 Subscript[F\[Nu]dAp[2, 2], \[Nu]]["8", 5] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]dAp[2, 2], \[Nu]]["8", 5], 
 Subscript[F\[Nu]dAm[2, 2], \[Nu]]["8", 5] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]dAm[2, 2], \[Nu]]["8", 5], 
 Subscript[F\[Nu]dAp[2, 2], \[Nu]]["8", 6] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]dAp[2, 2], \[Nu]]["8", 6], 
 Subscript[F\[Nu]dAm[2, 2], \[Nu]]["8", 6] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]dAm[2, 2], \[Nu]]["8", 6], 
 Subscript[F\[Nu]dAp[2, 2], \[Nu]]["8", 7] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]dAp[2, 2], \[Nu]]["8", 7], 
 Subscript[F\[Nu]dAm[2, 2], \[Nu]]["8", 7] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]dAm[2, 2], \[Nu]]["8", 7], 
 Subscript[F\[Nu]dAp[2, 2], \[Nu]]["8", 8] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]dAp[2, 2], \[Nu]]["8", 8], 
 Subscript[F\[Nu]dAm[2, 2], \[Nu]]["8", 8] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]dAm[2, 2], \[Nu]]["8", 8], 
 Subscript[F\[Nu]dAp[2, 3], \[Nu]]["8", 1] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]dAp[2, 3], \[Nu]]["8", 1], 
 Subscript[F\[Nu]dAm[2, 3], \[Nu]]["8", 1] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]dAm[2, 3], \[Nu]]["8", 1], 
 Subscript[F\[Nu]dAp[2, 3], \[Nu]]["8", 2] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]dAp[2, 3], \[Nu]]["8", 2], 
 Subscript[F\[Nu]dAm[2, 3], \[Nu]]["8", 2] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]dAm[2, 3], \[Nu]]["8", 2], 
 Subscript[F\[Nu]dAp[2, 3], \[Nu]]["8", 3] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]dAp[2, 3], \[Nu]]["8", 3], 
 Subscript[F\[Nu]dAm[2, 3], \[Nu]]["8", 3] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]dAm[2, 3], \[Nu]]["8", 3], 
 Subscript[F\[Nu]dAp[2, 3], \[Nu]]["8", 4] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]dAp[2, 3], \[Nu]]["8", 4], 
 Subscript[F\[Nu]dAm[2, 3], \[Nu]]["8", 4] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]dAm[2, 3], \[Nu]]["8", 4], 
 Subscript[F\[Nu]dAp[2, 3], \[Nu]]["8", 5] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]dAp[2, 3], \[Nu]]["8", 5], 
 Subscript[F\[Nu]dAm[2, 3], \[Nu]]["8", 5] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]dAm[2, 3], \[Nu]]["8", 5], 
 Subscript[F\[Nu]dAp[2, 3], \[Nu]]["8", 6] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]dAp[2, 3], \[Nu]]["8", 6], 
 Subscript[F\[Nu]dAm[2, 3], \[Nu]]["8", 6] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]dAm[2, 3], \[Nu]]["8", 6], 
 Subscript[F\[Nu]dAp[2, 3], \[Nu]]["8", 7] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]dAp[2, 3], \[Nu]]["8", 7], 
 Subscript[F\[Nu]dAm[2, 3], \[Nu]]["8", 7] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]dAm[2, 3], \[Nu]]["8", 7], 
 Subscript[F\[Nu]dAp[2, 3], \[Nu]]["8", 8] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]dAp[2, 3], \[Nu]]["8", 8], 
 Subscript[F\[Nu]dAm[2, 3], \[Nu]]["8", 8] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]dAm[2, 3], \[Nu]]["8", 8], 
 Subscript[F\[Nu]dAp[3, 1], \[Nu]]["8", 1] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]dAp[3, 1], \[Nu]]["8", 1], 
 Subscript[F\[Nu]dAm[3, 1], \[Nu]]["8", 1] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]dAm[3, 1], \[Nu]]["8", 1], 
 Subscript[F\[Nu]dAp[3, 1], \[Nu]]["8", 2] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]dAp[3, 1], \[Nu]]["8", 2], 
 Subscript[F\[Nu]dAm[3, 1], \[Nu]]["8", 2] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]dAm[3, 1], \[Nu]]["8", 2], 
 Subscript[F\[Nu]dAp[3, 1], \[Nu]]["8", 3] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]dAp[3, 1], \[Nu]]["8", 3], 
 Subscript[F\[Nu]dAm[3, 1], \[Nu]]["8", 3] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]dAm[3, 1], \[Nu]]["8", 3], 
 Subscript[F\[Nu]dAp[3, 1], \[Nu]]["8", 4] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]dAp[3, 1], \[Nu]]["8", 4], 
 Subscript[F\[Nu]dAm[3, 1], \[Nu]]["8", 4] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]dAm[3, 1], \[Nu]]["8", 4], 
 Subscript[F\[Nu]dAp[3, 1], \[Nu]]["8", 5] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]dAp[3, 1], \[Nu]]["8", 5], 
 Subscript[F\[Nu]dAm[3, 1], \[Nu]]["8", 5] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]dAm[3, 1], \[Nu]]["8", 5], 
 Subscript[F\[Nu]dAp[3, 1], \[Nu]]["8", 6] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]dAp[3, 1], \[Nu]]["8", 6], 
 Subscript[F\[Nu]dAm[3, 1], \[Nu]]["8", 6] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]dAm[3, 1], \[Nu]]["8", 6], 
 Subscript[F\[Nu]dAp[3, 1], \[Nu]]["8", 7] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]dAp[3, 1], \[Nu]]["8", 7], 
 Subscript[F\[Nu]dAm[3, 1], \[Nu]]["8", 7] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]dAm[3, 1], \[Nu]]["8", 7], 
 Subscript[F\[Nu]dAp[3, 1], \[Nu]]["8", 8] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]dAp[3, 1], \[Nu]]["8", 8], 
 Subscript[F\[Nu]dAm[3, 1], \[Nu]]["8", 8] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]dAm[3, 1], \[Nu]]["8", 8], 
 Subscript[F\[Nu]dAp[3, 2], \[Nu]]["8", 1] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]dAp[3, 2], \[Nu]]["8", 1], 
 Subscript[F\[Nu]dAm[3, 2], \[Nu]]["8", 1] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]dAm[3, 2], \[Nu]]["8", 1], 
 Subscript[F\[Nu]dAp[3, 2], \[Nu]]["8", 2] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]dAp[3, 2], \[Nu]]["8", 2], 
 Subscript[F\[Nu]dAm[3, 2], \[Nu]]["8", 2] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]dAm[3, 2], \[Nu]]["8", 2], 
 Subscript[F\[Nu]dAp[3, 2], \[Nu]]["8", 3] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]dAp[3, 2], \[Nu]]["8", 3], 
 Subscript[F\[Nu]dAm[3, 2], \[Nu]]["8", 3] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]dAm[3, 2], \[Nu]]["8", 3], 
 Subscript[F\[Nu]dAp[3, 2], \[Nu]]["8", 4] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]dAp[3, 2], \[Nu]]["8", 4], 
 Subscript[F\[Nu]dAm[3, 2], \[Nu]]["8", 4] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]dAm[3, 2], \[Nu]]["8", 4], 
 Subscript[F\[Nu]dAp[3, 2], \[Nu]]["8", 5] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]dAp[3, 2], \[Nu]]["8", 5], 
 Subscript[F\[Nu]dAm[3, 2], \[Nu]]["8", 5] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]dAm[3, 2], \[Nu]]["8", 5], 
 Subscript[F\[Nu]dAp[3, 2], \[Nu]]["8", 6] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]dAp[3, 2], \[Nu]]["8", 6], 
 Subscript[F\[Nu]dAm[3, 2], \[Nu]]["8", 6] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]dAm[3, 2], \[Nu]]["8", 6], 
 Subscript[F\[Nu]dAp[3, 2], \[Nu]]["8", 7] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]dAp[3, 2], \[Nu]]["8", 7], 
 Subscript[F\[Nu]dAm[3, 2], \[Nu]]["8", 7] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]dAm[3, 2], \[Nu]]["8", 7], 
 Subscript[F\[Nu]dAp[3, 2], \[Nu]]["8", 8] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]dAp[3, 2], \[Nu]]["8", 8], 
 Subscript[F\[Nu]dAm[3, 2], \[Nu]]["8", 8] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]dAm[3, 2], \[Nu]]["8", 8], 
 Subscript[F\[Nu]dAp[3, 3], \[Nu]]["8", 1] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]dAp[3, 3], \[Nu]]["8", 1], 
 Subscript[F\[Nu]dAm[3, 3], \[Nu]]["8", 1] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]dAm[3, 3], \[Nu]]["8", 1], 
 Subscript[F\[Nu]dAp[3, 3], \[Nu]]["8", 2] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]dAp[3, 3], \[Nu]]["8", 2], 
 Subscript[F\[Nu]dAm[3, 3], \[Nu]]["8", 2] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]dAm[3, 3], \[Nu]]["8", 2], 
 Subscript[F\[Nu]dAp[3, 3], \[Nu]]["8", 3] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]dAp[3, 3], \[Nu]]["8", 3], 
 Subscript[F\[Nu]dAm[3, 3], \[Nu]]["8", 3] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]dAm[3, 3], \[Nu]]["8", 3], 
 Subscript[F\[Nu]dAp[3, 3], \[Nu]]["8", 4] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]dAp[3, 3], \[Nu]]["8", 4], 
 Subscript[F\[Nu]dAm[3, 3], \[Nu]]["8", 4] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]dAm[3, 3], \[Nu]]["8", 4], 
 Subscript[F\[Nu]dAp[3, 3], \[Nu]]["8", 5] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]dAp[3, 3], \[Nu]]["8", 5], 
 Subscript[F\[Nu]dAm[3, 3], \[Nu]]["8", 5] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]dAm[3, 3], \[Nu]]["8", 5], 
 Subscript[F\[Nu]dAp[3, 3], \[Nu]]["8", 6] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]dAp[3, 3], \[Nu]]["8", 6], 
 Subscript[F\[Nu]dAm[3, 3], \[Nu]]["8", 6] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]dAm[3, 3], \[Nu]]["8", 6], 
 Subscript[F\[Nu]dAp[3, 3], \[Nu]]["8", 7] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]dAp[3, 3], \[Nu]]["8", 7], 
 Subscript[F\[Nu]dAm[3, 3], \[Nu]]["8", 7] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]dAm[3, 3], \[Nu]]["8", 7], 
 Subscript[F\[Nu]dAp[3, 3], \[Nu]]["8", 8] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]dAp[3, 3], \[Nu]]["8", 8], 
 Subscript[F\[Nu]dAm[3, 3], \[Nu]]["8", 8] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]dAm[3, 3], \[Nu]]["8", 8], 
 Subscript[F\[Nu]uAp[1, 1], \[Nu]]["3", 1] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]uAp[1, 1], \[Nu]]["3", 1], 
 Subscript[F\[Nu]uAm[1, 1], \[Nu]]["3", 1] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]uAm[1, 1], \[Nu]]["3", 1], 
 Subscript[F\[Nu]uAp[1, 1], \[Nu]]["3", 2] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]uAp[1, 1], \[Nu]]["3", 2], 
 Subscript[F\[Nu]uAm[1, 1], \[Nu]]["3", 2] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]uAm[1, 1], \[Nu]]["3", 2], 
 Subscript[F\[Nu]uAp[1, 1], \[Nu]]["3", 3] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]uAp[1, 1], \[Nu]]["3", 3], 
 Subscript[F\[Nu]uAm[1, 1], \[Nu]]["3", 3] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]uAm[1, 1], \[Nu]]["3", 3], 
 Subscript[F\[Nu]uAp[1, 2], \[Nu]]["3", 1] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]uAp[1, 2], \[Nu]]["3", 1], 
 Subscript[F\[Nu]uAm[1, 2], \[Nu]]["3", 1] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]uAm[1, 2], \[Nu]]["3", 1], 
 Subscript[F\[Nu]uAp[1, 2], \[Nu]]["3", 2] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]uAp[1, 2], \[Nu]]["3", 2], 
 Subscript[F\[Nu]uAm[1, 2], \[Nu]]["3", 2] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]uAm[1, 2], \[Nu]]["3", 2], 
 Subscript[F\[Nu]uAp[1, 2], \[Nu]]["3", 3] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]uAp[1, 2], \[Nu]]["3", 3], 
 Subscript[F\[Nu]uAm[1, 2], \[Nu]]["3", 3] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]uAm[1, 2], \[Nu]]["3", 3], 
 Subscript[F\[Nu]uAp[1, 3], \[Nu]]["3", 1] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]uAp[1, 3], \[Nu]]["3", 1], 
 Subscript[F\[Nu]uAm[1, 3], \[Nu]]["3", 1] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]uAm[1, 3], \[Nu]]["3", 1], 
 Subscript[F\[Nu]uAp[1, 3], \[Nu]]["3", 2] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]uAp[1, 3], \[Nu]]["3", 2], 
 Subscript[F\[Nu]uAm[1, 3], \[Nu]]["3", 2] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]uAm[1, 3], \[Nu]]["3", 2], 
 Subscript[F\[Nu]uAp[1, 3], \[Nu]]["3", 3] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]uAp[1, 3], \[Nu]]["3", 3], 
 Subscript[F\[Nu]uAm[1, 3], \[Nu]]["3", 3] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]uAm[1, 3], \[Nu]]["3", 3], 
 Subscript[F\[Nu]uAp[2, 1], \[Nu]]["3", 1] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]uAp[2, 1], \[Nu]]["3", 1], 
 Subscript[F\[Nu]uAm[2, 1], \[Nu]]["3", 1] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]uAm[2, 1], \[Nu]]["3", 1], 
 Subscript[F\[Nu]uAp[2, 1], \[Nu]]["3", 2] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]uAp[2, 1], \[Nu]]["3", 2], 
 Subscript[F\[Nu]uAm[2, 1], \[Nu]]["3", 2] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]uAm[2, 1], \[Nu]]["3", 2], 
 Subscript[F\[Nu]uAp[2, 1], \[Nu]]["3", 3] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]uAp[2, 1], \[Nu]]["3", 3], 
 Subscript[F\[Nu]uAm[2, 1], \[Nu]]["3", 3] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]uAm[2, 1], \[Nu]]["3", 3], 
 Subscript[F\[Nu]uAp[2, 2], \[Nu]]["3", 1] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]uAp[2, 2], \[Nu]]["3", 1], 
 Subscript[F\[Nu]uAm[2, 2], \[Nu]]["3", 1] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]uAm[2, 2], \[Nu]]["3", 1], 
 Subscript[F\[Nu]uAp[2, 2], \[Nu]]["3", 2] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]uAp[2, 2], \[Nu]]["3", 2], 
 Subscript[F\[Nu]uAm[2, 2], \[Nu]]["3", 2] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]uAm[2, 2], \[Nu]]["3", 2], 
 Subscript[F\[Nu]uAp[2, 2], \[Nu]]["3", 3] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]uAp[2, 2], \[Nu]]["3", 3], 
 Subscript[F\[Nu]uAm[2, 2], \[Nu]]["3", 3] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]uAm[2, 2], \[Nu]]["3", 3], 
 Subscript[F\[Nu]uAp[2, 3], \[Nu]]["3", 1] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]uAp[2, 3], \[Nu]]["3", 1], 
 Subscript[F\[Nu]uAm[2, 3], \[Nu]]["3", 1] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]uAm[2, 3], \[Nu]]["3", 1], 
 Subscript[F\[Nu]uAp[2, 3], \[Nu]]["3", 2] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]uAp[2, 3], \[Nu]]["3", 2], 
 Subscript[F\[Nu]uAm[2, 3], \[Nu]]["3", 2] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]uAm[2, 3], \[Nu]]["3", 2], 
 Subscript[F\[Nu]uAp[2, 3], \[Nu]]["3", 3] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]uAp[2, 3], \[Nu]]["3", 3], 
 Subscript[F\[Nu]uAm[2, 3], \[Nu]]["3", 3] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]uAm[2, 3], \[Nu]]["3", 3], 
 Subscript[F\[Nu]uAp[3, 1], \[Nu]]["3", 1] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]uAp[3, 1], \[Nu]]["3", 1], 
 Subscript[F\[Nu]uAm[3, 1], \[Nu]]["3", 1] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]uAm[3, 1], \[Nu]]["3", 1], 
 Subscript[F\[Nu]uAp[3, 1], \[Nu]]["3", 2] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]uAp[3, 1], \[Nu]]["3", 2], 
 Subscript[F\[Nu]uAm[3, 1], \[Nu]]["3", 2] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]uAm[3, 1], \[Nu]]["3", 2], 
 Subscript[F\[Nu]uAp[3, 1], \[Nu]]["3", 3] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]uAp[3, 1], \[Nu]]["3", 3], 
 Subscript[F\[Nu]uAm[3, 1], \[Nu]]["3", 3] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]uAm[3, 1], \[Nu]]["3", 3], 
 Subscript[F\[Nu]uAp[3, 2], \[Nu]]["3", 1] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]uAp[3, 2], \[Nu]]["3", 1], 
 Subscript[F\[Nu]uAm[3, 2], \[Nu]]["3", 1] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]uAm[3, 2], \[Nu]]["3", 1], 
 Subscript[F\[Nu]uAp[3, 2], \[Nu]]["3", 2] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]uAp[3, 2], \[Nu]]["3", 2], 
 Subscript[F\[Nu]uAm[3, 2], \[Nu]]["3", 2] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]uAm[3, 2], \[Nu]]["3", 2], 
 Subscript[F\[Nu]uAp[3, 2], \[Nu]]["3", 3] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]uAp[3, 2], \[Nu]]["3", 3], 
 Subscript[F\[Nu]uAm[3, 2], \[Nu]]["3", 3] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]uAm[3, 2], \[Nu]]["3", 3], 
 Subscript[F\[Nu]uAp[3, 3], \[Nu]]["3", 1] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]uAp[3, 3], \[Nu]]["3", 1], 
 Subscript[F\[Nu]uAm[3, 3], \[Nu]]["3", 1] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]uAm[3, 3], \[Nu]]["3", 1], 
 Subscript[F\[Nu]uAp[3, 3], \[Nu]]["3", 2] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]uAp[3, 3], \[Nu]]["3", 2], 
 Subscript[F\[Nu]uAm[3, 3], \[Nu]]["3", 2] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]uAm[3, 3], \[Nu]]["3", 2], 
 Subscript[F\[Nu]uAp[3, 3], \[Nu]]["3", 3] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]uAp[3, 3], \[Nu]]["3", 3], 
 Subscript[F\[Nu]uAm[3, 3], \[Nu]]["3", 3] -> 
  0. + 1.0000000000000002*Subscript[F\[Nu]uAm[3, 3], \[Nu]]["3", 3]}


==> anc/example_usage.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    160426,       2839]
NotebookOptionsPosition[    158050,       2789]
NotebookOutlinePosition[    158443,       2805]
CellTagsIndexPosition[    158400,       2802]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Example usage of Mathematica packages", "Title",
 CellChangeTimes->{{3.960614873329364*^9, 
  3.960614884662231*^9}},ExpressionUUID->"7c803d2f-f514-4d0d-b8cb-\
9aed6b9c48fb"],

Cell["Importing packages", "Subtitle",
 CellChangeTimes->{{3.9606168545000677`*^9, 
  3.960616859485237*^9}},ExpressionUUID->"e9ab35e0-0b5f-4001-a821-\
e06a3b62088e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Needs", "[", "\"\<DsixTools`\>\"", "]"}], " ", 
  RowBox[{"(*", 
   RowBox[{
   "Useful", " ", "for", " ", "D6Simplify", " ", "function", " ", "which", 
    " ", "eliminates", " ", "redundant", " ", "coefficients", " ", "in", " ", 
    "the", " ", 
    RowBox[{"DsixTools", "/", "San"}], " ", 
    RowBox[{"Diego", "/", "JMS"}], " ", "basis"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.9606149070962*^9, 3.960614914094285*^9}, {
  3.960616861458577*^9, 3.9606169667883377`*^9}, {3.960623854573346*^9, 
  3.960623858876091*^9}, {3.9608662744409018`*^9, 3.960866274762289*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"3b5e2d5d-0905-49ca-94b5-8f7625487412"],

Cell["DsixTools 2.1", "Text",
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{3.960868486791218*^9},
 LineColor->RGBColor[0.5, 0, 0.5],
 FrontFaceColor->RGBColor[0.5, 0, 0.5],
 BackFaceColor->RGBColor[0.5, 0, 0.5],
 GraphicsColor->RGBColor[0.5, 0, 0.5],
 FontSize->14,
 FontColor->RGBColor[0.5, 0, 0.5],
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"6cac3f19-8b67-4d2b-8e85-ca8cc53ed144"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"by Alejandro Celis, Javier Fuentes-Martin, Pedro Ruiz-Femenia, \
Avelino Vicente and Javier Virto \\n\"\>", 
   "\[InvisibleSpace]", "\<\"References: \"\>", "\[InvisibleSpace]", 
   TemplateBox[{"\"arXiv:1704.04504\"", "https://arxiv.org/abs/1704.04504"},
    "HyperlinkURL"], "\[InvisibleSpace]", "\<\" and \"\>", 
   "\[InvisibleSpace]", 
   TemplateBox[{"\"arXiv:2010.16341\"", "https://arxiv.org/abs/2010.16341"},
    "HyperlinkURL"], "\[InvisibleSpace]", "\<\"\\n\"\>", 
   "\[InvisibleSpace]", "\<\"Website: \"\>", "\[InvisibleSpace]", 
   TemplateBox[{
    "\"https://dsixtools.github.io/\"", "https://dsixtools.github.io/"},
    "HyperlinkURL"]}],
  SequenceForm[
  "by Alejandro Celis, Javier Fuentes-Martin, Pedro Ruiz-Femenia, Avelino \
Vicente and Javier Virto \n", "References: ", 
   Hyperlink["arXiv:1704.04504", "https://arxiv.org/abs/1704.04504"], " and ", 
   Hyperlink["arXiv:2010.16341", "https://arxiv.org/abs/2010.16341"], "\n", 
   "Website: ", 
   Hyperlink["https://dsixtools.github.io/", "https://dsixtools.github.io/"]],
  
  Editable->False]], "Print",
 CellChangeTimes->{3.960866275482252*^9, 3.96086848686757*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"96d7367f-0717-48ad-bb75-86a13a175159"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Replacement", " ", "rules", " ", "transforming", " ", "DsixTools", " ", 
    "basis", " ", "coefs", " ", "to", " ", "the", " ", "flavour", " ", "and", 
    " ", "parity", " ", "decomposed", " ", "basis", " ", 
    RowBox[{"(", 
     RowBox[{"F", " ", "basis"}], ")"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "File", " ", "header", " ", "contains", " ", "guide", " ", "to", " ", 
    "match", " ", "package", " ", "notation", " ", "to", " ", "the", " ", 
    "paper"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"LtoFRules", "=", 
     RowBox[{"Import", "[", "\"\<LtoFRules.m\>\"", "]"}]}], ";"}], " ", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "Replacement", " ", "rules", " ", "transforming", " ", "coefficients", 
     " ", "in", " ", "the", " ", "F", " ", "basis", " ", "to", " ", "the", 
     " ", "DsixTools", " ", "basis"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "File", " ", "header", " ", "contains", " ", "guide", " ", "to", " ", 
     "match", " ", "package", " ", "notation", " ", "to", " ", "the", " ", 
     "paper"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"FtoLRules", "=", 
     RowBox[{"Import", "[", "\"\<FtoLRules.m\>\"", "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"Full", " ", "list", " ", "of", " ", "one"}], "-", 
     RowBox[{
     "loop", " ", "beta", " ", "functions", " ", "for", " ", "F", " ", 
      "basis", " ", "coefficients"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"FBasisBetaFunctions", "=", 
     RowBox[{"Import", "[", "\"\<FBasisBetaFunctions.m\>\"", "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "Rules", " ", "for", " ", "simplifying", " ", "conjugates", " ", "of", 
      " ", "F", " ", "basis", " ", "coefficients"}], ",", " ", 
     RowBox[{
      RowBox[{
      "needed", " ", "for", " ", "complete", " ", "mapping", " ", "F"}], "->", 
      RowBox[{"DsixTools", "->", "F"}]}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ConjugateReplacementRules", "=", 
     RowBox[{"Import", "[", "\"\<ConjugateReplacementRules.m\>\"", "]"}]}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "Rules", " ", "which", " ", "replace", " ", "each", " ", "F", " ", 
      "basis", " ", "coefficient", " ", "with", " ", "its", " ", "flavour", 
      " ", 
      RowBox[{"charges", ".", " ", "Charges"}], " ", "are", " ", "ordered", 
      " ", "according", " ", "to", " ", "eqn", " ", "2.36", " ", "with", " ", 
      "non"}], "-", 
     RowBox[{
     "decomposed", " ", "neutrino", " ", "flavour", " ", "indices", " ", 
      "denoted", " ", "as", " ", 
      SubscriptBox[
       RowBox[{"{", 
        RowBox[{"i", ",", "j"}], "}"}], "\[Nu]"], " ", "when", " ", 
      "necessary"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"CoefficientFlavourCharges", "=", 
     RowBox[{"Import", "[", "\"\<CoefficientFlavourCharges.m\>\"", "]"}]}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "List", " ", "of", " ", "rules", " ", "which", " ", "replace", " ", "F", 
      " ", "basis", " ", "coefficients", " ", "at", " ", "mb", " ", "scale", 
      " ", "with", " ", "F", " ", "basis", " ", "coefficients", " ", "at", 
      " ", "mW"}], ",", " ", 
     RowBox[{
     "running", " ", "computed", " ", "using", " ", "Magnus", " ", 
      "expansion", " ", "method", " ", "outlined", " ", "in", " ", "sec", " ",
       "4.2"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"OneLoopRunningRules", "=", 
     RowBox[{"Import", "[", "\"\<OneLoopRunningRules.m\>\"", "]"}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.960614834699139*^9, 3.9606148629613447`*^9}, {
   3.960615089413096*^9, 3.960615120955873*^9}, {3.9606154637987633`*^9, 
   3.960615643615244*^9}, {3.960615678238081*^9, 3.960615706272225*^9}, {
   3.960615814250907*^9, 3.960615814436438*^9}, {3.960616023401107*^9, 
   3.96061607808197*^9}, {3.960616243033333*^9, 3.960616378765102*^9}, {
   3.96061640877072*^9, 3.960616533786714*^9}, {3.960616564084023*^9, 
   3.9606165885764093`*^9}, {3.960616763862925*^9, 3.9606168269711103`*^9}, {
   3.9606173074575977`*^9, 3.96061738826412*^9}, 3.960619795264092*^9, {
   3.960620246704588*^9, 3.960620247000711*^9}, 3.96062283904205*^9, {
   3.9606237094102087`*^9, 3.960623773224206*^9}, {3.960623805268463*^9, 
   3.9606238275443163`*^9}, {3.960624289840575*^9, 3.960624304410469*^9}, {
   3.960624997356883*^9, 3.960624997597435*^9}, {3.960625982247157*^9, 
   3.960625982506714*^9}, {3.960626448564385*^9, 3.9606264488243017`*^9}, {
   3.9606276782890263`*^9, 3.960627698826689*^9}, {3.960868375885002*^9, 
   3.960868410409296*^9}, {3.960874776588399*^9, 3.960874799791559*^9}},
 CellLabel->"In[77]:=",ExpressionUUID->"17de24b8-d342-49d2-b9f1-5d183e63a60f"],

Cell[CellGroupData[{

Cell["Basis transformations", "Subtitle",
 CellChangeTimes->{{3.9606243262211237`*^9, 3.960624333876329*^9}, 
   3.96062675880194*^9},ExpressionUUID->"8af1e280-07c5-440f-8275-\
36cd9406f080"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "Example", " ", "mapping", " ", "from", " ", "DsixTools", " ", "basis"}], 
    " ", "->", " ", 
    RowBox[{
     RowBox[{"F", " ", "basis"}], " ", "->", " ", 
     RowBox[{"DsixTools", " ", "basis"}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"DsixToolsCoefs", "=", 
     RowBox[{"LtoFRules", "[", 
      RowBox[{"[", 
       RowBox[{";;", ",", "1"}], "]"}], "]"}]}], ";"}], " ", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"RedundantLbasis", "=", " ", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"DsixToolsCoefs", "/.", "LtoFRules"}], "/.", "FtoLRules"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"D6Simplify", "[", "RedundantLbasis", "]"}], " ", "===", " ", 
    RowBox[{"D6Simplify", "[", "DsixToolsCoefs", "]"}], " ", 
    RowBox[{"(*", 
     RowBox[{
     "Mapping", " ", "can", " ", "generate", " ", "redundant", " ", 
      "operators", " ", "which", " ", "are", " ", "efficiently", " ", 
      "removed", " ", "using", " ", "DsixTools", " ", "routine"}], 
     "*)"}]}]}]}]], "Input",
 CellChangeTimes->{{3.960615219896653*^9, 3.960615276299683*^9}, {
   3.9606153357363462`*^9, 3.960615462195635*^9}, {3.9606167507727747`*^9, 
   3.9606167514949627`*^9}, {3.96061698807583*^9, 3.960617011326717*^9}, {
   3.960620251037858*^9, 3.960620270014027*^9}, {3.960622741177793*^9, 
   3.960622759482473*^9}, {3.9606227922612667`*^9, 3.960622825345746*^9}, {
   3.9606243134912233`*^9, 3.960624535343658*^9}, {3.960624581832055*^9, 
   3.960624747445067*^9}, 3.9606250186454163`*^9, {3.960625102030963*^9, 
   3.960625107679967*^9}, {3.960866305250339*^9, 3.960866305922454*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"7f605ea7-809e-4d92-9fa7-d7099b3a224f"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.9606244126727324`*^9, 3.9606244236816473`*^9}, {
   3.9606244638378973`*^9, 3.960624494676014*^9}, 3.960624550106176*^9, 
   3.960624638046034*^9, 3.960625024594448*^9, 3.9608685266603527`*^9},
 CellLabel->"Out[12]=",ExpressionUUID->"acade755-8268-45af-9810-8b2218ebdafb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Example", " ", "mapping", " ", "from", " ", "F", " ", "basis"}], 
    " ", "->", " ", 
    RowBox[{
     RowBox[{"DsixTools", " ", "basis"}], " ", "->", " ", 
     RowBox[{"F", " ", "basis"}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"DistributeConjugateRules", "=", 
     RowBox[{"{", 
      RowBox[{"x_Conjugate", ":>", 
       RowBox[{"Distribute", "[", 
        RowBox[{"x", ",", "Plus"}], "]"}]}], "}"}]}], ";"}], " ", 
   RowBox[{"(*", 
    RowBox[{
    "Helper", " ", "rule", " ", "to", " ", "distribute", " ", "Mathematica", 
     " ", "conjugate", " ", "function", " ", "over", " ", "coefficients"}], 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"FbasisCoefs", "=", 
     RowBox[{"FtoLRules", "[", 
      RowBox[{"[", 
       RowBox[{";;", ",", "1"}], "]"}], "]"}]}], ";"}], " ", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "Need", " ", "to", " ", "use", " ", "ConjugateReplacementRules", " ", 
     "to", " ", "simplify", " ", "conjugates", " ", "of", " ", "F", " ", 
     "basis", " ", "coefficients"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"FbasisCoefs", "/.", "FtoLRules"}], "/.", "LtoFRules"}], "/.",
        "DistributeConjugateRules"}], "/.", "ConjugateReplacementRules"}], 
     "]"}], "===", "FbasisCoefs"}]}]}]], "Input",
 CellChangeTimes->{
  3.9606153243336887`*^9, {3.960615760840242*^9, 3.960615882140821*^9}, 
   3.96061594401714*^9, 3.960615987944234*^9, 3.960620260305407*^9, {
   3.960624767703465*^9, 3.960624793381298*^9}, {3.960624848005575*^9, 
   3.960625037072906*^9}, {3.960625087316592*^9, 3.960625154528372*^9}, {
   3.960626323244973*^9, 3.96062634594726*^9}, {3.960626765515382*^9, 
   3.960626769013652*^9}, {3.960866309028986*^9, 3.9608663098219223`*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"d73b54db-4c9a-452a-bf6a-aab0094bdea0"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.960625033710837*^9, {3.960625082883164*^9, 3.960625092680456*^9}, 
   3.9606251861902637`*^9, 3.960626380469618*^9, 3.960868564593704*^9},
 CellLabel->"Out[15]=",ExpressionUUID->"8290079f-b6ea-4171-aa23-78c56f5fd354"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Matrix plot of block-diagonalised one loop anomalous dimension matrix\
\>", "Subtitle",
 CellChangeTimes->{{3.960625322638939*^9, 3.960625333821533*^9}, {
  3.960625691699799*^9, 3.960625710611279*^9}, {3.96062587298288*^9, 
  3.9606258861894283`*^9}, {3.960625945680036*^9, 
  3.960625970804783*^9}},ExpressionUUID->"e57af46c-d684-4530-95f2-\
9af44ceeb281"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Beta", " ", "functions", " ", "are", " ", "grouped", " ", "by", " ", 
    "flavour", " ", "and", " ", "parity", " ", "charges", " ", "in", " ", 
    "package", " ", "meaning", " ", "anomalous", " ", "dimension", " ", 
    "matrix", " ", "is", " ", "automatically", " ", "block", " ", 
    "diagonal"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"AnomalousDimMatrixArray", " ", "=", " ", 
     RowBox[{"Normal", "@", 
      RowBox[{
       RowBox[{"CoefficientArrays", "[", 
        RowBox[{
         RowBox[{"FBasisBetaFunctions", "[", 
          RowBox[{"[", 
           RowBox[{";;", ",", "2"}], "]"}], "]"}], ",", 
         RowBox[{
          RowBox[{"FBasisBetaFunctions", "[", 
           RowBox[{"[", 
            RowBox[{";;", ",", "1"}], "]"}], "]"}], "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"\[Beta]", "[", "coef_", "]"}], "->", "coef"}], "}"}]}]}],
         "]"}], "[", 
       RowBox[{"[", "2", "]"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"MatrixPlot", "[", 
    RowBox[{"AnomalousDimMatrixArray", ",", " ", 
     RowBox[{"MaxPlotPoints", "->", "Infinity"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.960625990162608*^9, 3.9606260055527763`*^9}, {
   3.96062624852489*^9, 3.960626306366377*^9}, {3.960626423194887*^9, 
   3.960626554328806*^9}, {3.960626618620116*^9, 3.960626630723791*^9}, 
   3.960627031809637*^9, {3.96062707232822*^9, 3.960627169619124*^9}, {
   3.960627211444627*^9, 3.960627277255393*^9}, {3.960627326016032*^9, 
   3.960627350304434*^9}, {3.960627391062175*^9, 3.960627436137409*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"cb3b9222-4892-4421-adb3-60bfd7ac6459"],

Cell[BoxData[
 GraphicsBox[RasterBox[CompressedData["
1:eJzsxrEJACAQBMEHwT6sxNjUEgRjW7cEkW9jDpa5ts7cJSJGzf7P3U6SJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJB/7c2gDQBDDQLD/LlPKkyCz6HUKyJiMZLYkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZJ/rTY3/bc7SJIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSfKK1eam/3YHSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SV6x2tz03+4gSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSb612tz03+4gSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkyStWm5v+2x0kSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkecVq
c9N/u4MkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIk+dZqc9N/u4MkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkr1htbvpvd5AkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZLkFavNTf/t
DpIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIk+bE/hzYAADEMxPbfMqM8KSoreBXUIZbCjiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiTJv6bsm/7bHSRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiR5xZR9
03+7gyRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiSvmLJv+m93kCRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiT/mrJv+m93kCRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkuQVU/ZN/+0O
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkrxiyr7pv91BkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkvxryr7pv91BkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkldM2Tf9tztIkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJ8oop+6b/dgdJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJ8q8p+6b/dgdJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJXjFl3/Tf7iBJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiTJK6bsm/7bHSRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiTJv6bsm/7bHSRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiR5xZR903+7gyRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiSv
mLJv+m93kCRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiT/mrJv+m93kCRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkuQVU/ZN/+0OkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkrxiyr7p
v91BkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJko/dOTYBIIhhINh/ly7lE0cCp284zyYDikSSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSf1ttNu3bf0mSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEnyutVm0779lyRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRfs9ps2rf/kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkuR1q82mffsvSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSb5mtdm0
b/8lSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkyetWm0379l+SJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSfM1qs2nf/kuSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmS1602m/btvyRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiT5mtVm0779lyRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiSvW2027dt/
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSfI1q82mffsvSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSV632mzat/+SJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
5GtWm0379l+SJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSvG612bRv/yVJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiTJ16w2m/btvyRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiR53Wqzad/+S5IkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZKvWW027dt/SZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSfK6
1WbTvv2XJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJF+z2mzat/+SJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS5HWrzaZ9+y9JkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJvma12bRv/yVJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiTJ61abTfv2X5IkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZJ8zWqz
ad/+S5IkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZLXrTab9u2/JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJPma1WbTvv2XJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJK9bbTbt239JkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJ8jWrzaZ9+y9JkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJXrfabNq3
/5IkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZLka1abTfv2X5IkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZK8brXZtG//JUmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JMnXrDab9u2/JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJHndarNp3/5LkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkq9ZbTbt239J
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJ8rrVZtO+/ZckSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkX7PabNq3/5IkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZLk
davNpn37L0mSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEm+ZrXZtG//JUmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJMnrVptN+/ZfkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJknzNarNp3/5LkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJktetNpv2j905NgEAiGEgtv+WGeWb
VIHUho/cCFxdupckSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkf7Paue1P95IkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZLkdaud2/50
L0mSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEn+ZrVz25/uJUmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJMnrVju3/elekiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kvzNaue2P91LkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJktetdm77070kSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk+ZvVzm1/upck
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkr1vt3Pane0mSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEnyN6ud2/50L0mSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEle
t9q57U/3kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkuRvVju3/elekiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkrxutXPbn+4lSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkyd+sdm77070kSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIked1q57Y/3UuSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSv1nt
3Pane0mSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEnyutXObX+6lyRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiR/s9q57U/3kiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkuR1q53b/nQvSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSf5mtXPbn+4lSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkyetWO7f9
6V6SJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmS/M1q57Y/3UuSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS1612bvvTvSRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiT5m9XObX+6lyRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiSvW+3c9qd7SZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSfI3q53b/nQv
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSV632rntT/eSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS5G9WO7f96V6SJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
vG61c9uf7iVJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiTJ36x2bvvTvSRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiR53Wrntj/dS5Ik
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZK/We3c9qd7SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSfK61c5tf7qXJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJH+z
2rntT/eSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmS5HWrndv+dC9JkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ/ma1c9uf7iVJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiTJ61Y7t/3pXpIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZL8zWrntj/dS5IkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZLXrXZu
+9O9JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJPmb1c5tf7qXJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJK9b7dz2p3tJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJ8jerndv+dC9JkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJXrfaue1P95IkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZLkb1Y7t/3p
XpIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZK8brVz25/uJUmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJMnfrHZu+9O9JEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JHndaue2P91LkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkr9Z7dz2p3tJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ8rrVzm1/upck
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkf7Paue1P95IkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZLkdaud2/50L0mSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEn+
ZrVz25/uJUmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJMnrVju3/elekiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkvzNaue2P91LkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJktetdm77070kSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk+ZvVzm1/upckSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkr1vt
3Pane0mSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEnyN6ud2/50L0mSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJElet9q57U/3kiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkuRvVju3/elekiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkrxutXPbn+4lSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkyd+sdm77
070kSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIked1q57Y/3UuSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSv1nt3Pane0mSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEnyutXObX+6lyRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiR/s9q57U/3kiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkuR1q53b/nQv
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSf5mtXPbn+4lSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkyetWO7f96V6SJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
/M1q57Y/3UuSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmS1612bvvTvSRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiT5m9XObX+6lyRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiSvW+3c9qd7SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSfI3q53b/nQvSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSV63
2rntT/eSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmS5G9WO7f96V6SJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSvG61c9uf7iVJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiTJ36x2bvvTvSRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiR53Wrntj/dS5IkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZK/We3c
9qd7SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSfK61c5tf7qXJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJH+z2rntT/eSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmS5HWrndv+dC9JkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJ/ma1c9uf7iVJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiTJ61Y7t/3p
XpIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZL8zWrntj/dS5IkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZLXrXZu+9O9JEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JPmb1c5tf7qXJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJK9b7dz2p3tJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ8jerndv+dC9J
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJXrfaue1P95IkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZLkb1Y7t/3pXpIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZK8
brVz25/uJUmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJMnfrHZu+9O9JEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJHndaue2P91LkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkr9Z7dz2p3tJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ8rrVzm1/upckSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkf7Pa
ue1P95IkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZLkdaud2/50L0mSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEn+ZrVz25/uJUmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJMnrVju3/elekiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkvzNaue2P91LkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJktetdm77
070kSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIk+ZvVzm1/upckSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkr1vt3Pane0mSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEnyN6ud2/50L0mSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJElet9q57U/3kiRJkiRJkiRJkiRJkiRJkiRJ
kiRJko89Oka1IABhAHj/W3qU31gFhC3+Q3adNAOpgpIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZJfs9rM1G/vJUmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJMnrVpuZ+u29
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJPk1q81M/fZekiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkrxutZmp395LkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kl+z2szUb+8lSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkyetWm5n67b0kSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk+TWrzUz99l6S
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSvG61manf3kuSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSX7PazNRv7yVJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiTJ
61abmfrtvSRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiT5NavNTP32XpIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZK8brWZqd/eS5Ik
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZJfs9rM1G/vJUmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJMnrVpuZ+u29JEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJPk1
q81M/fZekiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkrxutZmp395LkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkl+z2szUb+8lSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkyetWm5n67b0kSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk+TWrzUz99l6SJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSvG61
manf3kuSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSX7PazNRv7yVJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiTJ61abmfrtvSRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiT5NavNTP32XpIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZK8brWZqd/eS5IkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZJfs9rM
1G/vJUmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJMnrVpuZ+u29JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJPk1q81M/fZekiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkrxutZmp395LkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkl+z2szUb+8lSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkyetWm5n6
7b0kSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIk+TWrzUz99l6SJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSvG61manf3kuSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSX7PazNRv7yVJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiTJ61abmfrtvSRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiT5NavNTP32
XpIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZK8brWZqd/eS5IkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZJfs9rM1G/vJUmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JMnrVpuZ+u29JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJPk1q81M/fZekiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkrxutZmp395L
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkl+z2szUb+8lSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkyetWm5n67b0kSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
+TWrzUz99l6SJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSvG61manf3kuSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSX7PazNRv7yVJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiTJ61abmfrtvSRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiR5xWoz27tIkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ8rrV
ZrZ3kSRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkuR1q81s7yJJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiTJ61ab2d5FkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
ktetNrO9iyRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiSvWG1m6rf3kiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkuR1q81M/fZekiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkrxitZntXSRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiR5xWozU7+9lyRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiSvW21m
6rf3kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkuQVq81s7yJJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiTJK1abmfrtvSRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiR53WozU7+9lyRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiSvWG1mexdJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJXrHazNRv7yVJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiTJ61abmfrtvSRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiR5xWoz27tIkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ8orV
ZqZ+ey9JkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJXrfazNRv7yVJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiTJK1ab2d5FkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkmm1mWv99h9IkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJ8qnVZq71238gSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkyadWm7nW
b/+BJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJJ9abeZav/0HkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJknxqtZlr/fYfSJIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSfKp1Wau9dt/IEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJMmnVpu51m//gSRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiSfWm3m
Wr/9B5IkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZJ8arWZa/32H0iSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEnyqdVmrvXbfyBJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiTJp1abudZv/4EkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZLk/1tt5u399l1JkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ8ldW
m3l7v31XkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkvyV1Wbe3m/flSRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiR/ZbWZt/fbdyVJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiTJX1lt5u399l1JkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ8ldWm3l7v31XkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kvyV1Wbe3m/flSRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiR/ZbWZt/fbdyVJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiTJX1lt5u39
9l1JkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJ/r/VZq71238gSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkyadWm7nWb/+BJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJJ9abeZav/0HkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJknxqtZlr/fYfSJIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSfKp1Wau
9dt/IEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJMmnVpu51m//gSRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiSfWm3mWr/9B5IkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZJ8arWZa/32H0iSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEnyqdVmrvXbfyBJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiTJp1ab
udZv/4EkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkn1pt5lq//QeSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS/2+1mbf323clSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkyV9Zbebt/fZdSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSfJXVpt5e799V5IkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZL8
ldVm3t5v35UkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkf2W1mbf323clSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkyV9Zbebt/fZd
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSfJXVpt5e799V5IkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZL8ldVm3t5v35UkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkf2W1mbf323clSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIk/9ijYxQLghiGgve/pY6yiSJHA/sHM7heUuBIdJMk
SZIkSfL3ps6u3bf/gSRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiSfmjq7dt/+B5IkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZJ8aurs
2n37H0iSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEnyqamza/ftfyBJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiTJp6bOrt23/4EkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkn5o6u3bf/geSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSfGrq7Np9+x9IkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ8qmp
s2v37X8gSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkyaemzq7dt/+BJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJJ+aOrt23/4HkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJknxq6uzaffsfSJIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSf7e1NnX79vvSpIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZJv
mTr7+n37XUmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEnyLVNnX79vvytJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJvmXq7Ov37Xcl
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkybdMnX39vv2uJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJPmWqbOv37fflSRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiTfMnX29fv2u5IkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZLkW6bOvn7ffleSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSfMvU2dfv
2+9KkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkv81dba9iyRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiSvmzrb3kWSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
102dbe8iSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkyeumzrZ3kSRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkuR1U2fbu0iSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEnyuqmz7V0kSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIked3U2fYukiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkrxu6mx7F0mSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEleN3W2vYskSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkr5s6295FkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJktdNnW3vIkmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJMnrps62d5EkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZLkdVNn27tIkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ8rqps+1d
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJHnd1Nn2LpIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZK8bupsexdJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJXjd1
tr2LJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJK+bOtveRZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZLXTZ1t7yJJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiTJ
66bOtneRJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmS5HVTZ9u7SJIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSfK6qbPtXSRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiR53dTZ9i6SJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSvG7qbHsXSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSV43dba9iyRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiSvmzrb3kWSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmS102dbe8iSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkyeumzrZ3kSRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkuR1U2fbu0iSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEnyuqmz7V0kSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIked3U2fYu
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkrxu6mx7F0mSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEleN3W2vYskSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkr5s6
295FkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJktdNnW3vIkmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJMnrps62d5EkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZLk
dVNn27tIkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJ8rqps+1dJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJHnd1Nn2LpIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZK8bupsexdJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJXjd1tr2LJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJK+bOtveRZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZLXTZ1t7yJJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiTJ66bOtneRJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS5HVTZ9u7SJIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSfK6qbPtXSRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiR53dTZ9i6SJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSvG7qbHsX
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSV43dba9iyRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiSvmzrb3kWSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS102d
be8iSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkyeumzrZ3kSRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkuR1U2fbu0iSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEny
uqmz7V0kSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIked3U2fYukiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkrxu6mx7F0mSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEleN3W2vYskSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkr5s6295FkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJktdNnW3vIkmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJMnrps62d5EkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZLkdVNn27tIkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ8rqps+1dJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJHnd1Nn2LpIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZK8bupsexdJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJXjd1tr2L
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJK+bOtveRZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZLXTZ1t7yJJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiTJ66bO
tneRJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmS5HVTZ9u7SJIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSfK6qbPtXSRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiR5
3dTZ9i6SJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSvG7qbHsXSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSV43dba9iyRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiSvmzrb3kWSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmS102dbe8iSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkyeumzrZ3kSRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkuR1U2fbu0iSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEnyuqmz7V0kSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIked3U2fYukiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkrxu6mx7F0mSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEleN3W2vYskSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkr5s6295F
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJktdNnW3vIkmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJMnrps62d5EkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZLkdVNn
27tIkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJ8rqps+1dJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJHnd1Nn2LpIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZL8Y3cODQAAQBiG
/f/lTsGgeACx1MSWJEmSJEmSJEmy3ay37y+SJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSbDfr7fuLJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJNvNevv+IkmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJMl2s96+v0iSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmy3ay37y+S
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSbDfr7fuLJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJNvNevv+IkmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJMl2s96+
v0iSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmy3ay37y+SJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSbDfr7fuLJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJNvN
evv+IkmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJMl2s96+v0iSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmy3ay37y+SJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
bDfr7fuLJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJNvNevv+IkmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJMl2s96+v0iSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmy3ay37y+SJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSbDfr7fuLJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJNvNevv+IkmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJMl2s96+v0iSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmy3ay37y+SJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSbDfr7fuLJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJNvNevv+IkmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJMl2s96+v0iSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmy3ay37y+S
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSbDfr7fuLJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJNvNevv+IkmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJMl2s96+
v0iSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmy3ay37y+SJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSbDfr7fuLJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJNvN
evv+IkmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJMl2s96+v0iSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmy3ay37y+SJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
bDfr7fuLJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJNvNevv+IkmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJMl2s96+v0iSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmy3ay37y+SJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSbDfr7fuLJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJNvNevv+IkmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJMl2s96+v0iSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmy3ay37y+SJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSbDfr7fuLJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJNvNevv+IkmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJMl2s96+v0iSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmy3ay37y+S
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSbDfr7fuLJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJNvNevv+IkmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJMl2s96+
v0iSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmy3ay37y+SJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSbDfr7fuLJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJNvN
evv+IkmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJMl2s96+v0iSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmy3ay37y+SJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
bDfr7fuLJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJNvNevv+IkmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJMl2s96+v0iSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmy3ay37y+SJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSbDfr7fuLJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJNvNevv+IkmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJMl2s96+v0iSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmy3ay37y+SJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSbDfr7fuLJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJNvNevv+IkmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJMl2s96+v0iSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmy3ay37y+S
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSbDfr7fuLJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJNvNevv+IkmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJMl2s96+
v0iSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmy3ay37y+SJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSbDfr7fuLJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJNvN
evv+IkmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJMl2s96+v0iSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmy3ay37y+SJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
bDfr7fuLJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJNvNevv+IkmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJMl2s96+v0iSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmy3ay37y+SJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSbDfr7fuLJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJNvNevv+IkmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJMl2s96+v0iSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmy3ay37y+SJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSbDfr7fuLJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJNvNevv+IkmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJMl2s96+v0iSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmy3ay37y+S
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSbDfr7fuLJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJNvNevv+IkmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJMl2s96+
v0iSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmy3ay37y+SJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSbDfr7fuLJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJNvN
evv+IkmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJMl2s96+v0iSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmy3ay37y+SJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
bDfr7fuLJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJNvNevv+IkmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJMl2s96+v0iSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmy3ay37y+SJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSbDfr7fuLJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJNvNevv+IkmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJMl2s96+v0iSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmy3ay37y+SJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSbDfr7fuLJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJNvNevv+IkmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJMl2s96+v0iSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmy3ay37y+S
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSbDfr7fuLJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJNvNevv+IkmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSHHbo2AaCIAYB
YP9dupRPHFHAG+0NyUhECJIkSZL8urNmrneRJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS5NedNXO9iyRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiS/7qyZ610kSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk+W9nzbT11z+RJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSZIuz
Ztr6659IkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJssVZM2399U8kSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk2eKsmbb++ieSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSbHHWTFt//RNJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJtjhrpq2//okkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkW5w1
09Zf/0SSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEnyfWfNtPXXP5EkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZJki7Nm2vrrn0iSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmyxVkzbf31TyRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiTZ4qyZtv76J5IkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZJscdZM
W3/9E0mSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEm2OGumrb/+iSRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRbnDXT1l//RJIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSfJ9Z8209dc/kSRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkmSLs2ba+uufSJIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSbLFWTNt
/fVPJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJNnirJm2/vonkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkmxx1kxbf/0TSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSbY4a6atv/6JJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJFucNdPWX/9EkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ8n1nzbT1
1z+RJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSZIuzZtr6659IkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJssVZM2399U8kSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIk2eKsmbb++ieSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSbHHWTFt//RNJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJtjhrpq2/
/okkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkW5w109Zf/0SSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEnyfWfNtPXXP5EkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZJki7Nm2vrrn0iSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmyxVkzbf31TyRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiTZ4qyZtv76
J5IkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZJscdZMW3/9E0mSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEm2OGumrb/+iSRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRbnDXT1l//RJIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSfJ9Z8209dc/kSRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkmSLs2ba+uuf
SJIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSbLFWTNt/fVPJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJNnirJm2/vonkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kmxx1kxbf/0TSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSbY4a6atv/6JJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJFucNdPWX/9E
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJ8n1nzbT11z+RJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSZIuzZtr6659IkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
ssVZM2399U8kSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIk2eKsmbb++ieSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSbHHWTFt//RNJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJtjhrpq2//okkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkW5w109Zf/0SSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEny
fWfNtPXXP5EkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZJki7Nm2vrrn0iSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmyxVkzbf31TyRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiTZ4qyZtv76J5IkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZJscdZMW3/9E0mSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEm2
OGumrb/+iSRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRbnDXT1l//RJIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSfJ9Z8209dc/kSRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkmSLs2ba+uufSJIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSbLFWTNt/fVPJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJNni
rJm2/vonkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkmxx1kxbf/0TSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSbY4a6atv/6JJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJFucNdPWX/9EkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ8n1nzbT11z+RJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSZIuz
Ztr6659IkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJssVZM2399U8kSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk2eKsmbb++ieSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSbHHWTFt//RNJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJtjhrpq2//okkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkW5w1
09Zf/0SSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEnyfWfNtPXXP5EkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZJki7Nm2vrrn0iSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmyxVkzbf31TyRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiTZ4qyZtv76J5IkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZJscdZM
W3/9E0mSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEm2OGumrb/+iSRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRbnDXT1l//RJIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSfJ9Z8209dc/kSRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkmSLs2ba+uufSJIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSbLFWTNt
/fVPJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJNnirJm2/vonkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkmxx1kxbf/0TSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSbY4a6atv/6JJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJFucNdPWX/9EkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ8n1nzbT1
1z+RJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSZIuzZtr6659IkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJssVZM2399U8kSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIk2eKsmbb++ieSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSbHHWTFt//RNJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJtjhrpq2/
/okkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkW5w109Zf/0SSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEnyfWfNtPXXP5EkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZJki7Nm2vrrn0iSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmyxVkzbf31TyRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiTZ4qyZtv76
J5IkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZJscdZMW3/9E0mSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEm2OGumrb/+iSRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRbnDXT1l//RJIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSfJ9Z8209dc/kSRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkmSLs2ba+uuf
SJIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSbLFWTNt/fVPJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJNnirJm2/vonkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kmxx1kxbf/0TSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSbY4a6atv/6JJEmSJEmSJEmSJEmSJEmSJEmS
JEmS/LFDxzYQBSEMBfvvklIucUQB59VnXjISkQVJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiT5ihN3r93bfyJJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiT5fSfuXru3/0SS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSrzhx99q9/SeSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSfMWJu9fu7T+RJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
5CtO3L12b/+JJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJF9x4u61e/tPJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJPmKE3ev3dt/
IkmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJMlXnLh77d7+E0mSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEn+24m79i6SJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
vO7EXXsXSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSV534q69iyRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiSvO3HX3kWSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmS1524a+8iSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkyetO3LV3kSRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkuR1J+7au0iSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEnyuhN37V0kSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIked2Ju/YukiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkrzuxF17F0mS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEled+KuvYskSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkrztx195FkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkteduGvv
IkmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJMnrTty1d5EkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZLkdSfu2rtIkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ8roT
d+1dJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJHndibv2LpIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZK87sRdexdJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
Xnfirr2LJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJK87cdfeRZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZLXnbhr7yJJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiTJ607ctXeRJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmS5HUn7tq7SJIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSfK6E3ftXSRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiR53Ym79i6SJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSvO7EXXsXSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSV534q69iyRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiSvO3HX3kWSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS1524a+8iSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkyetO3LV3
kSRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkuR1J+7au0iSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEnyuhN37V0kSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIked2J
u/YukiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkrzuxF17F0mSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEled+KuvYskSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
rztx195FkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkteduGvvIkmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJMnrTty1d5EkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZLkdSfu2rtIkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJ8roTd+1dJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJHndibv2LpIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZK87sRdexdJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJXnfirr2LJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJK87cdfeRZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZLXnbhr7yJJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiTJ607ctXeRJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS5HUn7tq7
SJIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSfK6E3ftXSRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiR53Ym79i6SJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSvO7E
XXsXSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSV534q69iyRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiSvO3HX3kWSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
1524a+8iSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkyetO3LV3kSRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkuR1J+7au0iSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEnyuhN37V0kSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIked2Ju/YukiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkrzuxF17F0mSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEled+KuvYskSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkrztx195FkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkteduGvvIkmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJMnrTty1d5EkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZLkdSfu2rtIkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ8roTd+1d
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJHndibv2LpIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZK87sRdexdJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJXnfi
rr2LJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJK87cdfeRZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZLXnbhr7yJJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiTJ
607ctXeRJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmS5HUn7tq7SJIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSfK6E3ftXSRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiR53Ym79i6SJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSvO7EXXsXSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSV534q69iyRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiSvO3HX3kWSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmS1524a+8iSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkyetO3LV3kSRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkuR1J+7au0iSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEnyuhN37V0kSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIked2Ju/Yu
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkrzuxF17F0mSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEled+KuvYskSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkrztx
195FkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkteduGvvIkmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJMnrTty1d5EkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZLk
dSfu2rtIkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJ8roTd+1dJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJHndibv2LpIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZK87sRdexdJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJXnfirr2LJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJK87cdfeRZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZLXnbhr7yJJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiTJ607ctXeRJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS5HUn7tq7SJIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSfK6E3ftXSRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiR53Ym79i6SJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSvO7EXXsX
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSV534q69iyRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ/tidQwMA
ABCGYf9/uVMwKB5ALDWxJUmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEm2m/X2/UWSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmS7Wa9fX+RJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSZLtZb99fJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJNlu1tv3F0mSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEm2m/X2/UWSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS7Wa9fX+RJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSZLtZb99fJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJNlu1tv3F0mSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEm2m/X2/UWS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmS7Wa9fX+RJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSZLtZb99fJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJNlu1tv3
F0mSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEm2m/X2/UWSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS7Wa9fX+RJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSZLtZ
b99fJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJNlu1tv3F0mSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEm2m/X2/UWSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
7Wa9fX+RJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSZLtZb99fJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJNlu1tv3F0mSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEm2m/X2/UWSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmS7Wa9fX+RJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSZLtZb99fJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJNlu1tv3F0mSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEm2m/X2/UWSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS7Wa9fX+RJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSZLtZb99fJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJNlu1tv3F0mSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEm2m/X2/UWS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmS7Wa9fX+RJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSZLtZb99fJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJNlu1tv3
F0mSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEm2m/X2/UWSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS7Wa9fX+RJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSZLtZ
b99fJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJNlu1tv3F0mSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEm2m/X2/UWSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
7Wa9fX+RJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSZLtZb99fJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJNlu1tv3F0mSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEm2m/X2/UWSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmS7Wa9fX+RJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSZLtZb99fJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJNlu1tv3F0mSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEm2m/X2/UWSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS7Wa9fX+RJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSZLtZb99fJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJNlu1tv3F0mSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEm2m/X2/UWS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmS7Wa9fX+RJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSZLtZb99fJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJNlu1tv3
F0mSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEm2m/X2/UWSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS7Wa9fX+RJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSZLtZ
b99fJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJNlu1tv3F0mSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEm2m/X2/UWSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
7Wa9fX+RJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSZLtZb99fJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJNlu1tv3F0mSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEm2m/X2/UWSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmS7Wa9fX+RJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSZLtZb99fJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJNlu1tv3F0mSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEm2m/X2/UWSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS7Wa9fX+RJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSZLtZb99fJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJNlu1tv3F0mSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEm2m/X2/UWS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmS7Wa9fX+RJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSZLtZb99fJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJNlu1tv3
F0mSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEm2m/X2/UWSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS7Wa9fX+RJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSZLtZ
b99fJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJNlu1tv3F0mSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEm2m/X2/UWSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
7Wa9fX+RJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSZLtZb99fJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJNlu1tv3F0mSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEm2m/X2/UWSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmS7Wa9fX+RJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSZLtZb99fJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJNlu1tv3F0mSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEm2m/X2/UWSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS7Wa9fX+RJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSZLtZb99fJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJNlu1tv3F0mSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEm2m/X2/UWS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmS7Wa9fX+RJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSZLtZb99fJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJNlu1tv3
F0mSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEm2m/X2/UWSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS7Wa9fX+RJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSZLtZ
b99fJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJNlu1tv3F0mSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEm2m/X2/UWSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
7Wa9fX+RJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSZLtZb99fJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJNlu1tv3F0mSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEm2m/X2/UWSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmS7Wa9fX+RJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSZLtZb99fJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJNlu1tv3F0mSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEm2m/X2/UWSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS7Wa9fX+RJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSZLtZb99fJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJIc9OsiV
44iBKHj/W/IoXoirBAqQgS+n3Iy3CYCbyZomSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZLkdWfN2rtIkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ8rqzZu1dJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJHndWbP2
LpIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZK87qxZexdJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJXnfWrL2LJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJK87
a9beRZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZLXnTVr7yJJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiTJ686atXeRJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
5HVnzdq7SJIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSfK6s2btXSRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiR53Vmz9i6SJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSvO6sWXsXSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSV531qy9iyRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiSvO2vW3kWSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmS1501a+8iSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkyevOmrV3kSRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkuR1Z83au0iS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEnyurNm7V0kSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIked1Zs/YukiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkrzurFl7
F0mSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEled9asvYskSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkrztr1t5FkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkted
NWvvIkmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJMnrzpq1d5EkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZLkdWfN2rtIkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
8rqzZu1dJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJHndWbP2LpIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZK87qxZexdJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJXnfWrL2LJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJK87a9beRZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZLXnTVr7yJJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiTJ686atXeRJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmS5HVnzdq7SJIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSfK6s2btXSRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiR53Vmz9i6SJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSvO6sWXsXSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSV531qy9
iyRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiSvO2vW3kWSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS1501a+8iSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkyevO
mrV3kSRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkuR1Z83au0iSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEnyurNm7V0kSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
ed1Zs/YukiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkrzurFl7F0mSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEled9asvYskSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkrztr1t5FkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJktedNWvvIkmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJMnrzpq1d5EkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZLkdWfN2rtIkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJ8rqzZu1dJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJHnFWbPXvb2X
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJK87a/a6t/eSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS5NecNXvd23tJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
8rqzZq97ey9JkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJfs1Zs9e9vZckSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkrztr9rq395Ik
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZLk15w1e93be0mSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEnyurNmr3t7L0mSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEl+
zVmz1729lyRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiSvO2v2urf3kiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkuTXnDV73dt7SZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSfK6s2ave3svSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSX7NWbPXvb2XJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJK87
a/a6t/eSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmS5NecNXvd23tJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ8rqzZq97ey9JkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJfs1Zs9e9vZckSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkrztr9rq395IkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZLk15w1
e93be0mSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEnyurNmr3t7L0mSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEl+zVmz1729lyRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiSvO2v2urf3kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkuTXnDV73dt7SZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSfK6s2av
e3svSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSX7NWbPXvb2XJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJK87a/a6t/eSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmS5NecNXvd23tJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJ8rqzZq97ey9JkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJfs1Zs9e9
vZckSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkrztr9rq395IkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZLk15w1e93be0mSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEnyurNmr3t7L0mSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEl+zVmz1729lyRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiSvO2v2urf3
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkuTXnDV73dt7SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSfK6s2ave3svSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SX7NWbPXvb2XJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJK87a/a6t/eSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS5NecNXvd23tJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJ8rqzZq97ey9JkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiTJ7zhr9lP31u+23kWSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSf9pZs5+6t3639S6SJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS/NPOmv3UvfW7rXeRJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
5J921uyn7q3fbb2LJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJL/qrNn/5d7+/0iSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEnyv3bW
7P9yb/9/JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJPm7zppdu7e/A0mSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEn+rrNm1+7t70CS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSv+us2Z++t99NkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkn+Ls2Z/2/1ve1f7u5EkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZK866zZ33b/297V/m4kSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk7zpr9lN37yJJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiTJ
n3XW7Kfu3kWSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEny3zpr5v6r9vchSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkyXTWzP1X7e9D
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkumsmfuv2t+HJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJNNZM/dftb8PSZIkSZIkSZLk
P+zRsQkAQQwDwf67dCkf2JEa0MPNJgOODCJJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiTJdM7sb/fW/+19SJIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
STKdM3Pf2vuQJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSZDpn5r619yFJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiTJdM7MfWvvQ5Ik
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZLpnJn71t6HJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJNM5M/etvQ9JkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJpnNm
7lt7H5IkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZJM58zct/Y+JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS5IvOmblv7X1IkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJMp0zc9/a+5AkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZJkOmfmvrX3IUmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJMl0zsx9a+9D
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkumc2d/urf/b+5AkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZJkOmfmvrX3IUmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JMl0zsx9a+9DkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkumcmfvW3ockSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk0zkz9629D0mS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmmc2buW3sfkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkkznzNy39j4kSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkmc6Z
uW/tfUiSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJMkXnTNz39r7kCRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkmQ6Z+a+tfchSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkyXTOzH1r70OSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmS6ZyZ+9behyRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiTTObO/3Vv/
t/chSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkyXTOzH1r70OSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS6ZyZ+9behyRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiTTOTP3rb0PSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSaZzZu5bex+SJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSTOfM3Lf2PiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiSZzpm5b+19SJIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSTKdM3Pf2vuQJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSLzpn
5r619yFJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiTJdM7MfWvvQ5IkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZLpnJn71t6HJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJNM5M/etvQ9JkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJpnNmf7u3/m/vQ5IkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZLpnJn7
1t6HJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJNM5M/etvQ9JkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJpnNm7lt7H5IkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZJM58zct/Y+JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJJnOmblv7X1IkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJMp0zc9/a+5Ak
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZJkOmfmvrX3IUmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJF90zsx9a+9DkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkumc
mfvW3ockSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIk0zkz9629D0mSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmmc2buW3sfkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkkznzP52b/3f3ockSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk0zkz9629D0mSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmmc2bu
W3sfkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkkznzNy39j4kSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkmc6ZuW/tfUiSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEkynTNz39r7kCRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkmQ6Z+a+tfchSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkyXTOzH1r70OS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEm+6JyZ+9behyRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiTTOTP3rb0PSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSaZz
Zu5bex+SJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSTOfM3Lf2PiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiSZzpn97d76v70PSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSaZzZu5bex+SJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSTOfM3Lf2PiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiSZzpm5
b+19SJIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSTKdM3Pf2vuQJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSZDpn5r619yFJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiTJdM7MfWvvQ5IkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZLpnJn71t6HJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSfNE5M/etvQ9J
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJpnNm7lt7H5IkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZJM58zct/Y+JEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJJnO
mblv7X1IkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJMp0z+9u99X97H5IkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZJM58zct/Y+JEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJJnOmblv7X1IkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJMp0zc9/a+5AkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZJkOmfm
vrX3IUmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJMl0zsx9a+9DkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkumcmfvW3ockSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIk0zkz9629D0mSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJPmic2buW3sfkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkkznzNy39j4k
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkmc6ZuW/tfUiSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEkynTNz39r7kCRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkmQ6
Z/a3e+v/9j4kSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkmc6ZuW/tfUiSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEkynTNz39r7kCRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkmQ6Z+a+tfchSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkyXTOzH1r70OSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS6ZyZ
+9behyRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiTTOTP3rb0PSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSaZzZu5bex+SJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmS7zpn1v6LJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJF93zqz9F0mSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEm+7pxZ+y+SJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSfN05s/ZfJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJPm6c2btv0iSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEnydefM2n+R
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmS5OvOmbX/IkmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJMnXnTNr/0WSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSrztn
1v6LJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJF93zqz9F0mSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEm+7pxZ+y+SJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
fN05s/ZfJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJPm6c2btv0iSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEnydefM2n+RJEmSJEmS
5McuHeO6jsVAFNz/LrmUCUjgAR380C2N6iQFdHQtmiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ8uvOmbXfRZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZJfd86s/S6SJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmS/LpzZu13kSRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkuTXnTNrv4sk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkv+6cWftdJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJPl158za7yJJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiTJrztn
1n4XSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSX7dObP2u0iSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEny686Ztd9FkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kl93zqz9LpIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZL8unNm7XeRJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS5NedM2u/iyRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiS/7pxZ+10kSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZLkF50ze8vuO/xmb/9PSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSf45
Z/aW3Xf4zd7+n5IkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZL8c87sLbvv8Ju9/T8lSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk+eec
2Vt23+E3e/t/SpIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZLpnJl9a9+HJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJNM5M/vWvg9J
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJpnNm9q19H5IkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZJM58zsW/s+JEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJJnO
mdm39n1IkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJMp0zs2/t+5AkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZJ8rnNm9u7e/l+QJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSfK5zZvbu3v5fkCRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJknyuc2ZP29vfiSRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiSf
4pzZ0/b2dyJJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiTJpzhn9rS9/Z1IkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJftc5M/u/9/bd
fn3H9u8jSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIk+eecmf3fe/tuv75j+/eRJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS/HPO7C17
+/s9Rd+ZJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmS/I5zZm/Z29/vKfrOJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS5HecM3vL3v5+
T9F3JkmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJL/jnNlb9vb3e4q+M0mSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJPkd58zesre/31P0
nUmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJMnvOGf2lr39/Z6i70ySJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJMn/k3Nm9q19H5IkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZJM58zsW/s+JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJJnOmdm39n1IkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJMp0zs2/t
+5AkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZJkOmf2tL31/vZ9SJIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSTKdM7Nv7fuQJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSZDpnZt/a9yFJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiTJdM7MvrXvQ5IkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZLpnJl9a9+H
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJNM5M/vWvg9JkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJpnNm9q19H5IkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZJM
58zsW/s+JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmS5BedM7Nv7fuQJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSZDpnZt/a9yFJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiTJdM7MvrXvQ5IkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZLpnJl9a9+HJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJNM5s6ft
rfe370OSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmS6ZyZfWvfhyRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiTTOTP71r4PSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSaZzZvatfR+SJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSTOfM7Fv7PiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiSZzpnZt/Z9
SJIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSTKdM7Nv7fuQJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSZDpnZt/a9yFJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiS/
6JyZfWvfhyRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiTTOTP71r4PSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSaZzZvatfR+SJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSTOfM7Fv7PiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiSZzpk9bW+9v30fkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkkzn
zOxb+z4kSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkmc6Z2bf2fUiSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEkynTOzb+37kCRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkmQ6Z2bf2vchSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkyXTOzL6170OSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS6ZyZfWvf
hyRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiTTOTP71r4PSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk+UXnzOxb+z4kSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
mc6Z2bf2fUiSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEkynTOzb+37kCRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkmQ6Z2bf2vchSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkyXTO7Gl76/3t+5AkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZJkOmdm39r3IUmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJMl0
zsy+te9DkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkumcmX1r34ckSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk0zkz+9a+D0mSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmmc2b2rX0fkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkkznzOxb+z4kSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkmc6Z2bf2
fUiSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJMkvOmdm39r3IUmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJMl0zsy+te9DkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kumcmX1r34ckSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIk0zkz+9a+D0mSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmmc2ZP21vvb9+H
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJNM5M/vWvg9JkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJpnNm9q19H5IkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZJM
58zsW/s+JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJJnOmdm39n1IkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJMp0zs2/t+5AkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZJkOmdm39r3IUmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJMl0zsy+te9DkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJftE5M/vW
vg9JkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJpnNm9q19H5IkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZJM58zsW/s+JEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JJnOmdm39n1IkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJMp0ze9reen/7PiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiSZzpnZt/Z9
SJIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSTKdM7Nv7fuQJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSZDpnZt/a9yFJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiTJ
dM7MvrXvQ5IkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZLpnJl9a9+HJEmSJEmSJMn/2KNjE4uiGIaC/Xfp
UjZ4jgQ31mc9JxlwJDBJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkumsmftX+z8kSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkmc6auX+1/0OSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEledNbM/av9H5IkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZJMZ83cv9r/IUmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJMl01sz9
q/0fkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkkxnzdy/2v8hSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkyXTW7Nfurf3t/5AkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZJkOmvm/tX+D0mSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmms2buX+3/kCRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkmQ6a+b+
1f4PSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSaazZu5f7f+QJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSZDpr5v7V/g9JkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJprNm7l/t/5AkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZJkOmvm/tX+D0mSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJHnRWTP3r/Z/
SJIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSTKdNXP/av+HJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJNNZM/ev9n9IkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
Mp01c/9q/4ckSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIk01mzX7u39rf/Q5IkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZLprJn7V/s/
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJJnOmrl/tf9DkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkumsmftX+z8kSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
mc6auX+1/0OSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmS6ayZ+1f7PyRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiSZzpq5f7X/Q5Ik
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZLprJn7V/s/JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJP+/s2ave3svSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSV53
1ux1b+8lSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkySvOmrV3kSRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkuQVZ81e9/ZekiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkrzurNnr3t5LkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJklecNWvvIkmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJMkrzpq97u29
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJHndWbPXvb2XJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJK84a9beRZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZJX
nDV73dt7SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSfK6s2ave3svSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSV5x1qy9iyRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiSvOGv2urf3kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkuR1Z81e9/ZekiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkrzirFl7
F0mSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJElecdbsdW/vJUmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJMnrzpq97u29JEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JHnFWbP2LpIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZK84qzZ697eS5IkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZLXnTV73dt7SZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSfKKs2btXSRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiR5xVmz1729lyRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiSvO2v2
urf3kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkuQVZ83au0iSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEnyirNmr3t7L0mSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEled9bsdW/vJUmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJMkrzpq1d5EkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZLkFWfNXvf2XpIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZK87qzZ697eS5IkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZJXnDVr7yJJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiTJK86a
ve7tvSRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiR53Vmz1729lyRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiSvOGvW3kWSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSV5w1e93be0mSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEnyurNmr3t7L0mSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJElecdasvYsk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkrzhr9rq395IkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZLkdWfNXvf2XpIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZK8
4qxZexdJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJXnHW7HVv7yVJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiTJ686ave7tvSRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiR5xVmz9i6SJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSvOKs2eve3kuSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS1501e93b
e0mSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEnyirNm7V0kSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkecVZs9e9vZckSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
rztr9rq395IkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZLkFWfN2rtIkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ8oqzZq97ey9JkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJXnfW7HVv7yVJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiTJK86atXeRJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS5BVnzV73
9l6SJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSvO6s2eve3kuSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSV5w1a+8iSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
ySvOmr3u7b0kSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIked1Zs9e9vZckSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkrzhr1t5FkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJklecNXvd23tJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ8rqzZq97ey9JkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJXnHW
rL2LJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJK84a/a6t/eSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS5HVnzV739l6SJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSvOKsWXsXSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSV5x1ux1b+8lSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkyevOmr3u7b0k
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkecVZs/YukiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkrzirNnr3t5LkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkted
NXvd23tJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJ8oqzZu1dJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJHnFWbPXvb2XJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJK87a/a6t/eSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmS5BVnzdq7SJIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSfKKs2ave3sv
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSV531ux1b+8lSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIk
SZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkSZIkySvOmrV3kSRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkuQV
Z81e9/ZekiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkrzurNnr3t5LkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJklecNWvvIkmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJMkrzpq97u29JEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJEmSJEmSJHndWbPXvb2XJEmSJEmSJEmSJEmSJEmS
JEmSJEmSJEmSJEmSJEmSJMm/dufQAAAAhGHY/19yCga1ByZITWxJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkvzinFn7iyRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJ
kiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiRJkiSZLu8ZOE0=
   "], {{0, 0}, {1609, 1609}}, {0, 1}],
  Frame->True,
  FrameLabel->{None, None},
  FrameTicks->{{{{1608.5, 
       FormBox["1", TraditionalForm]}, {1109.5, 
       FormBox["500", TraditionalForm]}, {609.5, 
       FormBox["1000", TraditionalForm]}, {0.5, 
       FormBox["1609", TraditionalForm]}}, {{1608.5, 
       FormBox["1", TraditionalForm]}, {1109.5, 
       FormBox["500", TraditionalForm]}, {609.5, 
       FormBox["1000", TraditionalForm]}, {0.5, 
       FormBox["1609", TraditionalForm]}}}, {{{0.5, 
       FormBox["1", TraditionalForm]}, {499.5, 
       FormBox["500", TraditionalForm]}, {999.5, 
       FormBox["1000", TraditionalForm]}, {1608.5, 
       FormBox["1609", TraditionalForm]}}, {{0.5, 
       FormBox["1", TraditionalForm]}, {499.5, 
       FormBox["500", TraditionalForm]}, {999.5, 
       FormBox["1000", TraditionalForm]}, {1608.5, 
       FormBox["1609", TraditionalForm]}}}},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "GridLinesInFront" -> True, "AxisPadding" -> Scaled[0.02], 
    "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultPlotStyle" -> 
    Automatic, "DomainPadding" -> Scaled[0.02], "RangePadding" -> 
    Scaled[0.05]}]], "Output",
 CellChangeTimes->{
  3.960626528766247*^9, 3.960626622480322*^9, {3.960627139456071*^9, 
   3.9606271559077797`*^9}, {3.960627270763658*^9, 3.9606272812469254`*^9}, 
   3.960627354817429*^9, 3.960627573460731*^9, 3.960868571060904*^9},
 CellLabel->"Out[17]=",ExpressionUUID->"dbef5ab6-7564-4850-9bda-2c841b801424"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Grouping F basis coefficients by flavour and parity charges", "Subtitle",
 CellChangeTimes->{{3.9606273644854937`*^9, 3.960627387665306*^9}, {
  3.960627511279406*^9, 
  3.9606275217449713`*^9}},ExpressionUUID->"ca928f75-9c83-4605-b655-\
efb68f5319d4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Can", " ", "be", " ", "necessary", " ", "to", " ", "ensure", " ", "an", 
    " ", "arbitrary", " ", "list", " ", "of", " ", "F", " ", "basis", " ", 
    "coefs", " ", "has", " ", "a", " ", "block", " ", "diagonal", " ", 
    "anomalous", " ", "dimension", " ", "matrix"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"FbasisCoefs", "=", 
     RowBox[{"FtoLRules", "[", 
      RowBox[{"[", 
       RowBox[{"All", ",", "1"}], "]"}], "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"OrderedFbasisCoefs", "=", 
     RowBox[{"Flatten", "@", 
      RowBox[{"GatherBy", "[", 
       RowBox[{"FbasisCoefs", ",", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"#", "/.", " ", "CoefficientFlavourCharges"}], ")"}], 
         "&"}]}], "]"}]}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.9606258359203033`*^9, 3.960625870773418*^9}, 
   3.9606259293264303`*^9, 3.960627456806198*^9, {3.960627508982966*^9, 
   3.960627524684462*^9}, {3.9606275720931473`*^9, 3.960627623427334*^9}, {
   3.960868581084695*^9, 
   3.9608686266068897`*^9}},ExpressionUUID->"cb85d514-da78-4c73-b558-\
65826c5ef4e7"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Using numerical running rules to reproduce eqn. 5.16", "Subtitle",
 CellChangeTimes->{{3.96062785921274*^9, 3.960627926956629*^9}, {
  3.9623508595610332`*^9, 
  3.962350862306477*^9}},ExpressionUUID->"e0267328-cb6f-4ad4-9eea-\
42ce5d73868e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Necessary", " ", "constants"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"VtbVts", "=", 
     RowBox[{"-", "0.04185"}]}], ";", " ", 
    RowBox[{"\[Alpha]", "=", 
     RowBox[{"1", "/", "133.0"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[CapitalDelta]C9", " ", "=", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"Pi", "*", 
          RowBox[{"v", "^", "2"}]}], ")"}], "/", 
        RowBox[{"(", " ", 
         RowBox[{"\[Alpha]", "*", "VtbVts"}], ")"}]}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"LdeVLR", "[", 
         RowBox[{"2", ",", "3", ",", "2", ",", "2"}], "]"}], "+", 
        RowBox[{"LedVLL", "[", 
         RowBox[{"2", ",", "2", ",", "2", ",", "3"}], "]"}]}], ")"}]}]}], 
    ";"}], " ", 
   RowBox[{"(*", 
    RowBox[{"Equation", " ", "A", ".5"}], "*)"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Full", " ", "expression", " ", "for", " ", "\[CapitalDelta]C9", 
     RowBox[{"(", "mb", ")"}], " ", "in", " ", "terms", " ", "of", " ", "San",
      " ", "Diego", " ", "basis", " ", "coefficients", " ", "at", " ", "mW"}],
     "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"\[CapitalDelta]C9", " ", "/.", "LtoFRules"}], "/.", 
      "OneLoopRunningRules"}], "/.", "FtoLRules"}], ";"}], " ", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"Equations", " ", "A", ".1"}], ",", " ", 
     RowBox[{"A", ".2"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"MatchTreeLevelSMEFT", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"LedVLL", "[", "inds__", "]"}], "->", 
        RowBox[{
         RowBox[{"Clq1", "[", "inds", "]"}], "+", 
         RowBox[{"Clq3", "[", "inds", "]"}]}]}], ",", 
       RowBox[{
        RowBox[{"LdeVLR", "[", "inds__", "]"}], "->", 
        RowBox[{"Cqe", "[", "inds", "]"}]}], ",", " ", 
       RowBox[{
        RowBox[{"LedVLR", "[", "inds__", "]"}], "->", 
        RowBox[{"Cld", "[", "inds", "]"}]}], ",", " ", 
       RowBox[{
        RowBox[{"LedVRR", "[", "inds__", "]"}], "->", 
        RowBox[{"Ced", "[", "inds", "]"}]}]}], "}"}]}], ";"}], " ", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "Selecting", " ", "pure", " ", "tauonic", " ", "coefficients", " ", "at", 
     " ", "the", " ", "EW", " ", "scale"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"PreservedCoefs", " ", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"LedVLL", "[", 
        RowBox[{"3", ",", "3", ",", "2", ",", "3"}], "]"}], ",", 
       RowBox[{"LedVLR", "[", 
        RowBox[{"3", ",", "3", ",", "2", ",", "3"}], "]"}], ",", " ", 
       RowBox[{"LedVRR", "[", 
        RowBox[{"3", ",", "3", ",", "2", ",", "3"}], "]"}], ",", 
       RowBox[{"LdeVLR", "[", 
        RowBox[{"2", ",", "3", ",", "3", ",", "3"}], "]"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"TauonicOnlyEW", "=", 
     RowBox[{"Thread", "[", 
      RowBox[{
       RowBox[{"Complement", "[", 
        RowBox[{
         RowBox[{"LtoFRules", "[", 
          RowBox[{"[", 
           RowBox[{"All", ",", "1"}], "]"}], "]"}], ",", "PreservedCoefs"}], 
        "]"}], "->", "0"}], "]"}]}], ";"}], " ", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"Rule", " ", "setting", " ", "all", " ", "other", " ", "coefs"}],
      "->", "0"}], "*)"}], "\[IndentingNewLine]", "\n", 
   RowBox[{"\[CapitalDelta]C9U", "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"\[CapitalDelta]C9", " ", "/.", "LtoFRules"}], "/.", 
         "OneLoopRunningRules"}], "/.", "FtoLRules"}], " ", "/.", 
       "TauonicOnlyEW"}], "/.", "MatchTreeLevelSMEFT"}], "//", 
     "Expand"}]}]}]}]], "Input",
 CellChangeTimes->{{3.960627959064702*^9, 3.960628104642191*^9}, {
  3.960628147350608*^9, 3.960628225157949*^9}, {3.9606282945762157`*^9, 
  3.9606284263441772`*^9}, {3.960628495726453*^9, 3.960628576509363*^9}, {
  3.960628606624591*^9, 3.9606286348081713`*^9}, {3.960628687612228*^9, 
  3.960628708696618*^9}, {3.960628743957107*^9, 3.960628846153265*^9}, {
  3.960628936748981*^9, 3.9606290532567987`*^9}, {3.9608656114044523`*^9, 
  3.9608656190106773`*^9}, {3.960868629556302*^9, 3.960868643270837*^9}, {
  3.960868826433642*^9, 3.960868828059229*^9}, {3.960868884262086*^9, 
  3.96086888872276*^9}, {3.960868953897212*^9, 3.960868954079801*^9}, {
  3.960874806574443*^9, 3.9608748288008423`*^9}, {3.962350901024818*^9, 
  3.962350920633689*^9}},ExpressionUUID->"4434b09b-d465-44b2-80be-\
6ad0997e40d9"],

Cell[BoxData[
 RowBox[{"0.`", "\[VeryThinSpace]", "-", 
  RowBox[{"5.498953367669486`*^-13", " ", 
   SuperscriptBox["v", "2"], " ", 
   RowBox[{"Ced", "[", 
    RowBox[{"3", ",", "3", ",", "2", ",", "3"}], "]"}]}], "+", 
  RowBox[{"47.06060094872072`", " ", 
   SuperscriptBox["v", "2"], " ", 
   RowBox[{"Clq1", "[", 
    RowBox[{"3", ",", "3", ",", "2", ",", "3"}], "]"}]}], "+", 
  RowBox[{"47.06060094872072`", " ", 
   SuperscriptBox["v", "2"], " ", 
   RowBox[{"Clq3", "[", 
    RowBox[{"3", ",", "3", ",", "2", ",", "3"}], "]"}]}], "+", 
  RowBox[{"47.40307989692095`", " ", 
   SuperscriptBox["v", "2"], " ", 
   RowBox[{"Cqe", "[", 
    RowBox[{"2", ",", "3", ",", "3", ",", "3"}], "]"}]}]}]], "Output",
 CellChangeTimes->{
  3.96062836994722*^9, 3.960628405568121*^9, {3.96062878459269*^9, 
   3.960628798704481*^9}, 3.9606288472419577`*^9, {3.9606289372869167`*^9, 
   3.96062894162578*^9}, {3.960629039545698*^9, 3.960629053740061*^9}, {
   3.960868638024981*^9, 3.960868643934691*^9}, 3.960868828603894*^9, 
   3.960868955189783*^9, {3.9608748247179213`*^9, 3.960874829337881*^9}},
 CellLabel->"Out[96]=",ExpressionUUID->"ce114b9c-33b3-421a-8e9a-742b11789aa2"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{Full, Full},
WindowMargins->{{4, Automatic}, {Automatic, 4}},
FrontEndVersion->"13.3 for Mac OS X ARM (64-bit) (July 24, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"bf1cff0b-dee0-4144-b7c4-693058c52a18"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 180, 3, 98, "Title",ExpressionUUID->"7c803d2f-f514-4d0d-b8cb-9aed6b9c48fb"],
Cell[763, 27, 166, 3, 53, "Subtitle",ExpressionUUID->"e9ab35e0-0b5f-4001-a821-e06a3b62088e"],
Cell[932, 32, 819, 17, 52, "Input",ExpressionUUID->"3b5e2d5d-0905-49ca-94b5-8f7625487412"],
Cell[1754, 51, 418, 11, 49, "Text",ExpressionUUID->"6cac3f19-8b67-4d2b-8e85-ca8cc53ed144"],
Cell[2175, 64, 1296, 26, 66, "Print",ExpressionUUID->"96d7367f-0717-48ad-bb75-86a13a175159"],
Cell[3474, 92, 5118, 106, 430, "Input",ExpressionUUID->"17de24b8-d342-49d2-b9f1-5d183e63a60f"],
Cell[CellGroupData[{
Cell[8617, 202, 191, 3, 53, "Subtitle",ExpressionUUID->"8af1e280-07c5-440f-8275-36cd9406f080"],
Cell[CellGroupData[{
Cell[8833, 209, 1814, 40, 94, "Input",ExpressionUUID->"7f605ea7-809e-4d92-9fa7-d7099b3a224f"],
Cell[10650, 251, 326, 4, 34, "Output",ExpressionUUID->"acade755-8268-45af-9810-8b2218ebdafb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[11013, 260, 2026, 47, 136, "Input",ExpressionUUID->"d73b54db-4c9a-452a-bf6a-aab0094bdea0"],
Cell[13042, 309, 273, 4, 34, "Output",ExpressionUUID->"8290079f-b6ea-4171-aa23-78c56f5fd354"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[13364, 319, 368, 7, 53, "Subtitle",ExpressionUUID->"e57af46c-d684-4530-95f2-9af44ceeb281"],
Cell[CellGroupData[{
Cell[13757, 330, 1730, 37, 73, "Input",ExpressionUUID->"cb3b9222-4892-4421-adb3-60bfd7ac6459"],
Cell[15490, 369, 134805, 2219, 359, "Output",ExpressionUUID->"dbef5ab6-7564-4850-9bda-2c841b801424"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[150344, 2594, 258, 4, 53, "Subtitle",ExpressionUUID->"ca928f75-9c83-4605-b655-efb68f5319d4"],
Cell[150605, 2600, 1178, 29, 73, "Input",ExpressionUUID->"cb85d514-da78-4c73-b558-65826c5ef4e7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[151820, 2634, 248, 4, 53, "Subtitle",ExpressionUUID->"e0267328-cb6f-4ad4-9eea-42ce5d73868e"],
Cell[CellGroupData[{
Cell[152093, 2642, 4740, 116, 325, "Input",ExpressionUUID->"4434b09b-d465-44b2-80be-6ad0997e40d9"],
Cell[156836, 2760, 1174, 24, 34, "Output",ExpressionUUID->"ce114b9c-33b3-421a-8e9a-742b11789aa2"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


